Data-driven approach for benchmarking DFTB-approximate excited state methods

In this work we propose a chemically-informed data-driven approach to benchmark the approximate density-functional tight-binding (DFTB) excited state (ES) methods that are currently available within the DFTB+ suite. By taking advantage of the large volume of low-detail ES-data in the machine learning (ML) dataset, QM8, we were able to extract valuable insights regarding the limitations of the benchmarked methods in terms of the approximations made to the parent formalism, density-functional theory (DFT), while providing recommendations on how to overcome them. For this benchmark, we compared the first singlet-singlet vertical excitation energies ($E_1$) predicted by the DFTB-approximate methods with predictions of less approximate methods from the reference ML-dataset. For the nearly 21,800 organic molecules in the GDB-8 chemical space, we were able to identify clear trends in the $E_1$ prediction error distributions, with respect to second-order approximate coupled cluster (CC2), showing a strong dependence on chemical identity.

==> anc/C-C.skf <==
0.020000 650
   0.000000000000E+00  -1.943550895265E-01  -5.048916726667E-01  -4.547908896747E-02   0.000000000000E+00   3.646667875717E-01   3.646667875717E-01   0.000000000000E+00   2.000000000000E+00   2.000000000000E+00
   1.201000000000E+01 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.857625588764E-01  -1.322145598909E+00   0.000000000000E+00  -3.205020454289E-01  -1.149953690986E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.390838096167E-01   9.445301594616E-01   0.000000000000E+00  -1.235597587470E-01   9.214138224444E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.445487894274E-01  -1.304994144080E+00   0.000000000000E+00  -3.078055655290E-01  -1.102295617310E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.240224937383E-01   9.391522779707E-01   0.000000000000E+00  -1.312430652914E-01   9.155919993937E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.032208683683E-01  -1.287523811350E+00   0.000000000000E+00  -2.935491168301E-01  -1.058190824588E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.084770603492E-01   9.335675819772E-01   0.000000000000E+00  -1.390460818893E-01   9.097551562500E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.619018480298E-01  -1.269774777589E+00   0.000000000000E+00  -2.779066362767E-01  -1.017500653931E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.924752160892E-01   9.277826009241E-01   0.000000000000E+00  -1.469591109922E-01   9.039147130074E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.207056619154E-01  -1.251785417389E+00   0.000000000000E+00  -2.610446936371E-01  -9.800735104135E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.760446565993E-01   9.218039304792E-01   0.000000000000E+00  -1.549718940509E-01   8.980804514492E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.797373042858E-01  -1.233592294922E+00   0.000000000000E+00  -2.431220207909E-01  -9.457488620597E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.592129971195E-01   9.156382174426E-01   0.000000000000E+00  -1.630737091213E-01   8.922606337032E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.390930535857E-01  -1.215230166360E+00   0.000000000000E+00  -2.242891919872E-01  -9.143605470926E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.420077087489E-01   9.092921455782E-01   0.000000000000E+00  -1.712534615839E-01   8.864621201591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.988607328765E-01  -1.196731991539E+00   0.000000000000E+00  -2.046884302330E-01  -8.857395007583E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.244560600282E-01   9.027724223320E-01   0.000000000000E+00  -1.794997680985E-01   8.806904852652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.591200011190E-01  -1.178128953699E+00   0.000000000000E+00  -1.844535191393E-01  -8.597159938426E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.065850635139E-01   8.960857664006E-01   0.000000000000E+00  -1.878010339869E-01   8.749501300760E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.199426697225E-01  -1.159450486326E+00   0.000000000000E+00  -1.637098028891E-01  -8.361214594266E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.884214270271E-01   8.892388961110E-01   0.000000000000E+00  -1.961455242894E-01   8.692443907068E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.813930392845E-01  -1.140724306168E+00   0.000000000000E+00  -1.425742596804E-01  -8.147899717523E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.699915092744E-01   8.822385185727E-01   0.000000000000E+00  -2.045214287792E-01   8.635756420873E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.435282519224E-01  -1.121976451640E+00   0.000000000000E+00  -1.211556361612E-01  -7.955594307155E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.513212795579E-01   8.750913195651E-01   0.000000000000E+00  -2.129169212396E-01   8.579453965985E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.063986549046E-01  -1.103231325869E+00   0.000000000000E+00  -9.955463216469E-02  -7.782724970263E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.324362813052E-01   8.678039541215E-01   0.000000000000E+00  -2.213202133209E-01   8.523543973288E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.700481716917E-01  -1.084511743729E+00   0.000000000000E+00  -7.786412649273E-02  -7.627773161114E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.133615991729E-01   8.603830377757E-01   0.000000000000E+00  -2.297196032985E-01   8.468027058120E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.345146767606E-01  -1.065838982235E+00   0.000000000000E+00  -5.616943570967E-02  -7.489280630722E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.941218294876E-01   8.528351384345E-01   0.000000000000E+00  -2.381035200494E-01   8.412897842050E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.998303708706E-01  -1.047232833745E+00   0.000000000000E+00  -3.454859891053E-02  -7.365853362521E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.747410538124E-01   8.451667688446E-01   0.000000000000E+00  -2.464605625602E-01   8.358145719443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.660221536712E-01  -1.028711661411E+00   0.000000000000E+00  -1.307268228534E-02  -7.256164229912E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.552428154350E-01   8.373843796216E-01   0.000000000000E+00  -2.547795352661E-01   8.303755569776E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.331119908959E-01  -1.010292456416E+00   0.000000000000E+00   8.193901990991E-03  -7.158954578219E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.356500985931E-01   8.294943528115E-01   0.000000000000E+00  -2.630494795094E-01   8.249708417138E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011172735640E-01  -9.919908964848E-01   0.000000000000E+00   2.919306735104E-02  -7.073034905661E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.159853102621E-01   8.215029959560E-01   0.000000000000E+00  -2.712597013932E-01   8.195982038715E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.700511670019E-01  -9.738214052618E-01   0.000000000000E+00   4.987271917067E-02  -6.997284794199E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.962702643448E-01   8.134165366350E-01   0.000000000000E+00  -2.793997962873E-01   8.142551524257E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399229477855E-01  -9.557972120929E-01   0.000000000000E+00   7.018641957312E-02  -6.930652221084E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.765261681128E-01   8.052411174612E-01   0.000000000000E+00  -2.874596702346E-01   8.089389788762E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.107383270756E-01  -9.379304118301E-01   0.000000000000E+00   9.009305391232E-02  -6.872152363137E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.567736107569E-01   7.969827915022E-01   0.000000000000E+00  -2.954295584840E-01   8.036468040663E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.824997592333E-01  -9.202320242587E-01   0.000000000000E+00   1.095565017243E-01  -6.820865994253E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.370325539171E-01   7.886475181078E-01   0.000000000000E+00  -3.033000413673E-01   7.983756207892E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.552067350014E-01  -9.027120527793E-01   0.000000000000E+00   1.285453144015E-01  -6.775937559923E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.173223240667E-01   7.802411591212E-01   0.000000000000E+00  -3.110620577208E-01   7.931223324217E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288560589159E-01  -8.853795419882E-01   0.000000000000E+00   1.470324013039E-01  -6.736572996237E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.976616066341E-01   7.717694754539E-01   0.000000000000E+00  -3.187069160388E-01   7.878837878212E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034421110964E-01  -8.682426338227E-01   0.000000000000E+00   1.649947258394E-01  -6.702037366187E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.780684417524E-01   7.632381240044E-01   0.000000000000E+00  -3.262263035341E-01   7.826568127204E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.895709377380E-02  -8.513086219543E-01   0.000000000000E+00   1.824130122764E-01  -6.671652356507E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.585602215332E-01   7.546526549040E-01   0.000000000000E+00  -3.336122932703E-01   7.774382378469E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.539126323442E-02  -8.345840041430E-01   0.000000000000E+00   1.992714638910E-01  -6.644793682527E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.391536887640E-01   7.460185090702E-01   0.000000000000E+00  -3.408573495151E-01   7.722249239891E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.273314794034E-02  -8.180745322894E-01   0.000000000000E+00   2.155574926868E-01  -6.620888437846E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.198649369374E-01   7.373410160547E-01   0.000000000000E+00  -3.479543314600E-01   7.670137842204E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096975356942E-02  -8.017852599574E-01   0.000000000000E+00   2.312614606960E-01  -6.599412417629E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007094115215E-01   7.286253921664E-01   0.000000000000E+00  -3.548964954361E-01   7.618018034851E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.913244417247E-03  -7.857205872275E-01   0.000000000000E+00   2.463764327780E-01  -6.579887441005E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817019123872E-01   7.198767388580E-01   0.000000000000E+00  -3.616774957506E-01   7.565860557411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.993132034447E-02  -7.698843027878E-01   0.000000000000E+00   2.608979408323E-01  -6.561878692701E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.628565973107E-01   7.111000413601E-01   0.000000000000E+00  -3.682913842590E-01   7.513637188443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.910093001617E-02  -7.542796232264E-01   0.000000000000E+00   2.748237594392E-01  -6.544992101035E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.441869864747E-01   7.023001675505E-01   0.000000000000E+00  -3.747326087806E-01   7.461320873478E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.743935478613E-02  -7.389092296670E-01   0.000000000000E+00   2.881536931151E-01  -6.528871768527E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.257059678939E-01   6.934818670444E-01   0.000000000000E+00  -3.809960104579E-01   7.408885833845E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.496455849453E-02  -7.237753019011E-01   0.000000000000E+00   3.008893755279E-01  -6.513197469285E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.074258036945E-01   6.846497704954E-01   0.000000000000E+00  -3.870768201545E-01   7.356307657857E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016950577980E-01  -7.088795502620E-01   0.000000000000E+00   3.130340811366E-01  -6.497682225825E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.893581371811E-01   6.758083890927E-01   0.000000000000E+00  -3.929706539784E-01   7.303563375849E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.176498062665E-01  -6.942232455845E-01   0.000000000000E+00   3.245925497481E-01  -6.482069977839E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.715140006258E-01   6.669621142463E-01   0.000000000000E+00  -3.986735080139E-01   7.250631520433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328480923459E-01  -6.798072474971E-01   0.000000000000E+00   3.355708243653E-01  -6.466133353841E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539038237201E-01   6.581152174473E-01   0.000000000000E+00  -4.041817523399E-01   7.197492173249E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473094508129E-01  -6.656320313838E-01   0.000000000000E+00   3.459761024891E-01  -6.449671553694E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365374426298E-01   6.492718502930E-01   0.000000000000E+00  -4.094921244048E-01   7.144126999446E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.610535869201E-01  -6.516977141598E-01   0.000000000000E+00   3.558166007078E-01  -6.432508347309E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.194241095988E-01   6.404360446692E-01   0.000000000000E+00  -4.146017218285E-01   7.090519270982E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.741003119612E-01  -6.380040790572E-01   0.000000000000E+00   3.651014320819E-01  -6.414490192179E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.025725030483E-01   6.316117130769E-01   0.000000000000E+00  -4.195079946920E-01   7.036653879824E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.864694886988E-01  -6.245505994314E-01   0.000000000000E+00   3.738404954972E-01  -6.395484469412E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.599073812234E-02   6.228026490971E-01   0.000000000000E+00  -4.242087373766E-01   6.982517342004E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.981809848932E-01  -6.113364616390E-01   0.000000000000E+00   3.820443759205E-01  -6.375377834751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.968637763169E-02   6.140125279841E-01   0.000000000000E+00  -4.287020800068E-01   6.928097793452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.092546331738E-01  -5.983605869209E-01   0.000000000000E+00   3.897242543305E-01  -6.354074678873E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.366644335156E-02   6.052449073779E-01   0.000000000000E+00  -4.329864795489E-01   6.873384978443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.197101955958E-01  -5.856216522764E-01   0.000000000000E+00   3.968918260515E-01  -6.331495689923E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.793742763049E-02   5.965032281300E-01   0.000000000000E+00  -4.370607106151E-01   6.818370231442E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.295673314566E-01  -5.731181102842E-01   0.000000000000E+00   4.035592262630E-01  -6.307576510702E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.250530527061E-02   5.877908152329E-01   0.000000000000E+00  -4.409238560175E-01   6.763046453078E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.388455672362E-01  -5.608482078519E-01   0.000000000000E+00   4.097389615729E-01  -6.282266482795E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.375545641295E-03   5.791108788472E-01   0.000000000000E+00  -4.445752971146E-01   6.707408080908E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.475642678425E-01  -5.488100039115E-01   0.000000000000E+00   4.154438467156E-01  -6.255527470228E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.446875009257E-03   5.704665154192E-01   0.000000000000E+00  -4.480147039913E-01   6.651451055605E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.557426086614E-01  -5.370013860740E-01   0.000000000000E+00   4.206869456214E-01  -6.227332755986E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.195746107804E-02   5.618607088818E-01   0.000000000000E+00  -4.512420255067E-01   6.595172783128E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.633995481869E-01  -5.254200862913E-01   0.000000000000E+00   4.254815163001E-01  -6.197666005651E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.615218499826E-02   5.532963319330E-01   0.000000000000E+00  -4.542574792462E-01   6.538572093417E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.705538012374E-01  -5.140636955789E-01   0.000000000000E+00   4.298409591566E-01  -6.166520293529E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.002747452681E-02   5.447761473859E-01   0.000000000000E+00  -4.570615414096E-01   6.481649196095E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.772238129309E-01  -5.029296778516E-01   0.000000000000E+00   4.337787685045E-01  -6.133897187556E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.358019995576E-02   5.363028095840E-01   0.000000000000E+00  -4.596549366632E-01   6.424405633617E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.834277336940E-01  -4.920153829330E-01   0.000000000000E+00   4.373084871554E-01  -6.099805890053E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.680766127368E-02   5.278788658764E-01   0.000000000000E+00  -4.620386279847E-01   6.366844232296E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.891833956248E-01  -4.813180587922E-01   0.000000000000E+00   4.404436640403E-01  -6.064262432008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.970757530089E-02   5.195067581484E-01   0.000000000000E+00  -4.642138065259E-01   6.308969051569E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945082905244E-01  -4.708348630566E-01   0.000000000000E+00   4.431978148613E-01  -6.027288918978E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.022780628209E-01   5.111888244011E-01   0.000000000000E+00  -4.661818815156E-01   6.250785331854E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.994195498742E-01  -4.605628738440E-01   0.000000000000E+00   4.455843857863E-01  -5.988912826966E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145176357290E-01   5.029273003769E-01   0.000000000000E+00  -4.679444702256E-01   6.192299441322E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039339269700E-01  -4.504990999537E-01   0.000000000000E+00   4.476167201927E-01  -5.949166346721E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.264251842176E-01   4.947243212249E-01   0.000000000000E+00  -4.695033880173E-01   6.133518821862E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.080677813535E-01  -4.406404904495E-01   0.000000000000E+00   4.493080284467E-01  -5.908085774965E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379999640158E-01   4.865819232032E-01   0.000000000000E+00  -4.708606384889E-01   6.074451934517E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.118370656051E-01  -4.309839436630E-01   0.000000000000E+00   4.506713606722E-01  -5.865710950870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.492415837000E-01   4.785020454130E-01   0.000000000000E+00  -4.720184037382E-01   6.015108204620E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.152573144942E-01  -4.215263156457E-01   0.000000000000E+00   4.517195824369E-01  -5.822084736142E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601499920918E-01   4.704865315610E-01   0.000000000000E+00  -4.729790347557E-01   5.955497966861E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.183436364276E-01  -4.122644280917E-01   0.000000000000E+00   4.524653532498E-01  -5.777252536767E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.707254657552E-01   4.625371317472E-01   0.000000000000E+00  -4.737450419624E-01   5.895632410467E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.211107070903E-01  -4.031950757541E-01   0.000000000000E+00   4.529211077431E-01  -5.731261864513E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.809685966095E-01   4.546555042730E-01   0.000000000000E+00  -4.743190859026E-01   5.835523524697E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.235727651419E-01  -3.943150333756E-01   0.000000000000E+00   4.530990393902E-01  -5.684161936056E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.908802796661E-01   4.468432174681E-01   0.000000000000E+00  -4.747039681047E-01   5.775184044786E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.257436098159E-01  -3.856210621539E-01   0.000000000000E+00   4.530110866016E-01  -5.636003307651E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004617009034E-01   4.391017515320E-01   0.000000000000E+00  -4.749026221170E-01   5.714627398515E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.276366002533E-01  -3.771099157611E-01   0.000000000000E+00   4.526689210308E-01  -5.586837543168E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.097143252883E-01   4.314325003869E-01   0.000000000000E+00  -4.749181047287E-01   5.653867653508E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.292646564072E-01  -3.687783459351E-01   0.000000000000E+00   4.520839379225E-01  -5.536716913413E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.186398849536E-01   4.238367735410E-01   0.000000000000E+00  -4.747535873825E-01   5.592919465390E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.306402613539E-01  -3.606231076642E-01   0.000000000000E+00   4.512672483386E-01  -5.485694124591E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.272403675404E-01   4.163157979573E-01   0.000000000000E+00  -4.744123477864E-01   5.531798026908E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.317754648565E-01  -3.526409639811E-01   0.000000000000E+00   4.502296730995E-01  -5.433822073932E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.355180047125E-01   4.088707199268E-01   0.000000000000E+00  -4.738977617277E-01   5.470519018093E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.326818880358E-01  -3.448286903854E-01   0.000000000000E+00   4.489817382873E-01  -5.381153630481E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.434752608498E-01   4.015026069437E-01   0.000000000000E+00  -4.732132950969E-01   5.409098557563E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.333707290139E-01  -3.371830789129E-01   0.000000000000E+00   4.475336721690E-01  -5.327741439260E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.511148219274E-01   3.942124495801E-01   0.000000000000E+00  -4.723624961227E-01   5.347553155018E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.338527694092E-01  -3.297009418682E-01   0.000000000000E+00   4.458954033998E-01  -5.273637746988E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.584395845853E-01   3.870011633580E-01   0.000000000000E+00  -4.713489878226E-01   5.285899664994E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.341383815647E-01  -3.223791152382E-01   0.000000000000E+00   4.440765603710E-01  -5.218894247457E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.654526453943E-01   3.798695906173E-01   0.000000000000E+00  -4.701764606708E-01   5.224155241938E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.342375364216E-01  -3.152144618034E-01   0.000000000000E+00   4.420864716198E-01  -5.163561945817E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.721572903227E-01   3.728185023773E-01   0.000000000000E+00  -4.688486654850E-01   5.162337296623E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.341598119331E-01  -3.082038739626E-01   0.000000000000E+00   4.399341671548E-01  -5.107691039482E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.785569844066E-01   3.658486001902E-01   0.000000000000E+00  -4.673694065344E-01   5.100463453960E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339144019283E-01  -3.013442762876E-01   0.000000000000E+00   4.376283805872E-01  -5.051330813977E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846553616287E-01   3.589605179853E-01   0.000000000000E+00  -4.657425348675E-01   5.038551512230E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.335101253752E-01  -2.946326278221E-01   0.000000000000E+00   4.351775520481E-01  -4.994529553405E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904562150081E-01   3.521548239022E-01   0.000000000000E+00  -4.639719418611E-01   4.976619403744E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.329554359429E-01  -2.880659241406E-01   0.000000000000E+00   4.325898316659E-01  -4.937334464747E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.959634869034E-01   3.454320221110E-01   0.000000000000E+00  -4.620615529905E-01   4.914685156974E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.322584318390E-01  -2.816411991801E-01   0.000000000000E+00   4.298730837594E-01  -4.879791612546E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011812595310E-01   3.387925546196E-01   0.000000000000E+00  -4.600153218180E-01   4.852766860139E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.314268658156E-01  -2.753555268596E-01   0.000000000000E+00   4.270348913875E-01  -4.821945865414E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061137457019E-01   3.322368030656E-01   0.000000000000E+00  -4.578372242011E-01   4.790882626267E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304681553318E-01  -2.692060225005E-01   0.000000000000E+00   4.240825613952E-01  -4.763840852192E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107652797767E-01   3.257650904914E-01   0.000000000000E+00  -4.555312527166E-01   4.729050559733E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.293893928130E-01  -2.631898440592E-01   0.000000000000E+00   4.210231298344E-01  -4.705518927038E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.151403088409E-01   3.193776831037E-01   0.000000000000E+00  -4.531014113000E-01   4.667288724265E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.281973559614E-01  -2.573041931852E-01   0.000000000000E+00   4.178633676863E-01  -4.647021142704E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.192433841016E-01   3.130747920129E-01   0.000000000000E+00  -4.505517100976E-01   4.605615112414E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.268985180818E-01  -2.515463161160E-01   0.000000000000E+00   4.146097868509E-01  -4.588387231181E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.230791525049E-01   3.068565749551E-01   0.000000000000E+00  -4.478861605286E-01   4.544047616483E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.254990583886E-01  -2.459135044191E-01   0.000000000000E+00   4.112686463544E-01  -4.529655590963E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.266523485755E-01   3.007231379931E-01   0.000000000000E+00  -4.451087705546E-01   4.482604000887E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.240048722606E-01  -2.404030955927E-01   0.000000000000E+00   4.078459587299E-01  -4.470863280309E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.299677864784E-01   2.946745371967E-01   0.000000000000E+00  -4.422235401544E-01   4.421301875949E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.224215814183E-01  -2.350124735347E-01   0.000000000000E+00   4.043474965329E-01  -4.412046015860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.330303523011E-01   2.887107803023E-01   0.000000000000E+00  -4.392344569989E-01   4.360158673097E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.207545439952E-01  -2.297390688888E-01   0.000000000000E+00   4.007787989568E-01  -4.353238176039E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.358449965580E-01   2.828318283492E-01   0.000000000000E+00  -4.361454923253E-01   4.299191621445E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.190088644840E-01  -2.245803592780E-01   0.000000000000E+00   3.971451785146E-01  -4.294472808714E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.384167269145E-01   2.770375972942E-01   0.000000000000E+00  -4.329605970052E-01   4.238417725736E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.171894035345E-01  -2.195338694332E-01   0.000000000000E+00   3.934517277585E-01  -4.235781642645E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407506011304E-01   2.713279596023E-01   0.000000000000E+00  -4.296836978042E-01   4.177853745630E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.153007875888E-01  -2.145971712250E-01   0.000000000000E+00   3.897033260108E-01  -4.177195102246E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.428517202222E-01   2.657027458135E-01   0.000000000000E+00  -4.263186938286E-01   4.117516176295E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.133474183361E-01  -2.097678836077E-01   0.000000000000E+00   3.859046460814E-01  -4.118742325270E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.447252218423E-01   2.601617460857E-01   0.000000000000E+00  -4.228694531552E-01   4.057421230281E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.113334819748E-01  -2.050436724809E-01   0.000000000000E+00   3.820601609524E-01  -4.060451183030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.463762738735E-01   2.547047117127E-01   0.000000000000E+00  -4.193398096419E-01   3.997584820657E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.092629582705E-01  -2.004222504771E-01   0.000000000000E+00   3.781741504083E-01  -4.002348302809E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.478100682381E-01   2.493313566170E-01   0.000000000000E+00  -4.157335599126E-01   3.938022545360E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.071396293995E-01  -1.959013766806E-01   0.000000000000E+00   3.742507075972E-01  -3.944459092142E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.490318149186E-01   2.440413588171E-01   0.000000000000E+00  -4.120544605143E-01   3.878749672746E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.049670885699E-01  -1.914788562855E-01   0.000000000000E+00   3.702937455056E-01  -3.886807764683E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.500467361896E-01   2.388343618697E-01   0.000000000000E+00  -4.083062252421E-01   3.819781128296E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.027487484140E-01  -1.871525401960E-01   0.000000000000E+00   3.663070033356E-01  -3.829417367384E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.508600610566E-01   2.337099762850E-01   0.000000000000E+00  -4.044925226264E-01   3.761131482454E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.004878491453E-01  -1.829203245775E-01   0.000000000000E+00   3.622940527714E-01  -3.772309808762E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.514770199025E-01   2.286677809166E-01   0.000000000000E+00  -4.006169735807E-01   3.702814939557E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.981874664770E-01  -1.787801503613E-01   0.000000000000E+00   3.582583041261E-01  -3.715505888004E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.519028393364E-01   2.237073243248E-01   0.000000000000E+00  -3.966831492037E-01   3.644845327826E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.958505192981E-01  -1.747300027082E-01   0.000000000000E+00   3.542030123585E-01  -3.659025324751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.521427372444E-01   2.188281261131E-01   0.000000000000E+00  -3.926945687318E-01   3.587236090389E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.934797771049E-01  -1.707679104362E-01   0.000000000000E+00   3.501312829552E-01  -3.602886789350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.522019180389E-01   2.140296782383E-01   0.000000000000E+00  -3.886546976393E-01   3.530000277290E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910778671864E-01  -1.668919454160E-01   0.000000000000E+00   3.460460776683E-01  -3.547107933420E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.520855681041E-01   2.093114462939E-01   0.000000000000E+00  -3.845669458804E-01   3.473150538466E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.886472815642E-01  -1.631002219377E-01   0.000000000000E+00   3.419502201065E-01  -3.491705420606E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.517988514344E-01   2.046728707666E-01   0.000000000000E+00  -3.804346662697E-01   3.416699117642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.861903836919E-01  -1.593908960537E-01   0.000000000000E+00   3.378464011813E-01  -3.436694957369E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.513469054635E-01   2.001133682663E-01   0.000000000000E+00  -3.762611529964E-01   3.360657847118E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.837094148847E-01  -1.557621648994E-01   0.000000000000E+00   3.337371843705E-01  -3.382091323616E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.507348370808E-01   1.956323327284E-01   0.000000000000E+00  -3.720496402694E-01   3.305038143420E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.812065005488E-01  -1.522122659973E-01   0.000000000000E+00   3.296250108723E-01  -3.327908403384E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.499677188323E-01   1.912291365903E-01   0.000000000000E+00  -3.678033010871E-01   3.249851003762E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.786836561360E-01  -1.487394765448E-01   0.000000000000E+00   3.255122045635E-01  -3.274159215029E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.490505853025E-01   1.869031319405E-01   0.000000000000E+00  -3.635252461299E-01   3.195107003310E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.761427928548E-01  -1.453421126903E-01   0.000000000000E+00   3.214009767918E-01  -3.220855941000E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.479884296746E-01   1.826536516412E-01   0.000000000000E+00  -3.592185227702E-01   3.140816293193E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.735857231798E-01  -1.420185287998E-01   0.000000000000E+00   3.172934310484E-01  -3.168009957560E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.467862004656E-01   1.784800104242E-01   0.000000000000E+00  -3.548861141957E-01   3.086988599244E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.710141660998E-01  -1.387671167154E-01   0.000000000000E+00   3.131915674453E-01  -3.115631863673E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.454487984325E-01   1.743815059602E-01   0.000000000000E+00  -3.505309386428E-01   3.033633221428E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.684297521480E-01  -1.355863050098E-01   0.000000000000E+00   3.090972870470E-01  -3.063731509498E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.439810736472E-01   1.703574199018E-01   0.000000000000E+00  -3.461558487363E-01   2.980759033931E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.658340282088E-01  -1.324745582364E-01   0.000000000000E+00   3.050123960444E-01  -3.012318024302E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.423878227353E-01   1.664070189002E-01   0.000000000000E+00  -3.417636309297E-01   2.928374485879E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.632284621046E-01  -1.294303761790E-01   0.000000000000E+00   3.009386097732E-01  -2.961399843750E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.406737862772E-01   1.625295555959E-01   0.000000000000E+00  -3.373570050455E-01   2.876487602647E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606144469693E-01  -1.264522931017E-01   0.000000000000E+00   2.968775565782E-01  -2.910984736554E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.388436463657E-01   1.587242695830E-01   0.000000000000E+00  -3.329386239081E-01   2.825105987745E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.579933054128E-01  -1.235388770004E-01   0.000000000000E+00   2.928307815280E-01  -2.861079830460E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.369020243188E-01   1.549903883484E-01   0.000000000000E+00  -3.285110730687E-01   2.774236825228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.553662934819E-01  -1.206887288584E-01   0.000000000000E+00   2.887997499820E-01  -2.811691637543E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.348534785424E-01   1.513271281853E-01   0.000000000000E+00  -3.240768706164E-01   2.723886882625E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.527346044242E-01  -1.179004819064E-01   0.000000000000E+00   2.847858510120E-01  -2.762826078812E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.327025025402E-01   1.477336950809E-01   0.000000000000E+00  -3.196384670730E-01   2.674062514342E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.500993722603E-01  -1.151728008877E-01   0.000000000000E+00   2.807904006845E-01  -2.714488508105E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.304535230669E-01   1.442092855795E-01   0.000000000000E+00  -3.151982453684E-01   2.624769665515E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.474616751698E-01  -1.125043813317E-01   0.000000000000E+00   2.768146452038E-01  -2.666683735269E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.281108984212E-01   1.407530876209E-01   0.000000000000E+00  -3.107585208908E-01   2.576013876289E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.448225386980E-01  -1.098939488341E-01   0.000000000000E+00   2.728597639229E-01  -2.619416048641E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.256789168748E-01   1.373642813537E-01   0.000000000000E+00  -3.063215416120E-01   2.527800286494E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.421829387894E-01  -1.073402583466E-01   0.000000000000E+00   2.689268722238E-01  -2.572689236801E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.231617952336E-01   1.340420399248E-01   0.000000000000E+00  -3.018894882804E-01   2.480133640693E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.395438046534E-01  -1.048420934758E-01   0.000000000000E+00   2.650170242733E-01  -2.526506609636E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.205636775276E-01   1.307855302444E-01   0.000000000000E+00  -2.974644746824E-01   2.433018293578E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.369060214696E-01  -1.023982657922E-01   0.000000000000E+00   2.611312156559E-01  -2.480871018693E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178886338262E-01   1.275939137280E-01   0.000000000000E+00  -2.930485479655E-01   2.386458215683E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.342704329387E-01  -1.000076141503E-01   0.000000000000E+00   2.572703858908E-01  -2.435784876857E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.151406591743E-01   1.244663470143E-01   0.000000000000E+00  -2.886436890224E-01   2.340456999405E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.316378436843E-01  -9.766900402019E-02   0.000000000000E+00   2.534354208350E-01  -2.391250177342E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.123236726465E-01   1.214019826602E-01   0.000000000000E+00  -2.842518129318E-01   2.295017865288E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.290090215137E-01  -9.538132682993E-02   0.000000000000E+00   2.496271549780E-01  -2.347268512022E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.094415165151E-01   1.183999698131E-01   0.000000000000E+00  -2.798747694537E-01   2.250143668573E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.263846995423E-01  -9.314349932120E-02   0.000000000000E+00   2.458463736318E-01  -2.303841089114E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.064979555288E-01   1.154594548606E-01   0.000000000000E+00  -2.755143435752E-01   2.205836905974E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.237655781879E-01  -9.095446291669E-02   0.000000000000E+00   2.420938150206E-01  -2.260968750222E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.034966762975E-01   1.125795820587E-01   0.000000000000E+00  -2.711722561053E-01   2.162099722661E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.211523270424E-01  -8.881318310041E-02   0.000000000000E+00   2.383701722743E-01  -2.218651986774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.004412867815E-01   1.097594941366E-01   0.000000000000E+00  -2.668501643150E-01   2.118933919445E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.185455866249E-01  -8.671864881089E-02   0.000000000000E+00   2.346760953298E-01  -2.176890955841E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.973353158791E-01   1.069983328823E-01   0.000000000000E+00  -2.625496626199E-01   2.076340960123E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.159459700227E-01  -8.466987184742E-02   0.000000000000E+00   2.310121927446E-01  -2.135685495389E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941822131108E-01   1.042952397051E-01   0.000000000000E+00  -2.582722833033E-01   2.034321978987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.133540644273E-01  -8.266588628942E-02   0.000000000000E+00   2.273790334258E-01  -2.095035138958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.909853483964E-01   1.016493561786E-01   0.000000000000E+00  -2.540194972775E-01   1.992877788459E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.107704325676E-01  -8.070574792905E-02   0.000000000000E+00   2.237771482789E-01  -2.054939129788E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.877480119207E-01   9.905982456271E-02   0.000000000000E+00  -2.497927148786E-01   1.952008886849E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.081956140496E-01  -7.878853371712E-02   0.000000000000E+00   2.202070317810E-01  -2.015396434423E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.844734140851E-01   9.652578830602E-02   0.000000000000E+00  -2.455932866962E-01   1.911715466215E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056301266047E-01  -7.691334122212E-02   0.000000000000E+00   2.166691434795E-01  -1.976405755802E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.811646855415E-01   9.404639252821E-02   0.000000000000E+00  -2.414225044314E-01   1.871997420305E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.030744672528E-01  -7.507928810253E-02   0.000000000000E+00   2.131639094230E-01  -1.937965545848E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778248773052E-01   9.162078448341E-02   0.000000000000E+00  -2.372816017840E-01   1.832854352574E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005291133857E-01  -7.328551159229E-02   0.000000000000E+00   2.096917235254E-01  -1.900074017590E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.744569609431E-01   8.924811400453E-02   0.000000000000E+00  -2.331717553655E-01   1.794285584251E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.979945237741E-01  -7.153116799921E-02   0.000000000000E+00   2.062529488678E-01  -1.862729156815E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.710638288348E-01   8.692753392905E-02   0.000000000000E+00  -2.290940856354E-01   1.756290162456E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.954711395036E-01  -6.981543221636E-02   0.000000000000E+00   2.028479189403E-01  -1.825928733290E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.676482945024E-01   8.465820050680E-02   0.000000000000E+00  -2.250496578592E-01   1.718866868335E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929593848435E-01  -6.813749724622E-02   0.000000000000E+00   1.994769388282E-01  -1.789670311545E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.642130930061E-01   8.243927378976E-02   0.000000000000E+00  -2.210394830864E-01   1.682014225222E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.904596680531E-01  -6.649657373749E-02   0.000000000000E+00   1.961402863439E-01  -1.753951261252E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.607608814039E-01   8.026991800459E-02   0.000000000000E+00  -2.170645191454E-01   1.645730506800E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879723821287E-01  -6.489188953419E-02   0.000000000000E+00   1.928382131084E-01  -1.718768767212E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.572942392695E-01   7.814930190811E-02   0.000000000000E+00  -2.131256716547E-01   1.610013745251E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.854979054955E-01  -6.332268923726E-02   0.000000000000E+00   1.895709455847E-01  -1.684119838957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538156692680E-01   7.607659912608E-02   0.000000000000E+00  -2.092237950482E-01   1.574861739395E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.830366026480E-01  -6.178823377798E-02   0.000000000000E+00   1.863386860656E-01  -1.650001319993E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.503275977857E-01   7.405098847581E-02   0.000000000000E+00  -2.053596936121E-01   1.540272062794E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.805888247418E-01  -6.028780000334E-02   0.000000000000E+00   1.831416136180E-01  -1.616409896689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468323756100E-01   7.207165427276E-02   0.000000000000E+00  -2.015341225328E-01   1.506242071823E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.781549101409E-01  -5.882068027302E-02   0.000000000000E+00   1.799798849869E-01  -1.583342106828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.433322786584E-01   7.013778662173E-02   0.000000000000E+00  -1.977477889533E-01   1.472768913691E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.757351849226E-01  -5.738618206770E-02   0.000000000000E+00   1.768536354602E-01  -1.550794347842E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.398295087526E-01   6.824858169281E-02   0.000000000000E+00  -1.940013530372E-01   1.439849534403E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.733299633435E-01  -5.598362760861E-02   0.000000000000E+00   1.737629796972E-01  -1.518762884729E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.363261944351E-01   6.640324198268E-02   0.000000000000E+00  -1.902954290387E-01   1.407480686665E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.709395482691E-01  -5.461235348788E-02   0.000000000000E+00   1.707080125224E-01  -1.487243857674E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.328243918265E-01   6.460097656135E-02   0.000000000000E+00  -1.866305863761E-01   1.375658937708E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.685642315700E-01  -5.327171030965E-02   0.000000000000E+00   1.676888096867E-01  -1.456233289383E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.293260855196E-01   6.284100130508E-02   0.000000000000E+00  -1.830073507094E-01   1.344380677042E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.662042944866E-01  -5.196106234148E-02   0.000000000000E+00   1.647054285965E-01  -1.425727092144E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.258331895095E-01   6.112253911539E-02   0.000000000000E+00  -1.794262050188E-01   1.313642124117E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.638600079647E-01  -5.067978717607E-02   0.000000000000E+00   1.617579090155E-01  -1.395721074617E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.223475481550E-01   5.944482012501E-02   0.000000000000E+00  -1.758875906839E-01   1.283439335895E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.615316329646E-01  -4.942727540271E-02   0.000000000000E+00   1.588462737363E-01  -1.366210948380E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.188709371717E-01   5.780708189074E-02   0.000000000000E+00  -1.723919085618E-01   1.253768214327E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.592194207458E-01  -4.820293028855E-02   0.000000000000E+00   1.559705292277E-01  -1.337192334215E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154050646519E-01   5.620856957373E-02   0.000000000000E+00  -1.689395200638E-01   1.224624513716E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.569236131279E-01  -4.700616746916E-02   0.000000000000E+00   1.531306662559E-01  -1.308660768177E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.119515721103E-01   5.464853610766E-02   0.000000000000E+00  -1.655307482282E-01   1.196003847991E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.546444427321E-01  -4.583641464830E-02   0.000000000000E+00   1.503266604827E-01  -1.280611707421E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.085120355538E-01   5.312624235488E-02   0.000000000000E+00  -1.621658787898E-01   1.167901697845E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.523821332020E-01  -4.469311130657E-02   0.000000000000E+00   1.475584730409E-01  -1.253040535821E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.050879665722E-01   5.164095725117E-02   0.000000000000E+00  -1.588451612437E-01   1.140313417776E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.501368994078E-01  -4.357570841871E-02   0.000000000000E+00   1.448260510892E-01  -1.225942569379E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016808134480E-01   5.019195793918E-02   0.000000000000E+00  -1.555688099031E-01   1.113234242994E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.479089476338E-01  -4.248366817930E-02   0.000000000000E+00   1.421293283463E-01  -1.199313061423E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.982919622841E-01   4.877852989112E-02   0.000000000000E+00  -1.523370049504E-01   1.086659296214E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.456984757518E-01  -4.141646373670E-02   0.000000000000E+00   1.394682256066E-01  -1.173147207628E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.949227381462E-01   4.739996702090E-02   0.000000000000E+00  -1.491498934804E-01   1.060583594310E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.435056733806E-01  -4.037357893480E-02   0.000000000000E+00   1.368426512375E-01  -1.147440150835E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.915744062195E-01   4.605557178610E-02   0.000000000000E+00  -1.460075905342E-01   1.035002054850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.413307220334E-01  -3.935450806252E-02   0.000000000000E+00   1.342525016596E-01  -1.122186985697E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.882481729767E-01   4.474465528008E-02   0.000000000000E+00  -1.429101801249E-01   1.009909502494E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.391737952551E-01  -3.835875561083E-02   0.000000000000E+00   1.316976618114E-01  -1.097382763152E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.849451873556E-01   4.346653731451E-02   0.000000000000E+00  -1.398577162525E-01   9.853006752540E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.370350587482E-01  -3.738583603686E-02   0.000000000000E+00   1.291780055972E-01  -1.073022494728E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816665419463E-01   4.222054649278E-02   0.000000000000E+00  -1.368502239075E-01   9.611702306226E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.349146704917E-01  -3.643527353516E-02   0.000000000000E+00   1.266933963213E-01  -1.049101156687E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.784132741835E-01   4.100602027442E-02   0.000000000000E+00  -1.338877000644E-01   9.375127515611E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328127808502E-01  -3.550660181566E-02   0.000000000000E+00   1.242436871086E-01  -1.025613694012E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.751863675457E-01   3.982230503093E-02   0.000000000000E+00  -1.309701146622E-01   9.143227523478E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.307295326775E-01  -3.459936388823E-02   0.000000000000E+00   1.218287213106E-01  -1.002555024248E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.719867527565E-01   3.866875609336E-02   0.000000000000E+00  -1.280974115724E-01   8.915946842867E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286650614130E-01  -3.371311185361E-02   0.000000000000E+00   1.194483329000E-01  -9.799200411959E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.688153089894E-01   3.754473779182E-02   0.000000000000E+00  -1.252695095549E-01   8.693229412735E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266194951733E-01  -3.284740670046E-02   0.000000000000E+00   1.171023468530E-01  -9.577036184682E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.656728650727E-01   3.644962348732E-02   0.000000000000E+00  -1.224863031992E-01   8.475018652209E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245929548384E-01  -3.200181810847E-02   0.000000000000E+00   1.147905795193E-01  -9.359006129077E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.625602006946E-01   3.538279559621E-02   0.000000000000E+00  -1.197476638522E-01   8.261257513406E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225855541346E-01  -3.117592425707E-02   0.000000000000E+00   1.125128389824E-01  -9.145058678789E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.594780476064E-01   3.434364560736E-02   0.000000000000E+00  -1.170534405318E-01   8.051888532829E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205973997128E-01  -3.036931163988E-02   0.000000000000E+00   1.102689254085E-01  -8.935142164316E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.564270908226E-01   3.333157409263E-02   0.000000000000E+00  -1.144034608259E-01   7.846853881343E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186285912253E-01  -2.958157488443E-02   0.000000000000E+00   1.080586313858E-01  -8.729204843445E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.534079698176E-01   3.234599071061E-02   0.000000000000E+00  -1.117975317755E-01   7.646095412713E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166792213987E-01  -2.881231657711E-02   0.000000000000E+00   1.058817422538E-01  -8.527194930499E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.504212797166E-01   3.138631420408E-02   0.000000000000E+00  -1.092354407436E-01   7.449554710743E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.147493761060E-01  -2.806114709321E-02   0.000000000000E+00   1.037380364242E-01  -8.329060624454E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.474675724814E-01   3.045197239139E-02   0.000000000000E+00  -1.067169562677E-01   7.257173134984E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128391344364E-01  -2.732768443172E-02   0.000000000000E+00   1.016272856923E-01  -8.134750135958E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445473580879E-01   2.954240215199E-02   0.000000000000E+00  -1.042418288969E-01   7.068891865041E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109485687646E-01  -2.661155405490E-02   0.000000000000E+00   9.954925553995E-02  -7.944211713281E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.416611056965E-01   2.865704940644E-02   0.000000000000E+00  -1.018097920128E-01   6.884651943484E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.090777448187E-01  -2.591238873234E-02   0.000000000000E+00   9.750370543111E-02  -7.757393667235E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.388092448135E-01   2.779536909097E-02   0.000000000000E+00  -9.942056263421E-02   6.704394317369E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.072267217484E-01  -2.522982838941E-02   0.000000000000E+00   9.549038909870E-02  -7.574244395103E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359921664423E-01   2.695682512712E-02   0.000000000000E+00  -9.707384220527E-02   6.528059878385E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053955521924E-01  -2.456351995993E-02   0.000000000000E+00   9.350905482432E-02  -7.394712403588E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.332102242246E-01   2.614089038632E-02   0.000000000000E+00  -9.476931736749E-02   6.355589501626E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.035842823465E-01  -2.391311724287E-02   0.000000000000E+00   9.155944571104E-02  -7.218746330844E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304637355700E-01   2.534704664999E-02   0.000000000000E+00  -9.250666071483E-02   6.186924083032E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017929520314E-01  -2.327828076309E-02   0.000000000000E+00   8.964129994861E-02  -7.046294967582E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277529827740E-01   2.457478456511E-02   0.000000000000E+00  -9.028553153225E-02   6.022004575478E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000215947618E-01  -2.265867763574E-02   0.000000000000E+00   8.775435107223E-02  -6.877307277304E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.250782141232E-01   2.382360359562E-02   0.000000000000E+00  -8.810557651744E-02   5.860772023550E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.827023781626E-02  -2.205398143443E-02   0.000000000000E+00   8.589832821488E-02  -6.711732415692E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.224396449871E-01   2.309301196988E-02   0.000000000000E+00  -8.596643048580E-02   5.703167597019E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.653890230739E-02  -2.146387206282E-02   0.000000000000E+00   8.407295635309E-02  -6.549519749154E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.198374588968E-01   2.238252662425E-02   0.000000000000E+00  -8.386771705861E-02   5.549132623027E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.482760325350E-02  -2.088803562977E-02   0.000000000000E+00   8.227795654653E-02  -6.390618872577E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.172718086087E-01   2.169167314310E-02   0.000000000000E+00  -8.180904933442E-02   5.398608617011E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.313634965202E-02  -2.032616432758E-02   0.000000000000E+00   8.051304617212E-02  -6.234979626305E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.147428171541E-01   2.101998569549E-02   0.000000000000E+00  -7.979003054363E-02   5.251537312370E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.146514455334E-02  -1.977795631356E-02   0.000000000000E+00   7.877793915172E-02  -6.082552112355E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.122505788726E-01   2.036700696854E-02   0.000000000000E+00  -7.781025468637E-02   5.107860688919E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.981398513663E-02  -1.924311559458E-02   0.000000000000E+00   7.707234617458E-02  -5.933286709898E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097951604313E-01   1.973228809784E-02   0.000000000000E+00  -7.586930715366E-02   4.967521000120E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.818286278736E-02  -1.872135191454E-02   0.000000000000E+00   7.539597491438E-02  -5.787134090044E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073766018268E-01   1.911538859499E-02   0.000000000000E+00  -7.396676533206E-02   4.830460799140E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.657176317590E-02  -1.821238064476E-02   0.000000000000E+00   7.374853024067E-02  -5.644045229917E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049949173713E-01   1.851587627245E-02   0.000000000000E+00  -7.210219919164E-02   4.696622963731E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.498066633788E-02  -1.771592267703E-02   0.000000000000E+00   7.212971442512E-02  -5.503971426068E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026500966624E-01   1.793332716589E-02   0.000000000000E+00  -7.027517185774E-02   4.565950719977E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.340954675669E-02  -1.723170431935E-02   0.000000000000E+00   7.053922734307E-02  -5.366864307243E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.003421055350E-01   1.736732545420E-02   0.000000000000E+00  -6.848524016626E-02   4.438387664917E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.185837344703E-02  -1.675945719415E-02   0.000000000000E+00   6.897676666966E-02  -5.232675846509E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.807088699741E-02   1.681746337732E-02   0.000000000000E+00  -6.673195520291E-02   4.313877788067E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.032711004023E-02  -1.629891813910E-02   0.000000000000E+00   6.744202807128E-02  -5.101358372769E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.583636214900E-02   1.628334115201E-02   0.000000000000E+00  -6.501486282633E-02   4.192365491867E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.881571487185E-02  -1.584982911008E-02   0.000000000000E+00   6.593470539239E-02  -4.972864581684E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.363843108067E-02   1.576456688572E-02   0.000000000000E+00  -6.333350417547E-02   4.073795611082E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.732414107026E-02  -1.541193708667E-02   0.000000000000E+00   6.445449083751E-02  -4.847147546013E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.147697375772E-02   1.526075648878E-02   0.000000000000E+00  -6.168741616112E-02   3.958113431161E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.585233664699E-02  -1.498499397961E-02   0.000000000000E+00   6.300107514859E-02  -4.724160725386E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.935185088468E-02   1.477153358491E-02   0.000000000000E+00  -6.007613194201E-02   3.845264705601E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.440024458911E-02  -1.456875654058E-02   0.000000000000E+00   6.157414777817E-02  -4.603857975545E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.726290475236E-02   1.429652942032E-02   0.000000000000E+00  -5.849918138554E-02   3.735195672323E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.296780295288E-02  -1.416298627392E-02   0.000000000000E+00   6.017339705796E-02  -4.486193557036E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.520996006672E-02   1.383538277141E-02   0.000000000000E+00  -5.695609151329E-02   3.627853069092E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.155494495868E-02  -1.376744935031E-02   0.000000000000E+00   5.879851036295E-02  -4.371122143397E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.319282475976E-02   1.338773985132E-02   0.000000000000E+00  -5.544638693172E-02   3.523184147999E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.016159908799E-02  -1.338191652247E-02   0.000000000000E+00   5.744917427154E-02  -4.258598828841E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.121129078229E-02   1.295325421532E-02   0.000000000000E+00  -5.396959024793E-02   3.421136689034E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.878768918153E-02  -1.300616304258E-02   0.000000000000E+00   5.612507472145E-02  -4.148579135457E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.926513487851E-02   1.253158666526E-02   0.000000000000E+00  -5.252522247105E-02   3.321659012767E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.743313453847E-02  -1.263996858153E-02   0.000000000000E+00   5.482589716127E-02  -4.041019019935E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.735411934247E-02   1.212240515317E-02   0.000000000000E+00  -5.111280339919E-02   3.224699992168E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.609785001738E-02  -1.228311714990E-02   0.000000000000E+00   5.355132669819E-02  -3.935874879828E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.547799275656E-02   1.172538468405E-02   0.000000000000E+00  -4.973185199241E-02   3.130209063588E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.478174613829E-02  -1.193539702058E-02   0.000000000000E+00   5.230104824177E-02  -3.833103559384E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.363649071173E-02   1.134020721804E-02   0.000000000000E+00  -4.838188673178E-02   3.038136236917E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.348472918569E-02  -1.159660065298E-02   0.000000000000E+00   5.107474664349E-02  -3.732662354924E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.182933650993E-02   1.096656157204E-02   0.000000000000E+00  -4.706242596475E-02   2.948432104948E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.220670131267E-02  -1.126652461880E-02   0.000000000000E+00   4.987210683277E-02  -3.634509019824E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.005624184854E-02   1.060414332088E-02   0.000000000000E+00  -4.577298823731E-02   2.861047851977E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.094756064628E-02  -1.094496952928E-02   0.000000000000E+00   4.869281394889E-02  -3.538601769066E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.831690748695E-02   1.025265469808E-02   0.000000000000E+00  -4.451309261282E-02   2.775935261645E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.970720139356E-02  -1.063173996395E-02   0.000000000000E+00   4.753655346935E-02  -3.444899283419E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.661102389556E-02   9.911804496410E-03   0.000000000000E+00  -4.328225897810E-02   2.693046724060E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.848551394829E-02  -1.032664440069E-02   0.000000000000E+00   4.640301133431E-02  -3.353360713210E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.493827188710E-02   9.581307968177E-03   0.000000000000E+00  -4.208000833680E-02   2.612335242218E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.728238499869E-02  -1.002949514720E-02   0.000000000000E+00   4.529187406753E-02  -3.263945681749E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.329832323055E-02   9.260886725490E-03   0.000000000000E+00  -4.090586309042E-02   2.533754437735E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.609769763576E-02  -9.740108273788E-03   0.000000000000E+00   4.420282889359E-02  -3.176614288374E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.169084124778E-02   8.950268640430E-03   0.000000000000E+00  -3.975934730712E-02   2.457258555928E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.493133146191E-02  -9.458303547349E-03   0.000000000000E+00   4.313556385160E-02  -3.091327111155E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.011548139304E-02   8.649187745301E-03   0.000000000000E+00  -3.863998697878E-02   2.382802470258E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.378316270023E-02  -9.183904366690E-03   0.000000000000E+00   4.208976790527E-02  -3.008045209262E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.857189181554E-02   8.357384132988E-03   0.000000000000E+00  -3.754731026634E-02   2.310341686150E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.265306430412E-02  -8.916737698938E-03   0.000000000000E+00   4.106513104962E-02  -2.926730124996E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.705971390521E-02   8.074603857495E-03   0.000000000000E+00  -3.648084773375E-02   2.239832344229E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.154090606720E-02  -8.656634017148E-03   0.000000000000E+00   4.006134441425E-02  -2.847343885512E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.557858282193E-02   7.800598834765E-03   0.000000000000E+00  -3.544013257098E-02   2.171231222977E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.044655473321E-02  -8.403427239028E-03   0.000000000000E+00   3.907810036307E-02  -2.769849004227E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.412812800840E-02   7.535126743768E-03   0.000000000000E+00  -3.442470080593E-02   2.104495740837E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.936987410623E-02  -8.156954666733E-03   0.000000000000E+00   3.811509259088E-02  -2.694208481933E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.270797368679E-02   7.277950928001E-03   0.000000000000E+00  -3.343409150599E-02   2.039583957784E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.831072516081E-02  -7.917056927726E-03   0.000000000000E+00   3.717201621653E-02  -2.620385807624E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.131773933953E-02   7.028840297408E-03   0.000000000000E+00  -3.246784696914E-02   1.976454576390E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.726896615195E-02  -7.683577916655E-03   0.000000000000E+00   3.624856787283E-02  -2.548344959040E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.995704017432E-02   6.787569230771E-03   0.000000000000E+00  -3.152551290498E-02   1.915066942383E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.624445272495E-02  -7.456364738213E-03   0.000000000000E+00   3.534444579328E-02  -2.478050402943E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.862548757369E-02   6.553917478646E-03   0.000000000000E+00  -3.060663860594E-02   1.855381044745E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.523703802497E-02  -7.235267650990E-03   0.000000000000E+00   3.445934989560E-02  -2.409467095137E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.732268952933E-02   6.327670066896E-03   0.000000000000E+00  -2.971077710903E-02   1.797357515349E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.424657280631E-02  -7.020140012212E-03   0.000000000000E+00   3.359298186219E-02  -2.342560480228E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.604825106140E-02   6.108617200809E-03   0.000000000000E+00  -2.883748534811E-02   1.740957628156E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.327290554110E-02  -6.810838223492E-03   0.000000000000E+00   3.274504521739E-02  -2.277296491150E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.480177462311E-02   5.896554169952E-03   0.000000000000E+00  -2.798632429725E-02   1.686143298004E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.231588252762E-02  -6.607221677335E-03   0.000000000000E+00   3.191524540185E-02  -2.213641548452E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.358286049074E-02   5.691281253667E-03   0.000000000000E+00  -2.715685910515E-02   1.632877078986E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.137534799789E-02  -6.409152704625E-03   0.000000000000E+00   3.110328984377E-02  -2.151562559357E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.239110713955E-02   5.492603627376E-03   0.000000000000E+00  -2.634865922114E-02   1.581122162450E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.045114422471E-02  -6.216496522908E-03   0.000000000000E+00   3.030888802726E-02  -2.091026916610E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.122611160557E-02   5.300331269639E-03   0.000000000000E+00  -2.556129851275E-02   1.530842374635E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.954311162779E-02  -6.029121185487E-03   0.000000000000E+00   2.953175155785E-02  -2.032002497114E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.008746983373E-02   5.114278870040E-03   0.000000000000E+00  -2.479435537524E-02   1.482002173950E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.865108887924E-02  -5.846897531359E-03   0.000000000000E+00   2.877159422496E-02  -1.974457660359E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.897477701260E-02   4.934265737937E-03   0.000000000000E+00  -2.404741283334E-02   1.434566647927E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.777491300793E-02  -5.669699135896E-03   0.000000000000E+00   2.802813206176E-02  -1.918361246664E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.788762789581E-02   4.760115712071E-03   0.000000000000E+00  -2.332005863535E-02   1.388501509856E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.691441950304E-02  -5.497402262330E-03   0.000000000000E+00   2.730108340205E-02  -1.863682575226E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.682561711069E-02   4.591657071100E-03   0.000000000000E+00  -2.261188533985E-02   1.343773095113E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.606944241656E-02  -5.329885813960E-03   0.000000000000E+00   2.659016893463E-02  -1.810391442001E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.578833945419E-02   4.428722445071E-03   0.000000000000E+00  -2.192249039539E-02   1.300348357210E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.523981446460E-02  -5.167031287107E-03   0.000000000000E+00   2.589511175485E-02  -1.758458117399E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.477539017641E-02   4.271148727837E-03   0.000000000000E+00  -2.125147621318E-02   1.258194863565E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.442536712760E-02  -5.008722724771E-03   0.000000000000E+00   2.521563741351E-02  -1.707853343826E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.378636525213E-02   4.118776990460E-03   0.000000000000E+00  -2.059845023314E-02   1.217280791018E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.362593074924E-02  -4.854846671033E-03   0.000000000000E+00   2.455147396319E-02  -1.658548333057E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.282086164037E-02   3.971452395617E-03   0.000000000000E+00  -1.996302498352E-02   1.177574921107E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.284133463420E-02  -4.705292126078E-03   0.000000000000E+00   2.390235200215E-02  -1.610514763473E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.187847753250E-02   3.829024113022E-03   0.000000000000E+00  -1.934481813425E-02   1.139046635109E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.207140714450E-02  -4.559950501948E-03   0.000000000000E+00   2.326800471556E-02  -1.563724777139E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.095881258900E-02   3.691345235883E-03   0.000000000000E+00  -1.874345254428E-02   1.101665908867E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.131597579434E-02  -4.418715578940E-03   0.000000000000E+00   2.264816791435E-02  -1.518150976752E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.006146816527E-02   3.558272698407E-03   0.000000000000E+00  -1.815855630317E-02   1.065403307414E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.057486734367E-02  -4.281483462645E-03   0.000000000000E+00   2.204258007165E-02  -1.473766422453E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.918604752662E-02   3.429667194382E-03   0.000000000000E+00  -1.758976276700E-02   1.030229979407E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.984790789030E-02  -4.148152541625E-03   0.000000000000E+00   2.145098235691E-02  -1.430544628521E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.833215605281E-02   3.305393096814E-03   0.000000000000E+00  -1.703671058893E-02   9.961176513777E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.913492296032E-02  -4.018623445735E-03   0.000000000000E+00   2.087311866763E-02  -1.388459559941E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.749940143241E-02   3.185318378671E-03   0.000000000000E+00  -1.649904374456E-02   9.630386218218E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.843573759698E-02  -3.892799005043E-03   0.000000000000E+00   2.030873565887E-02  -1.347485628860E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.668739384716E-02   3.069314534719E-03   0.000000000000E+00  -1.597641155233E-02   9.309657551318E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.775017644803E-02  -3.770584209352E-03   0.000000000000E+00   1.975758277046E-02  -1.307597690934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589574614669E-02   2.957256504441E-03   0.000000000000E+00  -1.546846868901E-02   8.998724753800E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.707806385150E-02  -3.651886168343E-03   0.000000000000E+00   1.921941225221E-02  -1.268771041580E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.512407401380E-02   2.849022596116E-03   0.000000000000E+00  -1.497487520074E-02   8.697327599774E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.641922391960E-02  -3.536614072268E-03   0.000000000000E+00   1.869397918683E-02  -1.230981412126E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.437199612058E-02   2.744494411961E-03   0.000000000000E+00  -1.449529650945E-02   8.405211332015E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.577348062102E-02  -3.424679153244E-03   0.000000000000E+00   1.818104151082E-02  -1.194204965871E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.363913427563E-02   2.643556774432E-03   0.000000000000E+00  -1.402940341523E-02   8.122126596154E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.514065786144E-02  -3.315994647108E-03   0.000000000000E+00   1.768036003331E-02  -1.158418294057E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.292511356263E-02   2.546097653635E-03   0.000000000000E+00  -1.357687209444E-02   7.847829373813E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.452057956242E-02  -3.210475755855E-03   0.000000000000E+00   1.719169845295E-02  -1.123598411764E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.222956247047E-02   2.452008095874E-03   0.000000000000E+00  -1.313738409407E-02   7.582080914831E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.391306973838E-02  -3.108039610567E-03   0.000000000000E+00   1.671482337286E-02  -1.089722753735E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.155211301529E-02   2.361182153311E-03   0.000000000000E+00  -1.271062632231E-02   7.324647668610E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.331795257180E-02  -3.008605234962E-03   0.000000000000E+00   1.624950431368E-02  -1.056769170118E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.089240085460E-02   2.273516814788E-03   0.000000000000E+00  -1.229629103552E-02   7.075301214738E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.273505248652E-02  -2.912093509421E-03   0.000000000000E+00   1.579551372466E-02  -1.024715922146E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025006539365E-02   2.188911937733E-03   0.000000000000E+00  -1.189407582191E-02   6.833818192902E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.216419421936E-02  -2.818427135584E-03   0.000000000000E+00   1.535262699316E-02  -9.935416777670E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.962474988450E-02   2.107270181243E-03   0.000000000000E+00  -1.150368358184E-02   6.599980232245E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.160520288989E-02  -2.727530601437E-03   0.000000000000E+00   1.492062245227E-02  -9.632255072015E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.901610151780E-02   2.028496940256E-03   0.000000000000E+00  -1.112482250514E-02   6.373573880185E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.105790406816E-02  -2.639330146939E-03   0.000000000000E+00   1.449928138671E-02  -9.337468784594E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842377150767E-02   1.952500280859E-03   0.000000000000E+00  -1.075720604543E-02   6.154390530808E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052212384069E-02  -2.553753730159E-03   0.000000000000E+00   1.408838803712E-02  -9.050856528029E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.784741516976E-02   1.879190876727E-03   0.000000000000E+00  -1.040055289168E-02   5.942226352897E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999768887448E-02  -2.470730993894E-03   0.000000000000E+00   1.368772960267E-02  -8.772220801644E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.728669199295E-02   1.808481946649E-03   0.000000000000E+00  -1.005458693708E-02   5.736882217663E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.948442647936E-02  -2.390193232818E-03   0.000000000000E+00   1.329709624220E-02  -8.501367945323E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.674126570459E-02   1.740289193196E-03   0.000000000000E+00  -9.719037245444E-03   5.538163626258E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.898216466825E-02  -2.312073361092E-03   0.000000000000E+00   1.291628107375E-02  -8.238108092947E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.621080432978E-02   1.674530742466E-03   0.000000000000E+00  -9.393638015186E-03   5.345880637120E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.849073221557E-02  -2.236305880485E-03   0.000000000000E+00   1.254508017267E-02  -7.982255125537E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.569498024476E-02   1.611127084944E-03   0.000000000000E+00  -9.078128541091E-03   5.159847793226E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.800995871378E-02  -2.162826848962E-03   0.000000000000E+00   1.218329256820E-02  -7.733626624091E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.519347022463E-02   1.550001017448E-03   0.000000000000E+00  -8.772253173940E-03   4.979884049295E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753967462805E-02  -2.091573849741E-03   0.000000000000E+00   1.183072023875E-02  -7.492043822189E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.470595548567E-02   1.491077586147E-03   0.000000000000E+00  -8.475761278125E-03   4.805812699008E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.707971134917E-02  -2.022485960857E-03   0.000000000000E+00   1.148716810584E-02  -7.257331558432E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.423212172234E-02   1.434284030682E-03   0.000000000000E+00  -8.188407187439E-03   4.637461302329E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.662990124436E-02  -1.955503725150E-03   0.000000000000E+00   1.115244402667E-02  -7.029318228635E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.377165913930E-02   1.379549729316E-03   0.000000000000E+00  -7.909950159030E-03   4.474661612896E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.619007770638E-02  -1.890569120738E-03   0.000000000000E+00   1.082635878549E-02  -6.807835737928E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.332426247857E-02   1.326806145182E-03   0.000000000000E+00  -7.640154325776E-03   4.317249505646E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.576007520074E-02  -1.827625531927E-03   0.000000000000E+00   1.050872608366E-02  -6.592719452699E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288963104195E-02   1.275986773543E-03   0.000000000000E+00  -7.378788647073E-03   4.165064904609E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.533972931108E-02  -1.766617720609E-03   0.000000000000E+00   1.019936252869E-02  -6.383808152533E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.246746870905E-02   1.227027090124E-03   0.000000000000E+00  -7.125626858202E-03   4.017951711004E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492887678285E-02  -1.707491798063E-03   0.000000000000E+00   9.898087622030E-03  -6.180943982027E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.205748395097E-02   1.179864500447E-03   0.000000000000E+00  -6.880447418384E-03   3.875757731628E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452735556479E-02  -1.650195197216E-03   0.000000000000E+00   9.604723745455E-03  -5.983972402127E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165938983983E-02   1.134438290194E-03   0.000000000000E+00  -6.643033457556E-03   3.738334607588E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.413500484916E-02  -1.594676645357E-03   0.000000000000E+00   9.319096147310E-03  -5.792742142741E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.127290405445E-02   1.090689576587E-03   0.000000000000E+00  -6.413172722080E-03   3.605537743454E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.375166511003E-02  -1.540886137256E-03   0.000000000000E+00   9.041032927380E-03  -5.607105154894E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.089774888208E-02   1.048561260751E-03   0.000000000000E+00  -6.190657519331E-03   3.477226236796E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337717813946E-02  -1.488774908740E-03   0.000000000000E+00   8.770365019894E-03  -5.426916561634E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053365121668E-02   1.007997981065E-03   0.000000000000E+00  -5.975284661374E-03   3.353262808200E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.301138708177E-02  -1.438295410668E-03   0.000000000000E+00   8.506926175419E-03  -5.252034608850E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018034255361E-02   9.689460674942E-04   0.000000000000E+00  -5.766855407782E-03   3.233513731797E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265413646755E-02  -1.389401283348E-03   0.000000000000E+00   8.250552945090E-03  -5.082320620611E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.837558981100E-03   9.313534968795E-04   0.000000000000E+00  -5.565175407623E-03   3.117848766276E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230527224433E-02  -1.342047331357E-03   0.000000000000E+00   8.001084660186E-03  -4.917638949416E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.505041168544E-03   8.951698491782E-04   0.000000000000E+00  -5.370054640795E-03   3.006141086490E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.196464180610E-02  -1.296189498773E-03   0.000000000000E+00   7.758363412266E-03  -4.757856928516E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.182534351751E-03   8.603462646385E-04   0.000000000000E+00  -5.181307358691E-03   2.898267215615E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163209402146E-02  -1.251784844825E-03   0.000000000000E+00   7.522234032795E-03  -4.602844824736E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.869788315403E-03   8.268354019071E-04   0.000000000000E+00  -4.998752024330E-03   2.794106957931E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.130747926033E-02  -1.208791519934E-03   0.000000000000E+00   7.292544072211E-03  -4.452475791580E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.566557372736E-03   7.945913970439E-04   0.000000000000E+00  -4.822211251999E-03   2.693543332225E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099064941875E-02  -1.167168742167E-03   0.000000000000E+00   7.069143777889E-03  -4.306625822174E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.272600342705E-03   7.635698234438E-04   0.000000000000E+00  -4.651511746503E-03   2.596462505868E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068145793982E-02  -1.126876774064E-03   0.000000000000E+00   6.851886069525E-03  -4.165173700795E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.987680524611E-03   7.337276526336E-04   0.000000000000E+00  -4.486484242018E-03   2.502753729530E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.037975983802E-02  -1.087876899888E-03   0.000000000000E+00   6.640626518096E-03  -4.028000958337E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.711565670532E-03   7.050232159683E-04   0.000000000000E+00  -4.326963440736E-03   2.412309272643E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008541172055E-02  -1.050131403238E-03   0.000000000000E+00   6.435223322964E-03  -3.894991826922E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.444027955410E-03   6.774161671553E-04   0.000000000000E+00  -4.172787951195E-03   2.325024359511E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.798271801765E-03  -1.013603545055E-03   0.000000000000E+00   6.235537283677E-03  -3.766033190700E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.184843945208E-03   6.508674456602E-04   0.000000000000E+00  -4.023800226529E-03   2.240797106211E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.518199922772E-03  -9.782575420044E-04   0.000000000000E+00   6.041431777055E-03  -3.641014541996E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.933794563033E-03   6.253392409319E-04   0.000000000000E+00  -3.879846502568E-03   2.159528458211E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.245057567449E-03  -9.440585452376E-04   0.000000000000E+00   5.852772731840E-03  -3.519827936116E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.690665053431E-03   6.007949574514E-04   0.000000000000E+00  -3.740776735881E-03   2.081122128743E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.978707876313E-03  -9.109726195194E-04   0.000000000000E+00   5.669428602243E-03  -3.402367945941E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.455244944978E-03   5.771991805971E-04   0.000000000000E+00  -3.606444541834E-03   2.005484537960E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.719015659515E-03  -8.789667227252E-04   0.000000000000E+00   5.491270341454E-03  -3.288531617205E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.227328011223E-03   5.545176432999E-04   0.000000000000E+00  -3.476707132671E-03   1.932524752870E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.465847408616E-03  -8.480086857024E-04   0.000000000000E+00   5.318171374835E-03  -3.178218424196E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.006712230140E-03   5.327171934888E-04   0.000000000000E+00  -3.351425255714E-03   1.862154428078E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.219071307016E-03  -8.180671924895E-04   0.000000000000E+00   5.150007572698E-03  -3.071330225809E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.793199742151E-03   5.117657623047E-04   0.000000000000E+00  -3.230463131681E-03   1.794287747316E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.978557239020E-03  -7.891117608910E-04   0.000000000000E+00   4.986657222660E-03  -2.967771221940E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.586596806841E-03   4.916323330666E-04   0.000000000000E+00  -3.113688393186E-03   1.728841365792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.744176797550E-03  -7.611127234037E-04   0.000000000000E+00   4.828001001640E-03  -2.867447910253E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.386713758420E-03   4.722869109907E-04   0.000000000000E+00  -3.000972023451E-03   1.665734353361E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.515803290812E-03  -7.340412084943E-04   0.000000000000E+00   4.673921947614E-03  -2.770269043398E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.193364960114E-03   4.537004936409E-04   0.000000000000E+00  -2.892188295307E-03   1.604888138532E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.293311747916E-03  -7.078691222106E-04   0.000000000000E+00   4.524305431163E-03  -2.676145586640E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.006368757455E-03   4.358450420834E-04   0.000000000000E+00  -2.787214710446E-03   1.546226453278E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.076578923351E-03  -6.825691301429E-04   0.000000000000E+00   4.379039126803E-03  -2.584990675959E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.825547430621E-03   4.186934527718E-04   0.000000000000E+00  -2.685931939026E-03   1.489675278719E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.865483300210E-03  -6.581146397146E-04   0.000000000000E+00   4.238012984013E-03  -2.496719576519E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.650727145956E-03   4.022195301020E-04   0.000000000000E+00  -2.588223759651E-03   1.435162791623E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.659905091988E-03  -6.344797828000E-04   0.000000000000E+00   4.101119197875E-03  -2.411249641483E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.481737906596E-03   3.863979596598E-04   0.000000000000E+00  -2.493976999706E-03   1.382619311753E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.459726243534E-03  -6.116393986799E-04   0.000000000000E+00   3.968252179670E-03  -2.328500271337E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.318413502458E-03   3.712042821324E-04   0.000000000000E+00  -2.403081476139E-03   1.331977250059E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.264830431392E-03  -5.895690173175E-04   0.000000000000E+00   3.839308527508E-03  -2.248392873764E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.160591459549E-03   3.566148678758E-04   0.000000000000E+00  -2.315429936703E-03   1.283171057732E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.075103063342E-03  -5.682448429433E-04   0.000000000000E+00   3.714186996916E-03  -2.170850824015E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.008112988672E-03   3.426068921209E-04   0.000000000000E+00  -2.230918001630E-03   1.236137176076E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.890431276647E-03  -5.476437379704E-04   0.000000000000E+00   3.592788471193E-03  -2.095799425681E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.860822933670E-03   3.291583108160E-04   0.000000000000E+00  -2.149444105858E-03   1.190813987256E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.710703934696E-03  -5.277432072074E-04   0.000000000000E+00   3.475015931302E-03  -2.023165871741E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.718569719185E-03   3.162478370766E-04   0.000000000000E+00  -2.070909441729E-03   1.147141765863E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.535811622732E-03  -5.085213823887E-04   0.000000000000E+00   3.360774425716E-03  -1.952879206109E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.581205298079E-03   3.038549182551E-04   0.000000000000E+00  -1.995217902288E-03   1.105062631365E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.365646643517E-03  -4.899570070061E-04   0.000000000000E+00   3.249971040598E-03  -1.884870285835E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.448585098477E-03   2.919597135896E-04   0.000000000000E+00  -1.922276025085E-03   1.064520501352E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.200103013009E-03  -4.720294214377E-04   0.000000000000E+00   3.142514870377E-03  -1.819071744000E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.320567970567E-03   2.805430724375E-04   0.000000000000E+00  -1.851992936590E-03   1.025461045644E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.039076454936E-03  -4.547185483723E-04   0.000000000000E+00   3.038316988186E-03  -1.755417953038E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.197016133244E-03   2.695865130890E-04   0.000000000000E+00  -1.784280297228E-03   9.878316412544E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.882464393144E-03  -4.380048785199E-04   0.000000000000E+00   2.937290415568E-03  -1.693844988159E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.077795120499E-03   2.590722021194E-04   0.000000000000E+00  -1.719052246976E-03   9.515813281453E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.730165942369E-03  -4.218694566169E-04   0.000000000000E+00   2.839350091814E-03  -1.634290591081E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.962773727776E-03   2.489829343043E-04   0.000000000000E+00  -1.656225351636E-03   9.166607658409E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.582081899342E-03  -4.062938677174E-04   0.000000000000E+00   2.744412843879E-03  -1.576694134514E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.851823958263E-03   2.393021130615E-04   0.000000000000E+00  -1.595718549741E-03   8.830221908626E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.438114735258E-03  -3.912602237619E-04   0.000000000000E+00   2.652397357348E-03  -1.520996587637E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.744820969136E-03   2.300137314173E-04   0.000000000000E+00  -1.537453100103E-03   8.506193749689E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.298168588342E-03  -3.767511504177E-04   0.000000000000E+00   2.563224147864E-03  -1.467140482247E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.641643017859E-03   2.211023534788E-04   0.000000000000E+00  -1.481352530026E-03   8.194075842085E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.162149253719E-03  -3.627497741880E-04   0.000000000000E+00   2.476815531617E-03  -1.415069878911E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.542171408579E-03   2.125530964250E-04   0.000000000000E+00  -1.427342584238E-03   7.893435388101E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.029964169847E-03  -3.492397097812E-04   0.000000000000E+00   2.393095594535E-03  -1.364730332891E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.446290438567E-03   2.043516129604E-04   0.000000000000E+00  -1.375351174434E-03   7.603853738184E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.901522404262E-03  -3.362050477641E-04   0.000000000000E+00   2.311990161578E-03  -1.316068860606E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.353887344928E-03   1.964840742794E-04   0.000000000000E+00  -1.325308329612E-03   7.324926005930E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.776734642105E-03  -3.236303424692E-04   0.000000000000E+00   2.233426767776E-03  -1.269033907350E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264852251359E-03   1.889371534696E-04   0.000000000000E+00  -1.277146147005E-03   7.056260690232E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.655513177793E-03  -3.115006001684E-04   0.000000000000E+00   2.157334631253E-03  -1.223575316451E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.179078115255E-03   1.816980093965E-04   0.000000000000E+00  -1.230798743817E-03   6.797479305839E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.537771905450E-03  -2.998012674705E-04   0.000000000000E+00   2.083644625974E-03  -1.179644298668E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.096460674968E-03   1.747542710171E-04   0.000000000000E+00  -1.186202209587E-03   6.548216021093E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.423426303859E-03  -2.885182199742E-04   0.000000000000E+00   2.012289252230E-03  -1.137193400917E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016898397463E-03   1.680940221527E-04   0.000000000000E+00  -1.143294559360E-03   6.308117303889E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.312393416641E-03  -2.776377511552E-04   0.000000000000E+00   1.943202605185E-03  -1.096176474421E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940292426163E-03   1.617057866627E-04   0.000000000000E+00  -1.102015687490E-03   6.076841574574E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.204591833976E-03  -2.671465615253E-04   0.000000000000E+00   1.876320344600E-03  -1.056548643895E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.866546529249E-03   1.555785140627E-04   0.000000000000E+00  -1.062307322241E-03   5.854058866850E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.099941680944E-03  -2.570317480341E-04   0.000000000000E+00   1.811579668221E-03  -1.018266278886E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.795567048260E-03   1.497015655313E-04   0.000000000000E+00  -1.024112981072E-03   5.639450495730E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.998364610441E-03  -2.472807936884E-04   0.000000000000E+00   1.748919287761E-03  -9.812869667923E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.727262847121E-03   1.440647003251E-04   0.000000000000E+00  -9.873779266680E-04   5.432708732973E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.899783792478E-03  -2.378815573824E-04   0.000000000000E+00   1.688279403489E-03  -9.455694855698E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.661545261565E-03   1.386580625790E-04   0.000000000000E+00  -9.520491236950E-04   5.233536489599E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.804123894056E-03  -2.288222639347E-04   0.000000000000E+00   1.629601674621E-03  -9.110737747806E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.598328049022E-03   1.334721684923E-04   0.000000000000E+00  -9.180751963004E-04   5.041647005746E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.711311053089E-03  -2.200914943618E-04   0.000000000000E+00   1.572829187012E-03  -8.777609054688E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.537527338918E-03   1.284978938709E-04   0.000000000000E+00  -8.854063863030E-04   4.856763547167E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.621272856756E-03  -2.116781764094E-04   0.000000000000E+00   1.517906422596E-03  -8.455930504509E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479061583526E-03   1.237264620546E-04   0.000000000000E+00  -8.539945121750E-04   4.678619109205E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.533938329967E-03  -2.035715753036E-04   0.000000000000E+00   1.464779236874E-03  -8.145334616349E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.422851509227E-03   1.191494321743E-04   0.000000000000E+00  -8.237929286863E-04   4.506956127080E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.449237930559E-03  -1.957612847046E-04   0.000000000000E+00   1.413394839863E-03  -7.845464492065E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.368820068346E-03   1.147586877668E-04   0.000000000000E+00  -7.947564873145E-04   4.341526193216E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.367103540924E-03  -1.882372178196E-04   0.000000000000E+00   1.363701769961E-03  -7.555973519784E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316892391488E-03   1.105464257228E-04   0.000000000000E+00  -7.668414973683E-04   4.182089781182E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.287468444578E-03  -1.809895986982E-04   0.000000000000E+00   1.315649868716E-03  -7.276525164192E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.266995740414E-03   1.065051455653E-04   0.000000000000E+00  -7.400056878281E-04   4.028415976155E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.210267296702E-03  -1.740089537319E-04   0.000000000000E+00   1.269190241993E-03  -7.006792582845E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.219059461474E-03   1.026276390367E-04   0.000000000000E+00  -7.142081698946E-04   3.880282211736E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135436093532E-03  -1.672861034189E-04   0.000000000000E+00   1.224275237558E-03  -6.746458491464E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.173014939610E-03   9.890698001241E-05   0.000000000000E+00  -6.894094002707E-04   3.737474013309E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.062912158025E-03  -1.608121543517E-04   0.000000000000E+00   1.180858418976E-03  -6.495214894900E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.128795552930E-03   9.533651471116E-05   0.000000000000E+00  -6.655711451382E-04   3.599784747553E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992634137330E-03  -1.545784913806E-04   0.000000000000E+00   1.138894546279E-03  -6.252762861618E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086336627862E-03   9.190985219167E-05   0.000000000000E+00  -6.426564448263E-04   3.467015377979E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.924542000750E-03  -1.485767699187E-04   0.000000000000E+00   1.098339559726E-03  -6.018812341607E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.045575394903E-03   8.862085516014E-05   0.000000000000E+00  -6.206295792059E-04   3.338974226810E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858577026463E-03  -1.427989083459E-04   0.000000000000E+00   1.059150558042E-03  -5.793081956608E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006450944995E-03   8.546363103486E-05   0.000000000000E+00  -5.994560337570E-04   3.215476742531E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.794681771159E-03  -1.372370805878E-04   0.000000000000E+00   1.021285768641E-03  -5.575298752846E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.689041864691E-04   8.243252330278E-05   0.000000000000E+00  -5.791024663292E-04   3.096345273480E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.732800028175E-03  -1.318837089233E-04   0.000000000000E+00   9.847045127344E-04  -5.365197932059E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.328778026250E-04   7.952210312674E-05   0.000000000000E+00  -5.595366745744E-04   2.981408846999E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.672876790189E-03  -1.267314570843E-04   0.000000000000E+00   9.493671730616E-04  -5.162522598406E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.983162099609E-04   7.672716123235E-05   0.000000000000E+00  -5.407275640867E-04   2.870502954550E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.614858235025E-03  -1.217732235700E-04   0.000000000000E+00   9.152351729927E-04  -4.967023562477E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.651655169613E-04   7.404270002444E-05   0.000000000000E+00  -5.226451171593E-04   2.763469341972E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558691741207E-03  -1.170021350864E-04   0.000000000000E+00   8.822709700599E-04  -4.778459216566E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.333734835767E-04   7.146392596700E-05   0.000000000000E+00  -5.052603622482E-04   2.660155805505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.504325914178E-03  -1.124115399802E-04   0.000000000000E+00   8.504380546640E-04  -4.596595436333E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.028894813008E-04   6.898624219628E-05   0.000000000000E+00  -4.885453440683E-04   2.560415993045E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.451710583635E-03  -1.079950016914E-04   0.000000000000E+00   8.197009352293E-04  -4.421205419923E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.736644539076E-04   6.660524136798E-05   0.000000000000E+00  -4.724730943510E-04   2.464109210695E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.400796742298E-03  -1.037462923712E-04   0.000000000000E+00   7.900250959616E-04  -4.252069399860E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.456508787800E-04   6.431669872607E-05   0.000000000000E+00  -4.570176032125E-04   2.371100234299E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.351536444456E-03  -9.965938688638E-05   0.000000000000E+00   7.613769362314E-04  -4.088974271938E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.188027289386E-04   6.211656540256E-05   0.000000000000E+00  -4.421537911983E-04   2.281259126322E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303882734215E-03  -9.572845724555E-05   0.000000000000E+00   7.337237246251E-04  -3.931713297496E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.930754356665E-04   6.000096192627E-05   0.000000000000E+00  -4.278574819253E-04   2.194461057504E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.257789673025E-03  -9.194786723602E-05   0.000000000000E+00   7.070336001530E-04  -3.780086030814E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.684258517601E-04   5.796617193244E-05   0.000000000000E+00  -4.141053753272E-04   2.110586133262E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213212459115E-03  -8.831216694223E-05   0.000000000000E+00   6.812756165908E-04  -3.633898450262E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.448122154737E-04   5.600863609518E-05   0.000000000000E+00  -4.008750215540E-04   2.029519225191E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.170107530023E-03  -8.481608691974E-05   0.000000000000E+00   6.564197784697E-04  -3.492963049106E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.221941150402E-04   5.412494623435E-05   0.000000000000E+00  -3.881447954221E-04   1.951149806849E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128432515497E-03  -8.145453228192E-05   0.000000000000E+00   6.324370068703E-04  -3.357098597749E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.005324538676E-04   5.231183963456E-05   0.000000000000E+00  -3.758938714986E-04   1.875371794465E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.088146017187E-03  -7.822257720323E-05   0.000000000000E+00   6.092990248846E-04  -3.226129533932E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.797894163442E-04   5.056619353283E-05   0.000000000000E+00  -3.641021997348E-04   1.802083391790E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.049207365008E-03  -7.511546027343E-05   0.000000000000E+00   5.869782335788E-04  -3.099885315889E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.599284342909E-04   4.888501980465E-05   0.000000000000E+00  -3.527504817063E-04   1.731186939656E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.011576574793E-03  -7.212858050589E-05   0.000000000000E+00   5.654476828879E-04  -2.978200224314E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.409141540373E-04   4.726545981343E-05   0.000000000000E+00  -3.418201473996E-04   1.662588769585E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.752145966743E-04  -6.925749325397E-05   0.000000000000E+00   5.446811777745E-04  -2.860913794839E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.227124040970E-04   4.570477943177E-05   0.000000000000E+00  -3.312933325554E-04   1.596199061651E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.400836742067E-04  -6.649790530260E-05   0.000000000000E+00   5.246534345463E-04  -2.747871478614E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.052901635244E-04   4.420036424349E-05   0.000000000000E+00  -3.211528565942E-04   1.531931706654E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.061474688395E-04  -6.384566908725E-05   0.000000000000E+00   5.053401269832E-04  -2.638924785814E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.886155308161E-04   4.274971488343E-05   0.000000000000E+00  -3.113822010312E-04   1.469704171928E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.733707428082E-04  -6.129677701864E-05   0.000000000000E+00   4.867177282131E-04  -2.533930484760E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.726576934834E-04   4.135044255882E-05   0.000000000000E+00  -3.019654884795E-04   1.409437371534E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.417187765919E-04  -5.884735707226E-05   0.000000000000E+00   4.687632320728E-04  -2.432749254385E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.573868981798E-04   4.000026469900E-05   0.000000000000E+00  -2.928874621208E-04   1.351055539829E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.111570046186E-04  -5.649367006263E-05   0.000000000000E+00   4.514539780749E-04  -2.335244829192E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.427744214977E-04   3.869700077654E-05   0.000000000000E+00  -2.841334657506E-04   1.294486109260E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.816512602314E-04  -5.423210755524E-05   0.000000000000E+00   4.347677581249E-04  -2.241284448380E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.287925412951E-04   3.743856825302E-05   0.000000000000E+00  -2.756894242804E-04   1.239659591471E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.531685252853E-04  -5.205918869694E-05   0.000000000000E+00   4.186831534149E-04  -2.150740355918E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.154145086592E-04   3.622297867035E-05   0.000000000000E+00  -2.675418247627E-04   1.186509462156E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.256775717059E-04  -4.997155496088E-05   0.000000000000E+00   4.031798181216E-04  -2.063491040424E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.026145204418E-04   3.504833388545E-05   0.000000000000E+00  -2.596776979046E-04   1.134972049455E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.991488506396E-04  -4.796596360963E-05   0.000000000000E+00   3.882384162278E-04  -1.979420875765E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.903676923753E-04   3.391282242039E-05   0.000000000000E+00  -2.520846000497E-04   1.084986425647E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.735535577411E-04  -4.603928215379E-05   0.000000000000E+00   3.738401834136E-04  -1.898418055540E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.786500327672E-04   3.281471595293E-05   0.000000000000E+00  -2.447505956455E-04   1.036494302316E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.488625575434E-04  -4.418848566523E-05   0.000000000000E+00   3.599664297999E-04  -1.820372281871E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.674384167577E-04   3.175236592247E-05   0.000000000000E+00  -2.376642401604E-04   9.894399286676E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.250461120204E-04  -4.241065668649E-05   0.000000000000E+00   3.465984138676E-04  -1.745174168239E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.567105611486E-04   3.072420026110E-05   0.000000000000E+00  -2.308145634702E-04   9.437699931566E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.020747966844E-04  -4.070298517608E-05   0.000000000000E+00   3.337177565101E-04  -1.672717100387E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.464449997789E-04   2.972872023702E-05   0.000000000000E+00  -2.241910536776E-04   8.994335281161E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.799209777870E-04  -3.906276555986E-05   0.000000000000E+00   3.213071044575E-04  -1.602900205652E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.366210594510E-04   2.876449740807E-05   0.000000000000E+00  -2.177836413708E-04   8.563818174362E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.585596130198E-04  -3.748739012479E-05   0.000000000000E+00   3.093504803626E-04  -1.535629871580E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.272188364045E-04   2.783017069342E-05   0.000000000000E+00  -2.115826843201E-04   8.145683072737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.379675408665E-04  -3.597434111729E-05   0.000000000000E+00   2.978329469820E-04  -1.470818151367E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.182191733212E-04   2.692444354230E-05   0.000000000000E+00  -2.055789525891E-04   7.739485196148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.181216324846E-04  -3.452118548309E-05   0.000000000000E+00   2.867397629650E-04  -1.408378897444E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.096036368465E-04   2.604608120276E-05   0.000000000000E+00  -1.997636140425E-04   7.344799684892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.989972329065E-04  -3.312557453762E-05   0.000000000000E+00   2.760556785284E-04  -1.348224569315E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.013544956619E-04   2.519390810493E-05   0.000000000000E+00  -1.941282202975E-04   6.961220793013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.805682643329E-04  -3.178524700331E-05   0.000000000000E+00   2.657649851406E-04  -1.290266463058E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.934546990293E-04   2.436680531905E-05   0.000000000000E+00  -1.886646930199E-04   6.588361103684E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.628091153289E-04  -3.049803094717E-05   0.000000000000E+00   2.558523646494E-04  -1.234418520495E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.858878558834E-04   2.356370812637E-05   0.000000000000E+00  -1.833653106529E-04   6.225850774585E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.456969351313E-04  -2.926184054081E-05   0.000000000000E+00   2.463039096553E-04  -1.180601859224E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.786382143794E-04   2.278360366281E-05   0.000000000000E+00  -1.782226954879E-04   5.873336805716E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.292124460590E-04  -2.807466751954E-05   0.000000000000E+00   2.371074708144E-04  -1.128746242671E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.716906419731E-04   2.202552866503E-05   0.000000000000E+00  -1.732298011379E-04   5.530482334117E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.133383914662E-04  -2.693457157464E-05   0.000000000000E+00   2.282519462704E-04  -1.078786830359E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.650306059587E-04   2.128856729171E-05   0.000000000000E+00  -1.683799003532E-04   5.196965951176E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.980566618923E-04  -2.583967530048E-05   0.000000000000E+00   2.197259924158E-04  -1.030658380311E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586441544810E-04   2.057184902532E-05   0.000000000000E+00  -1.636665731952E-04   4.872481043438E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.833462957089E-04  -2.478816620024E-05   0.000000000000E+00   2.115171379450E-04  -9.842913112789E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.525178980325E-04   1.987454666248E-05   0.000000000000E+00  -1.590836955694E-04   4.556735157251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.691840441512E-04  -2.377830287846E-05   0.000000000000E+00   2.036120439799E-04  -9.396128951539E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.466389913993E-04   1.919587436982E-05   0.000000000000E+00  -1.546254280838E-04   4.249449384106E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.555472600012E-04  -2.280841907615E-05   0.000000000000E+00   1.959977881355E-04  -8.965529695605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.409951160578E-04   1.853508582235E-05   0.000000000000E+00  -1.502862052502E-04   3.950357768750E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.424170283086E-04  -2.187692044597E-05   0.000000000000E+00   1.886632410910E-04  -8.550499732858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.355744630270E-04   1.789147240848E-05   0.000000000000E+00  -1.460607250053E-04   3.659206737516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.297790335402E-04  -2.098227434969E-05   0.000000000000E+00   1.815994291916E-04  -8.150524546103E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.303657161377E-04   1.726436150284E-05   0.000000000000E+00  -1.419439385414E-04   3.375754546605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.176213105028E-04  -2.012299841581E-05   0.000000000000E+00   1.747985229670E-04  -7.765145184717E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253580357695E-04   1.665311481621E-05   0.000000000000E+00  -1.379310404747E-04   3.099770752194E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.059304148479E-04  -1.929765493278E-05   0.000000000000E+00   1.682521443978E-04  -7.393883384006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.205410429589E-04   1.605712679671E-05   0.000000000000E+00  -1.340174592793E-04   2.831035697013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.946888846828E-04  -1.850485411919E-05   0.000000000000E+00   1.619502599322E-04  -7.036193242672E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.159048039600E-04   1.547582309894E-05   0.000000000000E+00  -1.301988480379E-04   2.569340017113E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.838759824935E-04  -1.774326276856E-05   0.000000000000E+00   1.558815205454E-04  -6.691476736592E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.114398152114E-04   1.490865912248E-05   0.000000000000E+00  -1.264710754950E-04   2.314484167921E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.734712883004E-04  -1.701161068979E-05   0.000000000000E+00   1.500348413694E-04  -6.359153118216E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071369886633E-04   1.435511858988E-05   0.000000000000E+00  -1.228302173475E-04   2.066277964446E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.634585876717E-04  -1.630868885442E-05   0.000000000000E+00   1.444010905979E-04  -6.038732232844E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.029876375522E-04   1.381471220163E-05   0.000000000000E+00  -1.192725478662E-04   1.824540143041E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.538271665034E-04  -1.563333897282E-05   0.000000000000E+00   1.389736311039E-04  -5.729837087595E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.989834625158E-04   1.328697632966E-05   0.000000000000E+00  -1.157945317397E-04   1.589097935989E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445694108642E-04  -1.498444056027E-05   0.000000000000E+00   1.337472532734E-04  -5.432156380634E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.951165380963E-04   1.277147177102E-05   0.000000000000E+00  -1.123928162001E-04   1.359786664077E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.356763668308E-04  -1.436090358484E-05   0.000000000000E+00   1.287162380804E-04  -5.145359972128E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.913792996351E-04   1.226778255485E-05   0.000000000000E+00  -1.090642234139E-04   1.136449345202E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.271345032936E-04  -1.376167084543E-05   0.000000000000E+00   1.238729634912E-04  -4.869038862354E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.877645304932E-04   1.177551479064E-05   0.000000000000E+00  -1.058057430974E-04   9.189363167228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.189260043139E-04  -1.318572730681E-05   0.000000000000E+00   1.192080493787E-04  -4.602712227842E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842653496504E-04   1.129429556722E-05   0.000000000000E+00  -1.026145253889E-04   7.071048730476E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.110323475980E-04  -1.263210886825E-05   0.000000000000E+00   1.147119142268E-04  -4.345895102553E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808751996459E-04   1.082377190449E-05   0.000000000000E+00  -9.948787396306E-05   5.008189187151E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.034386930949E-04  -1.209990358909E-05   0.000000000000E+00   1.103766603230E-04  -4.098179319449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.775878348572E-04   1.036360973480E-05   0.000000000000E+00  -9.642323935886E-05   2.999486330445E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.961360455209E-04  -1.158824359043E-05   0.000000000000E+00   1.061969818982E-04  -3.859271588358E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.743973101161E-04   9.913492942258E-06   0.000000000000E+00  -9.341821255174E-05   1.043701506212E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.891195954202E-04  -1.109629217722E-05   0.000000000000E+00   1.021694281248E-04  -3.628960762374E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.712979696427E-04   9.473122430700E-06   0.000000000000E+00  -9.047051872343E-05  -8.603474750192E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.823843706453E-04  -1.062323415429E-05   0.000000000000E+00   9.829052782796E-05  -3.407036950801E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682844363074E-04   9.042215238620E-06   0.000000000000E+00  -8.757801126112E-05  -2.713789284023E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.759213407122E-04  -1.016827495013E-05   0.000000000000E+00   9.455513051908E-05  -3.193220858181E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.653516012013E-04   8.620503691747E-06   0.000000000000E+00  -8.473866595996E-05  -4.517701900692E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697166394415E-04  -9.730647883073E-06   0.000000000000E+00   9.095609321408E-05  -2.987151192178E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.624946135096E-04   8.207734587048E-06   0.000000000000E+00  -8.195057541888E-05  -6.273115331993E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.637542044954E-04  -9.309623648444E-06   0.000000000000E+00   8.748542002948E-05  -2.788433827763E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597088706843E-04   7.803668417066E-06   0.000000000000E+00  -7.921194364115E-05  -7.981014207368E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.580199578944E-04  -8.904515215091E-06   0.000000000000E+00   8.413603941752E-05  -2.596717328050E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.569900089205E-04   7.408078630256E-06   0.000000000000E+00  -7.652108083028E-05  -9.642340260829E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.525048358527E-04  -8.514674548969E-06   0.000000000000E+00   8.090307300609E-05  -2.411746040212E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.543338938916E-04   7.020750916479E-06   0.000000000000E+00  -7.387639835275E-05  -1.125799472179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.472046695065E-04  -8.139482793495E-06   0.000000000000E+00   7.778376145499E-05  -2.233355935734E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.517366117947E-04   6.641482531585E-06   0.000000000000E+00  -7.127640390411E-05  -1.282884058397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.421169860880E-04  -7.778339746750E-06   0.000000000000E+00   7.477609647327E-05  -2.061416109085E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.491944606421E-04   6.270081649192E-06   0.000000000000E+00  -6.871969683246E-05  -1.435570478820E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.372370429758E-04  -7.430658805854E-06   0.000000000000E+00   7.187714847450E-05  -1.895758257188E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.467039418352E-04   5.906366741372E-06   0.000000000000E+00  -6.620496364353E-05  -1.583938030209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325558295754E-04  -7.095869507948E-06   0.000000000000E+00   6.908223951080E-05  -1.736142448005E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442617519971E-04   5.550165991198E-06   0.000000000000E+00  -6.373097367007E-05  -1.728062810580E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280610756900E-04  -6.773424712109E-06   0.000000000000E+00   6.638538286163E-05  -1.582276239643E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418647750472E-04   5.201316726595E-06   0.000000000000E+00  -6.129657489425E-05  -1.868017909457E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.237402871226E-04  -6.462807162450E-06   0.000000000000E+00   6.378056208888E-05  -1.433868544980E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.395100745332E-04   4.859664885252E-06   0.000000000000E+00  -5.890068993572E-05  -2.003873588707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.195838532533E-04  -6.163531274034E-06   0.000000000000E+00   6.126302350598E-05  -1.290683357329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.371948862079E-04   4.525064503215E-06   0.000000000000E+00  -5.654231218813E-05  -2.135697455361E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155863823499E-04  -5.875139073838E-06   0.000000000000E+00   5.882981630228E-05  -1.152561556688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.349166108371E-04   4.197377228779E-06   0.000000000000E+00  -5.422050210701E-05  -2.263554625857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.117455010346E-04  -5.597192565721E-06   0.000000000000E+00   5.647927537029E-05  -1.019398650962E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326728072233E-04   3.876471853083E-06   0.000000000000E+00  -5.193438362252E-05  -2.387507883970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080590208853E-04  -5.329266773095E-06   0.000000000000E+00   5.420983610818E-05  -8.910952081960E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304611854928E-04   3.562223876817E-06   0.000000000000E+00  -4.968314072881E-05  -2.507617828326E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045224165609E-04  -5.070947002286E-06   0.000000000000E+00   5.201899308650E-05  -7.675138623239E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.282796005518E-04   3.254515081594E-06   0.000000000000E+00  -4.746601416080E-05  -2.623943016233E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.011281400694E-04  -4.821831039072E-06   0.000000000000E+00   4.990302785379E-05  -6.484685213805E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261260457988E-04   2.953233135665E-06   0.000000000000E+00  -4.528229824155E-05  -2.736540097521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.786693763976E-05  -4.581533855836E-06   0.000000000000E+00   4.785756249095E-05  -5.337476127256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.239986470209E-04   2.658271212934E-06   0.000000000000E+00  -4.313133783655E-05  -2.845463943063E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.473009748755E-05  -4.349691397306E-06   0.000000000000E+00   4.587848725277E-05  -4.231523460316E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.218956564943E-04   2.369527630094E-06   0.000000000000E+00  -4.101252542942E-05  -2.950767766936E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.171113258450E-05  -4.125961396335E-06   0.000000000000E+00   4.396264509687E-05  -3.165245371305E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.198154472919E-04   2.086905506498E-06   0.000000000000E+00  -3.892529832753E-05  -3.052503241571E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.880603885296E-05  -3.910021259538E-06   0.000000000000E+00   4.210792619258E-05  -2.137500077426E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.177565077843E-04   1.810312438737E-06   0.000000000000E+00  -3.686913597968E-05  -3.150720607057E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.601238032884E-05  -3.701564118184E-06   0.000000000000E+00   4.031288383683E-05  -1.147424740532E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.157174363069E-04   1.539660191649E-06   0.000000000000E+00  -3.484355739548E-05  -3.245468775341E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.332786018667E-05  -3.500294420335E-06   0.000000000000E+00   3.857614664753E-05  -1.941937956923E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136969360355E-04   1.274864404947E-06   0.000000000000E+00  -3.284811868413E-05  -3.336795428308E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.074895061956E-05  -3.305925068883E-06   0.000000000000E+00   3.689586242228E-05   7.232067504227E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.116938100281E-04   1.015844321423E-06   0.000000000000E+00  -3.088241070137E-05  -3.424747109791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.827040390598E-05  -3.118177599155E-06   0.000000000000E+00   3.526950557420E-05   1.606055150358E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097069564305E-04   7.625225185500E-07   0.000000000000E+00  -2.894605677798E-05  -3.509369314400E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.588613133220E-05  -2.936784469602E-06   0.000000000000E+00   3.369423882213E-05   2.455745203686E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077353638715E-04   5.148246661286E-07   0.000000000000E+00  -2.703871057225E-05  -3.590706569089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.359059183844E-05  -2.761490988905E-06   0.000000000000E+00   3.216747516618E-05   3.273558939234E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057781069995E-04   2.726792898152E-07   0.000000000000E+00  -2.516005399771E-05  -3.668802511699E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.137927754059E-05  -2.592056040407E-06   0.000000000000E+00   3.068706983666E-05   4.060590867120E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038343421876E-04   3.601754934949E-08   0.000000000000E+00  -2.330979524858E-05  -3.743699964349E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.924833259667E-05  -2.428252551358E-06   0.000000000000E+00   2.925116255719E-05   4.817813261183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019033034068E-04  -1.952269669602E-07   0.000000000000E+00  -2.148766692549E-05  -3.815441001787E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.719457117626E-05  -2.269867287512E-06   0.000000000000E+00   2.785818128387E-05   5.546075997419E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.998429821512E-05  -4.211184423732E-07   0.000000000000E+00  -1.969342422192E-05  -3.884067017087E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.521570096661E-05  -2.116698217124E-06   0.000000000000E+00   2.650692777201E-05   6.246073770040E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.807670393246E-05  -6.417190144463E-07   0.000000000000E+00  -1.792684322189E-05  -3.949618781591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.330954181946E-05  -1.968550531359E-06   0.000000000000E+00   2.519626226681E-05   6.918473299049E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.617996392391E-05  -8.570889522657E-07   0.000000000000E+00  -1.618771925256E-05  -4.012136502640E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.147302358964E-05  -1.825234818594E-06   0.000000000000E+00   2.392470490840E-05   7.564071901412E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.429358405096E-05  -1.067286815405E-06   0.000000000000E+00  -1.447586534009E-05  -4.071659875766E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.970255043557E-05  -1.686567833688E-06   0.000000000000E+00   2.269058363560E-05   8.183737502381E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.241712922676E-05  -1.272369614195E-06   0.000000000000E+00  -1.279111071149E-05  -4.128228135474E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.799503248836E-05  -1.552373262992E-06   0.000000000000E+00   2.149244383504E-05   8.778245991736E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.055022012718E-05  -1.472392948999E-06   0.000000000000E+00  -1.113329939509E-05  -4.181880100681E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.634761789015E-05  -1.422481871409E-06   0.000000000000E+00   2.032894016837E-05   9.348324916081E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.869253001087E-05  -1.667411148328E-06   0.000000000000E+00  -9.502288872199E-06  -4.232654218354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.475658024903E-05  -1.296733309724E-06   0.000000000000E+00   1.919839764069E-05   9.894826667596E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.684378167323E-05  -1.857477395280E-06   0.000000000000E+00  -7.897948806215E-06  -4.280588603153E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.321791608200E-05  -1.174979075302E-06   0.000000000000E+00   1.809904952482E-05   1.041863370021E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.500374450546E-05  -2.042643845064E-06   0.000000000000E+00  -6.320159829134E-06  -4.325721074745E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.172915270890E-05  -1.057082096892E-06   0.000000000000E+00   1.702974599020E-05   1.092038070633E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.317223169257E-05  -2.222961736426E-06   0.000000000000E+00  -4.768812400623E-06  -4.368089191697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.028921157640E-05  -9.429121873946E-07   0.000000000000E+00   1.598989362009E-05   1.140048102371E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.134909749393E-05  -2.398481494312E-06   0.000000000000E+00  -3.243805714845E-06  -4.407730283298E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.889667884277E-05  -8.323424633287E-07   0.000000000000E+00   1.497877495222E-05   1.185939437848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.953423465573E-05  -2.569252826819E-06   0.000000000000E+00  -1.745046674104E-06  -4.444681478420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.754950882262E-05  -7.252492972913E-07   0.000000000000E+00   1.399543440844E-05   1.229767074002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.772757191916E-05  -2.735324811722E-06   0.000000000000E+00  -2.724489176668E-07  -4.478979731867E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.624619024778E-05  -6.215127785354E-07   0.000000000000E+00   1.303913341279E-05   1.271577268732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.592907162889E-05  -2.896745982762E-06   0.000000000000E+00   1.174068102562E-06  -4.510661848975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.498556463178E-05  -5.210158914655E-07   0.000000000000E+00   1.210927758785E-05   1.311410454811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.413872744538E-05  -3.053564403158E-06   0.000000000000E+00   2.594579984894E-06  -4.539764507171E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.376494260489E-05  -4.236454033762E-07   0.000000000000E+00   1.120468721222E-05   1.349329493829E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.235656215175E-05  -3.205827737385E-06   0.000000000000E+00   3.989158198152E-06  -4.566324276095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.258004393137E-05  -3.292961028510E-07   0.000000000000E+00   1.032358027774E-05   1.385420085679E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.058262554880E-05  -3.353583316709E-06   0.000000000000E+00   5.357870852078E-06  -4.590377635502E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.142770495506E-05  -2.378735034298E-07   0.000000000000E+00   9.464620432505E-06   1.419750203032E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.881699244914E-05  -3.496878197885E-06   0.000000000000E+00   6.700783419165E-06  -4.611960991085E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.030718626931E-05  -1.492907538896E-07   0.000000000000E+00   8.627414020925E-06   1.452351200970E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.705976074479E-05  -3.635759218756E-06   0.000000000000E+00   8.017959418375E-06  -4.631110688885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.921829964518E-05  -6.346369801861E-08   0.000000000000E+00   7.811782323010E-06   1.483246089645E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.531104957805E-05  -3.770273047417E-06   0.000000000000E+00   9.309461046590E-06  -4.647863027516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.815994240958E-05   1.969042051079E-08   0.000000000000E+00   7.017198904589E-06   1.512471131584E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.357099757152E-05  -3.900466229179E-06   0.000000000000E+00   1.057534978181E-05  -4.662254269320E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.713113291248E-05   1.002520320704E-07   0.000000000000E+00   6.243188218391E-06   1.540060492753E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.183976115600E-05  -4.026385226189E-06   0.000000000000E+00   1.181568693595E-05  -4.674320649470E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.613182410948E-05   1.782999853464E-07   0.000000000000E+00   5.489634738601E-06   1.566034492688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.011751296400E-05  -4.148076455080E-06   0.000000000000E+00   1.303053417607E-05  -4.684098384041E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.516119487770E-05   2.539126301811E-07   0.000000000000E+00   4.756129898652E-06   1.590424560798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.840444029757E-05  -4.265586321770E-06   0.000000000000E+00   1.421995401066E-05  -4.691623676497E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.421610743648E-05   3.271654170786E-07   0.000000000000E+00   4.041389937205E-06   1.613295200480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.670074367678E-05  -4.378961248605E-06   0.000000000000E+00   1.538401023379E-05  -4.696932722874E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.329280856834E-05   3.981265018678E-07   0.000000000000E+00   3.343908426595E-06   1.634718959717E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.500663543911E-05  -4.488247703223E-06   0.000000000000E+00   1.652276834853E-05  -4.700061716057E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.238969571240E-05   4.668559466902E-07   0.000000000000E+00   2.663003256623E-06   1.654736800816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.332233842895E-05  -4.593492220395E-06   0.000000000000E+00   1.763629594443E-05  -4.701046848381E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.150711258125E-05   5.334097791013E-07   0.000000000000E+00   1.998731302246E-06   1.673361629632E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.164808472565E-05  -4.694741422360E-06   0.000000000000E+00   1.872466305888E-05  -4.699924313844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.064497486484E-05   5.978434424480E-07   0.000000000000E+00   1.350987671968E-06   1.690612463728E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.998411445702E-05  -4.792042036359E-06   0.000000000000E+00   1.978794249737E-05  -4.696730308630E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.980238563659E-05   6.602114073954E-07   0.000000000000E+00   7.193627369499E-07   1.706519741589E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.833067465631E-05  -4.885440908982E-06   0.000000000000E+00   2.082621013420E-05  -4.691501031263E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.897919331187E-05   7.205664805971E-07   0.000000000000E+00   1.037291031065E-07   1.721103203110E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.668801818461E-05  -4.974985018751E-06   0.000000000000E+00   2.183954518355E-05  -4.684272681580E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817583058531E-05   7.789611611466E-07   0.000000000000E+00  -4.958213022062E-07   1.734374339242E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.505640270720E-05  -5.060721485242E-06   0.000000000000E+00   2.282803044557E-05  -4.675081458959E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.739135811179E-05   8.354480952786E-07   0.000000000000E+00  -1.079710515461E-06   1.746363872826E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.343608972415E-05  -5.142697576845E-06   0.000000000000E+00   2.379175252782E-05  -4.663963559805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.662308488528E-05   8.900776812254E-07   0.000000000000E+00  -1.649011977246E-06   1.757126724400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.182734364974E-05  -5.220960717168E-06   0.000000000000E+00   2.473080204716E-05  -4.650955174397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.586837684333E-05   9.428950772882E-07   0.000000000000E+00  -2.204771140462E-06   1.766716489705E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.023043094988E-05  -5.295558486572E-06   0.000000000000E+00   2.564527380237E-05  -4.636092482831E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.512654269873E-05   9.939400258001E-07   0.000000000000E+00  -2.747304178200E-06   1.775159358587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.864561931716E-05  -5.366538625922E-06   0.000000000000E+00   2.653526693492E-05  -4.619411650745E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.439820938889E-05   1.043250096359E-06   0.000000000000E+00  -3.276436098532E-06   1.782463184827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.707317689837E-05  -5.433949035837E-06   0.000000000000E+00   2.740088506461E-05  -4.600948824253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.368325486743E-05   1.090862941797E-06   0.000000000000E+00  -3.792271497983E-06   1.788646219057E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.551337156655E-05  -5.497837774848E-06   0.000000000000E+00   2.824223640640E-05  -4.580740124327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.298102329511E-05   1.136815460670E-06   0.000000000000E+00  -4.295112769105E-06   1.793733997157E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.396647023584E-05  -5.558253057290E-06   0.000000000000E+00   2.905943387061E-05  -4.558821640842E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.229171461956E-05   1.181143434714E-06   0.000000000000E+00  -4.784944512814E-06   1.797740205890E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.243273821391E-05  -5.615243248436E-06   0.000000000000E+00   2.985259514700E-05  -4.535229426239E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.161568138493E-05   1.223882657543E-06   0.000000000000E+00  -5.261695598080E-06   1.800676444910E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.091243859914E-05  -5.668856859383E-06   0.000000000000E+00   3.062184277073E-05  -4.509999488620E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.095217706650E-05   1.265068933594E-06   0.000000000000E+00  -5.725702035017E-06   1.802569339745E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.940583171460E-05  -5.719142540058E-06   0.000000000000E+00   3.136730417351E-05  -4.483167784606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.029956999346E-05   1.304736836934E-06   0.000000000000E+00  -6.177625928489E-06   1.803457469347E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.791317457599E-05  -5.766149071749E-06   0.000000000000E+00   3.208911172168E-05  -4.454770212009E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.965614773008E-05   1.342918189679E-06   0.000000000000E+00  -6.618156887368E-06   1.803380279447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.643472039859E-05  -5.809925358968E-06   0.000000000000E+00   3.278740273934E-05  -4.424842601953E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.902136531264E-05   1.379641314855E-06   0.000000000000E+00  -7.047551918796E-06   1.802361119830E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.497071813625E-05  -5.850520418776E-06   0.000000000000E+00   3.346231951823E-05  -4.393420711026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.839580174701E-05   1.414932864747E-06   0.000000000000E+00  -7.465653928053E-06   1.800408013538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352141205089E-05  -5.887983371810E-06   0.000000000000E+00   3.411400931821E-05  -4.360540213078E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.777945198412E-05   1.448819701426E-06   0.000000000000E+00  -7.872522125286E-06   1.797536920604E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.208704131952E-05  -5.922363430509E-06   0.000000000000E+00   3.474262435133E-05  -4.326236690850E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.717184872131E-05   1.481328292314E-06   0.000000000000E+00  -8.268386366529E-06   1.793770023280E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.066783966353E-05  -5.953709887701E-06   0.000000000000E+00   3.534832176022E-05  -4.290545627501E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.657320795350E-05   1.512484378270E-06   0.000000000000E+00  -8.653225333895E-06   1.789120190113E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.926403501195E-05  -5.982072104334E-06   0.000000000000E+00   3.593126358304E-05  -4.253502397963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.598370600554E-05   1.542313645369E-06   0.000000000000E+00  -9.027032929958E-06   1.783600788406E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.787584918953E-05  -6.007499496960E-06   0.000000000000E+00   3.649161671047E-05  -4.215142260212E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.540289386261E-05   1.570841514473E-06   0.000000000000E+00  -9.390033949924E-06   1.777233623004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650349763384E-05  -6.030041524344E-06   0.000000000000E+00   3.702955283271E-05  -4.175500346556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.483013529832E-05   1.598092850106E-06   0.000000000000E+00  -9.742523022496E-06   1.770043012195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.514718913231E-05  -6.049747674090E-06   0.000000000000E+00   3.754524838000E-05  -4.134611654670E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.426451747374E-05   1.624091725469E-06   0.000000000000E+00  -1.008489725614E-05   1.762056976506E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.380712559019E-05  -6.066667448588E-06   0.000000000000E+00   3.803888445313E-05  -4.092511038830E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.370532988704E-05   1.648860374431E-06   0.000000000000E+00  -1.041747946925E-05   1.753300711309E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.248350181763E-05  -6.080850351070E-06   0.000000000000E+00   3.851064674729E-05  -4.049233200935E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.315287651621E-05   1.672419339340E-06   0.000000000000E+00  -1.074021923759E-05   1.743785579364E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.117650533643E-05  -6.092345871178E-06   0.000000000000E+00   3.896072547194E-05  -4.004812681750E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.260739391167E-05   1.694789125842E-06   0.000000000000E+00  -1.105309173205E-05   1.733523810617E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.886316216287E-06  -6.101203469852E-06   0.000000000000E+00   3.938931525835E-05  -3.959283851858E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.206856725577E-05   1.715990251953E-06   0.000000000000E+00  -1.135627635013E-05   1.722535093053E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.613106917242E-06  -6.107472565792E-06   0.000000000000E+00   3.979661507097E-05  -3.912680903225E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.153651721450E-05   1.736042796128E-06   0.000000000000E+00  -1.164979253042E-05   1.710833129856E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.357042169859E-06  -6.111202519257E-06   0.000000000000E+00   4.018282810063E-05  -3.865037839981E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101135192057E-05   1.754966763995E-06   0.000000000000E+00  -1.193366478071E-05   1.698431715712E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.118278853258E-06  -6.112442618235E-06   0.000000000000E+00   4.054816166710E-05  -3.816388470239E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.049276299336E-05   1.772781817745E-06   0.000000000000E+00  -1.220807273275E-05   1.685350307262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.896965907937E-06  -6.111242062930E-06   0.000000000000E+00   4.089282710510E-05  -3.766766397219E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.980600609568E-06   1.789507140642E-06   0.000000000000E+00  -1.247313873016E-05   1.671606174539E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.693244253930E-06  -6.107649951099E-06   0.000000000000E+00   4.121703965365E-05  -3.716205010854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.474702349518E-06   1.805161898208E-06   0.000000000000E+00  -1.272899127680E-05   1.657216750818E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.507246729615E-06  -6.101715263153E-06   0.000000000000E+00   4.152101833939E-05  -3.664737479533E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.974501378135E-06   1.819764955245E-06   0.000000000000E+00  -1.297591109636E-05   1.642205075455E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339098044893E-06  -6.093486847259E-06   0.000000000000E+00   4.180498585569E-05  -3.612396741767E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.479779088482E-06   1.833333943739E-06   0.000000000000E+00  -1.321405027516E-05   1.626589311522E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.889147462483E-07  -6.083013404814E-06   0.000000000000E+00   4.206916844151E-05  -3.559215498228E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.990886677889E-06   1.845885836205E-06   0.000000000000E+00  -1.344334819090E-05   1.610379553555E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.431947999573E-07  -6.070343475656E-06   0.000000000000E+00   4.231379575357E-05  -3.505226203662E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.507752835527E-06   1.857437789642E-06   0.000000000000E+00  -1.366390327088E-05   1.593591752874E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057130416766E-06  -6.055525423764E-06   0.000000000000E+00   4.253910074088E-05  -3.450461059305E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.030361755686E-06   1.868006800151E-06   0.000000000000E+00  -1.387579411089E-05   1.576241021471E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.152800111291E-06  -6.038607422810E-06   0.000000000000E+00   4.274531951386E-05  -3.394952005105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.558866403845E-06   1.877609805164E-06   0.000000000000E+00  -1.407903597672E-05   1.558339960507E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.230120057805E-06  -6.019637442450E-06   0.000000000000E+00   4.293269121377E-05  -3.338730712430E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.093059686145E-06   1.886263579258E-06   0.000000000000E+00  -1.427378158560E-05   1.539906280414E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.289014569388E-06  -5.998663233988E-06   0.000000000000E+00   4.310145787863E-05  -3.281828576709E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.632822688888E-06   1.893984446498E-06   0.000000000000E+00  -1.446015186774E-05   1.520956408760E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.329416062283E-06  -5.975732317011E-06   0.000000000000E+00   4.325186431070E-05  -3.224276710455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.178271512696E-06   1.900788573666E-06   0.000000000000E+00  -1.463817877081E-05   1.501503262480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.351265006581E-06  -5.950891965930E-06   0.000000000000E+00   4.338415794053E-05  -3.166105936332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.729390297690E-06   1.906692324858E-06   0.000000000000E+00  -1.480794588754E-05   1.481561635324E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.354509872377E-06  -5.924189196705E-06   0.000000000000E+00   4.349858869181E-05  -3.107346780464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.285811753483E-06   1.911711954432E-06   0.000000000000E+00  -1.496967494570E-05   1.461151605221E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.339107063414E-06  -5.895670754162E-06   0.000000000000E+00   4.359540884596E-05  -3.048029466099E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.847493311274E-06   1.915862945959E-06   0.000000000000E+00  -1.512346319281E-05   1.440288334297E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030502084534E-05  -5.865383099185E-06   0.000000000000E+00   4.367487290500E-05  -2.988183907186E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.414656502637E-06   1.919160514018E-06   0.000000000000E+00  -1.526930463570E-05   1.418982799937E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.125222326388E-05  -5.833372396460E-06   0.000000000000E+00   4.373723745522E-05  -2.927839702383E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.987237835747E-06   1.921619971247E-06   0.000000000000E+00  -1.540730585943E-05   1.397250275946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.218069406189E-05  -5.799684502695E-06   0.000000000000E+00   4.378276103306E-05  -2.867026129298E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.565361621505E-06   1.923256559107E-06   0.000000000000E+00  -1.553749957611E-05   1.375102979365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.309042058043E-05  -5.764364954427E-06   0.000000000000E+00   4.381170398629E-05  -2.805772138700E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.149006087536E-06   1.924085524979E-06   0.000000000000E+00  -1.565997714342E-05   1.352555329219E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.398139766402E-05  -5.727458957252E-06   0.000000000000E+00   4.382432834207E-05  -2.744106349345E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.738028690287E-06   1.924121877006E-06   0.000000000000E+00  -1.577488039653E-05   1.329623694446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.485362755079E-05  -5.689011374112E-06   0.000000000000E+00   4.382089766912E-05  -2.682057042487E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.332454082752E-06   1.923380374979E-06   0.000000000000E+00  -1.588228473975E-05   1.306321650068E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.570711976736E-05  -5.649066715237E-06   0.000000000000E+00   4.380167694755E-05  -2.619652157275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.324040604006E-07   1.921875726718E-06   0.000000000000E+00  -1.598222557753E-05   1.282660968144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.654189100778E-05  -5.607669127207E-06   0.000000000000E+00   4.376693243295E-05  -2.556919285719E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.379347540461E-07   1.919622763205E-06   0.000000000000E+00  -1.607476549660E-05   1.258654386213E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.735796501849E-05  -5.564862383245E-06   0.000000000000E+00   4.371693152698E-05  -2.493885668348E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.488457290149E-07   1.916636340505E-06   0.000000000000E+00  -1.616007665203E-05   1.234319160771E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.815537247207E-05  -5.520689873343E-06   0.000000000000E+00   4.365194264577E-05  -2.430578189803E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.349049992720E-07   1.912930881784E-06   0.000000000000E+00  -1.623826635129E-05   1.209669742233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.893415083981E-05  -5.475194595085E-06   0.000000000000E+00   4.357223509191E-05  -2.367023374973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.131720557827E-07   1.908520610580E-06   0.000000000000E+00  -1.630936162762E-05   1.184716980849E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.969434426179E-05  -5.428419144330E-06   0.000000000000E+00   4.347807892538E-05  -2.303247384809E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.859635560113E-07   1.903419789310E-06   0.000000000000E+00  -1.637345566765E-05   1.159474417517E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.043600341313E-05  -5.380405707018E-06   0.000000000000E+00   4.336974483989E-05  -2.239276013113E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353179983615E-06   1.897642656755E-06   0.000000000000E+00  -1.643059447131E-05   1.133953364811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.115918536502E-05  -5.331196050418E-06   0.000000000000E+00   4.324750403594E-05  -2.175134682807E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.714876192905E-06   1.891203418091E-06   0.000000000000E+00  -1.648089292582E-05   1.108168046948E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.186395344716E-05  -5.280831515426E-06   0.000000000000E+00   4.311162809981E-05  -2.110848442924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071097662064E-06   1.884116101337E-06   0.000000000000E+00  -1.652446362200E-05   1.082132505921E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.255037710795E-05  -5.229353008973E-06   0.000000000000E+00   4.296238888319E-05  -2.046441965663E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421808043394E-06   1.876394610477E-06   0.000000000000E+00  -1.656138251147E-05   1.055858985716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.321853176708E-05  -5.176800996708E-06   0.000000000000E+00   4.280005838294E-05  -1.981939543556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766944249724E-06   1.868052786806E-06   0.000000000000E+00  -1.659171247813E-05   1.029358935532E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.386849867488E-05  -5.123215496090E-06   0.000000000000E+00   4.262490862530E-05  -1.917365087012E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.106433686686E-06   1.859104467031E-06   0.000000000000E+00  -1.661551095335E-05   1.002643337921E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.450036476299E-05  -5.068636069952E-06   0.000000000000E+00   4.243721155095E-05  -1.852742122019E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.440326732864E-06   1.849563537222E-06   0.000000000000E+00  -1.663289525090E-05   9.757259263374E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.511422249754E-05  -5.013101820103E-06   0.000000000000E+00   4.223723890135E-05  -1.788093787950E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.768711056901E-06   1.839443710132E-06   0.000000000000E+00  -1.664400328967E-05   9.486214054761E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.571016973216E-05  -4.956651381818E-06   0.000000000000E+00   4.202526211045E-05  -1.723442835904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.091492740250E-06   1.828758477564E-06   0.000000000000E+00  -1.664888284474E-05   9.213398486953E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.628830955622E-05  -4.899322917791E-06   0.000000000000E+00   4.180155219311E-05  -1.658811626684E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.408661192733E-06   1.817521317383E-06   0.000000000000E+00  -1.664762278600E-05   8.938931980315E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.684875014689E-05  -4.841154113640E-06   0.000000000000E+00   4.156637964260E-05  -1.594222129737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.720156974408E-06   1.805745672828E-06   0.000000000000E+00  -1.664028606571E-05   8.662918687316E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.739160461858E-05  -4.782182172371E-06   0.000000000000E+00   4.132001432353E-05  -1.529695921461E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.026013101504E-06   1.793444932690E-06   0.000000000000E+00  -1.662698432421E-05   8.385486840159E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.791699087167E-05  -4.722443810350E-06   0.000000000000E+00   4.106272537233E-05  -1.465254184450E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.326243406886E-06   1.780632357667E-06   0.000000000000E+00  -1.660782019912E-05   8.106758969605E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.842503144478E-05  -4.661975253021E-06   0.000000000000E+00   4.079478109826E-05  -1.400917706508E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.620827345347E-06   1.767321116131E-06   0.000000000000E+00  -1.658287747824E-05   7.826845848834E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.891585335996E-05  -4.600812230674E-06   0.000000000000E+00   4.051644888438E-05  -1.336706879858E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.909745169544E-06   1.753524301292E-06   0.000000000000E+00  -1.655223959805E-05   7.545856200665E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.938958798009E-05  -4.538989975690E-06   0.000000000000E+00   4.022799509722E-05  -1.272641700928E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.192966303324E-06   1.739254929483E-06   0.000000000000E+00  -1.651598256395E-05   7.263892346048E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.984637085043E-05  -4.476543218280E-06   0.000000000000E+00   3.992968498946E-05  -1.208741769627E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.470462415992E-06   1.724525977390E-06   0.000000000000E+00  -1.647418245706E-05   6.981054424828E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028634155892E-05  -4.413506184520E-06   0.000000000000E+00   3.962178261590E-05  -1.145026289652E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.742295115032E-06   1.709350383131E-06   0.000000000000E+00  -1.642697106117E-05   6.697475694529E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.070964358179E-05  -4.349912592989E-06   0.000000000000E+00   3.930455074206E-05  -1.081514068196E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.008459106621E-06   1.693740907996E-06   0.000000000000E+00  -1.637443940736E-05   6.413263394845E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.111642413971E-05  -4.285795652992E-06   0.000000000000E+00   3.897825076249E-05  -1.018223516441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.268932534871E-06   1.677710214059E-06   0.000000000000E+00  -1.631666673303E-05   6.128515189157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.150683405098E-05  -4.221188062078E-06   0.000000000000E+00   3.864314261651E-05  -9.551726497098E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.523693149689E-06   1.661270903824E-06   0.000000000000E+00  -1.625373020769E-05   5.843325020266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.188102758558E-05  -4.156122004571E-06   0.000000000000E+00   3.829948470956E-05  -8.923790881975E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.772755459424E-06   1.644435509602E-06   0.000000000000E+00  -1.618573096131E-05   5.557801270168E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.223916232322E-05  -4.090629150097E-06   0.000000000000E+00   3.794753383600E-05  -8.298600576951E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.016137474566E-06   1.627216449372E-06   0.000000000000E+00  -1.611277286486E-05   5.272053254829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.258139900956E-05  -4.024740652099E-06   0.000000000000E+00   3.758754510350E-05  -7.676323903436E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.253836355265E-06   1.609626040355E-06   0.000000000000E+00  -1.603494442189E-05   4.986178034289E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.290790141515E-05  -3.958487147356E-06   0.000000000000E+00   3.721977186145E-05  -7.057125258832E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.485853689001E-06   1.591676508473E-06   0.000000000000E+00  -1.595233613226E-05   4.700272338495E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.321883619614E-05  -3.891898754813E-06   0.000000000000E+00   3.684446562979E-05  -6.441165125898E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.712193871343E-06   1.573379982041E-06   0.000000000000E+00  -1.586503942585E-05   4.414431859202E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.351437275740E-05  -3.825005075680E-06   0.000000000000E+00   3.646187603369E-05  -5.828600089082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.932853918884E-06   1.554748488110E-06   0.000000000000E+00  -1.577313829016E-05   4.128744368416E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.379468311325E-05  -3.757835192794E-06   0.000000000000E+00   3.607225073541E-05  -5.219582847009E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.147832686302E-06   1.535793972926E-06   0.000000000000E+00  -1.567671633204E-05   3.843295011058E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.405994175649E-05  -3.690417671208E-06   0.000000000000E+00   3.567583537476E-05  -4.614262230716E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.357177413079E-06   1.516528297454E-06   0.000000000000E+00  -1.557589787572E-05   3.558202639915E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.431032552137E-05  -3.622780557825E-06   0.000000000000E+00   3.527287350511E-05  -4.012783218790E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.560889013987E-06   1.496963173736E-06   0.000000000000E+00  -1.547076687046E-05   3.273550558046E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.454601345672E-05  -3.554951382848E-06   0.000000000000E+00   3.486360653941E-05  -3.415286959690E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.758974523126E-06   1.477110211017E-06   0.000000000000E+00  -1.536141042373E-05   2.989422492431E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.476718669307E-05  -3.486957159683E-06   0.000000000000E+00   3.444827369101E-05  -2.821910789061E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.951441517339E-06   1.456980925767E-06   0.000000000000E+00  -1.524791407801E-05   2.705898654428E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.497402831812E-05  -3.418824386534E-06   0.000000000000E+00   3.402711192232E-05  -2.232788252837E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013832118687E-05   1.436586722026E-06   0.000000000000E+00  -1.513038470447E-05   2.423078269405E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.516672324910E-05  -3.350579047324E-06   0.000000000000E+00   3.360035589286E-05  -1.648049129300E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031963020026E-05   1.415938883643E-06   0.000000000000E+00  -1.500891404179E-05   2.141044915219E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.534545811174E-05  -3.282246613241E-06   0.000000000000E+00   3.316823791114E-05  -1.067819453603E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049538607819E-05   1.395048583237E-06   0.000000000000E+00  -1.488359281374E-05   1.859879524540E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.551042111737E-05  -3.213852044367E-06   0.000000000000E+00   3.273098788754E-05  -4.922215422626E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066561020302E-05   1.373926879471E-06   0.000000000000E+00  -1.475451395747E-05   1.579663807776E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.566180194385E-05  -3.145419791280E-06   0.000000000000E+00   3.228883328956E-05   7.862598108966E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083032593935E-05   1.352584713408E-06   0.000000000000E+00  -1.462177080113E-05   1.300478531895E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.579979162034E-05  -3.076973797448E-06   0.000000000000E+00   3.184199910115E-05   6.446081572682E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098955445320E-05   1.331032904917E-06   0.000000000000E+00  -1.448545209578E-05   1.022397664330E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.592458240936E-05  -3.008537500996E-06   0.000000000000E+00   3.139070778086E-05   1.205613664804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.114331332819E-05   1.309282159510E-06   0.000000000000E+00  -1.434563975994E-05   7.454849109749E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.603636769725E-05  -2.940133837357E-06   0.000000000000E+00   3.093517922532E-05   1.761534790242E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129164737219E-05   1.287343074013E-06   0.000000000000E+00  -1.420244740132E-05   4.698418945437E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.613534188094E-05  -2.871785241768E-06   0.000000000000E+00   3.047563073272E-05   2.312267397380E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.143458183842E-05   1.265226102331E-06   0.000000000000E+00  -1.405596300794E-05   1.955381436474E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.622170026190E-05  -2.803513651794E-06   0.000000000000E+00   3.001227696959E-05   2.857710897503E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.157214120270E-05   1.242941574116E-06   0.000000000000E+00  -1.390627073764E-05  -7.736387226205E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.629563893771E-05  -2.735340510329E-06   0.000000000000E+00   2.954532993824E-05   3.397768216907E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170435735759E-05   1.220499701227E-06   0.000000000000E+00  -1.375346212790E-05  -3.487934299490E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.635735470079E-05  -2.667286768748E-06   0.000000000000E+00   2.907499894853E-05   3.932345763933E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183126864450E-05   1.197910563868E-06   0.000000000000E+00  -1.359763567047E-05  -6.186710226425E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.640704493381E-05  -2.599372889638E-06   0.000000000000E+00   2.860149058828E-05   4.461353396517E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195290741023E-05   1.175184112098E-06   0.000000000000E+00  -1.343887941364E-05  -8.869324882778E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.644490751291E-05  -2.531618850601E-06   0.000000000000E+00   2.812500869903E-05   4.984704386885E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.206930866494E-05   1.152330167509E-06   0.000000000000E+00  -1.327728277218E-05  -1.153512925902E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.647114070899E-05  -2.464044147291E-06   0.000000000000E+00   2.764575435129E-05   5.502315387297E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.218050957463E-05   1.129358421286E-06   0.000000000000E+00  -1.311293600368E-05  -1.418347168277E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.648594309278E-05  -2.396667797213E-06   0.000000000000E+00   2.716392582266E-05   6.014106394310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228654891025E-05   1.106278432426E-06   0.000000000000E+00  -1.294592949693E-05  -1.681370651604E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.648951344353E-05  -2.329508343403E-06   0.000000000000E+00   2.667971857796E-05   6.520000712293E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.238746619415E-05   1.083099625553E-06   0.000000000000E+00  -1.277635243367E-05  -1.942521496214E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.648205065652E-05  -2.262583857947E-06   0.000000000000E+00   2.619332524967E-05   7.019924917354E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.248329710912E-05   1.059831290681E-06   0.000000000000E+00  -1.260428493948E-05  -2.201753915334E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.646375365673E-05  -2.195911946488E-06   0.000000000000E+00   2.570493562317E-05   7.513808818361E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.257408711939E-05   1.036482591473E-06   0.000000000000E+00  -1.242982095927E-05  -2.458999855463E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.643482131154E-05  -2.129509751594E-06   0.000000000000E+00   2.521473661934E-05   8.001585420943E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265988420004E-05   1.013062551419E-06   0.000000000000E+00  -1.225305677869E-05  -2.714186923616E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.639545234786E-05  -2.063393957362E-06   0.000000000000E+00   2.472291228347E-05   8.483190887121E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.274072716654E-05   9.895800521198E-07   0.000000000000E+00  -1.207407016288E-05  -2.967275666834E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.634584527032E-05  -1.997580793536E-06   0.000000000000E+00   2.422964377235E-05   8.958564497481E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.281666112364E-05   9.660438435047E-07   0.000000000000E+00  -1.189294726112E-05  -3.218212735038E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.628619828131E-05  -1.932086039758E-06   0.000000000000E+00   2.373510934435E-05   9.427648611419E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288773571647E-05   9.424625353680E-07   0.000000000000E+00  -1.170978006691E-05  -3.466934435701E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.621670920491E-05  -1.866925029923E-06   0.000000000000E+00   2.323948435106E-05   9.890388627424E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.295399680203E-05   9.188445983452E-07   0.000000000000E+00  -1.152465125469E-05  -3.713394311684E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.613757541121E-05  -1.802112657145E-06   0.000000000000E+00   2.274294123100E-05   1.034673294181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.301549230221E-05   8.951983648854E-07   0.000000000000E+00  -1.133764479324E-05  -3.957543943764E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.604899374354E-05  -1.737663377588E-06   0.000000000000E+00   2.224564950267E-05   1.079663290993E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.307227152623E-05   8.715320283472E-07   0.000000000000E+00  -1.114884481274E-05  -4.199334864550E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.595116044802E-05  -1.673591215818E-06   0.000000000000E+00   2.174777576198E-05   1.124004280343E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.312438486364E-05   8.478536423045E-07   0.000000000000E+00  -1.095833509700E-05  -4.438719414819E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.584427110478E-05  -1.609909769149E-06   0.000000000000E+00   2.124948367885E-05   1.167691977020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.317188382719E-05   8.241711198799E-07   0.000000000000E+00  -1.076619923245E-05  -4.675650372478E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.572852056166E-05  -1.546632212574E-06   0.000000000000E+00   2.075093399662E-05   1.210722379191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.321482002006E-05   8.004922325919E-07   0.000000000000E+00  -1.057251860537E-05  -4.910084881951E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.560410286959E-05  -1.483771303589E-06   0.000000000000E+00   2.025228453150E-05   1.253091764297E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325324059662E-05   7.768246116464E-07   0.000000000000E+00  -1.037736327207E-05  -5.142002871679E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.547121122074E-05  -1.421339387066E-06   0.000000000000E+00   1.975369017458E-05   1.294796684828E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.328720745712E-05   7.531757549319E-07   0.000000000000E+00  -1.018083058246E-05  -5.371329400933E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.533003788738E-05  -1.359348400384E-06   0.000000000000E+00   1.925530289433E-05   1.335833964060E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331677251720E-05   7.295530112741E-07   0.000000000000E+00  -9.982995635182E-06  -5.598033969991E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.518077416452E-05  -1.297809878228E-06   0.000000000000E+00   1.875727174083E-05   1.376200691859E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.334198685197E-05   7.059635908763E-07   0.000000000000E+00  -9.783929537189E-06  -5.822094119996E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.502361031340E-05  -1.236734957829E-06   0.000000000000E+00   1.825974285083E-05   1.415894220406E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336291064596E-05   6.824145637646E-07   0.000000000000E+00  -9.583719680336E-06  -6.043454184680E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.485873550607E-05  -1.176134383932E-06   0.000000000000E+00   1.776285945356E-05   1.454912159993E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.337959875238E-05   6.589128573147E-07   0.000000000000E+00  -9.382440545358E-06  -6.262084379599E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.468633777527E-05  -1.116018514209E-06   0.000000000000E+00   1.726676187998E-05   1.493252374575E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339210746487E-05   6.354652588696E-07   0.000000000000E+00  -9.180167486224E-06  -6.477952820830E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.450660396124E-05  -1.056397323901E-06   0.000000000000E+00   1.677158756872E-05   1.530912977728E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340049416114E-05   6.120784157314E-07   0.000000000000E+00  -8.976976053768E-06  -6.691026868057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.431971966545E-05  -9.972804117103E-07   0.000000000000E+00   1.627747107845E-05   1.567892328138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340481683951E-05   5.887588348297E-07   0.000000000000E+00  -8.772941110105E-06  -6.901274884344E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.412586920253E-05  -9.386770045732E-07   0.000000000000E+00   1.578454409683E-05   1.604189025433E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340513411122E-05   5.655128830362E-07   0.000000000000E+00  -8.568136863491E-06  -7.108666135571E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.392523555552E-05  -8.805959629099E-07   0.000000000000E+00   1.529293545266E-05   1.639801905868E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340150542196E-05   5.423467876847E-07   0.000000000000E+00  -8.362637356908E-06  -7.313169791298E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.371800033376E-05  -8.230457862898E-07   0.000000000000E+00   1.480277112936E-05   1.674730037957E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339399019301E-05   5.192666356492E-07   0.000000000000E+00  -8.156514806388E-06  -7.514758208313E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.350434372967E-05  -7.660346182883E-07   0.000000000000E+00   1.431417427697E-05   1.708972718310E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.338264104748E-05   4.962783750985E-07   0.000000000000E+00  -7.949826355912E-06  -7.713432893355E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.328444448155E-05  -7.095702521255E-07   0.000000000000E+00   1.382726522868E-05   1.742529467198E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336752908381E-05   4.733878242544E-07   0.000000000000E+00  -7.742663892921E-06  -7.909126389887E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.305847983358E-05  -6.536601357816E-07   0.000000000000E+00   1.334216151448E-05   1.775400024392E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.334870864337E-05   4.506006544999E-07   0.000000000000E+00  -7.535084708864E-06  -8.101838804020E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.282662550079E-05  -5.983113773740E-07   0.000000000000E+00   1.285897787807E-05   1.807584344853E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.332624091776E-05   4.279224047438E-07   0.000000000000E+00  -7.327158050647E-06  -8.291546082335E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.258905563464E-05  -5.435307507230E-07   0.000000000000E+00   1.237782629451E-05   1.839082594409E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330018927691E-05   4.053584750037E-07   0.000000000000E+00  -7.118955804946E-06  -8.478218653647E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.234594278953E-05  -4.893247002486E-07   0.000000000000E+00   1.189881598701E-05   1.869895145596E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.327061333645E-05   3.829141300243E-07   0.000000000000E+00  -6.910541222165E-06  -8.661842904099E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.209745789182E-05  -4.356993467659E-07   0.000000000000E+00   1.142205344615E-05   1.900022573363E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.323757440792E-05   3.605945004173E-07   0.000000000000E+00  -6.701979448006E-06  -8.842400902623E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.184377021014E-05  -3.826604924715E-07   0.000000000000E+00   1.094764244879E-05   1.929465650882E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320113418411E-05   3.384045829973E-07   0.000000000000E+00  -6.493335019535E-06  -9.019875234637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.158504732757E-05  -3.302136266239E-07   0.000000000000E+00   1.047568407880E-05   1.958225345283E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316135452593E-05   3.163492411102E-07   0.000000000000E+00  -6.284671508872E-06  -9.194249656040E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.132145511398E-05  -2.783639304286E-07   0.000000000000E+00   1.000627674646E-05   1.986302813577E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311829749842E-05   2.944332058303E-07   0.000000000000E+00  -6.076051629586E-06  -9.365508878812E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.105315770202E-05  -2.271162827651E-07   0.000000000000E+00   9.539516210917E-06   2.013699398371E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.307202565532E-05   2.726610766431E-07   0.000000000000E+00  -5.867537776938E-06  -9.533637605066E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.078031746306E-05  -1.764752653946E-07   0.000000000000E+00   9.075495601922E-06   2.040416623751E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.302260252828E-05   2.510373213076E-07   0.000000000000E+00  -5.659192891010E-06  -9.698619053164E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050309498387E-05  -1.264451679014E-07   0.000000000000E+00   8.614305440975E-06   2.066456191270E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297008123589E-05   2.295662751076E-07   0.000000000000E+00  -5.451060798769E-06  -9.860468926553E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022164904751E-05  -7.702999356640E-08   0.000000000000E+00   8.156033666433E-06   2.091819975654E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.291453490900E-05   2.082521558068E-07   0.000000000000E+00  -5.243218986033E-06  -1.001914394879E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.993613661250E-05  -2.823346411467E-08   0.000000000000E+00   7.700765655475E-06   2.116510020881E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.285602024242E-05   1.870990444869E-07   0.000000000000E+00  -5.035715487539E-06  -1.017465117099E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964671279458E-05   1.994097484828E-08   0.000000000000E+00   7.248584248487E-06   2.140528536090E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.279460076478E-05   1.661108990246E-07   0.000000000000E+00  -4.828609139010E-06  -1.032697839838E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.935353085107E-05   6.749014852041E-08   0.000000000000E+00   6.799569774371E-06   2.163877891496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.273034010353E-05   1.452915483970E-07   0.000000000000E+00  -4.621957929531E-06  -1.047611438209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.905674216345E-05   1.144111479785E-07   0.000000000000E+00   6.353800074202E-06   2.186560614506E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.266329837700E-05   1.246446983266E-07   0.000000000000E+00  -4.415813154876E-06  -1.062205831102E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.875649622448E-05   1.607013247961E-07   0.000000000000E+00   5.911350527715E-06   2.208579385663E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259353743177E-05   1.041739322945E-07   0.000000000000E+00  -4.210228157329E-06  -1.076480528474E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.845294062436E-05   2.063582859272E-07   0.000000000000E+00   5.472294078708E-06   2.229937034746E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.252111908033E-05   8.388271167469E-08   0.000000000000E+00  -4.005255407530E-06  -1.090435119002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.814622103843E-05   2.513798888223E-07   0.000000000000E+00   5.036701260878E-06   2.250636536910E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244610495350E-05   6.377437723193E-08   0.000000000000E+00  -3.800946298366E-06  -1.104069301577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.783648121733E-05   2.957642359932E-07   0.000000000000E+00   4.604640225038E-06   2.270681008735E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.236855651966E-05   4.385215005726E-08   0.000000000000E+00  -3.597351212716E-06  -1.117382872638E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.752386297632E-05   3.395096702964E-07   0.000000000000E+00   4.176176765436E-06   2.290073704444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228853523354E-05   2.411913303888E-08   0.000000000000E+00  -3.394519777162E-06  -1.130375686721E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.720850618724E-05   3.826147697162E-07   0.000000000000E+00   3.751374347104E-06   2.308818012098E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.220610338776E-05   4.578311796243E-09   0.000000000000E+00  -3.192502141453E-06  -1.143047467625E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.689054877089E-05   4.250783425721E-07   0.000000000000E+00   3.330294133339E-06   2.326917449814E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.212132242468E-05  -1.476744631587E-08   0.000000000000E+00  -2.991346460202E-06  -1.155398186515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.657012669062E-05   4.668994223094E-07   0.000000000000E+00   2.912995013652E-06   2.344375662042E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203423960583E-05  -3.391538720474E-08   0.000000000000E+00  -2.791079712294E-06  -1.167430824600E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.624737394646E-05   5.080772629014E-07   0.000000000000E+00   2.499533631132E-06   2.361196415872E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.194493388242E-05  -5.286286104656E-08   0.000000000000E+00  -2.591774297422E-06  -1.179141707681E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.592242257137E-05   5.486113338805E-07   0.000000000000E+00   2.089964411280E-06   2.377383597380E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185345361596E-05  -7.160733810819E-08   0.000000000000E+00  -2.393457695273E-06  -1.190533613420E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.559540262723E-05   5.885013153126E-07   0.000000000000E+00   1.684339590300E-06   2.392941207988E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.175986584741E-05  -9.014639975643E-08   0.000000000000E+00  -2.196183575183E-06  -1.201605510982E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.526644220248E-05   6.277470933896E-07   0.000000000000E+00   1.282709243365E-06   2.407873360915E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.166422588434E-05  -1.084777364999E-07   0.000000000000E+00  -1.999988452596E-06  -1.212358740140E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.493566741034E-05   6.663487553962E-07   0.000000000000E+00   8.851213137778E-07   2.422184277611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.156659266441E-05  -1.265991449046E-07   0.000000000000E+00  -1.804913478817E-06  -1.222793924689E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.460320238844E-05   7.043065851150E-07   0.000000000000E+00   4.916216418968E-07   2.435878284260E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.146702489575E-05  -1.445085277661E-07   0.000000000000E+00  -1.610998980399E-06  -1.232911747592E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.426916929830E-05   7.416210582253E-07   0.000000000000E+00   1.022539938531E-07   2.448959808343E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136558083060E-05  -1.622038927115E-07   0.000000000000E+00  -1.418284175618E-06  -1.242712988377E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.393368832713E-05   7.782928375866E-07   0.000000000000E+00  -2.829399087333E-07   2.461433375162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.126231829072E-05  -1.796833507444E-07   0.000000000000E+00  -1.226807238585E-06  -1.252198512720E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.359687768869E-05   8.143227687644E-07   0.000000000000E+00  -6.639203600015E-07   2.473303604511E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.115729470295E-05  -1.969451148440E-07   0.000000000000E+00  -1.036605372066E-06  -1.261369261681E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.325885362638E-05   8.497118755442E-07   0.000000000000E+00  -1.040649640133E-06   2.484575207326E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105056729128E-05  -2.139874982441E-07   0.000000000000E+00  -8.477150696513E-07  -1.270226217704E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.291973041665E-05   8.844613552644E-07   0.000000000000E+00  -1.413091985781E-06   2.495252982351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.094219457165E-05  -2.308089133304E-07   0.000000000000E+00  -6.601739832838E-07  -1.278770173249E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.257962037264E-05   9.185725746971E-07   0.000000000000E+00  -1.781213560987E-06   2.505341812945E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083223130604E-05  -2.474078741930E-07   0.000000000000E+00  -4.740146414778E-07  -1.287002514236E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.223863384921E-05   9.520470653806E-07   0.000000000000E+00  -2.144982427170E-06   2.514846663813E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.072072373550E-05  -2.637829856530E-07   0.000000000000E+00  -2.892588687390E-07  -1.294925874040E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.189687924838E-05   9.848865195650E-07   0.000000000000E+00  -2.504368513972E-06   2.523772577878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060773649093E-05  -2.799329422382E-07   0.000000000000E+00  -1.059506675533E-07  -1.302540117431E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.155446302538E-05   1.017092785652E-06   0.000000000000E+00  -2.859343589336E-06   2.532124673105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049332729522E-05  -2.958565371069E-07   0.000000000000E+00   7.587504421799E-08  -1.309846205057E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.121148969564E-05   1.048667864240E-06   0.000000000000E+00  -3.209881230030E-06   2.539908139476E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.037754655985E-05  -3.115526590083E-07   0.000000000000E+00   2.561924011245E-07  -1.316846127219E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.086806184160E-05   1.079613903827E-06   0.000000000000E+00  -3.555956792324E-06   2.547128235917E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026044688010E-05  -3.270202832586E-07   0.000000000000E+00   4.349731792883E-07  -1.323541534548E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052428012187E-05   1.109933196576E-06   0.000000000000E+00  -3.897547381704E-06   2.553790287272E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014208164472E-05  -3.422584736267E-07   0.000000000000E+00   6.121885347092E-07  -1.329933956969E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.018024327842E-05   1.139628174515E-06   0.000000000000E+00  -4.234631824519E-06   2.559899681434E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.002250355872E-05  -3.572663814371E-07   0.000000000000E+00   7.878107376543E-07  -1.336025008633E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.983604814679E-05   1.168701405238E-06   0.000000000000E+00  -4.567190637332E-06   2.565461866339E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.901764705919E-06  -3.720432441800E-07   0.000000000000E+00   9.618130744266E-07  -1.341816374963E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.949178966533E-05   1.197155588139E-06   0.000000000000E+00  -4.895205998425E-06   2.570482347190E-05
Spline
56  4.8
2.152199575935475e+00  3.588744214431140e+00  -1.258017874873710e-01
2.00000  2.05000  3.630700389745626e-01  -1.052149737598174e+00  1.132218109539706e+00  -5.292659128856522e-01
2.05000  2.10000  3.132269391293926e-01  -9.428974209908465e-01  1.052828222606858e+00  -5.089503803087194e-01
2.10000  2.15000  2.686505198388286e-01  -8.414317265824756e-01  9.764856655605501e-01  -4.916781786921479e-01
2.15000  2.20000  2.289586879012698e-01  -7.474707463666119e-01  9.027339387567281e-01  -4.735905192759857e-01
2.20000  2.25000  1.937827866149213e-01  -6.607492813855086e-01  8.316953608653299e-01  -4.557213600958141e-01
2.25000  2.30000  1.627675957777974e-01  -5.809976554996945e-01  7.633371568509580e-01  -4.377936577707102e-01
2.30000  2.35000  1.355713316877188e-01  -5.079473922478793e-01  6.976681081853517e-01  -4.198816277900722e-01
2.35000  2.40000  1.118656471423143e-01  -4.413296936377693e-01  6.346858640168406e-01  -4.019654515768903e-01
2.40000  2.45000  9.133563143902092e-02  -3.808758481229121e-01  5.743910462803072e-01  -3.840501879493335e-01
2.45000  2.50000  7.367981037508232e-02  -3.263171199045011e-01  5.167835180879069e-01  -3.661354202107031e-01
2.50000  2.55000  5.861014624755075e-02  -2.773847837472909e-01  4.618632050563016e-01  -3.482177563324008e-01
2.55000  2.60000  4.585203785328545e-02  -2.338100964141539e-01  4.096305416064417e-01  -3.303111811223207e-01
2.60000  2.65000  3.514432048895352e-02  -1.953243761119269e-01  3.600838644380933e-01  -3.123631473808537e-01
2.65000  2.70000  2.623926595102983e-02  -1.616587132734741e-01  3.132293923309654e-01  -2.945698590931681e-01
2.70000  2.75000  1.890258253579685e-02  -1.325450479835762e-01  2.690439134669900e-01  -2.761990475278524e-01
2.75000  2.80000  1.291341503934456e-02  -1.077121494933362e-01  2.276140563378123e-01  -2.599835836077506e-01
2.80000  2.85000  8.064344757571326e-03  -8.690062073661312e-02  1.886165187966498e-01  -2.293296117042458e-01
2.85000  2.90000  4.162188816269246e-03  -6.975894094472990e-02  1.542170770410128e-01  -1.839332763238809e-01
2.90000  2.95000  1.036792802094807e-03  -5.571673281305778e-02  1.266270855924307e-01  -1.416038551163948e-01
2.95000  3.00000  -1.450176606466567e-03  -4.411605316718761e-02  1.053865073249714e-01  -9.535449998660865e-02
3.00000  3.05000  -3.404432309011839e-03  -3.429256118459007e-02  9.108333232698014e-02  -7.154236570823580e-02
3.05000  3.10000  -4.900294833137417e-03  -2.572079569470385e-02  8.035197747074481e-02  -6.996967463328146e-02
3.10000  3.15000  -5.994200883524913e-03  -1.821037050737895e-02  6.985652627575253e-02  -6.507038257991177e-02
3.15000  3.20000  -6.738211891026966e-03  -1.171274574915305e-02  6.009596888876580e-02  -6.106245057198321e-02
3.20000  3.25000  -7.181242062584203e-03  -6.161117239566319e-03  5.093660130296827e-02  -5.681567936068926e-02
3.25000  3.30000  -7.369058381225185e-03  -1.493574704474676e-03  4.241424939886491e-02  -5.263290491740509e-02
3.30000  3.35000  -7.344280606066432e-03  2.353103448531265e-03  3.451931366125418e-02  -4.843298260546413e-02
3.35000  3.40000  -7.146381272312415e-03  5.441787445115717e-03  2.725436627043452e-02  -4.423765500016908e-02
3.40000  3.45000  -6.811685691255565e-03  7.835441659657893e-03  2.061871802040918e-02  -4.004109643681834e-02
3.45000  3.50000  -6.373371950276248e-03  9.597005238422681e-03  1.461255355488640e-02  -3.584486699923454e-02
3.50000  3.55000  -5.861470912842804e-03  1.078942409141706e-02  9.235823505001238e-03  -3.164855201646169e-02
3.55000  3.60000  -5.302866218511507e-03  1.147564230179372e-02  4.488540702532001e-03  -2.745225008889184e-02
3.60000  3.65000  -4.721294282926600e-03  1.171860449638023e-02  3.707031891982038e-04  -2.325598148537122e-02
3.65000  3.70000  -4.137344297820266e-03  1.158125495415977e-02  -3.117694033607467e-03  -1.905956653076284e-02
3.70000  3.75000  -3.568458231012639e-03  1.112653880181830e-02  -5.976629013221909e-03  -1.486370365641335e-02
3.75000  3.80000  -3.028930826411832e-03  1.041739812307301e-02  -8.206184561683903e-03  -1.066577881192974e-02
3.80000  3.85000  -2.529909604013884e-03  9.516786325815148e-03  -9.806051383473359e-03  -6.475549767741770e-03
3.85000  3.90000  -2.079394859902776e-03  8.487614564209744e-03  -1.077738384863463e-02  -2.256599492859928e-03
3.90000  3.95000  -1.682239666250484e-03  7.392951683149835e-03  -1.111587377256362e-02  1.855161660056297e-03
3.95000  4.00000  -1.340149871316892e-03  6.295278018343890e-03  -1.083759952355517e-02  6.366958069743156e-03
4.00000  4.05000  -1.051684099449869e-03  5.259270251511450e-03  -9.882555813093701e-03  8.208348530459719e-03
4.05000  4.10000  -8.124009328407240e-04  4.332577284180531e-03  -8.651303533524748e-03  7.379333046066975e-03
4.10000  4.15000  -6.164779108347515e-04  3.522791928673562e-03  -7.544403576614706e-03  6.950352806822708e-03
4.15000  4.20000  -4.583305292417554e-04  2.820479217063252e-03  -6.501850655591284e-03  6.414183488087169e-03
4.20000  4.25000  -3.327594220915605e-04  2.218400527664780e-03  -5.539723132378212e-03  5.906735242167050e-03
4.25000  4.30000  -2.349503616339964e-04  1.708728728743213e-03  -4.653712846053158e-03  5.391591784475410e-03
4.30000  4.35000  -1.604742583389095e-04  1.283794382521464e-03  -3.844974078381849e-03  4.878508101056565e-03
4.35000  4.40000  -1.052871608961590e-04  9.358857854412045e-04  -3.113197863223367e-03  4.364880532313502e-03
4.40000  4.45000  -6.573025621561754e-05  6.573026031112155e-04  -2.458465783376333e-03  3.851368730600788e-03
4.45000  4.50000  -3.852986942717257e-05  4.403412902530888e-04  -1.880760473786216e-03  3.337937746081631e-03
4.50000  4.55000  -2.079746388072352e-05  2.772997759700799e-04  -1.380069811873973e-03  2.824067725772407e-03
4.55000  4.60000  -1.002964114618293e-05  1.604733027259760e-04  -9.564596530081139e-04  2.311873031416012e-03
4.60000  4.65000  -4.108141013477434e-06  8.216638516078486e-05  -6.096786982957135e-04  1.793416069048865e-03
4.65000  4.70000  -1.299841492546341e-06  3.464913584907952e-05  -3.406662879383799e-04  1.298332852764132e-03
4.70000  4.75000  -2.567588133428004e-07  1.032000345097257e-05  -1.459163600237608e-04  7.160169201494927e-04
4.75000  4.80000  -1.604742583488725e-08  1.098494349717707e-06  -3.851382200133723e-05  9.582369475487212e-04  -1.442677002340099e-02  8.894386417603511e-02


==> anc/C-F.skf <==
0.020000 1000
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.172646515428E+00  -1.829944815897E+00   0.000000000000E+00  -8.803597323771E-01  -1.315278387520E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.493215799140E-01   8.805702900056E-01   0.000000000000E+00  -3.594392577901E-02   8.130577844145E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099913369011E+00  -1.796805122062E+00   0.000000000000E+00  -8.478383850013E-01  -1.269585231548E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.312374085234E-01   8.738916388784E-01   0.000000000000E+00  -4.185813890190E-02   8.081311713820E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.028193107547E+00  -1.763395030894E+00   0.000000000000E+00  -8.122710921239E-01  -1.229733308888E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.127052787440E-01   8.669877866363E-01   0.000000000000E+00  -4.810595286993E-02   8.032727286939E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.576862105529E-01  -1.729798544107E+00   0.000000000000E+00  -7.741606696600E-01  -1.195220904537E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.937677103388E-01   8.598695581422E-01   0.000000000000E+00  -5.466508478132E-02   7.984850997575E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.885664870675E-01  -1.696093341366E+00   0.000000000000E+00  -7.339719577364E-01  -1.165557785754E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.744663661084E-01   8.525477282781E-01   0.000000000000E+00  -6.151237978634E-02   7.937688333288E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.209829563324E-01  -1.662351018881E+00   0.000000000000E+00  -6.921322554988E-01  -1.140270723223E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.548419560305E-01   8.450329956951E-01   0.000000000000E+00  -6.862405301505E-02   7.891226724641E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.550617241493E-01  -1.628637348251E+00   0.000000000000E+00  -6.490322019718E-01  -1.118907482595E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.349341559684E-01   8.373359592181E-01   0.000000000000E+00  -7.597590807442E-02   7.845438237233E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.909078298770E-01  -1.595012549545E+00   0.000000000000E+00  -6.050269986327E-01  -1.101039582519E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.147815396239E-01   8.294670967322E-01   0.000000000000E+00  -8.354353331962E-02   7.800282058835E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.286070438443E-01  -1.561531573501E+00   0.000000000000E+00  -5.604378867295E-01  -1.086264062464E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.944215224971E-01   8.214367463824E-01   0.000000000000E+00  -9.130247717625E-02   7.755706779824E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.682275992358E-01  -1.528244388397E+00   0.000000000000E+00  -5.155538069236E-01  -1.074204460627E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.738903166933E-01   8.132550899189E-01   0.000000000000E+00  -9.922840382482E-02   7.711652469347E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.098218463456E-01  -1.495196267736E+00   0.000000000000E+00  -4.706331811661E-01  -1.064511166939E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.532228955039E-01   8.049321380345E-01   0.000000000000E+00  -1.072972305638E-01   7.668052552812E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.534278205272E-01  -1.462428075456E+00   0.000000000000E+00  -4.259057672913E-01  -1.056861287155E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.324529667658E-01   7.964777175404E-01   0.000000000000E+00  -1.154852481523E-01   7.624835498518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.990707181488E-01  -1.429976545779E+00   0.000000000000E+00  -3.815745459146E-01  -1.050958129917E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.116129540855E-01   7.879014602394E-01   0.000000000000E+00  -1.237692254027E-01   7.581926322831E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.467642773769E-01  -1.397874555309E+00   0.000000000000E+00  -3.378176070882E-01  -1.046530408643E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.907339850877E-01   7.792127933622E-01   0.000000000000E+00  -1.321264992531E-01   7.539247924309E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965120625912E-01  -1.366151385330E+00   0.000000000000E+00  -2.947900108915E-01  -1.043331233394E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.698458859170E-01   7.704209314386E-01   0.000000000000E+00  -1.405350514998E-01   7.496722257774E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.483086526781E-01  -1.334832972741E+00   0.000000000000E+00  -2.526256017585E-01  -1.041136953937E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.489771812919E-01   7.615348694870E-01   0.000000000000E+00  -1.489735733179E-01   7.454271359607E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.021407344487E-01  -1.303942148448E+00   0.000000000000E+00  -2.114387610333E-01  -1.039745903639E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.281550994667E-01   7.525633774094E-01   0.000000000000E+00  -1.574215186408E-01   7.411818235537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.579881030651E-01  -1.273498862542E+00   0.000000000000E+00  -1.713260858842E-01  -1.038977084345E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.074055815197E-01   7.435149954892E-01   0.000000000000E+00  -1.658591474113E-01   7.369287622038E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.158245719229E-01  -1.243520396053E+00   0.000000000000E+00  -1.323679857517E-01  -1.038668824516E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.867532944342E-01   7.343980308958E-01   0.000000000000E+00  -1.742675596581E-01   7.326606632122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.561879505030E-02  -1.214021559493E+00   0.000000000000E+00  -9.463018985184E-02  -1.038677436533E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.662216474922E-01   7.252205551054E-01   0.000000000000E+00  -1.826287212936E-01   7.283705295896E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.733500595391E-02  -1.185014878800E+00   0.000000000000E+00  -5.816516143323E-02  -1.038875893741E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.458328115422E-01   7.159904021553E-01   0.000000000000E+00  -1.909254824686E-01   7.240517005777E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.336779326426E-04  -1.156510769503E+00   0.000000000000E+00  -2.301341652324E-02  -1.039152543256E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.256077407462E-01   7.067151676546E-01   0.000000000000E+00  -1.991415892668E-01   7.196978875706E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.362788793423E-02  -1.128517700014E+00   0.000000000000E+00   1.079525305154E-02  -1.039409866644E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.055661964478E-01   6.974022084803E-01   0.000000000000E+00  -2.072616894616E-01   7.153032023160E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.639503988423E-02  -1.101042344921E+00   0.000000000000E+00   4.324065056987E-02  -1.039563297031E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857267728378E-01   6.880586430922E-01   0.000000000000E+00  -2.152713330094E-01   7.108621782173E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.741530977796E-02  -1.074089729023E+00   0.000000000000E+00   7.431113562620E-02  -1.039540098130E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.661069241273E-01   6.786913524053E-01   0.000000000000E+00  -2.231569678983E-01   7.063697855005E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.267379966713E-01  -1.047663362700E+00   0.000000000000E+00   1.040026705841E-01  -1.039278308043E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.467229929638E-01   6.693069811650E-01   0.000000000000E+00  -2.309059319249E-01   7.018214409545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.544137922524E-01  -1.021765369058E+00   0.000000000000E+00   1.323179463080E-01  -1.038725748562E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.275902398562E-01   6.599119397711E-01   0.000000000000E+00  -2.385064409226E-01   6.972130128963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.804944417905E-01  -9.963966032422E-01   0.000000000000E+00   1.592655808842E-01  -1.037839099161E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.087228733958E-01   6.505124065043E-01   0.000000000000E+00  -2.459475739222E-01   6.925408219605E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.050324356089E-01  -9.715567642170E-01   0.000000000000E+00   1.848593852461E-01  -1.036583033837E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.901340810836E-01   6.411143301106E-01   0.000000000000E+00  -2.532192556837E-01   6.878016382623E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280807275380E-01  -9.472444993523E-01   0.000000000000E+00   2.091176902337E-01  -1.034929418427E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.718360605934E-01   6.317234327032E-01   0.000000000000E+00  -2.603122369956E-01   6.829926754332E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496924780906E-01  -9.234575021407E-01   0.000000000000E+00   2.320627304156E-01  -1.032856565792E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.538400513204E-01   6.223452129439E-01   0.000000000000E+00  -2.672180731059E-01   6.781115819838E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.699208210702E-01  -9.001926033908E-01   0.000000000000E+00   2.537200808083E-01  -1.030348546294E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.361563660779E-01   6.129849494715E-01   0.000000000000E+00  -2.739291006092E-01   6.731564304061E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.888186528852E-01  -8.774458562480E-01   0.000000000000E+00   2.741181432828E-01  -1.027394551045E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187944228243E-01   6.036477045437E-01   0.000000000000E+00  -2.804384130858E-01   6.681257043855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.064384440161E-01  -8.552126153926E-01   0.000000000000E+00   2.932876798675E-01  -1.023988305493E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017627763111E-01   5.943383278651E-01   0.000000000000E+00  -2.867398357562E-01   6.630182844573E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.228320719620E-01  -8.334876107531E-01   0.000000000000E+00   3.112613903262E-01  -1.020127530934E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.506914955994E-02   5.850614605749E-01   0.000000000000E+00  -2.928278993870E-01   6.578334324070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.380506747225E-01  -8.122650160562E-01   0.000000000000E+00   3.280735313876E-01  -1.015813451499E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.872046508528E-02   5.758215393688E-01   0.000000000000E+00  -2.986978136606E-01   6.525707746808E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.521445235734E-01  -7.915385125194E-01   0.000000000000E+00   3.437595748962E-01  -1.011050344086E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272287578845E-02   5.666228007349E-01   0.000000000000E+00  -3.043454401935E-01   6.472302850449E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.651629136826E-01  -7.713013479694E-01   0.000000000000E+00   3.583559020579E-01  -1.005845128626E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.708179546149E-02   5.574692852818E-01   0.000000000000E+00  -3.097672653701E-01   6.418122667043E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.771540710076E-01  -7.515463916588E-01   0.000000000000E+00   3.718995309016E-01  -1.000206996011E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.180192884438E-02   5.483648421413E-01   0.000000000000E+00  -3.149603731374E-01   6.363173340653E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.881650739352E-01  -7.322661850277E-01   0.000000000000E+00   3.844278741408E-01  -9.941470710524E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.887301188544E-03   5.393131334287E-01   0.000000000000E+00  -3.199224178866E-01   6.307463943062E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.982417882236E-01  -7.134529886561E-01   0.000000000000E+00   3.959785247300E-01  -9.876781078826E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.658712714279E-03   5.303176387455E-01   0.000000000000E+00  -3.246515975349E-01   6.251006288987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.074288139467E-01  -6.950988256236E-01   0.000000000000E+00   4.065890666129E-01  -9.808142153279E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.183336007229E-02   5.213816597101E-01   0.000000000000E+00  -3.291466269013E-01   6.193814752012E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.157694432966E-01  -6.771955214955E-01   0.000000000000E+00   4.162969083554E-01  -9.735706098958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.563448223207E-02   5.125083245046E-01   0.000000000000E+00  -3.334067114608E-01   6.135906082336E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.233056282306E-01  -6.597347411341E-01   0.000000000000E+00   4.251391375781E-01  -9.659633941737E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.906048743884E-02   5.037005924260E-01   0.000000000000E+00  -3.374315215460E-01   6.077299227228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.300779570651E-01  -6.427080225246E-01   0.000000000000E+00   4.331523943100E-01  -9.580093585985E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.211032423840E-02   4.949612584311E-01   0.000000000000E+00  -3.412211670571E-01   6.018015154963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.361256391996E-01  -6.261068078019E-01   0.000000000000E+00   4.403727615416E-01  -9.497258046645E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.478345553544E-02   4.862929576661E-01   0.000000000000E+00  -3.447761727286E-01   5.958076682901E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.414864972209E-01  -6.099224716425E-01   0.000000000000E+00   4.468356714400E-01  -9.411303878195E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.707983332021E-02   4.776981699725E-01   0.000000000000E+00  -3.480974539956E-01   5.897508310235E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.461969656822E-01  -5.941463471921E-01   0.000000000000E+00   4.525758257872E-01  -9.322409783776E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.899987407174E-02   4.691792243616E-01   0.000000000000E+00  -3.511862934908E-01   5.836336055850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.502920958934E-01  -5.787697496829E-01   0.000000000000E+00   4.576271293299E-01  -9.230755389078E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105444348428E-01   4.607383034510E-01   0.000000000000E+00  -3.540443182011E-01   5.774587301645E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.538055660892E-01  -5.637839978853E-01   0.000000000000E+00   4.620226348358E-01  -9.136520166866E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217147900293E-01   4.523774478569E-01   0.000000000000E+00  -3.566734773014E-01   5.712290641598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.567696963776E-01  -5.491804335368E-01   0.000000000000E+00   4.657944987201E-01  -9.039882498582E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325126088250E-01   4.440985605364E-01   0.000000000000E+00  -3.590760206833E-01   5.649475736759E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.592154678976E-01  -5.349504388866E-01   0.000000000000E+00   4.689739461928E-01  -8.941018860625E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.429399333583E-01   4.359034110770E-01   0.000000000000E+00  -3.612544781863E-01   5.586173176332E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.611725456542E-01  -5.210854524736E-01   0.000000000000E+00   4.715912449657E-01  -8.840103123926E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529991575094E-01   4.277936399256E-01   0.000000000000E+00  -3.632116395394E-01   5.522414344924E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.626693045286E-01  -5.075769832664E-01   0.000000000000E+00   4.736756866070E-01  -8.737305955924E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.626930064010E-01   4.197707625570E-01   0.000000000000E+00  -3.649505350148E-01   5.458231296011E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.637328579949E-01  -4.944166232801E-01   0.000000000000E+00   4.752555747061E-01  -8.632794314972E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.720245165567E-01   4.118361735765E-01   0.000000000000E+00  -3.664744167921E-01   5.393656631616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.643890891146E-01  -4.815960587716E-01   0.000000000000E+00   4.763582190914E-01  -8.526731028236E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.809970167184E-01   4.039911507545E-01   0.000000000000E+00  -3.677867410314E-01   5.328723388174E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.646626834093E-01  -4.691070801245E-01   0.000000000000E+00   4.770099353731E-01  -8.419274444314E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.896141093145E-01   3.962368589902E-01   0.000000000000E+00  -3.688911506472E-01   5.263464928513E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.645771632476E-01  -4.569415905167E-01   0.000000000000E+00   4.772360491690E-01  -8.310578152884E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.978796525680E-01   3.885743542042E-01   0.000000000000E+00  -3.697914587775E-01   5.197914839874E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.641549234152E-01  -4.450916134639E-01   0.000000000000E+00   4.770609044118E-01  -8.200790764239E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.057977432342E-01   3.810045871553E-01   0.000000000000E+00  -3.704916329363E-01   5.132106837845E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.634172675681E-01  -4.335492993248E-01   0.000000000000E+00   4.765078751924E-01  -8.090055742044E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.133726999567E-01   3.735284071838E-01   0.000000000000E+00  -3.709957798400E-01   5.066074676102E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.623844452982E-01  -4.223069308496E-01   0.000000000000E+00   4.755993806424E-01  -7.978511283346E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.206090472284E-01   3.661465658767E-01   0.000000000000E+00  -3.713081308950E-01   4.999852061798E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.610756895672E-01  -4.113569278527E-01   0.000000000000E+00   4.743569023995E-01  -7.866290240218E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275114999470E-01   3.588597206568E-01   0.000000000000E+00  -3.714330283327E-01   4.933472576446E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.595092542925E-01  -4.006918510752E-01   0.000000000000E+00   4.728010042542E-01  -7.753520078188E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.340849485497E-01   3.516684382935E-01   0.000000000000E+00  -3.713749119787E-01   4.866969602150E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577024518937E-01  -3.903044053108E-01   0.000000000000E+00   4.709513536028E-01  -7.640322866734E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.403344447159E-01   3.445731983359E-01   0.000000000000E+00  -3.711383066405E-01   4.800376252992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.556716906261E-01  -3.801874418537E-01   0.000000000000E+00   4.688267443776E-01  -7.526815297824E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.462651876237E-01   3.375743964668E-01   0.000000000000E+00  -3.707278100986E-01   4.733725311406E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.534325115547E-01  -3.703339603339E-01   0.000000000000E+00   4.664451211514E-01  -7.413108728602E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518825107459E-01   3.306723477794E-01   0.000000000000E+00  -3.701480816864E-01   4.667049169367E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509996250366E-01  -3.607371099907E-01   0.000000000000E+00   4.638236041543E-01  -7.299309244968E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571918691733E-01   3.238672899748E-01   0.000000000000E+00  -3.694038314406E-01   4.600379774199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.483869465979E-01  -3.513901904356E-01   0.000000000000E+00   4.609785149644E-01  -7.185517742970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.621988274503E-01   3.171593864832E-01   0.000000000000E+00  -3.684998098084E-01   4.533748578823E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.456076321102E-01  -3.422866519581E-01   0.000000000000E+00   4.579254026573E-01  -7.071830025169E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.669090479103E-01   3.105487295057E-01   0.000000000000E+00  -3.674407978928E-01   4.467186496269E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.426741121816E-01  -3.334200954155E-01   0.000000000000E+00   4.546790702309E-01  -6.958336909594E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713282794960E-01   3.040353429815E-01   0.000000000000E+00  -3.662315982217E-01   4.400723858257E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.395981256949E-01  -3.247842717484E-01   0.000000000000E+00   4.512536011389E-01  -6.845124349050E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.754623470525E-01   2.976191854768E-01   0.000000000000E+00  -3.648770260225E-01   4.334390377670E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.363907524346E-01  -3.163730811630E-01   0.000000000000E+00   4.476623857913E-01  -6.732273558825E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.793171410784E-01   2.913001530005E-01   0.000000000000E+00  -3.633819009875E-01   4.268215114746E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.330624447569E-01  -3.081805720144E-01   0.000000000000E+00   4.439181478927E-01  -6.619861151001E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.828986079232E-01   2.850780817428E-01   0.000000000000E+00  -3.617510395125E-01   4.202226446806E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.296230582678E-01  -3.002009394238E-01   0.000000000000E+00   4.400329705126E-01  -6.507959273890E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.862127404164E-01   2.789527507426E-01   0.000000000000E+00  -3.599892473933E-01   4.136452041349E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.260818814791E-01  -2.924285236638E-01   0.000000000000E+00   4.360183217905E-01  -6.396635755087E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.892655689165E-01   2.729238844804E-01   0.000000000000E+00  -3.581013129639E-01   4.070918832344E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.224476644273E-01  -2.848578083355E-01   0.000000000000E+00   4.318850802004E-01  -6.285954247088E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.920631527673E-01   2.669911554001E-01   0.000000000000E+00  -3.560920006614E-01   4.005652999555E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.187286462403E-01  -2.774834183670E-01   0.000000000000E+00   4.276435593028E-01  -6.175974374280E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946115721485E-01   2.611541863603E-01   0.000000000000E+00  -3.539660450002E-01   3.940679950743E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.149325816491E-01  -2.703001178554E-01   0.000000000000E+00   4.233035319336E-01  -6.066751880487E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.969169203091E-01   2.554125530156E-01   0.000000000000E+00  -3.517281449424E-01   3.876024306581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.110667664447E-01  -2.633028077755E-01   0.000000000000E+00   4.188742537780E-01  -5.958338776168E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.989852961709E-01   2.497657861298E-01   0.000000000000E+00  -3.493829586491E-01   3.811709888139E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.071380618865E-01  -2.564865235758E-01   0.000000000000E+00   4.143644862983E-01  -5.850783484622E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.008227972917E-01   2.442133738215E-01   0.000000000000E+00  -3.469350985961E-01   3.747759706792E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.031529180730E-01  -2.498464326782E-01   0.000000000000E+00   4.097825189832E-01  -5.744130986636E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.024355131756E-01   2.387547637439E-01   0.000000000000E+00  -3.443891270419E-01   3.684195956406E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.991173962903E-01  -2.433778319008E-01   0.000000000000E+00   4.051361909006E-01  -5.638422963010E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.038295189203E-01   2.333893651993E-01   0.000000000000E+00  -3.417495518329E-01   3.621040007666E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.950371903577E-01  -2.370761448172E-01   0.000000000000E+00   4.004329115375E-01  -5.533697934603E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050108691902E-01   2.281165511904E-01   0.000000000000E+00  -3.390208225320E-01   3.558312404425E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.909176469904E-01  -2.309369190677E-01   0.000000000000E+00   3.956796809180E-01  -5.429991399476E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.059855925042E-01   2.229356604083E-01   0.000000000000E+00  -3.362073268572E-01   3.496032861933E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.867637852061E-01  -2.249558236331E-01   0.000000000000E+00   3.908831089986E-01  -5.327335966954E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.067596858291E-01   2.178459991602E-01   0.000000000000E+00  -3.333133874177E-01   3.434220266833E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.825803148011E-01  -2.191286460860E-01   0.000000000000E+00   3.860494343360E-01  -5.225761488218E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.073391094680E-01   2.128468432365E-01   0.000000000000E+00  -3.303432587333E-01   3.372892678808E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.783716539255E-01  -2.134512898257E-01   0.000000000000E+00   3.811845420384E-01  -5.125295183440E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.077297822332E-01   2.079374397186E-01   0.000000000000E+00  -3.273011245271E-01   3.312067333763E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.741419457838E-01  -2.079197713083E-01   0.000000000000E+00   3.762939810042E-01  -5.025961765146E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.079375768959E-01   2.031170087306E-01   0.000000000000E+00  -3.241910952762E-01   3.251760648439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.698950744995E-01  -2.025302172811E-01   0.000000000000E+00   3.713829804581E-01  -4.927783557843E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.079683159019E-01   1.983847451327E-01   0.000000000000E+00  -3.210172060120E-01   3.191988226348E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.656346801666E-01  -1.972788620255E-01   0.000000000000E+00   3.664564658020E-01  -4.830780613805E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.078277673444E-01   1.937398201612E-01   0.000000000000E+00  -3.177834143555E-01   3.132764864947E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.613641731262E-01  -1.921620446189E-01   0.000000000000E+00   3.615190737908E-01  -4.734970824931E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.075216411871E-01   1.891813830135E-01   0.000000000000E+00  -3.144935987788E-01   3.074104563932E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.570867474964E-01  -1.871762062176E-01   0.000000000000E+00   3.565751670522E-01  -4.640370030748E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.070555857261E-01   1.847085623806E-01   0.000000000000E+00  -3.111515570814E-01   3.016020534595E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.528053939908E-01  -1.823178873696E-01   0.000000000000E+00   3.516288479674E-01  -4.546992122515E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.064351842850E-01   1.803204679280E-01   0.000000000000E+00  -3.077610050698E-01   2.958525210121E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.485229120515E-01  -1.775837253580E-01   0.000000000000E+00   3.466839719320E-01  -4.454849143502E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.056659521334E-01   1.760161917268E-01   0.000000000000E+00  -3.043255754320E-01   2.901630256777E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.442419213321E-01  -1.729704515817E-01   0.000000000000E+00   3.417441600145E-01  -4.363951385431E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.047533336223E-01   1.717948096343E-01   0.000000000000E+00  -3.008488167956E-01   2.845346585897E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.399648725597E-01  -1.684748889760E-01   0.000000000000E+00   3.368128110335E-01  -4.274307481176E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.037026995277E-01   1.676553826281E-01   0.000000000000E+00  -2.973341929609E-01   2.789684366584E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.356940577999E-01  -1.640939494744E-01   0.000000000000E+00   3.318931130732E-01  -4.185924493803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.025193445957E-01   1.635969580919E-01   0.000000000000E+00  -2.937850822993E-01   2.734653039084E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.314316201539E-01  -1.598246315172E-01   0.000000000000E+00   3.269880544552E-01  -4.098808001968E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.012084852815E-01   1.596185710564E-01   0.000000000000E+00  -2.902047773088E-01   2.680261328730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271795629213E-01  -1.556640176061E-01   0.000000000000E+00   3.221004341885E-01  -4.012962181786E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997752576759E-01   1.557192453950E-01   0.000000000000E+00  -2.865964843170E-01   2.626517260428E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.229397582389E-01  -1.516092719080E-01   0.000000000000E+00   3.172328719148E-01  -3.928389885268E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982247156121E-01   1.518979949760E-01   0.000000000000E+00  -2.829633233244E-01   2.573428173590E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.187139552382E-01  -1.476576379088E-01   0.000000000000E+00   3.123878173702E-01  -3.845092715389E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965618289453E-01   1.481538247720E-01   0.000000000000E+00  -2.793083279794E-01   2.521000737495E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.145037877185E-01  -1.438064361184E-01   0.000000000000E+00   3.075675593801E-01  -3.763071097912E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947914820007E-01   1.444857319287E-01   0.000000000000E+00  -2.756344456772E-01   2.469240966983E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.103107813891E-01  -1.400530618291E-01   0.000000000000E+00   3.027742344065E-01  -3.682324349989E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.929184721816E-01   1.408927067920E-01   0.000000000000E+00  -2.719445377758E-01   2.418154238468E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.061363606774E-01  -1.363949829236E-01   0.000000000000E+00   2.980098346665E-01  -3.602850745761E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.909475087331E-01   1.373737338962E-01   0.000000000000E+00  -2.682413799216E-01   2.367745306197E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019818551211E-01  -1.328297377411E-01   0.000000000000E+00   2.932762158364E-01  -3.524647578904E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.888832116535E-01   1.339277929142E-01   0.000000000000E+00  -2.645276624772E-01   2.318018318717E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.978485053852E-01  -1.293549329915E-01   0.000000000000E+00   2.885751043633E-01  -3.447711222377E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.867301107502E-01   1.305538595695E-01   0.000000000000E+00  -2.608059910461E-01   2.268976835516E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937374689055E-01  -1.259682417270E-01   0.000000000000E+00   2.839081043954E-01  -3.372037185295E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.844926448317E-01   1.272509065120E-01   0.000000000000E+00  -2.570788870868E-01   2.220623843780E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.896498251712E-01  -1.226674013656E-01   0.000000000000E+00   2.792767043516E-01  -3.297620167200E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.821751610326E-01   1.240179041585E-01   0.000000000000E+00  -2.533487886103E-01   2.172961775247E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.855865806806E-01  -1.194502117670E-01   0.000000000000E+00   2.746822831445E-01  -3.224454109714E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.797819142642E-01   1.208538214980E-01   0.000000000000E+00  -2.496180509566E-01   2.125992523104E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815486735731E-01  -1.163145333623E-01   0.000000000000E+00   2.701261160729E-01  -3.152532245705E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.773170667871E-01   1.177576268641E-01   0.000000000000E+00  -2.458889476417E-01   2.079717458913E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.775369779599E-01  -1.132582853357E-01   0.000000000000E+00   2.656093803975E-01  -3.081847146072E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747846878998E-01   1.147282886739E-01   0.000000000000E+00  -2.421636712735E-01   2.034137449514E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.735523079633E-01  -1.102794438585E-01   0.000000000000E+00   2.611331606156E-01  -3.012390764276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.721887537385E-01   1.117647761353E-01   0.000000000000E+00  -2.384443345275E-01   1.989252873896E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.695954214856E-01  -1.073760403726E-01   0.000000000000E+00   2.566984534532E-01  -2.944154478597E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.695331471834E-01   1.088660599234E-01   0.000000000000E+00  -2.347329711811E-01   1.945063639994E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.656670237245E-01  -1.045461599256E-01   0.000000000000E+00   2.523061725814E-01  -2.877129132330E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.668216578664E-01   1.060311128264E-01   0.000000000000E+00  -2.310315371986E-01   1.901569201394E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.617677704347E-01  -1.017879395557E-01   0.000000000000E+00   2.479571530731E-01  -2.811305072067E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.640579822765E-01   1.032589103623E-01   0.000000000000E+00  -2.273419118646E-01   1.858768573918E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.578982709747E-01  -9.909956672447E-02   0.000000000000E+00   2.436521556190E-01  -2.746672183882E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.612457239576E-01   1.005484313672E-01   0.000000000000E+00  -2.236658989607E-01   1.816660352075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.540590911213E-01  -9.647927779849E-02   0.000000000000E+00   2.393918705084E-01  -2.683219927836E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583883937939E-01   9.789865855553E-02   0.000000000000E+00  -2.200052279809E-01   1.775242725346E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502507557029E-01  -9.392535657541E-02   0.000000000000E+00   2.351769213911E-01  -2.620937370670E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554894103807E-01   9.530857905384E-02   0.000000000000E+00  -2.163615553827E-01   1.734513494295E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464737510248E-01  -9.143613285909E-02   0.000000000000E+00   2.310078688315E-01  -2.559813216862E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.525521004735E-01   9.277718490779E-02   0.000000000000E+00  -2.127364658701E-01   1.694470086488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.427285271305E-01  -8.900998107706E-02   0.000000000000E+00   2.268852136668E-01  -2.499835838100E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495796995144E-01   9.030347356430E-02   0.000000000000E+00  -2.091314737035E-01   1.655109572191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390154998896E-01  -8.664531894440E-02   0.000000000000E+00   2.228094001799E-01  -2.440993301235E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465753522295E-01   8.788644832872E-02   0.000000000000E+00  -2.055480240357E-01   1.616428679855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.353350529428E-01  -8.434060616571E-02   0.000000000000E+00   2.187808190989E-01  -2.383273394859E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.435421132944E-01   8.552511879813E-02   0.000000000000E+00  -2.019874942678E-01   1.578423811356E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.316875394959E-01  -8.209434318416E-02   0.000000000000E+00   2.147998104306E-01  -2.326663654447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.404829480649E-01   8.321850127145E-02   0.000000000000E+00  -1.984511954252E-01   1.541091056986E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280732839843E-01  -7.990506996710E-02   0.000000000000E+00   2.108666661423E-01  -2.271151386296E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.374007333677E-01   8.096561913698E-02   0.000000000000E+00  -1.949403735473E-01   1.504426210185E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.244925836204E-01  -7.777136483272E-02   0.000000000000E+00   2.069816326951E-01  -2.216723690159E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.342982583485E-01   7.876550323810E-02   0.000000000000E+00  -1.914562110910E-01   1.468424782003E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.209457098226E-01  -7.569184331421E-02   0.000000000000E+00   2.031449134435E-01  -2.163367480772E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.311782253740E-01   7.661719221786E-02   0.000000000000E+00  -1.879998283446E-01   1.433082015286E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174329095417E-01  -7.366515706207E-02   0.000000000000E+00   1.993566709042E-01  -2.111069508253E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.280432509849E-01   7.451973284293E-02   0.000000000000E+00  -1.845722848481E-01   1.398392898569E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.139544064919E-01  -7.168999278184E-02   0.000000000000E+00   1.956170289063E-01  -2.059816377460E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.248958668950E-01   7.247218030786E-02   0.000000000000E+00  -1.811745808201E-01   1.364352179687E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.105104022958E-01  -6.976507120622E-02   0.000000000000E+00   1.919260746264E-01  -2.009594566343E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.217385210358E-01   7.047359851992E-02   0.000000000000E+00  -1.778076585872E-01   1.330954379082E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.071010775462E-01  -6.788914610141E-02   0.000000000000E+00   1.882838605188E-01  -1.960390443351E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.185735786413E-01   6.852306036548E-02   0.000000000000E+00  -1.744724040149E-01   1.298193802810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037265927900E-01  -6.606100330883E-02   0.000000000000E+00   1.846904061444E-01  -1.912190283926E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154033233709E-01   6.661964795821E-02   0.000000000000E+00  -1.711696479368E-01   1.266064555238E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.003870894539E-01  -6.427945981210E-02   0.000000000000E+00   1.811456999068E-01  -1.864980286191E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.122299584686E-01   6.476245287005E-02   0.000000000000E+00  -1.679001675822E-01   1.234560551440E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.970826906965E-01  -6.254336284232E-02   0.000000000000E+00   1.776497006989E-01  -1.818746585728E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.090556079534E-01   6.295057634516E-02   0.000000000000E+00  -1.646646879982E-01   1.203675529274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938135022059E-01  -6.085158900844E-02   0.000000000000E+00   1.742023394679E-01  -1.773475269699E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.058823178402E-01   6.118312949771E-02   0.000000000000E+00  -1.614638834668E-01   1.173403061148E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.905796129526E-01  -5.920304345654E-02   0.000000000000E+00   1.708035207008E-01  -1.729152390107E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.027120573883E-01   5.945923349389E-02   0.000000000000E+00  -1.582983789132E-01   1.143736565471E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.873810958801E-01  -5.759665905986E-02   0.000000000000E+00   1.674531238375E-01  -1.685763976446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995467203734E-01   5.777801971874E-02   0.000000000000E+00  -1.551687513061E-01   1.114669317791E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842180085668E-01  -5.603139563050E-02   0.000000000000E+00   1.641510046149E-01  -1.643296047631E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.963881263830E-01   5.613862992838E-02   0.000000000000E+00  -1.520755310471E-01   1.086194461613E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.810903938328E-01  -5.450623916323E-02   0.000000000000E+00   1.608969963449E-01  -1.601734623311E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.932380221316E-01   5.454021638809E-02   0.000000000000E+00  -1.490192033491E-01   1.058305018912E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.779982803236E-01  -5.302020109754E-02   0.000000000000E+00   1.576909111325E-01  -1.561065734555E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.900980827926E-01   5.298194199671E-02   0.000000000000E+00  -1.460002096010E-01   1.030993900322E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749416830478E-01  -5.157231761003E-02   0.000000000000E+00   1.545325410349E-01  -1.521275433973E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.869699133466E-01   5.146298039800E-02   0.000000000000E+00  -1.430189487198E-01   1.004253915017E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.719206038907E-01  -5.016164892632E-02   0.000000000000E+00   1.514216591672E-01  -1.482349805273E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.838550499432E-01   4.998251607931E-02   0.000000000000E+00  -1.400757784869E-01   9.780777802879E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.689350321034E-01  -4.878727865459E-02   0.000000000000E+00   1.483580207559E-01  -1.444274972262E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807549612729E-01   4.853974445808E-02   0.000000000000E+00  -1.371710168694E-01   9.524581308009E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.659849447526E-01  -4.744831314472E-02   0.000000000000E+00   1.453413641443E-01  -1.407037107419E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.776710499497E-01   4.713387195664E-02   0.000000000000E+00  -1.343049433246E-01   9.273875275608E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.630703071619E-01  -4.614388086462E-02   0.000000000000E+00   1.423714117518E-01  -1.370622439870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.746046539004E-01   4.576411606579E-02   0.000000000000E+00  -1.314778000873E-01   9.028584665663E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.601910733222E-01  -4.487313179679E-02   0.000000000000E+00   1.394478709901E-01  -1.335017263020E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.715570477597E-01   4.442970539747E-02   0.000000000000E+00  -1.286897934387E-01   8.788633871693E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.573471862832E-01  -4.363523685844E-02   0.000000000000E+00   1.365704351380E-01  -1.300207941639E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.685294442696E-01   4.312987972716E-02   0.000000000000E+00  -1.259410949575E-01   8.553946801385E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.545385785305E-01  -4.242938733428E-02   0.000000000000E+00   1.337387841776E-01  -1.266180918591E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655229956805E-01   4.186389002624E-02   0.000000000000E+00  -1.232318427509E-01   8.324446954315E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.517651723430E-01  -4.125479433226E-02   0.000000000000E+00   1.309525855938E-01  -1.232922721139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.625387951535E-01   4.063099848478E-02   0.000000000000E+00  -1.205621426662E-01   8.100057496804E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.490268801361E-01  -4.011068825224E-02   0.000000000000E+00   1.282114951386E-01  -1.200419966856E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595778781616E-01   3.943047852526E-02   0.000000000000E+00  -1.179320694827E-01   7.880701333948E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.463236047905E-01  -3.899631827546E-02   0.000000000000E+00   1.255151575623E-01  -1.168659369177E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.566412238888E-01   3.826161480741E-02   0.000000000000E+00  -1.153416680817E-01   7.666301178855E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.436552399679E-01  -3.791095186855E-02   0.000000000000E+00   1.228632073138E-01  -1.137627742591E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.537297566250E-01   3.712370322472E-02   0.000000000000E+00  -1.127909545971E-01   7.456779619162E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.410216704188E-01  -3.685387430132E-02   0.000000000000E+00   1.202552692101E-01  -1.107312007497E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.508443471568E-01   3.601605089294E-02   0.000000000000E+00  -1.102799175431E-01   7.252059180848E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.384227722646E-01  -3.582438818359E-02   0.000000000000E+00   1.176909590784E-01  -1.077699194739E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479858141514E-01   3.493797613084E-02   0.000000000000E+00  -1.078085189217E-01   7.052062389426E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.358584133024E-01  -3.482181301052E-02   0.000000000000E+00   1.151698843705E-01  -1.048776449803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451549255330E-01   3.388880843378E-02   0.000000000000E+00  -1.053766953073E-01   6.856711828536E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333284532570E-01  -3.384548472768E-02   0.000000000000E+00   1.126916447517E-01  -1.020531036781E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.423523998510E-01   3.286788844019E-02   0.000000000000E+00  -1.029843589100E-01   6.665930196013E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.308327440614E-01  -3.289475530618E-02   0.000000000000E+00   1.102558326654E-01  -9.929503419653E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.395789076385E-01   3.187456789143E-02   0.000000000000E+00  -1.006313986160E-01   6.479640357463E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.283711301078E-01  -3.196899233274E-02   0.000000000000E+00   1.078620338741E-01  -9.660218772668E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.368350727599E-01   3.090820958542E-02   0.000000000000E+00  -9.831768100677E-02   6.297765397425E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259434485063E-01  -3.106757860804E-02   0.000000000000E+00   1.055098279777E-01  -9.397332832818E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.341214737469E-01   2.996818732413E-02   0.000000000000E+00  -9.604305135474E-02   6.120228668147E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.235495293202E-01  -3.018991176390E-02   0.000000000000E+00   1.031987889132E-01  -9.140723321251E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.314386451220E-01   2.905388585545E-02   0.000000000000E+00  -9.380733459717E-02   5.946953836049E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211891958099E-01  -2.933540388570E-02   0.000000000000E+00   1.009284854271E-01  -8.890269301776E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287870787090E-01   2.816470080966E-02   0.000000000000E+00  -9.161033628746E-02   5.777864925924E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188622646651E-01  -2.850348114852E-02   0.000000000000E+00   9.869848153973E-02  -8.645851202926E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261672249288E-01   2.730003863071E-02   0.000000000000E+00  -8.945184352392E-02   5.612886362928E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165685462316E-01  -2.769358346489E-02   0.000000000000E+00   9.650833697941E-02  -8.407350841213E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.235794940803E-01   2.645931650274E-02   0.000000000000E+00  -8.733162585629E-02   5.451943012418E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143078447313E-01  -2.690516414167E-02   0.000000000000E+00   9.435760760590E-02  -8.174651440138E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.210242576061E-01   2.564196227194E-02   0.000000000000E+00  -8.524943616975E-02   5.294960217694E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.120799584834E-01  -2.613768954641E-02   0.000000000000E+00   9.224584581490E-02  -7.947637647909E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185018493417E-01   2.484741436417E-02   0.000000000000E+00  -8.320501154676E-02   5.141863835697E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.098846801175E-01  -2.539063878512E-02   0.000000000000E+00   9.017260092599E-02  -7.726195553318E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.160125667478E-01   2.407512169852E-02   0.000000000000E+00  -8.119807410675E-02   4.992580270728E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077217967798E-01  -2.466350338822E-02   0.000000000000E+00   8.813741955518E-02  -7.510212699611E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.135566721251E-01   2.332454359701E-02   0.000000000000E+00  -7.922833182375E-02   4.847036506227E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055910903408E-01  -2.395578700496E-02   0.000000000000E+00   8.613984597252E-02  -7.299578096521E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111343938114E-01   2.259514969074E-02   0.000000000000E+00  -7.729547932213E-02   4.705160134686E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034923375996E-01  -2.326700510721E-02   0.000000000000E+00   8.417942244522E-02  -7.094182231268E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.087459273606E-01   2.188641982273E-02   0.000000000000E+00  -7.539919865067E-02   4.566879385729E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014253104733E-01  -2.259668470386E-02   0.000000000000E+00   8.225568956685E-02  -6.893917076927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063914367018E-01   2.119784394762E-02   0.000000000000E+00  -7.353916003511E-02   4.432123152441E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.938977620301E-02  -2.194436405692E-02   0.000000000000E+00   8.036818657358E-02  -6.698676100420E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040710552807E-01   2.052892202844E-02   0.000000000000E+00  -7.171502260930E-02   4.300821015966E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.738549753901E-02  -2.130959241235E-02   0.000000000000E+00   7.851645164722E-02  -6.508354268075E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.017848871799E-01   1.987916393072E-02   0.000000000000E+00  -6.992643512538E-02   4.172903268463E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.541223292915E-02  -2.069192973582E-02   0.000000000000E+00   7.670002220613E-02  -6.322848050431E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.953300822100E-02   1.924808931413E-02   0.000000000000E+00  -6.817303664290E-02   4.048300934440E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.346973671033E-02  -2.009094645304E-02   0.000000000000E+00   7.491843518442E-02  -6.142055425511E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.731546704514E-02   1.863522752176E-02   0.000000000000E+00  -6.645445719747E-02   3.926945790539E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.155775928377E-02  -1.950622320266E-02   0.000000000000E+00   7.317122729951E-02  -5.965875880906E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.513228617401E-02   1.804011746734E-02   0.000000000000E+00  -6.477031844892E-02   3.808770383821E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.967604730123E-02  -1.893735058963E-02   0.000000000000E+00   7.145793530877E-02  -5.794210414509E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.298346305006E-02   1.746230752052E-02   0.000000000000E+00  -6.312023430939E-02   3.693708048585E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.782434384019E-02  -1.838392895099E-02   0.000000000000E+00   6.977809625563E-02  -5.626961534351E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.086897105604E-02   1.690135539041E-02   0.000000000000E+00  -6.150381155158E-02   3.581692921800E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.600238858018E-02  -1.784556812333E-02   0.000000000000E+00   6.813124770533E-02  -5.464033257152E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.878876051363E-02   1.635682800751E-02   0.000000000000E+00  -5.992065039743E-02   3.472659957168E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.420991797199E-02  -1.732188721927E-02   0.000000000000E+00   6.651692797092E-02  -5.305331105950E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.674275966113E-02   1.582830140425E-02   0.000000000000E+00  -5.837034508751E-02   3.366544937888E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.244666540911E-02  -1.681251441041E-02   0.000000000000E+00   6.493467632954E-02  -5.150762106792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.473087561012E-02   1.531536059423E-02   0.000000000000E+00  -5.685248443150E-02   3.263284488159E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.071236139638E-02  -1.631708671125E-02   0.000000000000E+00   6.338403322966E-02  -5.000234784339E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.275299528094E-02   1.481759945040E-02   0.000000000000E+00  -5.536665233998E-02   3.162816083472E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.900673371338E-02  -1.583524977561E-02   0.000000000000E+00   6.186454048943E-02  -4.853659156644E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.080898631715E-02   1.433462058219E-02   0.000000000000E+00  -5.391242833787E-02   3.065078059734E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.732950757722E-02  -1.536665769056E-02   0.000000000000E+00   6.037574148621E-02  -4.710946729385E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.889869797870E-02   1.386603521190E-02   0.000000000000E+00  -5.248938805986E-02   2.970009621269E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.568040580094E-02  -1.491097278429E-02   0.000000000000E+00   5.891718133798E-02  -4.572010488684E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.702196201415E-02   1.341146305035E-02   0.000000000000E+00  -5.109710372813E-02   2.877550847744E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.405914895409E-02  -1.446786543051E-02   0.000000000000E+00   5.748840707661E-02  -4.436764893994E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.517859351174E-02   1.297053217192E-02   0.000000000000E+00  -4.973514461268E-02   2.787642700056E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.246545551228E-02  -1.403701386500E-02   0.000000000000E+00   5.608896781330E-02  -4.305125869481E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.336839172937E-02   1.254287888925E-02   0.000000000000E+00  -4.840307747463E-02   2.700227025233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.089904201676E-02  -1.361810400033E-02   0.000000000000E+00   5.471841489661E-02  -4.177010795221E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.159114090386E-02   1.212814762747E-02   0.000000000000E+00  -4.710046699281E-02   2.615246560371E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.935962321737E-02  -1.321082925104E-02   0.000000000000E+00   5.337630206298E-02  -4.052338497687E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.984661103918E-02   1.172599079836E-02   0.000000000000E+00  -4.582687617394E-02   2.532644935674E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.784691222650E-02  -1.281489035823E-02   0.000000000000E+00   5.206218558036E-02  -3.931029239536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.813455867417E-02   1.133606867429E-02   0.000000000000E+00  -4.458186674680E-02   2.452366676607E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.636062065791E-02  -1.242999522356E-02   0.000000000000E+00   5.077562438488E-02  -3.813004708982E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.645472762956E-02   1.095804926221E-02   0.000000000000E+00  -4.336499954070E-02   2.374357205228E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.490045877639E-02  -1.205585874060E-02   0.000000000000E+00   4.951618021088E-02  -3.698188008460E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.480684973467E-02   1.059160817772E-02   0.000000000000E+00  -4.217583484852E-02   2.298562840711E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.346613563139E-02  -1.169220263801E-02   0.000000000000E+00   4.828341771456E-02  -3.586503642971E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.319064553391E-02   1.023642851931E-02   0.000000000000E+00  -4.101393277480E-02   2.224930799117E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.205735919928E-02  -1.133875532041E-02   0.000000000000E+00   4.707690459131E-02  -3.477877507882E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.160582497320E-02   9.892200742901E-03   0.000000000000E+00  -3.987885356914E-02   2.153409192435E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.067383651644E-02  -1.099525171686E-02   0.000000000000E+00   4.589621168703E-02  -3.372236876331E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.005208806653E-02   9.558622536734E-03   0.000000000000E+00  -3.877015794518E-02   2.083947026937E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.931527381236E-02  -1.066143313020E-02   0.000000000000E+00   4.474091310363E-02  -3.269510386161E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.852912554298E-02   9.235398696691E-03   0.000000000000E+00  -3.768740738565E-02   2.016494200870E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.798137664119E-02  -1.033704709180E-02   0.000000000000E+00   4.361058629875E-02  -3.169628026669E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.703661947426E-02   8.922241002152E-03   0.000000000000E+00  -3.663016443371E-02   1.951001501526E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.667185000751E-02  -1.002184722044E-02   0.000000000000E+00   4.250481218010E-02  -3.072521124574E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.557424388318E-02   8.618868092425E-03   0.000000000000E+00  -3.559799297096E-02   1.887420601722E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.538639849201E-02  -9.715593081672E-03   0.000000000000E+00   4.142317519410E-02  -2.978122330372E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.414166533308E-02   8.325005343846E-03   0.000000000000E+00  -3.459045848241E-02   1.825704055713E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.412472637555E-02  -9.418050053097E-03   0.000000000000E+00   4.036526341005E-02  -2.886365603603E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.273854349871E-02   8.040384747601E-03   0.000000000000E+00  -3.360712830889E-02   1.765805294575E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.288653775766E-02  -9.128989191758E-03   0.000000000000E+00   3.933066859826E-02  -2.797186198637E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.136453171869E-02   7.764744788337E-03   0.000000000000E+00  -3.264757188695E-02   1.707678621090E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.167153667399E-02  -8.848187105006E-03   0.000000000000E+00   3.831898630439E-02  -2.710520649358E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.001927752980E-02   7.497830323606E-03   0.000000000000E+00  -3.171136097689E-02   1.651279204143E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.047942721225E-02  -8.575425823451E-03   0.000000000000E+00   3.732981591822E-02  -2.626306754377E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.870242318346E-02   7.239392464230E-03   0.000000000000E+00  -3.079806987904E-02   1.596563072685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.930991362385E-02  -8.310492678676E-03   0.000000000000E+00   3.636276073802E-02  -2.544483561739E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.741360614468E-02   6.989188455592E-03   0.000000000000E+00  -2.990727563864E-02   1.543487109267E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.816270043416E-02  -8.053180181023E-03   0.000000000000E+00   3.541742803120E-02  -2.464991353165E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.615245957369E-02   6.746981559952E-03   0.000000000000E+00  -2.903855823970E-02   1.492009043179E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.703749254938E-02  -7.803285902615E-03   0.000000000000E+00   3.449342908882E-02  -2.387771628932E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.491861279062E-02   6.512540939781E-03   0.000000000000E+00  -2.819150078813E-02   1.442087443219E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.593399536086E-02  -7.560612362979E-03   0.000000000000E+00   3.359037928000E-02  -2.312767090989E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.371169172355E-02   6.285641542216E-03   0.000000000000E+00  -2.736568968443E-02   1.393681710114E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.485191484691E-02  -7.324966914632E-03   0.000000000000E+00   3.270789809371E-02  -2.239921629184E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.253131934011E-02   6.066063984599E-03   0.000000000000E+00  -2.656071478619E-02   1.346752068617E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.379095767407E-02  -7.096161634117E-03   0.000000000000E+00   3.184560919142E-02  -2.169180301724E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.137711606315E-02   5.853594441226E-03   0.000000000000E+00  -2.577616956091E-02   1.301259559302E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.275083129020E-02  -6.874013214980E-03   0.000000000000E+00   3.100314043439E-02  -2.100489324061E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.024870017054E-02   5.648024531253E-03   0.000000000000E+00  -2.501165122912E-02   1.257166030076E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.173124402224E-02  -6.658342861662E-03   0.000000000000E+00   3.018012393291E-02  -2.033796047364E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914568817967E-02   5.449151207865E-03   0.000000000000E+00  -2.426676089844E-02   1.214434127437E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.073190516703E-02  -6.448976186392E-03   0.000000000000E+00   2.937619607128E-02  -1.969048945280E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.806769521673E-02   5.256776648679E-03   0.000000000000E+00  -2.354110368857E-02   1.173027287485E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.975252507791E-02  -6.245743110843E-03   0.000000000000E+00   2.859099753744E-02  -1.906197597534E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.701433537128E-02   5.070708147447E-03   0.000000000000E+00  -2.283428884771E-02   1.132909726719E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.879281525454E-02  -6.048477764562E-03   0.000000000000E+00   2.782417334995E-02  -1.845192672789E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.598522203631E-02   4.890758007059E-03   0.000000000000E+00  -2.214592986053E-02   1.094046432626E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.785248842413E-02  -5.857018391665E-03   0.000000000000E+00   2.707537288043E-02  -1.785985912707E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.497996823418E-02   4.716743433887E-03   0.000000000000E+00  -2.147564454814E-02   1.056403154090E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.693125862408E-02  -5.671207255893E-03   0.000000000000E+00   2.634424987294E-02  -1.728530115202E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.399818692868E-02   4.548486433474E-03   0.000000000000E+00  -2.082305516010E-02   1.019946391635E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.602884128039E-02  -5.490890547779E-03   0.000000000000E+00   2.563046245921E-02  -1.672779118795E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.303949132362E-02   4.385813707593E-03   0.000000000000E+00  -2.018778845900E-02   9.846433875093E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.514495328292E-02  -5.315918297237E-03   0.000000000000E+00   2.493367317284E-02  -1.618687785816E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.210349514826E-02   4.228556552700E-03   0.000000000000E+00  -1.956947579768E-02   9.504621156482E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.427931306206E-02  -5.146144282004E-03   0.000000000000E+00   2.425354896312E-02  -1.566211984681E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.118981292977E-02   4.076550759774E-03   0.000000000000E+00  -1.896775318938E-02   9.173712715039E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.343164065569E-02  -4.981425945301E-03   0.000000000000E+00   2.358976119555E-02  -1.515308576792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029806025325E-02   3.929636515579E-03   0.000000000000E+00  -1.838226137113E-02   8.853402617785E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.260165778090E-02  -4.821624309240E-03   0.000000000000E+00   2.294198566360E-02  -1.465935397439E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.942785400943E-02   3.787658305348E-03   0.000000000000E+00  -1.781264586066E-02   8.543391940647E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.178908789891E-02  -4.666603893347E-03   0.000000000000E+00   2.230990258734E-02  -1.418051241455E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.857881263049E-02   3.650464816896E-03   0.000000000000E+00  -1.725855700685E-02   8.243388664061E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.099365627972E-02  -4.516232635516E-03   0.000000000000E+00   2.169319661996E-02  -1.371615844314E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.775055631425E-02   3.517908846165E-03   0.000000000000E+00  -1.671965003424E-02   7.953107567950E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.021509006201E-02  -4.370381809234E-03   0.000000000000E+00   2.109155683439E-02  -1.326589870868E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.694270723708E-02   3.389847204236E-03   0.000000000000E+00  -1.619558508173E-02   7.672270126181E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945311831337E-02  -4.228925951180E-03   0.000000000000E+00   2.050467673011E-02  -1.282934894647E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.615488975577E-02   3.266140625757E-03   0.000000000000E+00  -1.568602723551E-02   7.400604400576E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.870747208614E-02  -4.091742783149E-03   0.000000000000E+00   1.993225422135E-02  -1.240613384162E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538673059882E-02   3.146653678860E-03   0.000000000000E+00  -1.519064655681E-02   7.137844934681E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797788447141E-02  -3.958713139153E-03   0.000000000000E+00   1.937399162736E-02  -1.199588687565E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463785904714E-02   3.031254676493E-03   0.000000000000E+00  -1.470911810427E-02   6.883732647277E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.726409065109E-02  -3.829720892477E-03   0.000000000000E+00   1.882959566292E-02  -1.159825016482E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.390790710493E-02   2.919815589242E-03   0.000000000000E+00  -1.424112195160E-02   6.638014725867E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.656582794930E-02  -3.704652885154E-03   0.000000000000E+00   1.829877743202E-02  -1.121287427407E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.319650966052E-02   2.812211959576E-03   0.000000000000E+00  -1.378634320021E-02   6.400444520114E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.588283587348E-02  -3.583398861579E-03   0.000000000000E+00   1.778125239615E-02  -1.083941814189E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.250330463787E-02   2.708322817562E-03   0.000000000000E+00  -1.334447198754E-02   6.170781435412E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.521485616664E-02  -3.465851396972E-03   0.000000000000E+00   1.727674037606E-02  -1.047754884324E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.182793313877E-02   2.608030598019E-03   0.000000000000E+00  -1.291520349085E-02   5.948790826626E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.456163284717E-02  -3.351905832943E-03   0.000000000000E+00   1.678496552857E-02  -1.012694146068E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.117003957613E-02   2.511221059116E-03   0.000000000000E+00  -1.249823792700E-02   5.734243892103E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.392291224654E-02  -3.241460213323E-03   0.000000000000E+00   1.630565631569E-02  -9.787278984571E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.052927179864E-02   2.417783202404E-03   0.000000000000E+00  -1.209328054813E-02   5.526917568023E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.329844305303E-02  -3.134415221011E-03   0.000000000000E+00   1.583854550352E-02  -9.458252071079E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.990528120705E-02   2.327609194294E-03   0.000000000000E+00  -1.170004163364E-02   5.326594423196E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.268797634252E-02  -3.030674113062E-03   0.000000000000E+00   1.538337011500E-02  -9.139559005704E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.929772286229E-02   2.240594288940E-03   0.000000000000E+00  -1.131823647849E-02   5.133062554310E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.209126561768E-02  -2.930142664683E-03   0.000000000000E+00   1.493987143136E-02  -8.830905437541E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.870625558583E-02   2.156636752556E-03   0.000000000000E+00  -1.094758537814E-02   4.946115481771E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.150806683433E-02  -2.832729106513E-03   0.000000000000E+00   1.450779493989E-02  -8.532004358312E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.813054205241E-02   2.075637789124E-03   0.000000000000E+00  -1.058781361008E-02   4.765552046139E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093813843827E-02  -2.738344067603E-03   0.000000000000E+00   1.408689033395E-02  -8.242575830838E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.757024887548E-02   1.997501467520E-03   0.000000000000E+00  -1.023865141246E-02   4.591176305264E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.038124138580E-02  -2.646900518544E-03   0.000000000000E+00   1.367691145669E-02  -7.962346980151E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.702504668555E-02   1.922134650011E-03   0.000000000000E+00  -9.899833959507E-03   4.422797432132E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.983713917688E-02  -2.558313717425E-03   0.000000000000E+00   1.327761630049E-02  -7.691051714879E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.649461020176E-02   1.849446922142E-03   0.000000000000E+00  -9.571101334394E-03   4.260229613519E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.930559787267E-02  -2.472501151777E-03   0.000000000000E+00   1.288876694581E-02  -7.428430734421E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597861829686E-02   1.779350523979E-03   0.000000000000E+00  -9.252198499289E-03   4.103291949469E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.878638612456E-02  -2.389382488761E-03   0.000000000000E+00   1.251012956029E-02  -7.174231243491E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547675405582E-02   1.711760282714E-03   0.000000000000E+00  -8.942875262982E-03   3.951808353653E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827927518687E-02  -2.308879522266E-03   0.000000000000E+00   1.214147433590E-02  -6.928206962383E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498870482842E-02   1.646593546608E-03   0.000000000000E+00  -8.642886246124E-03   3.805607454655E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.778403894303E-02  -2.230916121149E-03   0.000000000000E+00   1.178257548285E-02  -6.690117858192E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451416227590E-02   1.583770120267E-03   0.000000000000E+00  -8.351990844261E-03   3.664522498222E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.730045391580E-02  -2.155418179779E-03   0.000000000000E+00   1.143321116997E-02  -6.459730135212E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.405282241200E-02   1.523212201218E-03   0.000000000000E+00  -8.069953188736E-03   3.528391250496E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.682829928736E-02  -2.082313571088E-03   0.000000000000E+00   1.109316351194E-02  -6.236815992855E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.360438563857E-02   1.464844317812E-03   0.000000000000E+00  -7.796542105678E-03   3.397055902312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.636735690781E-02  -2.011532094993E-03   0.000000000000E+00   1.076221850893E-02  -6.021153614676E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316855677600E-02   1.408593268387E-03   0.000000000000E+00  -7.531531073112E-03   3.270362974538E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591741131245E-02  -1.943005434993E-03   0.000000000000E+00   1.044016603537E-02  -5.812526913816E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.274504508857E-02   1.354388061725E-03   0.000000000000E+00  -7.274698176363E-03   3.148163224507E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.547824972640E-02  -1.876667112031E-03   0.000000000000E+00   1.012679977972E-02  -5.610725520610E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.233356430506E-02   1.302159858743E-03   0.000000000000E+00  -7.025826061851E-03   3.030311553585E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.504966207527E-02  -1.812452438881E-03   0.000000000000E+00   9.821917215295E-03  -5.415544610570E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.193383263484E-02   1.251841915452E-03   0.000000000000E+00  -6.784701889401E-03   2.916666915875E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.463144099407E-02  -1.750298476536E-03   0.000000000000E+00   9.525319568195E-03  -5.226784746853E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154557277938E-02   1.203369527118E-03   0.000000000000E+00  -6.551117283157E-03   2.807092228080E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.422338182689E-02  -1.690143993956E-03   0.000000000000E+00   9.236811759143E-03  -5.044251856903E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.116851193975E-02   1.156679973650E-03   0.000000000000E+00  -6.324868281231E-03   2.701454280576E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.382528263878E-02  -1.631929420745E-03   0.000000000000E+00   8.956202384678E-03  -4.867757003318E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080238181994E-02   1.111712466167E-03   0.000000000000E+00  -6.105755284164E-03   2.599623649662E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.343694420941E-02  -1.575596813063E-03   0.000000000000E+00   8.683303654468E-03  -4.697116379997E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.044691862644E-02   1.068408094759E-03   0.000000000000E+00  -5.893583002305E-03   2.501474611047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.305817004071E-02  -1.521089808762E-03   0.000000000000E+00   8.417931369208E-03  -4.532151098757E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010186306415E-02   1.026709777396E-03   0.000000000000E+00  -5.688160402210E-03   2.406885054568E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268876635381E-02  -1.468353589985E-03   0.000000000000E+00   8.159904869473E-03  -4.372687125121E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.766960328722E-03   9.865622099835E-04   0.000000000000E+00  -5.489300652140E-03   2.315736400151E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.232854208687E-02  -1.417334846379E-03   0.000000000000E+00   7.909046989817E-03  -4.218555197447E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.441960095649E-03   9.479118175538E-04   0.000000000000E+00  -5.296821066749E-03   2.227913515032E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197730889513E-02  -1.367981733653E-03   0.000000000000E+00   7.665184028521E-03  -4.069590637335E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.126616506184E-03   9.107067065547E-04   0.000000000000E+00  -5.110543051044E-03   2.143304632239E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163488114217E-02  -1.320243840879E-03   0.000000000000E+00   7.428145692109E-03  -3.925633325413E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.820688150235E-03   8.748966182441E-04   0.000000000000E+00  -4.930292043705E-03   2.061801270350E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.130107589576E-02  -1.274072155044E-03   0.000000000000E+00   7.197765056404E-03  -3.786527564024E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.523938046413E-03   8.404328831534E-04   0.000000000000E+00  -4.755897459834E-03   1.983298154532E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097571292691E-02  -1.229419022000E-03   0.000000000000E+00   6.973878533648E-03  -3.652121929060E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.236133619393E-03   8.072683766143E-04   0.000000000000E+00  -4.587192633208E-03   1.907693138856E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065861469436E-02  -1.186238116490E-03   0.000000000000E+00   6.756325808757E-03  -3.522269274310E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.957046674705E-03   7.753574753252E-04   0.000000000000E+00  -4.424014758115E-03   1.834887129899E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034960634021E-02  -1.144484406089E-03   0.000000000000E+00   6.544949816399E-03  -3.396826511967E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.686453371104E-03   7.446560149418E-04   0.000000000000E+00  -4.266204830819E-03   1.764784011635E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004851567662E-02  -1.104114120066E-03   0.000000000000E+00   6.339596682849E-03  -3.275654596623E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.424134190688E-03   7.151212486837E-04   0.000000000000E+00  -4.113607590769E-03   1.697290571616E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.755173178617E-03  -1.065084717748E-03   0.000000000000E+00   6.140115684957E-03  -3.158618424347E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.169873906825E-03   6.867118069180E-04   0.000000000000E+00  -3.966071461538E-03   1.632316428430E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.469411975237E-03  -1.027354854043E-03   0.000000000000E+00   5.946359216745E-03  -3.045586678156E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.923461550106E-03   6.593876577306E-04   0.000000000000E+00  -3.823448491641E-03   1.569773960454E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.191067827723E-03  -9.908843540733E-04   0.000000000000E+00   5.758182730968E-03  -2.936431800914E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.684690372367E-03   6.331100684422E-04   0.000000000000E+00  -3.685594295206E-03   1.509578235885E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.919979116911E-03  -9.556341799988E-04   0.000000000000E+00   5.575444697557E-03  -2.831029890054E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.453357808931E-03   6.078415680732E-04   0.000000000000E+00  -3.552367992610E-03   1.451646944041E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.655986835780E-03  -9.215664018219E-04   0.000000000000E+00   5.398006570073E-03  -2.729260566596E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.229265439230E-03   5.835459107256E-04   0.000000000000E+00  -3.423632151116E-03   1.395900327954E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.398934575322E-03  -8.886441706359E-04   0.000000000000E+00   5.225732734857E-03  -2.631006939168E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.012218945821E-03   5.601880398681E-04   0.000000000000E+00  -3.299252725535E-03   1.342261118203E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.148668501788E-03  -8.568316892313E-04   0.000000000000E+00   5.058490463676E-03  -2.536155515006E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.802028072014E-03   5.377340535200E-04   0.000000000000E+00  -3.179098999025E-03   1.290654468037E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.905037334354E-03  -8.260941867654E-04   0.000000000000E+00   4.896149875228E-03  -2.444596058814E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.598506578112E-03   5.161511702965E-04   0.000000000000E+00  -3.063043523976E-03   1.241007889727E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.667892331556E-03  -7.963978887593E-04   0.000000000000E+00   4.738583884828E-03  -2.356221573797E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.401472196453E-03   4.954076963121E-04   0.000000000000E+00  -2.950962063121E-03   1.193251192171E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.437087284329E-03  -7.677099964016E-04   0.000000000000E+00   4.585668168471E-03  -2.270928216525E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.210746585293E-03   4.754729929292E-04   0.000000000000E+00  -2.842733530855E-03   1.147316419748E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.212478498332E-03  -7.399986560083E-04   0.000000000000E+00   4.437281126423E-03  -2.188615156193E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.026155281645E-03   4.563174453195E-04   0.000000000000E+00  -2.738239934808E-03   1.103137792371E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.993924753115E-03  -7.132329374190E-04   0.000000000000E+00   4.293303821003E-03  -2.109184567444E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.847527653170E-03   4.379124318406E-04   0.000000000000E+00  -2.637366317739E-03   1.060651646786E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.781287276220E-03  -6.873828091214E-04   0.000000000000E+00   4.153619932257E-03  -2.032541541578E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.674696849183E-03   4.202302941960E-04   0.000000000000E+00  -2.540000699740E-03   1.019796379055E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.574429744520E-03  -6.624191141604E-04   0.000000000000E+00   4.018115733619E-03  -1.958593946284E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.507499750889E-03   4.032443083728E-04   0.000000000000E+00  -2.446034020815E-03   9.805123882421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.373218279870E-03  -6.383135471747E-04   0.000000000000E+00   3.886680048337E-03  -1.887252447266E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.345776920895E-03   3.869286563379E-04   0.000000000000E+00  -2.355360083860E-03   9.427420212839E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.177521412140E-03  -6.150386312719E-04   0.000000000000E+00   3.759204204403E-03  -1.818430382545E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.189372552121E-03   3.712583984768E-04   0.000000000000E+00  -2.267875498069E-03   9.064295190299E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.987210019823E-03  -5.925676996302E-04   0.000000000000E+00   3.635581971417E-03  -1.752043709334E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.038134416112E-03   3.562094467557E-04   0.000000000000E+00  -2.183479622775E-03   8.715209634333E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.802157311675E-03  -5.708748683765E-04   0.000000000000E+00   3.515709526914E-03  -1.688010899291E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.891913810929E-03   3.417585386074E-04   0.000000000000E+00  -2.102074511805E-03   8.379642259035E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.622238846842E-03  -5.499350196735E-04   0.000000000000E+00   3.399485428952E-03  -1.626252911396E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.750565508544E-03   3.278832114955E-04   0.000000000000E+00  -2.023564858289E-03   8.057089167645E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.447332539229E-03  -5.297237804445E-04   0.000000000000E+00   3.286810589904E-03  -1.566693157307E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.613947701960E-03   3.145617781792E-04   0.000000000000E+00  -1.947857940039E-03   7.747063358601E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.277318590708E-03  -5.102175010645E-04   0.000000000000E+00   3.177588221375E-03  -1.509257343651E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.481921952000E-03   3.017733026357E-04   0.000000000000E+00  -1.874863565451E-03   7.449094242451E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.112079400249E-03  -4.913932363415E-04   0.000000000000E+00   3.071723752427E-03  -1.453873487046E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.354353133872E-03   2.894975766345E-04   0.000000000000E+00  -1.804494019970E-03   7.162727169678E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.951499555635E-03  -4.732287297808E-04   0.000000000000E+00   2.969124798611E-03  -1.400471817716E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.231109383577E-03   2.777150969561E-04   0.000000000000E+00  -1.736664013147E-03   6.887522969352E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.795465905567E-03  -4.557023895819E-04   0.000000000000E+00   2.869701174668E-03  -1.348984725002E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.112062044184E-03   2.664070432281E-04   0.000000000000E+00  -1.671290626288E-03   6.623057498298E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.643867573632E-03  -4.387932736129E-04   0.000000000000E+00   2.773364870216E-03  -1.299346718386E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997085612048E-03   2.555552563775E-04   0.000000000000E+00  -1.608293260722E-03   6.368921200796E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496595839632E-03  -4.224810716361E-04   0.000000000000E+00   2.680029968585E-03  -1.251494351795E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.886057683016E-03   2.451422176763E-04   0.000000000000E+00  -1.547593586697E-03   6.124718678569E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.353543991899E-03  -4.067460874530E-04   0.000000000000E+00   2.589612539618E-03  -1.205366174509E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778858898660E-03   2.351510283679E-04   0.000000000000E+00  -1.489115492915E-03   5.890068270860E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.214607343657E-03  -3.915692219291E-04   0.000000000000E+00   2.502030634640E-03  -1.160902611620E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.675372892575E-03   2.255653898675E-04   0.000000000000E+00  -1.432785036713E-03   5.664601644580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.079683384275E-03  -3.769319583248E-04   0.000000000000E+00   2.417204320113E-03  -1.118046030385E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.575486236828E-03   2.163695845188E-04   0.000000000000E+00  -1.378530394935E-03   5.447963394339E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948671839255E-03  -3.628163432237E-04   0.000000000000E+00   2.335055697688E-03  -1.076740625603E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.479088388538E-03   2.075484568848E-04   0.000000000000E+00  -1.326281815432E-03   5.239810651998E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.821474464159E-03  -3.492049742206E-04   0.000000000000E+00   2.255508765951E-03  -1.036932412883E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.386071636654E-03   1.990873955846E-04   0.000000000000E+00  -1.275971569281E-03   5.039812705954E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.697994786945E-03  -3.360809804190E-04   0.000000000000E+00   2.178489285208E-03  -9.985690418582E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.296331049007E-03   1.909723156338E-04   0.000000000000E+00  -1.227533903680E-03   4.847650629682E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.578138125425E-03  -3.234280120348E-04   0.000000000000E+00   2.103924745746E-03  -9.615998509029E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.209764419570E-03   1.831896412993E-04   0.000000000000E+00  -1.180904995531E-03   4.663016919526E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.461811904516E-03  -3.112302242804E-04   0.000000000000E+00   2.031744509129E-03  -9.259758209242E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.126272216075E-03   1.757262894434E-04   0.000000000000E+00  -1.136022905725E-03   4.485615141531E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.348925826896E-03  -2.994722636280E-04   0.000000000000E+00   1.961879864914E-03  -8.916496075828E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.045757527940E-03   1.685696533520E-04   0.000000000000E+00  -1.092827534146E-03   4.315159587250E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.239391565907E-03  -2.881392511932E-04   0.000000000000E+00   1.894263869652E-03  -8.585753703244E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.968126014542E-03   1.617075870301E-04   0.000000000000E+00  -1.051260575361E-03   4.151374938214E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.133122257115E-03  -2.772167716552E-04   0.000000000000E+00   1.828831067648E-03  -8.267087320342E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.893285853915E-03   1.551283899586E-04   0.000000000000E+00  -1.011265475038E-03   3.993995939042E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.030032454405E-03  -2.666908597181E-04   0.000000000000E+00   1.765517448849E-03  -7.960066839450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.821147691826E-03   1.488207922929E-04   0.000000000000E+00  -9.727873870667E-04   3.842767078935E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.930038699083E-03  -2.565479913121E-04   0.000000000000E+00   1.704260701648E-03  -7.664276802930E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.751624591326E-03   1.427739405064E-04   0.000000000000E+00  -9.357731314132E-04   3.697442281592E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.833060003875E-03  -2.467750652506E-04   0.000000000000E+00   1.645000435724E-03  -7.379316227414E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.684631982729E-03   1.369773834497E-04   0.000000000000E+00  -9.001711526632E-04   3.557784603042E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.739017481034E-03  -2.373593932886E-04   0.000000000000E+00   1.587677977616E-03  -7.104798284296E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620087614075E-03   1.314210588256E-04   0.000000000000E+00  -8.659314792913E-04   3.423565937543E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.647833389840E-03  -2.282886854809E-04   0.000000000000E+00   1.532235897194E-03  -6.840347863236E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.557911502138E-03   1.260952800771E-04   0.000000000000E+00  -8.330056836694E-04   3.294566731409E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.559430762186E-03  -2.195510428580E-04   0.000000000000E+00   1.478617795351E-03  -6.585601143175E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498025883884E-03   1.209907236542E-04   0.000000000000E+00  -8.013468427452E-04   3.170575704262E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.473734257440E-03  -2.111349473041E-04   0.000000000000E+00   1.426768705905E-03  -6.340205907878E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440355168521E-03   1.160984166760E-04   0.000000000000E+00  -7.709094994682E-04   3.051389577989E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390671314202E-03  -2.030292503314E-04   0.000000000000E+00   1.376635621095E-03  -6.103824103012E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.384825890079E-03   1.114097249616E-04   0.000000000000E+00  -7.416496249171E-04   2.936812813005E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.310172047075E-03  -1.952231575749E-04   0.000000000000E+00   1.328167441163E-03  -5.876130395316E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331366660551E-03   1.069163414247E-04   0.000000000000E+00  -7.135245811258E-04   2.826657351681E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232167675605E-03  -1.877062190480E-04   0.000000000000E+00   1.281314194465E-03  -5.656810177370E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.279908123613E-03   1.026102748198E-04   0.000000000000E+00  -6.864930846142E-04   2.720742368835E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.156589253157E-03  -1.804683163980E-04   0.000000000000E+00   1.236026417645E-03  -5.445556129974E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230382908953E-03   9.848383884361E-05   0.000000000000E+00  -6.605151706418E-04   2.618894029272E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.083368432771E-03  -1.734996652779E-04   0.000000000000E+00   1.192255486192E-03  -5.242070441959E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.182725587159E-03   9.452964155519E-05   0.000000000000E+00  -6.355521581133E-04   2.520945251835E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.012439687194E-03  -1.667908018274E-04   0.000000000000E+00   1.149954671154E-03  -5.046067206401E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136872625279E-03   9.074057514325E-05   0.000000000000E+00  -6.115666152356E-04   2.426735480408E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943741315641E-03  -1.603325705869E-04   0.000000000000E+00   1.109079600174E-03  -4.857274479788E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092762342934E-03   8.710980599273E-05   0.000000000000E+00  -5.885223257981E-04   2.336110461076E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.877213638495E-03  -1.541161065395E-04   0.000000000000E+00   1.069587399105E-03  -4.675430023186E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050334869107E-03   8.363076507541E-05   0.000000000000E+00  -5.663842561887E-04   2.248922025903E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812796097605E-03  -1.481328297461E-04   0.000000000000E+00   1.031435282179E-03  -4.500277505110E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.009532099524E-03   8.029713862999E-05   0.000000000000E+00  -5.451185230392E-04   2.165027882661E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.750426748067E-03  -1.423744437150E-04   0.000000000000E+00   9.945802925244E-04  -4.331564927575E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.702976547293E-04   7.710285914869E-05   0.000000000000E+00  -5.246923615906E-04   2.084291410894E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.690045198631E-03  -1.368329335905E-04   0.000000000000E+00   9.589806783155E-04  -4.169049328809E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.325768387344E-04   7.404209663202E-05   0.000000000000E+00  -5.050740946672E-04   2.006581463638E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.631595909852E-03  -1.315005555085E-04   0.000000000000E+00   9.245974451521E-04  -4.012501931828E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.963165983733E-04   7.110925013797E-05   0.000000000000E+00  -4.862331023543E-04   1.931772175151E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.575027780801E-03  -1.263698166696E-04   0.000000000000E+00   8.913941632093E-04  -3.861706254411E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.614654832769E-04   6.829893958745E-05   0.000000000000E+00  -4.681397922978E-04   1.859742774172E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.520289876838E-03  -1.214334608493E-04   0.000000000000E+00   8.593349246114E-04  -3.716452189998E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.279736065125E-04   6.560599783922E-05   0.000000000000E+00  -4.507655706609E-04   1.790377402785E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.467327873473E-03  -1.166844676679E-04   0.000000000000E+00   8.283826530476E-04  -3.576529617369E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.957926058727E-04   6.302546301541E-05   0.000000000000E+00  -4.340828137059E-04   1.723564940615E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.416085560962E-03  -1.121160606605E-04   0.000000000000E+00   7.984997820611E-04  -3.441731526918E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.648756058324E-04   6.055257108030E-05   0.000000000000E+00  -4.180648400230E-04   1.659198834416E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.366510313223E-03  -1.077217038247E-04   0.000000000000E+00   7.696508296672E-04  -3.311861272564E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.351771801367E-04   5.818274864875E-05   0.000000000000E+00  -4.026858833493E-04   1.597176932621E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318556566804E-03  -1.034950863310E-04   0.000000000000E+00   7.418040211998E-04  -3.186738384266E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.066533150862E-04   5.591160604365E-05   0.000000000000E+00  -3.879210660409E-04   1.537401325153E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.272182979920E-03  -9.943009846959E-05   0.000000000000E+00   7.149299540435E-04  -3.066193332132E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.792613734339E-04   5.373493056648E-05   0.000000000000E+00  -3.737463731131E-04   1.479778187938E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227345800815E-03  -9.552081929451E-05   0.000000000000E+00   6.889984753752E-04  -2.950057255335E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.529600589687E-04   5.164867999521E-05   0.000000000000E+00  -3.601386268986E-04   1.424217632291E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183995591716E-03  -9.176152593024E-05   0.000000000000E+00   6.639771206021E-04  -2.838157746043E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.277093817394E-04   4.964897629633E-05   0.000000000000E+00  -3.470754622911E-04   1.370633558990E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142081288401E-03  -8.814670574573E-05   0.000000000000E+00   6.398330047810E-04  -2.730324003950E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.034706239293E-04   4.773209954516E-05   0.000000000000E+00  -3.345353025680E-04   1.318943516868E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101557687885E-03  -8.467105257564E-05   0.000000000000E+00   6.165363011340E-04  -2.626398839206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.802063063776E-04   4.589448204247E-05   0.000000000000E+00  -3.224973357801E-04   1.269068565819E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.062388339338E-03  -8.132944414819E-05   0.000000000000E+00   5.940615948424E-04  -2.526241786441E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.578801557520E-04   4.413270263601E-05   0.000000000000E+00  -3.109414917156E-04   1.220933144193E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024540307734E-03  -7.811691726303E-05   0.000000000000E+00   5.723854395429E-04  -2.429721017518E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.364570723588E-04   4.244348122750E-05   0.000000000000E+00  -2.998484194147E-04   1.174464940377E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.879760091121E-04  -7.502866066369E-05   0.000000000000E+00   5.514825395823E-04  -2.336701892022E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.159030985824E-04   4.082367346005E-05   0.000000000000E+00  -2.891994652210E-04   1.129594768440E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.526506903033E-04  -7.206002570362E-05   0.000000000000E+00   5.313245708996E-04  -2.247042396107E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.961853879654E-04   3.927026559664E-05   0.000000000000E+00  -2.789766513886E-04   1.086256447879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.185183735325E-04  -6.920654529114E-05   0.000000000000E+00   5.118829108057E-04  -2.160603074635E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.772721749225E-04   3.778036955910E-05   0.000000000000E+00  -2.691626552043E-04   1.044386687164E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.855403308420E-04  -6.646392751641E-05   0.000000000000E+00   4.931325639803E-04  -2.077258278318E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.591327450583E-04   3.635121814669E-05   0.000000000000E+00  -2.597407886366E-04   1.003924971151E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.536872891970E-04  -6.382803269977E-05   0.000000000000E+00   4.750531829515E-04  -1.996898934946E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.417374061132E-04   3.498016040830E-05   0.000000000000E+00  -2.506949784874E-04   9.648134521199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.229329638622E-04  -6.129484893370E-05   0.000000000000E+00   4.576260756751E-04  -1.919423492086E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.250574595348E-04   3.366465718574E-05   0.000000000000E+00  -2.420097470681E-04   9.269968445232E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.932455963439E-04  -5.886048181532E-05   0.000000000000E+00   4.408303009594E-04  -1.844724741834E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.090651726199E-04   3.240227679702E-05   0.000000000000E+00  -2.336701933387E-04   8.904223230941E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.645859767302E-04  -5.652117297522E-05   0.000000000000E+00   4.246417255373E-04  -1.772688452334E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.937337512885E-04   3.119069087852E-05   0.000000000000E+00  -2.256619745556E-04   8.550394244561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.369136976227E-04  -5.427331404605E-05   0.000000000000E+00   4.090358880638E-04  -1.703201547334E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.790373134337E-04   3.002767036912E-05   0.000000000000E+00  -2.179712883880E-04   8.207999520348E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.101952874897E-04  -5.211344511761E-05   0.000000000000E+00   3.939917278763E-04  -1.636163437219E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.649508628680E-04   2.891108163387E-05   0.000000000000E+00  -2.105848555043E-04   7.876578841794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.844060808810E-04  -5.003823423558E-05   0.000000000000E+00   3.794924435289E-04  -1.571488706225E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.514502638281E-04   2.783888272123E-05   0.000000000000E+00  -2.034899026048E-04   7.555692853703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.595242190359E-04  -4.804445151698E-05   0.000000000000E+00   3.655227661509E-04  -1.509097407409E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.385122160829E-04   2.680911975772E-05   0.000000000000E+00  -1.966741459271E-04   7.244922205837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.355233006698E-04  -4.612896463029E-05   0.000000000000E+00   3.520655774718E-04  -1.448905965206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261142305863E-04   2.581992346623E-05   0.000000000000E+00  -1.901257751777E-04   6.943866725366E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.123707681093E-04  -4.428875077637E-05   0.000000000000E+00   3.391011535139E-04  -1.390824499891E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.142346056787E-04   2.486950580437E-05   0.000000000000E+00  -1.838334378898E-04   6.652144617844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.900328350868E-04  -4.252090463982E-05   0.000000000000E+00   3.266093831638E-04  -1.334763741657E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.028524038694E-04   2.395615673251E-05   0.000000000000E+00  -1.777862242297E-04   6.369391697259E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.684808288612E-04  -4.082264601631E-05   0.000000000000E+00   3.145726428594E-04  -1.280644025151E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.919474291312E-04   2.307824108561E-05   0.000000000000E+00  -1.719736521919E-04   6.095260641900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.476927126486E-04  -3.919129877706E-05   0.000000000000E+00   3.029765097083E-04  -1.228396366240E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.815002047486E-04   2.223419556796E-05   0.000000000000E+00  -1.663856532240E-04   5.829420277876E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.276486636904E-04  -3.762427540193E-05   0.000000000000E+00   2.918077774955E-04  -1.177956474206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714919516817E-04   2.142252584679E-05   0.000000000000E+00  -1.610125582310E-04   5.571554886980E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.083260633439E-04  -3.611907032292E-05   0.000000000000E+00   2.810521802405E-04  -1.129258124251E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.619045674593E-04   2.064180376044E-05   0.000000000000E+00  -1.558450839886E-04   5.321363540653E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.896988326342E-04  -3.467326530673E-05   0.000000000000E+00   2.706940585536E-04  -1.082232231479E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527206055764E-04   1.989066462107E-05   0.000000000000E+00  -1.508743199262E-04   5.078559457120E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.717406462464E-04  -3.328453696966E-05   0.000000000000E+00   2.607177719772E-04  -1.036811096299E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.439232553889E-04   1.916780461653E-05   0.000000000000E+00  -1.460917152837E-04   4.842869382275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.544284281537E-04  -3.195065821170E-05   0.000000000000E+00   2.511092574393E-04  -9.929335420413E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.354963225278E-04   1.847197831483E-05   0.000000000000E+00  -1.414890666517E-04   4.614032993770E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.377427540592E-04  -3.066948476849E-05   0.000000000000E+00   2.418562403276E-04  -9.505440864197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.274242097676E-04   1.780199624851E-05   0.000000000000E+00  -1.370585058430E-04   4.391802325979E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.216647465690E-04  -2.943895070218E-05   0.000000000000E+00   2.329468676708E-04  -9.095898972107E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.196918984017E-04   1.715672260088E-05   0.000000000000E+00  -1.327924881419E-04   4.175941217820E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.061733912654E-04  -2.825705715847E-05   0.000000000000E+00   2.243685249317E-04  -8.700164440039E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.122849300625E-04   1.653507296616E-05   0.000000000000E+00  -1.286837808685E-04   3.966224779639E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.912466551149E-04  -2.712188135366E-05   0.000000000000E+00   2.161082980214E-04  -8.317692335092E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.051893890362E-04   1.593601220531E-05   0.000000000000E+00  -1.247254523077E-04   3.762438881845E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.768645207102E-04  -2.603157714653E-05   0.000000000000E+00   2.081542726253E-04  -7.947979590215E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983918850000E-04   1.535855237232E-05   0.000000000000E+00  -1.209108609398E-04   3.564379661737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.630101737572E-04  -2.498437168237E-05   0.000000000000E+00   2.004960398568E-04  -7.590577651538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.918795362249E-04   1.480175072202E-05   0.000000000000E+00  -1.172336450030E-04   3.371853049728E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.496684086454E-04  -2.397855765312E-05   0.000000000000E+00   1.931240048241E-04  -7.245067150069E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856399532121E-04   1.426470779728E-05   0.000000000000E+00  -1.136877123696E-04   3.184674313892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.368227258425E-04  -2.301248831556E-05   0.000000000000E+00   1.860281294766E-04  -6.911026714287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.796612227563E-04   1.374656558102E-05   0.000000000000E+00  -1.102672307198E-04   3.002667621906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.244535625776E-04  -2.208457454390E-05   0.000000000000E+00   1.791971902610E-04  -6.588005161018E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739318924353E-04   1.324650572516E-05   0.000000000000E+00  -1.069666180200E-04   2.825665620435E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.125401655994E-04  -2.119328893005E-05   0.000000000000E+00   1.726195973659E-04  -6.275546336603E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.684409555090E-04   1.276374784359E-05   0.000000000000E+00  -1.037805332864E-04   2.653509030726E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.010650557906E-04  -2.033716923114E-05   0.000000000000E+00   1.662853021789E-04  -5.973249510122E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631778362288E-04   1.229754787361E-05   0.000000000000E+00  -1.007038676375E-04   2.486046260776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.900158510589E-04  -1.951481507942E-05   0.000000000000E+00   1.601865627263E-04  -5.680784019752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.581323755415E-04   1.184719649869E-05   0.000000000000E+00  -9.773173561962E-05   2.323133032514E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.793821898884E-04  -1.872487617972E-05   0.000000000000E+00   1.543165868447E-04  -5.397853798654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.532948171829E-04   1.141201763151E-05   0.000000000000E+00  -9.485946680129E-05   2.164632024188E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.691518619176E-04  -1.796605223824E-05   0.000000000000E+00   1.486678545370E-04  -5.124148907788E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.486557941562E-04   1.099136696039E-05   0.000000000000E+00  -9.208259763605E-05   2.010412527424E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.593093340486E-04  -1.723708736093E-05   0.000000000000E+00   1.432315050815E-04  -4.859326322431E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442063155839E-04   1.058463054899E-05   0.000000000000E+00  -8.939686357930E-05   1.860350118346E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.498362583136E-04  -1.653677082011E-05   0.000000000000E+00   1.379975916728E-04  -4.603015598137E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.399377539186E-04   1.019122348927E-05   0.000000000000E+00  -8.679819144793E-05   1.714326341605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.407150214699E-04  -1.586394327557E-05   0.000000000000E+00   1.329566049554E-04  -4.354867497207E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.358418325292E-04   9.810588615792E-06   0.000000000000E+00  -8.428269204267E-05   1.572228408913E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.319333951541E-04  -1.521749656146E-05   0.000000000000E+00   1.281014457369E-04  -4.114601832730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.319106136177E-04   9.442195260428E-06   0.000000000000E+00  -8.184665298420E-05   1.433948908636E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.234836940478E-04  -1.459636839186E-05   0.000000000000E+00   1.234270368639E-04  -3.882001112181E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.281364864978E-04   9.085538066254E-06   0.000000000000E+00  -7.948653180153E-05   1.299385528916E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.153573607492E-04  -1.399953813680E-05   0.000000000000E+00   1.189279920738E-04  -3.656843738295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.245121561932E-04   8.740135841192E-06   0.000000000000E+00  -7.719894923016E-05   1.168440791885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.075432801400E-04  -1.342602523145E-05   0.000000000000E+00   1.145978782244E-04  -3.438883171635E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.210306323797E-04   8.405530464360E-06   0.000000000000E+00  -7.498068274182E-05   1.041021799730E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.000288757389E-04  -1.287488542535E-05   0.000000000000E+00   1.104297017827E-04  -3.227860877112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176852186394E-04   8.081285832852E-06   0.000000000000E+00  -7.282866028105E-05   9.170399915408E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.927997985702E-04  -1.234520343842E-05   0.000000000000E+00   1.064158142493E-04  -3.023505816718E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.144695020275E-04   7.766986850532E-06   0.000000000000E+00  -7.073995420844E-05   7.964109107542E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858426298666E-04  -1.183610234803E-05   0.000000000000E+00   1.025490565041E-04  -2.825562911070E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113773429542E-04   7.462238462551E-06   0.000000000000E+00  -6.871177545359E-05   6.790539831927E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.791488225393E-04  -1.134674026203E-05   0.000000000000E+00   9.882440638522E-05  -2.633837293801E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.084028653613E-04   7.166664724675E-06   0.000000000000E+00  -6.674146785840E-05   5.648923046253E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.727116206549E-04  -1.087631174714E-05   0.000000000000E+00   9.523767950686E-05  -2.448162044973E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055404471896E-04   6.879907914474E-06   0.000000000000E+00  -6.482650271400E-05   4.538524381447E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.665212145706E-04  -1.042404916338E-05   0.000000000000E+00   9.178347401612E-05  -2.268337568095E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.027847111391E-04   6.601627677540E-06   0.000000000000E+00  -6.296447348604E-05   3.458642206556E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605677586192E-04  -9.989224685596E-06   0.000000000000E+00   8.845639024667E-05  -2.094169211270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001305156982E-04   6.331500208311E-06   0.000000000000E+00  -6.115309071417E-05   2.408605780171E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.548434811788E-04  -9.571138098497E-06   0.000000000000E+00   8.525192651749E-05  -1.925489829400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.757294646267E-05   6.069217470012E-06   0.000000000000E+00  -5.939017710132E-05   1.387773493751E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.493391982931E-04  -9.169107720410E-06   0.000000000000E+00   8.216505917800E-05  -1.762123707275E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.510730769875E-05   5.814486441215E-06   0.000000000000E+00  -5.767366275704E-05   3.955311890058E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.440457790226E-04  -8.782470368580E-06   0.000000000000E+00   7.919085374310E-05  -1.603893279002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.272911418131E-05   5.567028396781E-06   0.000000000000E+00  -5.600158061747E-05  -5.687094408093E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.389573505333E-04  -8.410586745304E-06   0.000000000000E+00   7.632578141791E-05  -1.450666819644E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.043408328766E-05   5.326578223427E-06   0.000000000000E+00  -5.437206203152E-05  -1.505512370139E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340662331022E-04  -8.052843768384E-06   0.000000000000E+00   7.356566109932E-05  -1.302292328507E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.821812731774E-05   5.092883755879E-06   0.000000000000E+00  -5.278333248489E-05  -2.415418697704E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293599496503E-04  -7.708662939324E-06   0.000000000000E+00   7.090441013003E-05  -1.158568359393E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.607734608305E-05   4.865705151061E-06   0.000000000000E+00  -5.123370750139E-05  -3.298948017801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248294342111E-04  -7.377510049366E-06   0.000000000000E+00   6.833736033906E-05  -1.019334473394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.400801970841E-05   4.644814281870E-06   0.000000000000E+00  -4.972158867146E-05  -4.156599736790E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204715565689E-04  -7.058875997497E-06   0.000000000000E+00   6.586228204150E-05  -8.845026943031E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.200660166959E-05   4.429994160848E-06   0.000000000000E+00  -4.824545983325E-05  -4.988854317260E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162818637609E-04  -6.752258687714E-06   0.000000000000E+00   6.347645281791E-05  -7.539681961849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.006971206273E-05   4.221038390130E-06   0.000000000000E+00  -4.680388339723E-05  -5.796174458921E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122550710791E-04  -6.457165600537E-06   0.000000000000E+00   6.117684371212E-05  -6.276210790805E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.819413107487E-05   4.017750631965E-06   0.000000000000E+00  -4.539549679546E-05  -6.579006223347E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.083885901594E-04  -6.173114201811E-06   0.000000000000E+00   5.896154999247E-05  -5.053833585613E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.637679267719E-05   3.819944104309E-06   0.000000000000E+00  -4.401900906842E-05  -7.337780098964E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046752283089E-04  -5.899634100931E-06   0.000000000000E+00   5.682687665077E-05  -3.871278908668E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.461477852068E-05   3.627441101661E-06   0.000000000000E+00  -4.267319758003E-05  -8.072912007364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010998564776E-04  -5.636285402407E-06   0.000000000000E+00   5.476601152857E-05  -2.726454296655E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.290531203371E-05   3.440072531383E-06   0.000000000000E+00  -4.135690485146E-05  -8.784804261901E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.765185466983E-05  -5.382673763517E-06   0.000000000000E+00   5.277399595532E-05  -1.617775334131E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.124575271357E-05   3.257677477124E-06   0.000000000000E+00  -4.006903551948E-05  -9.473846468930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.433081062143E-05  -5.138432505409E-06   0.000000000000E+00   5.084996798000E-05  -5.448141971542E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.963359060651E-05   3.080102776926E-06   0.000000000000E+00  -3.880855340494E-05  -1.014041638594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.113608147025E-05  -4.903200099840E-06   0.000000000000E+00   4.899300096969E-05   4.929404994918E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.806644097611E-05   2.907202623625E-06   0.000000000000E+00  -3.757447869831E-05  -1.078488072796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.806452578842E-05  -4.676617238469E-06   0.000000000000E+00   4.720118751953E-05   1.496198881130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.654203914947E-05   2.738838183284E-06   0.000000000000E+00  -3.636588525305E-05  -1.140759592980E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.511680586961E-05  -4.458329367330E-06   0.000000000000E+00   4.547414206830E-05   2.465285413937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.505823553709E-05   2.574877228999E-06   0.000000000000E+00  -3.518189798119E-05  -1.200890886752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.229021450457E-05  -4.247981070397E-06   0.000000000000E+00   4.381016913768E-05   3.400866895328E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.361299082353E-05   2.415193793641E-06   0.000000000000E+00  -3.402169035345E-05  -1.258915753591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.957035402728E-05  -4.045231446906E-06   0.000000000000E+00   4.220301594386E-05   4.304804106732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.220437132903E-05   2.259667839797E-06   0.000000000000E+00  -3.288448200154E-05  -1.314867168518E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.694243940843E-05  -3.849778914183E-06   0.000000000000E+00   4.064634946968E-05   5.178972776172E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.083054451710E-05   2.108184941610E-06   0.000000000000E+00  -3.176953640556E-05  -1.368777342499E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.440450699905E-05  -3.661358735930E-06   0.000000000000E+00   3.913890256434E-05   6.023868595316E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.948977467698E-05   1.960635985146E-06   0.000000000000E+00  -3.067615868655E-05  -1.420677778572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.195940118713E-05  -3.479712967351E-06   0.000000000000E+00   3.768130407847E-05   6.839557597821E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.818041874102E-05   1.816916881279E-06   0.000000000000E+00  -2.960369347844E-05  -1.470599324999E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.960501412638E-05  -3.304584726607E-06   0.000000000000E+00   3.627225228969E-05   7.626551646252E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.690092226015E-05   1.676928292452E-06   0.000000000000E+00  -2.855152289195E-05  -1.518572224833E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.734182401465E-05  -3.135720613788E-06   0.000000000000E+00   3.491146405001E-05   8.385120800602E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.564981551978E-05   1.540575373817E-06   0.000000000000E+00  -2.751906456184E-05  -1.564626162368E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.517269868624E-05  -2.972863942300E-06   0.000000000000E+00   3.359958587062E-05   9.115291460027E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.442570979048E-05   1.407767524752E-06   0.000000000000E+00  -2.650576977161E-05  -1.608790306692E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.309071451684E-05  -2.815758140552E-06   0.000000000000E+00   3.233347917621E-05   9.818062206363E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.322729371683E-05   1.278418154382E-06   0.000000000000E+00  -2.551112165909E-05  -1.651093352209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.108031129256E-05  -2.664161092902E-06   0.000000000000E+00   3.110672521852E-05   1.049528015342E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.205332983933E-05   1.152444458136E-06   0.000000000000E+00  -2.453463349837E-05  -1.691563556483E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.913214769273E-05  -2.517869827866E-06   0.000000000000E+00   2.991536365178E-05   1.114810980426E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.090265124054E-05   1.029767205781E-06   0.000000000000E+00  -2.357584705382E-05  -1.730228775354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.724906749890E-05  -2.376701000570E-06   0.000000000000E+00   2.876014647444E-05   1.177657240534E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.977415830789E-05   9.103105374561E-07   0.000000000000E+00  -2.263433099915E-05  -1.767116495938E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.543255047257E-05  -2.240472968955E-06   0.000000000000E+00   2.764129640487E-05   1.238077110752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.866681563368E-05   7.940017754421E-07   0.000000000000E+00  -2.170967941799E-05  -1.802253866510E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.368053768960E-05  -2.109004879593E-06   0.000000000000E+00   2.655768783892E-05   1.296117548843E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.757964900861E-05   6.807712388663E-07   0.000000000000E+00  -2.080151035316E-05  -1.835667725049E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.199581545505E-05  -1.982118635672E-06   0.000000000000E+00   2.551005539140E-05   1.351778399330E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.651174254618E-05   5.705520732295E-07   0.000000000000E+00  -1.990946443358E-05  -1.867384624873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037961362421E-05  -1.859632250050E-06   0.000000000000E+00   2.449853212575E-05   1.405074275694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.546223590581E-05   4.632800862125E-07   0.000000000000E+00  -1.903320355491E-05  -1.897430858587E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.882485686549E-05  -1.741363354200E-06   0.000000000000E+00   2.352010468740E-05   1.456100479480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.443032162247E-05   3.588935917079E-07   0.000000000000E+00  -1.817240961970E-05  -1.925832480122E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.731930468561E-05  -1.627144133439E-06   0.000000000000E+00   2.256984645855E-05   1.504995477305E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.341524254064E-05   2.573332635919E-07   0.000000000000E+00  -1.732678333630E-05  -1.952615324804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.585687121857E-05  -1.516831625943E-06   0.000000000000E+00   2.164520601923E-05   1.551843648981E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.241628935171E-05   1.585419965118E-07   0.000000000000E+00  -1.649604307512E-05  -1.977805027585E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.444104500191E-05  -1.410298680353E-06   0.000000000000E+00   2.074725844297E-05   1.596634541023E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.143279821275E-05   6.246477341865E-08   0.000000000000E+00  -1.567992376888E-05  -2.001427039995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.307216315797E-05  -1.307415863981E-06   0.000000000000E+00   1.987588783169E-05   1.639388861918E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.046414847481E-05  -3.095145932754E-08   0.000000000000E+00  -1.487817587365E-05  -2.023506645190E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.174912367996E-05  -1.208057915288E-06   0.000000000000E+00   1.903044313380E-05   1.680140537784E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.950976049154E-05  -1.217579084197E-07   0.000000000000E+00  -1.409056437453E-05  -2.044068971525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.047398367911E-05  -1.112099483618E-06   0.000000000000E+00   1.821146663545E-05   1.718894536557E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.856909351479E-05  -2.100040472934E-07   0.000000000000E+00  -1.331686783657E-05  -2.063139005058E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.924674201288E-05  -1.019414885131E-06   0.000000000000E+00   1.741872324185E-05   1.755675235022E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.764164368048E-05  -2.957377196568E-07   0.000000000000E+00  -1.255687750675E-05  -2.080741600285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.806346970135E-05  -9.298787083346E-07   0.000000000000E+00   1.665052055785E-05   1.790542254702E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.672694206854E-05  -3.790052397600E-07   0.000000000000E+00  -1.181039645425E-05  -2.096901490002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.691595777727E-05  -8.433718476750E-07   0.000000000000E+00   1.590359511542E-05   1.823592116405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.582455284410E-05  -4.598514865372E-07   0.000000000000E+00  -1.107723875465E-05  -2.111643293860E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.579871764090E-05  -7.597905622437E-07   0.000000000000E+00   1.517572185274E-05   1.854899792074E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.493407148262E-05  -5.383199907964E-07   0.000000000000E+00  -1.035722871965E-05  -2.124991525633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.471402920282E-05  -6.790451714515E-07   0.000000000000E+00   1.446757613449E-05   1.884464996066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.405512305049E-05  -6.144530201143E-07   0.000000000000E+00  -9.650200154454E-06  -2.136970599901E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.366238309747E-05  -6.010454271185E-07   0.000000000000E+00   1.377916971082E-05   1.912306116342E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318736057787E-05  -6.882916561711E-07   0.000000000000E+00  -8.955995665621E-06  -2.147604837232E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.264327665663E-05  -5.257022516436E-07   0.000000000000E+00   1.311015046065E-05   1.938449984408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.233046348285E-05  -7.598758697683E-07   0.000000000000E+00  -8.274465994277E-06  -2.156918468920E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.165707807559E-05  -4.529279959536E-07   0.000000000000E+00   1.246049392272E-05   1.962915583894E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.148413607534E-05  -8.292445885889E-07   0.000000000000E+00  -7.605469392093E-06  -2.164935640470E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.070348010891E-05  -3.826372445269E-07   0.000000000000E+00   1.182992707445E-05   1.985729097031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.064810611431E-05  -8.964357645057E-07   0.000000000000E+00  -6.948871023722E-06  -2.171680414625E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.978131429218E-05  -3.147443693944E-07   0.000000000000E+00   1.121786563734E-05   2.006920797091E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982212343495E-05  -9.614864332525E-07   0.000000000000E+00  -6.304542406314E-06  -2.177176773400E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.888652974041E-05  -2.491659152793E-07   0.000000000000E+00   1.062267419590E-05   2.026550878103E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.900595863034E-05  -1.024432772781E-06   0.000000000000E+00  -5.672360876123E-06  -2.181448619606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.801393100394E-05  -1.858248204600E-07   0.000000000000E+00   1.004230244088E-05   2.044686129446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.819940179564E-05  -1.085310156947E-06   0.000000000000E+00  -5.052209087686E-06  -2.184519777537E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.716361442000E-05  -1.246551942625E-07   0.000000000000E+00   9.476660349418E-06   2.061346647869E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.740226131960E-05  -1.144153205938E-06   0.000000000000E+00  -4.443974535720E-06  -2.186413993334E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.633642387729E-05  -6.559373640081E-08   0.000000000000E+00   8.925938023986E-06   2.076547011283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.661436274411E-05  -1.200995833402E-06   0.000000000000E+00  -3.847549113158E-06  -2.187154934426E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.553250146037E-05  -8.577372873074E-09   0.000000000000E+00   8.390070140611E-06   2.090307702730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583554765835E-05  -1.255871290828E-06   0.000000000000E+00  -3.262828684227E-06  -2.186766188853E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.475107176427E-05   4.645614879735E-08   0.000000000000E+00   7.868657625758E-06   2.102656540922E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.506567265652E-05  -1.308812208771E-06   0.000000000000E+00  -2.689712690733E-06  -2.185271263818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.399170172836E-05   9.956666145464E-08   0.000000000000E+00   7.361433430770E-06   2.113620154195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.430460833707E-05  -1.359850634709E-06   0.000000000000E+00  -2.128103777969E-06  -2.182693583975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.325411688797E-05   1.508110137571E-07   0.000000000000E+00   6.868191581709E-06   2.123219607681E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.355223834967E-05  -1.409018069802E-06   0.000000000000E+00  -1.577907444649E-06  -2.179056489252E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.253738495646E-05   2.002480038534E-07   0.000000000000E+00   6.388489044899E-06   2.131487429465E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.280845848736E-05  -1.456345501434E-06   0.000000000000E+00  -1.039031713671E-06  -2.174383232339E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.183823902230E-05   2.479339752614E-07   0.000000000000E+00   5.921023165267E-06   2.138471832449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.207317582206E-05  -1.501863434446E-06   0.000000000000E+00  -5.113868252532E-07  -2.168696975829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.115498603574E-05   2.939190654481E-07   0.000000000000E+00   5.465078520261E-06   2.144208087761E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.134630787938E-05  -1.545601920109E-06   0.000000000000E+00   5.115052360204E-09  -2.162020789121E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.048754340600E-05   3.382508420925E-07   0.000000000000E+00   5.020535204901E-06   2.148718054902E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.062778185765E-05  -1.587590582256E-06   0.000000000000E+00   5.105600902983E-07  -2.154377644951E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.983687738650E-05   3.809725293061E-07   0.000000000000E+00   4.587663733017E-06   2.152015142652E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991753387843E-05  -1.627858642404E-06   0.000000000000E+00   1.005033052467E-06  -2.145790415844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.920212727787E-05   4.221295519673E-07   0.000000000000E+00   4.166063203113E-06   2.154126791591E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921550828372E-05  -1.666434942039E-06   0.000000000000E+00   1.488617525838E-06  -2.136281870170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858263823086E-05   4.617650651368E-07   0.000000000000E+00   3.755415934064E-06   2.155081578469E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852165695821E-05  -1.703347964189E-06   0.000000000000E+00   1.961396140669E-06  -2.125874668187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797822614172E-05   4.999193133766E-07   0.000000000000E+00   3.355579323309E-06   2.154898060574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.783593869399E-05  -1.738625852119E-06   0.000000000000E+00   2.423450769650E-06  -2.114591357797E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.738870071865E-05   5.366331868840E-07   0.000000000000E+00   2.966410476702E-06   2.153602775037E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.715831858317E-05  -1.772296427369E-06   0.000000000000E+00   2.874862715821E-06  -2.102454370301E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.681327856343E-05   5.719467460846E-07   0.000000000000E+00   2.587540581530E-06   2.151221237875E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.648876744413E-05  -1.804387206195E-06   0.000000000000E+00   3.315712883764E-06  -2.089486015850E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.625037982941E-05   6.058984722891E-07   0.000000000000E+00   2.218311140313E-06   2.147788274538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.582726127909E-05  -1.834925413846E-06   0.000000000000E+00   3.746081937906E-06  -2.075708479009E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.569907289372E-05   6.385243914212E-07   0.000000000000E+00   1.858308421869E-06   2.143331512827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.517378075617E-05  -1.863937998765E-06   0.000000000000E+00   4.166050449731E-06  -2.061143814129E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.515930655960E-05   6.698577520481E-07   0.000000000000E+00   1.507445136799E-06   2.137872898566E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.452831072809E-05  -1.891451644373E-06   0.000000000000E+00   4.575699027834E-06  -2.045813940607E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.463159867989E-05   6.999310247469E-07   0.000000000000E+00   1.165852055266E-06   2.131427557295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.389083976587E-05  -1.917492780546E-06   0.000000000000E+00   4.975108443456E-06  -2.029740638333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.411480949465E-05   7.287769412818E-07   0.000000000000E+00   8.330400988473E-07   2.124027447089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326135973054E-05  -1.942087593448E-06   0.000000000000E+00   5.364359737423E-06  -2.012945542803E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.360907427370E-05   7.564246865027E-07   0.000000000000E+00   5.090063465671E-07   2.115688701892E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263986536034E-05  -1.965262034765E-06   0.000000000000E+00   5.743534322437E-06  -1.995450140524E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.311388645500E-05   7.829048100189E-07   0.000000000000E+00   1.935015965018E-07   2.106437869545E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.202635388636E-05  -1.987041829738E-06   0.000000000000E+00   6.112714071736E-06  -1.977275764199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.262930332764E-05   8.082460675529E-07   0.000000000000E+00  -1.135086802076E-07   2.096294392159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142082466929E-05  -2.007452484329E-06   0.000000000000E+00   6.471981400221E-06  -1.958443588064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215469568067E-05   8.324772600973E-07   0.000000000000E+00  -4.123291137026E-07   2.085283912262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082327885840E-05  -2.026519291624E-06   0.000000000000E+00   6.821419335818E-06  -1.938974623226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168970252440E-05   8.556258673609E-07   0.000000000000E+00  -7.031481918033E-07   2.073428998829E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023371907047E-05  -2.044267337651E-06   0.000000000000E+00   7.161111582557E-06  -1.918889712978E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123339512255E-05   8.777187126624E-07   0.000000000000E+00  -9.863778631278E-07   2.060757616153E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.652149090843E-06  -2.060721505866E-06   0.000000000000E+00   7.491142575534E-06  -1.898209528292E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078590656862E-05   8.987810837177E-07   0.000000000000E+00  -1.262022517561E-06   2.047288472098E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.078573590948E-06  -2.075906481768E-06   0.000000000000E+00   7.811597528357E-06  -1.876954563251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034705010095E-05   9.188369586229E-07   0.000000000000E+00  -1.530205885003E-06   2.033042599490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.512997864733E-06  -2.089846756401E-06   0.000000000000E+00   8.122562474145E-06  -1.855145130670E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.916455493740E-06   9.379103201039E-07   0.000000000000E+00  -1.791120562953E-06   2.018044051742E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.955427584025E-06  -2.102566629285E-06   0.000000000000E+00   8.424124298740E-06  -1.832801357702E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.494200649520E-06   9.560235917017E-07   0.000000000000E+00  -2.044778882685E-06   2.002308034990E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.405868569703E-06  -2.114090211089E-06   0.000000000000E+00   8.716370767587E-06  -1.809943181560E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.079763734847E-06   9.732001392742E-07   0.000000000000E+00  -2.291441505561E-06   1.985862581698E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.864326577230E-06  -2.124441425605E-06   0.000000000000E+00   8.999390548524E-06  -1.786590345420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.673319361799E-06   9.894609118163E-07   0.000000000000E+00  -2.531080797457E-06   1.968722992119E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.330807100053E-06  -2.133644011325E-06   0.000000000000E+00   9.273273226320E-06  -1.762762394280E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.274417988274E-06   1.004827423225E-06   0.000000000000E+00  -2.763937172912E-06   1.950912740708E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.805315186114E-06  -2.141721522558E-06   0.000000000000E+00   9.538109313858E-06  -1.738478671038E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.883086183751E-06   1.019321827773E-06   0.000000000000E+00  -2.990037634079E-06   1.932450922917E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.287855267711E-06  -2.148697330355E-06   0.000000000000E+00   9.793990258323E-06  -1.713758312697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.498867375937E-06   1.032963328967E-06   0.000000000000E+00  -3.209613377142E-06   1.913359692063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.778431006120E-06  -2.154594622877E-06   0.000000000000E+00   1.004100844110E-05  -1.688620246541E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.121507830926E-06   1.045772344061E-06   0.000000000000E+00  -3.422824155976E-06   1.893660425148E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.277045147091E-06  -2.159436405523E-06   0.000000000000E+00   1.027925717630E-05  -1.663083186683E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.750853925040E-06   1.057767983208E-06   0.000000000000E+00  -3.629780065187E-06   1.873373791251E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.783699388888E-06  -2.163245500862E-06   0.000000000000E+00   1.050883070267E-05  -1.637165630477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.386863347151E-06   1.068968281022E-06   0.000000000000E+00  -3.830538702872E-06   1.852516940846E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.298394263344E-06  -2.166044548184E-06   0.000000000000E+00   1.072982417290E-05  -1.610885855262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.029545540315E-06   1.079391582994E-06   0.000000000000E+00  -4.025132048765E-06   1.831108223247E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.821129024803E-06  -2.167856002897E-06   0.000000000000E+00   1.094233363977E-05  -1.584261915135E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.678484697266E-06   1.089056056747E-06   0.000000000000E+00  -4.213797818225E-06   1.809171128319E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.351901551759E-06  -2.168702135688E-06   0.000000000000E+00   1.114645603872E-05  -1.557311637908E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.333807071612E-06   1.097978414692E-06   0.000000000000E+00  -4.396512434095E-06   1.786720770694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.890708257181E-06  -2.168605031530E-06   0.000000000000E+00   1.134228916731E-05  -1.530052622146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.995351634415E-06   1.106176039308E-06   0.000000000000E+00  -4.573396302610E-06   1.763777159384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.437544008840E-06  -2.167586588522E-06   0.000000000000E+00   1.152993166240E-05  -1.502502234475E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.662935582648E-06   1.113666327065E-06   0.000000000000E+00  -4.744579409698E-06   1.740359479851E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.924020569192E-07  -2.165668516579E-06   0.000000000000E+00   1.170948297498E-05  -1.474677606864E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.336720782200E-06   1.120464602334E-06   0.000000000000E+00  -4.910007596430E-06   1.716483134443E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.552739721604E-07  -2.162872336000E-06   0.000000000000E+00   1.188104334210E-05  -1.446595634186E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.016231768048E-06   1.126587438700E-06   0.000000000000E+00  -5.069962697676E-06   1.692170453697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261495909262E-07  -2.159219375953E-06   0.000000000000E+00   1.204471375683E-05  -1.418272971855E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.701351684395E-06   1.132050587552E-06   0.000000000000E+00  -5.224546990264E-06   1.667440400031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.949830337774E-07  -2.154730772920E-06   0.000000000000E+00   1.220059593753E-05  -1.389726033641E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.392101254323E-06   1.136869451492E-06   0.000000000000E+00  -5.373786770696E-06   1.642307800871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.081376702362E-07  -2.149427468829E-06   0.000000000000E+00   1.234879229319E-05  -1.360970989585E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.088544632738E-06   1.141058594606E-06   0.000000000000E+00  -5.517676928002E-06   1.616789840420E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113329945411E-06  -2.143330209678E-06   0.000000000000E+00   1.248940589028E-05  -1.332023764169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.790377358397E-06   1.144633124271E-06   0.000000000000E+00  -5.656431898909E-06   1.590906537702E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.510577367611E-06  -2.136459543341E-06   0.000000000000E+00   1.262254041432E-05  -1.302900034451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.497589365183E-06   1.147607223657E-06   0.000000000000E+00  -5.790093313499E-06   1.564673746916E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899899352868E-06  -2.128835818156E-06   0.000000000000E+00   1.274830013495E-05  -1.273615228564E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.210284288550E-06   1.149995214812E-06   0.000000000000E+00  -5.918627355864E-06   1.538106370853E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.281317237055E-06  -2.120479180834E-06   0.000000000000E+00   1.286678986538E-05  -1.244184524179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.928115802689E-06   1.151811075529E-06   0.000000000000E+00  -6.042291216850E-06   1.511224564361E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.654854288332E-06  -2.111409574785E-06   0.000000000000E+00   1.297811492420E-05  -1.214622847176E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.651286112796E-06   1.153068233894E-06   0.000000000000E+00  -6.160985974062E-06   1.484041365373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.020535712330E-06  -2.101646738280E-06   0.000000000000E+00   1.308238109489E-05  -1.184944870503E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.379749305302E-06   1.153780675284E-06   0.000000000000E+00  -6.274766721382E-06   1.456572583276E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.378388652724E-06  -2.091210202612E-06   0.000000000000E+00   1.317969458487E-05  -1.155165013112E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113112529673E-06   1.153961972309E-06   0.000000000000E+00  -6.383931887063E-06   1.428839475136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.728442188788E-06  -2.080119290425E-06   0.000000000000E+00   1.327016198484E-05  -1.125297439067E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.514583939284E-07   1.153624408621E-06   0.000000000000E+00  -6.488464039866E-06   1.400854546836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.070727326247E-06  -2.068393113806E-06   0.000000000000E+00   1.335389022583E-05  -1.095356056765E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.948670580711E-07   1.152781059291E-06   0.000000000000E+00  -6.588331777805E-06   1.372632094983E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.405276987484E-06  -2.056050572774E-06   0.000000000000E+00   1.343098653842E-05  -1.065354518351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.431693196151E-07   1.151444948858E-06   0.000000000000E+00  -6.683694920296E-06   1.344190010627E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.732125996100E-06  -2.043110353464E-06   0.000000000000E+00   1.350155840981E-05  -1.035306219179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.628525538614E-08   1.149627549515E-06   0.000000000000E+00  -6.774652101159E-06   1.315542920925E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.051311058562E-06  -2.029590926632E-06   0.000000000000E+00   1.356571354145E-05  -1.005224297493E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.457489248296E-07   1.147342389826E-06   0.000000000000E+00  -6.861198777600E-06   1.286704706102E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.362870742884E-06  -2.015510546042E-06   0.000000000000E+00   1.362355980684E-05  -9.751216341900E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.829603837032E-07   1.144600488305E-06   0.000000000000E+00  -6.943385854834E-06   1.257689828109E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.666845454862E-06  -2.000887247025E-06   0.000000000000E+00   1.367520520910E-05  -9.450108527303E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.155190042130E-07   1.141414043560E-06   0.000000000000E+00  -7.021393663645E-06   1.228514577295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.963277410606E-06  -1.985738845027E-06   0.000000000000E+00   1.372075783853E-05  -9.149043191440E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.432668337896E-07   1.137794652209E-06   0.000000000000E+00  -7.095107017359E-06   1.199189619134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.252210607960E-06  -1.970082934238E-06   0.000000000000E+00   1.376032583086E-05  -8.848141421930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066348754338E-06   1.133754091068E-06   0.000000000000E+00  -7.164678147388E-06   1.169731383042E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.533690794734E-06  -1.953936886430E-06   0.000000000000E+00   1.379401732547E-05  -8.547521736810E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284913395244E-06   1.129303764074E-06   0.000000000000E+00  -7.230279526913E-06   1.140155310233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.807765435153E-06  -1.937317849619E-06   0.000000000000E+00   1.382194042390E-05  -8.247300087966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498899538359E-06   1.124454259070E-06   0.000000000000E+00  -7.291880913245E-06   1.110471430366E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.074483673849E-06  -1.920242747018E-06   0.000000000000E+00   1.384420314845E-05  -7.947589866376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.708315172173E-06   1.119217447344E-06   0.000000000000E+00  -7.349509422568E-06   1.080695529367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.333896300445E-06  -1.902728276061E-06   0.000000000000E+00   1.386091340271E-05  -7.648501908585E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.913272283680E-06   1.113603682663E-06   0.000000000000E+00  -7.403314917526E-06   1.050840182841E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.586055708323E-06  -1.884790907283E-06   0.000000000000E+00   1.387217892984E-05  -7.350144503582E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.113792189772E-06   1.107623764934E-06   0.000000000000E+00  -7.453345461568E-06   1.020918293832E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.831015857066E-06  -1.866446883717E-06   0.000000000000E+00   1.387810727492E-05  -7.052623401919E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.309870217103E-06   1.101288246346E-06   0.000000000000E+00  -7.499611856756E-06   9.909416421139E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.068832228800E-06  -1.847712219784E-06   0.000000000000E+00   1.387880574409E-05  -6.756041824136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.501543135806E-06   1.094607463675E-06   0.000000000000E+00  -7.542178014575E-06   9.609229041057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.299561787890E-06  -1.828602700963E-06   0.000000000000E+00   1.387438136811E-05  -6.460500472461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.688910976967E-06   1.087591966253E-06   0.000000000000E+00  -7.581190837217E-06   9.308753809820E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.523262935470E-06  -1.809133882915E-06   0.000000000000E+00   1.386494086313E-05  -6.166097541354E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.871890759272E-06   1.080251638167E-06   0.000000000000E+00  -7.616560243904E-06   9.008079258188E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.739995466583E-06  -1.789321091127E-06   0.000000000000E+00   1.385059059484E-05  -5.872928730466E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050583041208E-06   1.072596763977E-06   0.000000000000E+00  -7.648428140902E-06   8.707354770874E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.949820524457E-06  -1.769179420417E-06   0.000000000000E+00   1.383143654170E-05  -5.581087257638E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.225072381464E-06   1.064636697803E-06   0.000000000000E+00  -7.676930876475E-06   8.406680780485E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.152800554819E-06  -1.748723734720E-06   0.000000000000E+00   1.380758425987E-05  -5.290663873976E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.395324628039E-06   1.056381688751E-06   0.000000000000E+00  -7.702033022398E-06   8.106175226908E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.348999259741E-06  -1.727968666652E-06   0.000000000000E+00   1.377913884798E-05  -5.001746877696E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.561384335730E-06   1.047840940157E-06   0.000000000000E+00  -7.723810097350E-06   7.805943925969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.538481551518E-06  -1.706928617627E-06   0.000000000000E+00   1.374620491417E-05  -4.714422131642E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.723309735519E-06   1.039024227294E-06   0.000000000000E+00  -7.742364110417E-06   7.506105208100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.721313504528E-06  -1.685617757562E-06   0.000000000000E+00   1.370888654219E-05  -4.428773079003E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.881123424047E-06   1.029940572555E-06   0.000000000000E+00  -7.757738392939E-06   7.206755984180E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.897562308902E-06  -1.664050025032E-06   0.000000000000E+00   1.366728725956E-05  -4.144880761494E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.034849332612E-06   1.020599258554E-06   0.000000000000E+00  -7.769976472970E-06   6.907998856315E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.006729622351E-05  -1.642239127420E-06   0.000000000000E+00   1.362151000685E-05  -3.862823837764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.184494678678E-06   1.011009338140E-06   0.000000000000E+00  -7.779092296439E-06   6.609929204549E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.023058452714E-05  -1.620198541021E-06   0.000000000000E+00   1.357165710593E-05  -3.582678602173E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.330154064216E-06   1.001179743718E-06   0.000000000000E+00  -7.785252393667E-06   6.312667230593E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038749747260E-05  -1.597941511412E-06   0.000000000000E+00   1.351783023174E-05  -3.304519005007E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.471800619447E-06   9.911192304487E-07   0.000000000000E+00  -7.788411286260E-06   6.016284080613E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053810623826E-05  -1.575481053828E-06   0.000000000000E+00   1.346013038273E-05  -3.028416672776E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609467030766E-06   9.808367768622E-07   0.000000000000E+00  -7.788622365895E-06   5.720882964082E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068248288120E-05  -1.552829953572E-06   0.000000000000E+00   1.339865785349E-05  -2.754440929357E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.743246854204E-06   9.703403121510E-07   0.000000000000E+00  -7.786054389492E-06   5.426559509546E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082070029053E-05  -1.530000766665E-06   0.000000000000E+00   1.333351220799E-05  -2.482658818147E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.873124414018E-06   9.596384191611E-07   0.000000000000E+00  -7.780674785952E-06   5.133413191468E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.095283213992E-05  -1.507005820306E-06   0.000000000000E+00   1.326479225322E-05  -2.213135123710E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.999142716526E-06   9.487401711788E-07   0.000000000000E+00  -7.772557725691E-06   4.841515441457E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107895284178E-05  -1.483857213816E-06   0.000000000000E+00   1.319259601467E-05  -1.945932395702E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.121349040653E-06   9.376528688613E-07   0.000000000000E+00  -7.761787164343E-06   4.550961168338E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119913750078E-05  -1.460566819148E-06   0.000000000000E+00   1.311702071167E-05  -1.681110971171E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.239768994443E-06   9.263848542789E-07   0.000000000000E+00  -7.748403030502E-06   4.261837508740E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131346186813E-05  -1.437146281960E-06   0.000000000000E+00   1.303816273452E-05  -1.418728999546E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.354439898710E-06   9.149440780814E-07   0.000000000000E+00  -7.732467777014E-06   3.974221250183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142200229716E-05  -1.413607022486E-06   0.000000000000E+00   1.295611762247E-05  -1.158842466680E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.465370075390E-06   9.033382606306E-07   0.000000000000E+00  -7.713984346392E-06   3.688180634173E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152483569693E-05  -1.389960236427E-06   0.000000000000E+00   1.287098004141E-05  -9.015052195813E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.572631356926E-06   8.915751550255E-07   0.000000000000E+00  -7.693083284774E-06   3.403808628672E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162203949045E-05  -1.366216896296E-06   0.000000000000E+00   1.278284376480E-05  -6.467689923759E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.676241451959E-06   8.796623408692E-07   0.000000000000E+00  -7.669784964490E-06   3.121179981773E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171369156812E-05  -1.342387752205E-06   0.000000000000E+00   1.269180165232E-05  -3.946834311877E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.776214330044E-06   8.676074468260E-07   0.000000000000E+00  -7.644100923608E-06   2.840357751632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179987024756E-05  -1.318483333408E-06   0.000000000000E+00   1.259794563290E-05  -1.452961211432E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.872618901265E-06   8.554170795040E-07   0.000000000000E+00  -7.616153457884E-06   2.561405643702E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188065422928E-05  -1.294513949355E-06   0.000000000000E+00   1.250136668589E-05   1.013473876353E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.965482432961E-06   8.430995060568E-07   0.000000000000E+00  -7.585979204301E-06   2.284420062537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.195612255577E-05  -1.270489691159E-06   0.000000000000E+00   1.240215482443E-05   3.452035529427E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.054826668226E-06   8.306610789456E-07   0.000000000000E+00  -7.553602921201E-06   2.009448667427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.202635457043E-05  -1.246420432900E-06   0.000000000000E+00   1.230039907955E-05   5.862308136214E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.140708335505E-06   8.181088582296E-07   0.000000000000E+00  -7.519119049235E-06   1.736562528512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.209142987679E-05  -1.222315833147E-06   0.000000000000E+00   1.219618748451E-05   8.243895619428E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.223154719727E-06   8.054512923421E-07   0.000000000000E+00  -7.482561310378E-06   1.465820484742E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215142829948E-05  -1.198185336477E-06   0.000000000000E+00   1.208960706115E-05   1.059642115838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.302202422749E-06   7.926912307670E-07   0.000000000000E+00  -7.443982659676E-06   1.197284397153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220642984512E-05  -1.174038174956E-06   0.000000000000E+00   1.198074380593E-05   1.291952691229E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.377893677116E-06   7.798390837873E-07   0.000000000000E+00  -7.403443548048E-06   9.310210253218E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225651466392E-05  -1.149883369899E-06   0.000000000000E+00   1.186968267733E-05   1.521287373555E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450240509974E-06   7.668999705214E-07   0.000000000000E+00  -7.360947215590E-06   6.670705736723E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230176301267E-05  -1.125729733377E-06   0.000000000000E+00   1.175650758402E-05   1.747614089931E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.519318513096E-06   7.538802468120E-07   0.000000000000E+00  -7.316618555272E-06   4.055028809294E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234225521851E-05  -1.101585870102E-06   0.000000000000E+00   1.164130137400E-05   1.970902580010E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.585144390299E-06   7.407865864131E-07   0.000000000000E+00  -7.270466618698E-06   1.463705111318E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.237807164226E-05  -1.077460179052E-06   0.000000000000E+00   1.152414582419E-05   2.191124367703E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.647738595137E-06   7.276243714945E-07   0.000000000000E+00  -7.222508443055E-06  -1.103020226212E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.240929264459E-05  -1.053360855410E-06   0.000000000000E+00   1.140512163103E-05   2.408252732223E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.707182642004E-06   7.144006853244E-07   0.000000000000E+00  -7.172876079943E-06  -3.644180733387E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243599855071E-05  -1.029295892238E-06   0.000000000000E+00   1.128430840145E-05   2.622262679429E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.763475564664E-06   7.011208548955E-07   0.000000000000E+00  -7.121544265188E-06  -6.159687413755E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245826961836E-05  -1.005273082611E-06   0.000000000000E+00   1.116178464567E-05   2.833130912243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.816683633120E-06   6.877908842185E-07   0.000000000000E+00  -7.068612876538E-06  -8.648933206234E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.247618600415E-05  -9.813000213174E-07   0.000000000000E+00   1.103762776914E-05   3.040835802062E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.866837302188E-06   6.744164268733E-07   0.000000000000E+00  -7.014114177816E-06  -1.111147862103E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248982773279E-05  -9.573841069666E-07   0.000000000000E+00   1.091191406669E-05   3.245357359359E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.913973702108E-06   6.610031772719E-07   0.000000000000E+00  -6.958092479051E-06  -1.354688884904E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249927466556E-05  -9.335325439302E-07   0.000000000000E+00   1.078471871625E-05   3.446677204559E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.958133781672E-06   6.475566304353E-07   0.000000000000E+00  -6.900598016946E-06  -1.595482056571E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250460647112E-05  -9.097523444135E-07   0.000000000000E+00   1.065611577437E-05   3.644778538601E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.999362535140E-06   6.340821683967E-07   0.000000000000E+00  -6.841687067247E-06  -1.833485623965E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250590259561E-05  -8.860503304986E-07   0.000000000000E+00   1.052617817117E-05   3.839646113968E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.037677755634E-06   6.205856133367E-07   0.000000000000E+00  -6.781368354487E-06  -2.068671601211E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250324223457E-05  -8.624331362049E-07   0.000000000000E+00   1.039497770681E-05   4.031266205396E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.073148558080E-06   6.070706803420E-07   0.000000000000E+00  -6.719738463341E-06  -2.300980415764E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249670430600E-05  -8.389072097018E-07   0.000000000000E+00   1.026258504887E-05   4.219626580323E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.105805293375E-06   5.935437233272E-07   0.000000000000E+00  -6.656825346773E-06  -2.530406579427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248636742267E-05  -8.154788153497E-07   0.000000000000E+00   1.012906972904E-05   4.404716470225E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.135665640285E-06   5.800094589968E-07   0.000000000000E+00  -6.592637150315E-06  -2.756910593831E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.247230986722E-05  -7.921540359338E-07   0.000000000000E+00   9.994500141845E-06   4.586526541242E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.162805724539E-06   5.664727892902E-07   0.000000000000E+00  -6.527277691285E-06  -2.980451904538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245460956658E-05  -7.689387748573E-07   0.000000000000E+00   9.858943543360E-06   4.765048864869E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.187241076002E-06   5.529383118902E-07   0.000000000000E+00  -6.460750357874E-06  -3.201011581488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243334406814E-05  -7.458387582999E-07   0.000000000000E+00   9.722466050363E-06   4.940276889401E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.209030216490E-06   5.394107502852E-07   0.000000000000E+00  -6.393127069138E-06  -3.418554127953E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.240859051591E-05  -7.228595374926E-07   0.000000000000E+00   9.585132640283E-06   5.112205410804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.228205135794E-06   5.258946293330E-07   0.000000000000E+00  -6.324437282983E-06  -3.633062723502E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238042562854E-05  -7.000064909805E-07   0.000000000000E+00   9.447007151850E-06   5.280830543917E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.244806708235E-06   5.123944606222E-07   0.000000000000E+00  -6.254723897231E-06  -3.844512161901E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234892567680E-05  -6.772848268020E-07   0.000000000000E+00   9.308152285752E-06   5.446149693937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.258876620315E-06   4.989144382424E-07   0.000000000000E+00  -6.184030180141E-06  -4.052878934071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231416646319E-05  -6.546995848668E-07   0.000000000000E+00   9.168629606450E-06   5.608161527722E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.270459013782E-06   4.854591270489E-07   0.000000000000E+00  -6.112402876206E-06  -4.258137781079E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227622330140E-05  -6.322556391613E-07   0.000000000000E+00   9.028499544179E-06   5.766865945421E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.279584827528E-06   4.720323235956E-07   0.000000000000E+00  -6.039868125957E-06  -4.460276058420E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223517099678E-05  -6.099577000918E-07   0.000000000000E+00   8.887821397306E-06   5.922264052310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.286309621457E-06   4.586382755502E-07   0.000000000000E+00  -5.966487632685E-06  -4.659266354565E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219108382795E-05  -5.878103167900E-07   0.000000000000E+00   8.746653335497E-06   6.074358130688E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.290669300766E-06   4.452805945504E-07   0.000000000000E+00  -5.892294420812E-06  -4.855115139078E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214403552845E-05  -5.658178793664E-07   0.000000000000E+00   8.605052403088E-06   6.223151611882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.292686534078E-06   4.319639874117E-07   0.000000000000E+00  -5.817301943888E-06  -5.047782131399E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.209409926988E-05  -5.439846213576E-07   0.000000000000E+00   8.463074523101E-06   6.368649048643E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.292429695779E-06   4.186909392245E-07   0.000000000000E+00  -5.741588173104E-06  -5.237258843606E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204134764506E-05  -5.223146218995E-07   0.000000000000E+00   8.320774501316E-06   6.510856087604E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.289925602860E-06   4.054663148664E-07   0.000000000000E+00  -5.665171363482E-06  -5.423541140170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198585265270E-05  -5.008118081713E-07   0.000000000000E+00   8.178206031535E-06   6.649779441769E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.285223311391E-06   3.922929614756E-07   0.000000000000E+00  -5.588100645150E-06  -5.606613495735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192768568197E-05  -4.794799576912E-07   0.000000000000E+00   8.035421700247E-06   6.785426863673E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.278358349713E-06   3.791745539358E-07   0.000000000000E+00  -5.510406268742E-06  -5.786467867956E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186691749820E-05  -4.583227006321E-07   0.000000000000E+00   7.892472992346E-06   6.917807118353E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.269371975705E-06   3.661144623323E-07   0.000000000000E+00  -5.432125730080E-06  -5.963091870000E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180361822943E-05  -4.373435221479E-07   0.000000000000E+00   7.749410297256E-06   7.046929956574E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.258305307278E-06   3.531159562969E-07   0.000000000000E+00  -5.353295886717E-06  -6.136478791248E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.173785735316E-05  -4.165457648011E-07   0.000000000000E+00   7.606282914964E-06   7.172806088555E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.245199549847E-06   3.401822047936E-07   0.000000000000E+00  -5.273953283456E-06  -6.306627733829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166970368415E-05  -3.959326307286E-07   0.000000000000E+00   7.463139062782E-06   7.295447157643E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.230099833775E-06   3.273164090356E-07   0.000000000000E+00  -5.194138755479E-06  -6.473527766163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159922536264E-05  -3.755071841169E-07   0.000000000000E+00   7.320025882200E-06   7.414865714471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.213031814073E-06   3.145214338979E-07   0.000000000000E+00  -5.113868999800E-06  -6.637183769281E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152648984339E-05  -3.552723534461E-07   0.000000000000E+00   7.176989446351E-06   7.531075191189E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.194055180113E-06   3.018000608686E-07   0.000000000000E+00  -5.033201756757E-06  -6.797588153267E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.145156388522E-05  -3.352309338349E-07   0.000000000000E+00   7.034074767526E-06   7.644089875981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.173192061636E-06   2.891556137204E-07   0.000000000000E+00  -4.952148853206E-06  -6.954732529969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.137451354110E-05  -3.153855893340E-07   0.000000000000E+00   6.891325804986E-06   7.753924888022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.150498559192E-06   2.765904383916E-07   0.000000000000E+00  -4.870762666746E-06  -7.108626464559E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.129540414919E-05  -2.957388552355E-07   0.000000000000E+00   6.748785473208E-06   7.860596152512E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.126002281634E-06   2.641072919955E-07   0.000000000000E+00  -4.789061206848E-06  -7.259271824075E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121430032379E-05  -2.762931403852E-07   0.000000000000E+00   6.606495650198E-06   7.964120376066E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.099752932256E-06   2.517087207603E-07   0.000000000000E+00  -4.707087973901E-06  -7.406665250979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113126594782E-05  -2.570507294388E-07   0.000000000000E+00   6.464497186534E-06   8.064515022244E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.071784575303E-06   2.393971815213E-07   0.000000000000E+00  -4.624868116289E-06  -7.550808473675E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.104636416502E-05  -2.380137851608E-07   0.000000000000E+00   6.322829913842E-06   8.161798287713E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.042137065167E-06   2.271753776582E-07   0.000000000000E+00  -4.542433089206E-06  -7.691707867388E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.095965737281E-05  -2.191843506601E-07   0.000000000000E+00   6.181532654104E-06   8.255989078445E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.010849730666E-06   2.150455667190E-07   0.000000000000E+00  -4.459813525198E-06  -7.829371049630E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.087120721658E-05  -2.005643517135E-07   0.000000000000E+00   6.040643229372E-06   8.347106985990E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.977961395551E-06   2.030091462258E-07   0.000000000000E+00  -4.377039262976E-06  -7.963804484652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078107458299E-05  -1.821555988825E-07   0.000000000000E+00   5.900198470851E-06   8.435172264602E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.943511156583E-06   1.910694541011E-07   0.000000000000E+00  -4.294139668954E-06  -8.095009025641E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068931959531E-05  -1.639597898841E-07   0.000000000000E+00   5.760234229010E-06   8.520205808232E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.907540630884E-06   1.792280498738E-07   0.000000000000E+00  -4.211146982285E-06  -8.222995161595E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.059600160811E-05  -1.459785117062E-07   0.000000000000E+00   5.620785383440E-06   8.602229127973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.870079226567E-06   1.674868006245E-07   0.000000000000E+00  -4.128079938571E-06  -8.347777583199E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.050117920308E-05  -1.282132428223E-07   0.000000000000E+00   5.481885853056E-06   8.681264329748E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.831178140763E-06   1.558479455767E-07   0.000000000000E+00  -4.044979780893E-06  -8.469352937120E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040491018528E-05  -1.106653554285E-07   0.000000000000E+00   5.343568606418E-06   8.757334092377E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.790858727283E-06   1.443132409255E-07   0.000000000000E+00  -3.961857040104E-06  -8.587747718012E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030725157921E-05  -9.333611754067E-08   0.000000000000E+00   5.205865671979E-06   8.830461646015E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.749164814656E-06   1.328844201823E-07   0.000000000000E+00  -3.878744750958E-06  -8.702966521046E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.020825962659E-05  -7.622669521338E-08   0.000000000000E+00   5.068808149129E-06   8.900670750635E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.706142456457E-06   1.215632173252E-07   0.000000000000E+00  -3.795677568222E-06  -8.815015295305E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010798978308E-05  -5.933815462047E-08   0.000000000000E+00   4.932426218496E-06   8.967985675202E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.661821020295E-06   1.103512803425E-07   0.000000000000E+00  -3.712673486896E-06  -8.923910783966E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000649671662E-05  -4.267146419760E-08   0.000000000000E+00   4.796749153010E-06   9.032431176825E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.616237477275E-06   9.925015634797E-08   0.000000000000E+00  -3.629757813352E-06  -9.029670065634E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.903834305640E-06  -2.622749677410E-08   0.000000000000E+00   4.661805328860E-06   9.094032480499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.569428284172E-06   8.826139247935E-08   0.000000000000E+00  -3.546955056123E-06  -9.132307149268E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.800055637810E-06  -1.000703158484E-08   0.000000000000E+00   4.527622236794E-06   9.152815258790E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.521429551660E-06   7.738659813751E-08   0.000000000000E+00  -3.464289022692E-06  -9.231837144670E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.695213008873E-06   5.989243592544E-09   0.000000000000E+00   4.394226492709E-06   9.208805612494E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.472276549586E-06   6.662624605079E-08   0.000000000000E+00  -3.381782925789E-06  -9.328271195516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.589357922571E-06   2.176073045311E-08   0.000000000000E+00   4.261643849678E-06   9.262030050757E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.422004969673E-06   5.598288481756E-08   0.000000000000E+00  -3.299459475952E-06  -9.421625295270E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.482541090178E-06   3.730691807614E-08   0.000000000000E+00   4.129899208686E-06   9.312515472303E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.370650031250E-06   4.545671328885E-08   0.000000000000E+00  -3.217341256856E-06  -9.511931785513E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.374812430799E-06   5.262738099680E-08   0.000000000000E+00   3.999016630391E-06   9.360289146478E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.318246063836E-06   3.504967766270E-08   0.000000000000E+00  -3.135449725026E-06  -9.599188742633E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.266221071951E-06   6.772177715246E-08   0.000000000000E+00   3.869019346503E-06   9.405378694825E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.264826065145E-06   2.476240864631E-08   0.000000000000E+00  -3.053804782250E-06  -9.683428295679E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.156815350560E-06   8.258984593006E-08   0.000000000000E+00   3.739929771372E-06   9.447812072900E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.210425296029E-06   1.459607878246E-08   0.000000000000E+00  -2.972428297139E-06  -9.764664089222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.046642813855E-06   9.723140628985E-08   0.000000000000E+00   3.611769513387E-06   9.487617552548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.155078174620E-06   4.551613422015E-09   0.000000000000E+00  -2.891341004251E-06  -9.842913133198E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.935750221339E-06   1.116463547298E-07   0.000000000000E+00   3.484559386882E-06   9.524823704265E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.098817403146E-06  -5.370032987962E-09   0.000000000000E+00  -2.810562073644E-06  -9.918200357552E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.824183546354E-06   1.258346634782E-07   0.000000000000E+00   3.358319423646E-06   9.559459380063E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.041674911645E-06  -1.516800797202E-08   0.000000000000E+00  -2.730109819675E-06  -9.990547224295E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.711987978183E-06   1.397963785788E-07   0.000000000000E+00   3.233068884554E-06   9.591553696667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.983683503589E-06  -2.484152943907E-08   0.000000000000E+00  -2.650003099791E-06  -1.005997486709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.599207924778E-06   1.535316180112E-07   0.000000000000E+00   3.108826271443E-06   9.621136018821E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.924875378792E-06  -3.438985718442E-08   0.000000000000E+00  -2.570260059039E-06  -1.012650409247E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.485887015037E-06   1.670405699053E-07   0.000000000000E+00   2.985609338599E-06   9.648235943202E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.865282293003E-06  -4.381231548643E-08   0.000000000000E+00  -2.490898281583E-06  -1.019015494143E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.372068102131E-06   1.803234906852E-07   0.000000000000E+00   2.863435104784E-06   9.672883282339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.804935628217E-06  -5.310804609469E-08   0.000000000000E+00  -2.411934962066E-06  -1.025094554087E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.257793266498E-06   1.933807032871E-07   0.000000000000E+00   2.742319864626E-06   9.695108049186E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.743866303490E-06  -6.227717130579E-08   0.000000000000E+00  -2.333386503802E-06  -1.030892163483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.143103819350E-06   2.062125954201E-07   0.000000000000E+00   2.622279200637E-06   9.714940441691E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.682105120966E-06  -7.131783602889E-08   0.000000000000E+00  -2.255269247679E-06  -1.036408076066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.028040306422E-06   2.188196177726E-07   0.000000000000E+00   2.503327994685E-06   9.732410827907E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.619682867224E-06  -8.023135730004E-08   0.000000000000E+00  -2.177599904975E-06  -1.041646140988E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.912642511865E-06   2.312022823261E-07   0.000000000000E+00   2.385480439898E-06   9.747549731162E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.556626652040E-06  -8.901602329829E-08   0.000000000000E+00  -2.100390760513E-06  -1.046608474773E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.796949462328E-06   2.433611606387E-07   0.000000000000E+00   2.268750052088E-06   9.760387815945E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.492967971573E-06  -9.767185961219E-08   0.000000000000E+00  -2.023658408769E-06  -1.051297267693E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.680999431433E-06   2.552968821816E-07   0.000000000000E+00   2.153149681736E-06   9.770955873549E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.428738156065E-06  -1.061984253850E-07   0.000000000000E+00  -1.947419076376E-06  -1.055715454200E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.564829944233E-06   2.670101326562E-07   0.000000000000E+00   2.038691525222E-06   9.779284808641E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.363962600142E-06  -1.145955673889E-07   0.000000000000E+00  -1.871683935864E-06  -1.059865693164E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.448477781879E-06   2.785016523993E-07   0.000000000000E+00   1.925387136654E-06   9.785405625499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.298670112650E-06  -1.228629976564E-07   0.000000000000E+00  -1.796466857554E-06  -1.063750520605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.331978986798E-06   2.897722347647E-07   0.000000000000E+00   1.813247439400E-06   9.789349414995E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.232888718499E-06  -1.310006139819E-07   0.000000000000E+00  -1.721780909473E-06  -1.067372500573E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.215368867482E-06   3.008227245050E-07   0.000000000000E+00   1.702282737322E-06   9.791147341852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.166645879432E-06  -1.390082261914E-07   0.000000000000E+00  -1.647638584293E-06  -1.070734088746E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.098682004021E-06   3.116540162659E-07   0.000000000000E+00   1.592502726572E-06   9.790830631795E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.099968650949E-06  -1.468856599412E-07   0.000000000000E+00  -1.574052008433E-06  -1.073837816985E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.981952253323E-06   3.222670530090E-07   0.000000000000E+00   1.483916506705E-06   9.788430559548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.032883651718E-06  -1.546330140465E-07   0.000000000000E+00  -1.501032773128E-06  -1.076687117052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.865212754880E-06   3.326628245061E-07   0.000000000000E+00   1.376532592139E-06   9.783978436714E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.965417085236E-06  -1.622503626876E-07   0.000000000000E+00  -1.428592043669E-06  -1.079284973758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.748495936308E-06   3.428423658576E-07   0.000000000000E+00   1.270358923322E-06   9.777505600145E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.897594777765E-06  -1.697373651379E-07   0.000000000000E+00  -1.356740745578E-06  -1.081632923209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.631833519427E-06   3.528067560056E-07   0.000000000000E+00   1.165402878086E-06   9.769043400402E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.829442189624E-06  -1.770944542587E-07   0.000000000000E+00  -1.285489178307E-06  -1.083734658199E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.515256525986E-06   3.625571163090E-07   0.000000000000E+00   1.061671282506E-06   9.758623190810E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.760984096221E-06  -1.843212370919E-07   0.000000000000E+00  -1.214847092880E-06  -1.085592527402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.398795284034E-06   3.720946091082E-07   0.000000000000E+00   9.591704222946E-07   9.746276316439E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.692244665754E-06  -1.914189480767E-07   0.000000000000E+00  -1.144823982014E-06  -1.087209682243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.282479434004E-06   3.814204363193E-07   0.000000000000E+00   8.579060534498E-07   9.732034103673E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.623250123701E-06  -1.983866929544E-07   0.000000000000E+00  -1.075430220258E-06  -1.088589049156E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.166337935132E-06   3.905358380855E-07   0.000000000000E+00   7.578834135062E-07   9.715927849743E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.554022758154E-06  -2.052251469379E-07   0.000000000000E+00  -1.006673640557E-06  -1.089733516515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.050399071841E-06   3.994420913828E-07   0.000000000000E+00   6.591072319630E-07   9.697988812916E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.484585671875E-06  -2.119344810495E-07   0.000000000000E+00  -9.385624524985E-07  -1.090645899230E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.934690460356E-06   4.081405087319E-07   0.000000000000E+00   5.615817413896E-07   9.678248202463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.414962142318E-06  -2.185150023928E-07   0.000000000000E+00  -8.711048690795E-07  -1.091328981555E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.819239055263E-06   4.166324368503E-07   0.000000000000E+00   4.653106877671E-07   9.656737169361E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.345174792372E-06  -2.249670676747E-07   0.000000000000E+00  -8.043085529482E-07  -1.091785595696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.704071156355E-06   4.249192554000E-07   0.000000000000E+00   3.702973413261E-07   9.633486796971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.275245843682E-06  -2.312908523559E-07   0.000000000000E+00  -7.381809367682E-07  -1.092018492640E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.589212415230E-06   4.330023757049E-07   0.000000000000E+00   2.765445067354E-07   9.608528092082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205197021973E-06  -2.374872378242E-07   0.000000000000E+00  -6.727286950971E-07  -1.092032073817E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.474687842482E-06   4.408832395043E-07   0.000000000000E+00   1.840545337606E-07   9.581891976132E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.135049758143E-06  -2.435561122898E-07   0.000000000000E+00  -6.079586612094E-07  -1.091827700400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.360521814277E-06   4.485633177642E-07   0.000000000000E+00   9.282932733850E-08   9.553609276764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.064824988969E-06  -2.494981481131E-07   0.000000000000E+00  -5.438768632915E-07  -1.091408791729E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.246738079670E-06   4.560441094388E-07   0.000000000000E+00   2.870357802883E-09   9.523710719649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.994543320076E-06  -2.553137057225E-07   0.000000000000E+00  -4.804895754975E-07  -1.090778472179E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.133359767506E-06   4.633271403369E-07   0.000000000000E+00  -8.582132892981E-08   9.492226920412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.924226857514E-06  -2.610035237398E-07   0.000000000000E+00  -4.178028769462E-07  -1.089939340316E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.020409393591E-06   4.704139619248E-07   0.000000000000E+00  -1.732451015570E-07   9.459188376892E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.853889188055E-06  -2.665681479191E-07   0.000000000000E+00  -3.558183968586E-07  -1.088894932837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.907908867847E-06   4.773061502482E-07   0.000000000000E+00  -2.594007333039E-07   9.424625461614E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.783556902303E-06  -2.720078134035E-07   0.000000000000E+00  -2.945457913491E-07  -1.087648127099E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.795879501533E-06   4.840053047625E-07   0.000000000000E+00  -3.442883923801E-07   9.388568414764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.713245808056E-06  -2.773234338442E-07   0.000000000000E+00  -2.339873118533E-07  -1.086201890988E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.684342014512E-06   4.905130472934E-07   0.000000000000E+00  -4.279086320881E-07   9.351047336723E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.642974640411E-06  -2.825152213025E-07   0.000000000000E+00  -1.741472878004E-07  -1.084559170171E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.573316542501E-06   4.968310209416E-07   0.000000000000E+00  -5.102623813822E-07   9.312092181617E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.572761896367E-06  -2.875845666116E-07   0.000000000000E+00  -1.150299528981E-07  -1.082722792918E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462822644402E-06   5.029608890441E-07   0.000000000000E+00  -5.913509354313E-07   9.271732750521E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.502625386046E-06  -2.925314949829E-07   0.000000000000E+00  -5.663875598290E-08  -1.080695799109E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.352879309669E-06   5.089043341442E-07   0.000000000000E+00  -6.711759462079E-07   9.229998685232E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.432582610991E-06  -2.973566950128E-07   0.000000000000E+00   1.022782371570E-09  -1.078480933300E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.243504965602E-06   5.146630569933E-07   0.000000000000E+00  -7.497394133218E-07   9.186919462054E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.362650608878E-06  -3.020613765371E-07   0.000000000000E+00   5.795195756555E-08  -1.076082769546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.134717484832E-06   5.202387755563E-07   0.000000000000E+00  -8.270436747665E-07   9.142524385743E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.292846195450E-06  -3.066456710782E-07   0.000000000000E+00   1.141456031456E-07  -1.073502330870E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.026534192600E-06   5.256332240503E-07   0.000000000000E+00  -9.030913981480E-07   9.096842584039E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223185681619E-06  -3.111105980516E-07   0.000000000000E+00   1.696014516646E-07  -1.070743496228E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.918971874229E-06   5.308481520037E-07   0.000000000000E+00  -9.778855715097E-07   9.049903001941E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.153685032533E-06  -3.154570123685E-07   0.000000000000E+00   2.243173366944E-07  -1.067809153307E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.812046782545E-06   5.358853233189E-07   0.000000000000E+00  -1.051429494797E-06   9.001734396543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.084359873625E-06  -3.196855938548E-07   0.000000000000E+00   2.782913067354E-07  -1.064702089387E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.705774645200E-06   5.407465153776E-07   0.000000000000E+00  -1.123726771036E-06   8.952365331797E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015226317174E-06  -3.237971738755E-07   0.000000000000E+00   3.315212564935E-07  -1.061425590367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.600170672210E-06   5.454335181543E-07   0.000000000000E+00  -1.194781297744E-06   8.901824173619E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946296772529E-06  -3.277925819957E-07   0.000000000000E+00   3.840069970319E-07  -1.057982730462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.495249563273E-06   5.499481333338E-07   0.000000000000E+00  -1.264597258701E-06   8.850139085369E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.877588425649E-06  -3.316726597905E-07   0.000000000000E+00   4.357460973398E-07  -1.054376310275E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.391025515200E-06   5.542921734840E-07   0.000000000000E+00  -1.333179115371E-06   8.797338023005E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.809114337968E-06  -3.354382650825E-07   0.000000000000E+00   4.867382001992E-07  -1.050609298540E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.287512229315E-06   5.584674612027E-07   0.000000000000E+00  -1.400531598883E-06   8.743448731025E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.740888734138E-06  -3.390902655210E-07   0.000000000000E+00   5.369824775684E-07  -1.046684505925E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.184722918790E-06   5.624758283365E-07   0.000000000000E+00  -1.466659701817E-06   8.688498738053E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.672924319880E-06  -3.426295874831E-07   0.000000000000E+00   5.864788896264E-07  -1.042604835872E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.082670316076E-06   5.663191151500E-07   0.000000000000E+00  -1.531568670334E-06   8.632515353178E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605235277342E-06  -3.460565277958E-07   0.000000000000E+00   6.352267160042E-07  -1.038373024495E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.981366680173E-06   5.699991695848E-07   0.000000000000E+00  -1.595263996214E-06   8.575525661840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.537833391054E-06  -3.493737598714E-07   0.000000000000E+00   6.832265011285E-07  -1.033993321625E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.880823804055E-06   5.735178464795E-07   0.000000000000E+00  -1.657751409185E-06   8.517556522471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470731827851E-06  -3.525804128243E-07   0.000000000000E+00   7.304781090431E-07  -1.029467132154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.781053021792E-06   5.768770068440E-07   0.000000000000E+00  -1.719036869278E-06   8.458634562781E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.403942489990E-06  -3.556780513377E-07   0.000000000000E+00   7.769821974453E-07  -1.024797826736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.682065216073E-06   5.800785171309E-07   0.000000000000E+00  -1.779126559238E-06   8.398786176710E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337477160151E-06  -3.586676961125E-07   0.000000000000E+00   8.227395103544E-07  -1.019988446951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.583870825216E-06   5.831242485282E-07   0.000000000000E+00  -1.838026877314E-06   8.338037521219E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.271347326124E-06  -3.615501810001E-07   0.000000000000E+00   8.677507297194E-07  -1.015041513073E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.486479850504E-06   5.860160762812E-07   0.000000000000E+00  -1.895744429761E-06   8.276414513299E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.205564001163E-06  -3.643269943729E-07   0.000000000000E+00   9.120173199467E-07  -1.009960122187E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.389901863391E-06   5.887558790081E-07   0.000000000000E+00  -1.952286023819E-06   8.213942827223E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.140138285028E-06  -3.669976254753E-07   0.000000000000E+00   9.555402087466E-07  -1.004747308492E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.294146012527E-06   5.913455380591E-07   0.000000000000E+00  -2.007658660661E-06   8.150647891857E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075080577127E-06  -3.695652033638E-07   0.000000000000E+00   9.983209839820E-07  -9.994057938462E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.199221031005E-06   5.937869368669E-07   0.000000000000E+00  -2.061869528318E-06   8.086554888197E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.010400979612E-06  -3.720293416305E-07   0.000000000000E+00   1.040361457183E-06  -9.939383229412E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.105135243358E-06   5.960819603294E-07   0.000000000000E+00  -2.114925995041E-06   8.021688747014E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.946109389061E-06  -3.743913967961E-07   0.000000000000E+00   1.081663390499E-06  -9.883476769002E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.011896572572E-06   5.982324942037E-07   0.000000000000E+00  -2.166835602565E-06   7.956074146774E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.882215395830E-06  -3.766524002058E-07   0.000000000000E+00   1.122228860607E-06  -9.826364368105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919512547156E-06   6.002404245144E-07   0.000000000000E+00  -2.217606059313E-06   7.889735511271E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818728323929E-06  -3.788133283977E-07   0.000000000000E+00   1.162060017227E-06  -9.768073229453E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827990307962E-06   6.021076369783E-07   0.000000000000E+00  -2.267245234238E-06   7.822697008078E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.755656985759E-06  -3.808753296373E-07   0.000000000000E+00   1.201159375479E-06  -9.708636000144E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.737336615269E-06   6.038360164425E-07   0.000000000000E+00  -2.315761150161E-06   7.754982546484E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.693010392130E-06  -3.828394779938E-07   0.000000000000E+00   1.239529389031E-06  -9.648081240855E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647557855380E-06   6.054274463424E-07   0.000000000000E+00  -2.363161977765E-06   7.686615776036E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.630796825892E-06  -3.847062952554E-07   0.000000000000E+00   1.277172593438E-06  -9.586426304323E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558660047726E-06   6.068838081688E-07   0.000000000000E+00  -2.409456029190E-06   7.617620084893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.569023977286E-06  -3.864780339281E-07   0.000000000000E+00   1.314092089409E-06  -9.523706809711E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.470648851328E-06   6.082069809546E-07   0.000000000000E+00  -2.454651752328E-06   7.548018598611E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.507700181856E-06  -3.881546204948E-07   0.000000000000E+00   1.350290802548E-06  -9.459945087752E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.383529571729E-06   6.093988407680E-07   0.000000000000E+00  -2.498757724512E-06   7.477834178539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446832763553E-06  -3.897375845351E-07   0.000000000000E+00   1.385771892801E-06  -9.395166750872E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297307167507E-06   6.104612602332E-07   0.000000000000E+00  -2.541782647057E-06   7.407089421095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.386429025441E-06  -3.912279395370E-07   0.000000000000E+00   1.420538638476E-06  -9.329401043098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211986256914E-06   6.113961080469E-07   0.000000000000E+00  -2.583735339328E-06   7.335806656393E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326495881604E-06  -3.926267730711E-07   0.000000000000E+00   1.454594490044E-06  -9.262674676762E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127571124465E-06   6.122052485271E-07   0.000000000000E+00  -2.624624733234E-06   7.264007947579E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.267040380472E-06  -3.939351685983E-07   0.000000000000E+00   1.487942925691E-06  -9.195012572930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.044065727307E-06   6.128905411611E-07   0.000000000000E+00  -2.664459867759E-06   7.191715089910E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208068649604E-06  -3.951541983850E-07   0.000000000000E+00   1.520587739230E-06  -9.126440232477E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.614737017730E-07   6.134538401723E-07   0.000000000000E+00  -2.703249883470E-06   7.118949610068E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.149586981290E-06  -3.962850067752E-07   0.000000000000E+00   1.552532728230E-06  -9.056983212478E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.797983697235E-07   6.138969941033E-07   0.000000000000E+00  -2.741004017361E-06   7.045732765659E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.091601338605E-06  -3.973286471163E-07   0.000000000000E+00   1.583781851004E-06  -8.986664363808E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.990427447653E-07   6.142218454049E-07   0.000000000000E+00  -2.777731597622E-06   6.972085544649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034117458170E-06  -3.982860665697E-07   0.000000000000E+00   1.614338986075E-06  -8.915506048377E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.192095386630E-07   6.144302300432E-07   0.000000000000E+00  -2.813442038507E-06   6.898028665059E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.771406804764E-07  -3.991588359431E-07   0.000000000000E+00   1.644208789480E-06  -8.843549228416E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.403011673960E-07   6.145239771108E-07   0.000000000000E+00  -2.848144835506E-06   6.823582574658E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.206763504549E-07  -3.999474016609E-07   0.000000000000E+00   1.673394857328E-06  -8.770797944762E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.623197573846E-07   6.145049084719E-07   0.000000000000E+00  -2.881849560378E-06   6.748767450937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.647293059494E-07  -4.006533195012E-07   0.000000000000E+00   1.701902137344E-06  -8.697288347854E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.852671515385E-07   6.143748383785E-07   0.000000000000E+00  -2.914565856321E-06   6.673603200703E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.093045001801E-07  -4.012773955958E-07   0.000000000000E+00   1.729734440079E-06  -8.623043674045E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.091449151923E-07   6.141355731533E-07   0.000000000000E+00  -2.946303433538E-06   6.598109460532E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.544061358707E-07  -4.018210710890E-07   0.000000000000E+00   1.756897180626E-06  -8.548084376806E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339543422130E-07   6.137889108240E-07   0.000000000000E+00  -2.977072064351E-06   6.522305596390E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.000385285986E-07  -4.022854238894E-07   0.000000000000E+00   1.783394792283E-06  -8.472433459898E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.596964607397E-07   6.133366408262E-07   0.000000000000E+00  -3.006881579003E-06   6.446210704280E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.462059853365E-07  -4.026709511833E-07   0.000000000000E+00   1.809231620555E-06  -8.396117462438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863720390403E-07   6.127805436662E-07   0.000000000000E+00  -3.035741861118E-06   6.369843610141E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.929119893328E-07  -4.029794227042E-07   0.000000000000E+00   1.834412867990E-06  -8.319160018809E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139815913590E-07   6.121223906463E-07   0.000000000000E+00  -3.063662843508E-06   6.293222870577E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.401604181586E-07  -4.032116893918E-07   0.000000000000E+00   1.858943373091E-06  -8.241583283094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.252538348007E-08   6.113639435401E-07   0.000000000000E+00  -3.090654503917E-06   6.216366772869E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.879544706154E-07  -4.033688574345E-07   0.000000000000E+00   1.882828182943E-06  -8.163409743815E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.799656153116E-08   6.105069543460E-07   0.000000000000E+00  -3.116726861008E-06   6.139293335939E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.362973719755E-07  -4.034520361450E-07   0.000000000000E+00   1.906072395392E-06  -8.084662448591E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.758445787190E-08   6.095531649893E-07   0.000000000000E+00  -3.141889970298E-06   6.062020310545E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.851921083572E-07  -4.034622593311E-07   0.000000000000E+00   1.928681123563E-06  -8.005359595414E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662387513887E-07   6.085043070744E-07   0.000000000000E+00  -3.166153920260E-06   5.984565180179E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.346414361401E-07  -4.034006619149E-07   0.000000000000E+00   1.950659657984E-06  -7.925525469588E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.339601141983E-07   6.073621016380E-07   0.000000000000E+00  -3.189528828550E-06   5.906945161765E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846478893487E-07  -4.032684653996E-07   0.000000000000E+00   1.972013410656E-06  -7.845187188625E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.007494393580E-07   6.061282588923E-07   0.000000000000E+00  -3.212024838240E-06   5.829177206375E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352139255317E-07  -4.030664344468E-07   0.000000000000E+00   1.992747384039E-06  -7.764356986157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.666078354975E-07   6.048044780171E-07   0.000000000000E+00  -3.233652114172E-06   5.751278000249E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.863416301591E-07  -4.027959713475E-07   0.000000000000E+00   2.012867338031E-06  -7.683063573711E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.315366215885E-07   6.033924469152E-07   0.000000000000E+00  -3.254420839441E-06   5.673263965599E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.380331280683E-07  -4.024577855403E-07   0.000000000000E+00   2.032378655276E-06  -7.601325851281E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.955373218157E-07   6.018938420105E-07   0.000000000000E+00  -3.274341211863E-06   5.595151261626E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.029000315084E-08  -4.020535332332E-07   0.000000000000E+00   2.051286884524E-06  -7.519163890671E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.586116604244E-07   6.003103280536E-07   0.000000000000E+00  -3.293423440711E-06   5.516955785786E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.311405793302E-08  -4.015837626201E-07   0.000000000000E+00   2.069597610774E-06  -7.436595804897E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.207615567181E-07   5.986435579008E-07   0.000000000000E+00  -3.311677743265E-06   5.438693174513E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.493299015892E-09  -4.010497433398E-07   0.000000000000E+00   2.087316468692E-06  -7.353643736994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.819891200340E-07   5.968951723568E-07   0.000000000000E+00  -3.329114341671E-06   5.360378804756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.953048898165E-08  -4.004520789753E-07   0.000000000000E+00   2.104449125281E-06  -7.270329223021E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.422966449135E-07   5.950667999756E-07   0.000000000000E+00  -3.345743459865E-06   5.282027795036E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.499737397517E-08  -3.997931336345E-07   0.000000000000E+00   2.121001348667E-06  -7.186672204533E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.016866061618E-07   5.931600569071E-07   0.000000000000E+00  -3.361575320397E-06   5.203655006760E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.398920606921E-07  -3.990727130575E-07   0.000000000000E+00   2.136978875063E-06  -7.102691069755E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.601616541520E-07   5.911765467184E-07   0.000000000000E+00  -3.376620141526E-06   5.125275045530E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842140999827E-07  -3.982922533022E-07   0.000000000000E+00   2.152387543946E-06  -7.018406011580E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.177246100956E-07   5.891178602595E-07   0.000000000000E+00  -3.390888134326E-06   5.046902262576E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.279628511953E-07  -3.974527115157E-07   0.000000000000E+00   2.167233065819E-06  -6.933831967089E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.743784613367E-07   5.869855754993E-07   0.000000000000E+00  -3.404389499828E-06   4.968550756150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.711379385214E-07  -3.965553733040E-07   0.000000000000E+00   2.181521649382E-06  -6.848993372275E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.030126356870E-06   5.847812574093E-07   0.000000000000E+00  -3.417134426327E-06   4.890234373038E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.137389918752E-07  -3.956010305351E-07   0.000000000000E+00   2.195258884045E-06  -6.763902250458E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.084971602730E-06   5.825064577986E-07   0.000000000000E+00  -3.429133086617E-06   4.811966709940E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.557658526451E-07  -3.945907047002E-07   0.000000000000E+00   2.208450586643E-06  -6.678580625221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138917657633E-06   5.801627152380E-07   0.000000000000E+00  -3.440395635564E-06   4.733761115298E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.972185699300E-07  -3.935255701767E-07   0.000000000000E+00   2.221102985894E-06  -6.593048890999E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.191968128498E-06   5.777515548976E-07   0.000000000000E+00  -3.450932207363E-06   4.655630690571E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.380973204825E-07  -3.924067162128E-07   0.000000000000E+00   2.233222345444E-06  -6.507322015174E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244126766211E-06   5.752744884671E-07   0.000000000000E+00  -3.460752913258E-06   4.577588292103E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.784023015171E-07  -3.912349187831E-07   0.000000000000E+00   2.244813916910E-06  -6.421418969284E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.295397461301E-06   5.727330140447E-07   0.000000000000E+00  -3.469867839139E-06   4.499646532762E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.181339909438E-07  -3.900113291109E-07   0.000000000000E+00   2.255884252986E-06  -6.335354987565E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345784239776E-06   5.701286160346E-07   0.000000000000E+00  -3.478287043109E-06   4.421817783535E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.572929376586E-07  -3.887369132249E-07   0.000000000000E+00   2.266439276243E-06  -6.249145557887E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.395291259021E-06   5.674627650706E-07   0.000000000000E+00  -3.486020553387E-06   4.344114175411E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.958798319583E-07  -3.874126672297E-07   0.000000000000E+00   2.276485016800E-06  -6.162809750592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.443922803656E-06   5.647369179230E-07   0.000000000000E+00  -3.493078366034E-06   4.266547601062E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.338954310683E-07  -3.860395772290E-07   0.000000000000E+00   2.286027541655E-06  -6.076365289995E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.491683281627E-06   5.619525174243E-07   0.000000000000E+00  -3.499470442894E-06   4.189129716740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.713408517016E-07  -3.846186760407E-07   0.000000000000E+00   2.295072910447E-06  -5.989827892472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.538577220205E-06   5.591109924079E-07   0.000000000000E+00  -3.505206709565E-06   4.111871944092E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.082170457196E-07  -3.831509821645E-07   0.000000000000E+00   2.303627247019E-06  -5.903213448341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.584609262072E-06   5.562137576214E-07   0.000000000000E+00  -3.510297053287E-06   4.034785471885E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.445250170676E-07  -3.816370136884E-07   0.000000000000E+00   2.311696465845E-06  -5.816534739035E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.629784161652E-06   5.532622136988E-07   0.000000000000E+00  -3.514751321224E-06   3.957881258181E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.802664193819E-07  -3.800784810955E-07   0.000000000000E+00   2.319287098819E-06  -5.729815504072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.674106781137E-06   5.502577470692E-07   0.000000000000E+00  -3.518579318393E-06   3.881170031916E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.154424343051E-07  -3.784757539447E-07   0.000000000000E+00   2.326404707120E-06  -5.643057348577E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.717582087026E-06   5.472017299564E-07   0.000000000000E+00  -3.521790806101E-06   3.804662295245E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.500546459914E-07  -3.768299608494E-07   0.000000000000E+00   2.333055609473E-06  -5.556283002043E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760215146272E-06   5.440955202790E-07   0.000000000000E+00  -3.524395499923E-06   3.728368325012E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.841047041745E-07  -3.751420894228E-07   0.000000000000E+00   2.339245934443E-06  -5.469509655259E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.802011122907E-06   5.409404616735E-07   0.000000000000E+00  -3.526403068334E-06   3.652298175261E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.175943387747E-07  -3.734130411832E-07   0.000000000000E+00   2.344981758399E-06  -5.382750262047E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842975274366E-06   5.377378834088E-07   0.000000000000E+00  -3.527823130807E-06   3.576461678781E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.505253914691E-07  -3.716437370716E-07   0.000000000000E+00   2.350269168331E-06  -5.296018472074E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.883112948140E-06   5.344891004037E-07   0.000000000000E+00  -3.528665256456E-06   3.500868449486E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.828998008536E-07  -3.698350874144E-07   0.000000000000E+00   2.355114219693E-06  -5.209328727907E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.922429578315E-06   5.311954131669E-07   0.000000000000E+00  -3.528938962384E-06   3.425527884193E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014719603839E-06  -3.679879946044E-07   0.000000000000E+00   2.359522979989E-06  -5.122693888617E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960930682310E-06   5.278581078050E-07   0.000000000000E+00  -3.528653712347E-06   3.350449164867E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045986939724E-06  -3.661033668864E-07   0.000000000000E+00   2.363501518181E-06  -5.036125656380E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.998621857498E-06   5.244784560070E-07   0.000000000000E+00  -3.527818915271E-06   3.275641260623E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076704039656E-06  -3.641821180533E-07   0.000000000000E+00   2.367055882486E-06  -4.949639360354E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035508778056E-06   5.210577150138E-07   0.000000000000E+00  -3.526443923900E-06   3.201112929752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106873190734E-06  -3.622250985723E-07   0.000000000000E+00   2.370192113674E-06  -4.863249571850E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071597191788E-06   5.175971276471E-07   0.000000000000E+00  -3.524538033573E-06   3.126872721949E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.136496987532E-06  -3.602335887317E-07   0.000000000000E+00   2.372916265541E-06  -4.776969247738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.106892917017E-06   5.140979222855E-07   0.000000000000E+00  -3.522110480903E-06   3.052928980334E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165577527240E-06  -3.582076262926E-07   0.000000000000E+00   2.375234215270E-06  -4.690807543537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.141401839493E-06   5.105613128729E-07   0.000000000000E+00  -3.519170442600E-06   2.979289843596E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.194117287770E-06  -3.561479975748E-07   0.000000000000E+00   2.377152411876E-06  -4.604784234321E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.175129909479E-06   5.069884989399E-07   0.000000000000E+00  -3.515727034398E-06   2.905963248211E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222119757647E-06  -3.540569982225E-07   0.000000000000E+00   2.378675949514E-06  -4.518902860786E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.208083138730E-06   5.033806655955E-07   0.000000000000E+00  -3.511789309831E-06   2.832956930412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249586903255E-06  -3.519342342728E-07   0.000000000000E+00   2.379811595792E-06  -4.433175565568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.240267597638E-06   4.997389835594E-07   0.000000000000E+00  -3.507366259258E-06   2.760278428563E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.276521699425E-06  -3.497808048624E-07   0.000000000000E+00   2.380564811705E-06  -4.347618444692E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.271689412408E-06   4.960646091823E-07   0.000000000000E+00  -3.502466808859E-06   2.687935085165E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.302927067967E-06  -3.475976604413E-07   0.000000000000E+00   2.380941776181E-06  -4.262243035042E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.302354762247E-06   4.923586844437E-07   0.000000000000E+00  -3.497099819605E-06   2.615934049001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328805913557E-06  -3.453855563037E-07   0.000000000000E+00   2.380948315160E-06  -4.177060323802E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.332269876690E-06   4.886223370234E-07   0.000000000000E+00  -3.491274086430E-06   2.544282277514E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.354161241766E-06  -3.431453022566E-07   0.000000000000E+00   2.380590267838E-06  -4.092080579800E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.361441032843E-06   4.848566802784E-07   0.000000000000E+00  -3.484998337295E-06   2.472986538699E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378996124550E-06  -3.408777089578E-07   0.000000000000E+00   2.379873474729E-06  -4.007315023970E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389874552880E-06   4.810628133367E-07   0.000000000000E+00  -3.478281232431E-06   2.402053413613E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.403313694090E-06  -3.385835726841E-07   0.000000000000E+00   2.378803749233E-06  -3.922774321113E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.417576801306E-06   4.772418210630E-07   0.000000000000E+00  -3.471131363383E-06   2.331489298158E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427117143660E-06  -3.362636753154E-07   0.000000000000E+00   2.377386881524E-06  -3.838466691954E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.444554182610E-06   4.733947741729E-07   0.000000000000E+00  -3.463557252463E-06   2.261300405694E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.450409723867E-06  -3.339187961516E-07   0.000000000000E+00   2.375628631552E-06  -3.754402794071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470813138638E-06   4.695227292112E-07   0.000000000000E+00  -3.455567351874E-06   2.191492768876E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473194743303E-06  -3.315497171969E-07   0.000000000000E+00   2.373534745471E-06  -3.670594981941E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.496360146290E-06   4.656267286446E-07   0.000000000000E+00  -3.447170043146E-06   2.122072242065E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495475551243E-06  -3.291571767202E-07   0.000000000000E+00   2.371110857418E-06  -3.587052220177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.521201715087E-06   4.617078008802E-07   0.000000000000E+00  -3.438373636467E-06   2.053044503424E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.517255609092E-06  -3.267419981191E-07   0.000000000000E+00   2.368362735575E-06  -3.503785245250E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.545344384840E-06   4.577669603258E-07   0.000000000000E+00  -3.429186370033E-06   1.984415057069E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.538538337023E-06  -3.243048753500E-07   0.000000000000E+00   2.365295998562E-06  -3.420802760287E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.568794723439E-06   4.538052074583E-07   0.000000000000E+00  -3.419616409618E-06   1.916189235399E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559327236303E-06  -3.218464658227E-07   0.000000000000E+00   2.361916017497E-06  -3.338110221010E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.591559324511E-06   4.498235288481E-07   0.000000000000E+00  -3.409671847891E-06   1.848372201095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579625916862E-06  -3.193676455323E-07   0.000000000000E+00   2.358228670555E-06  -3.255720626436E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.613644805373E-06   4.458228972465E-07   0.000000000000E+00  -3.399360704061E-06   1.780968949421E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.599437887602E-06  -3.168689550682E-07   0.000000000000E+00   2.354239384888E-06  -3.173639781845E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.635057804782E-06   4.418042716395E-07   0.000000000000E+00  -3.388690923345E-06   1.713984310402E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.618766919509E-06  -3.143513067307E-07   0.000000000000E+00   2.349953657716E-06  -3.091878120438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.655804980892E-06   4.377685972960E-07   0.000000000000E+00  -3.377670376542E-06   1.647422950897E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.637616630433E-06  -3.118152974642E-07   0.000000000000E+00   2.345376950393E-06  -3.010445054100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.675893009213E-06   4.337168058552E-07   0.000000000000E+00  -3.366306859712E-06   1.581289376903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.655990749198E-06  -3.092616231602E-07   0.000000000000E+00   2.340514692224E-06  -2.929347941503E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.695328580601E-06   4.296498153837E-07   0.000000000000E+00  -3.354608093739E-06   1.515587935635E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.673893067022E-06  -3.066910110492E-07   0.000000000000E+00   2.335372275041E-06  -2.848594539688E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714118399292E-06   4.255685304381E-07   0.000000000000E+00  -3.342581724042E-06   1.450322817667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691327357172E-06  -3.041041001045E-07   0.000000000000E+00   2.329955050954E-06  -2.768193001937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.732269181002E-06   4.214738421464E-07   0.000000000000E+00  -3.330235320292E-06   1.385498059160E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.708297456443E-06  -3.015015654792E-07   0.000000000000E+00   2.324268345318E-06  -2.688150370577E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.749787651070E-06   4.173666282945E-07   0.000000000000E+00  -3.317576376120E-06   1.321117544001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724807255074E-06  -2.988841175575E-07   0.000000000000E+00   2.318317575786E-06  -2.608472011118E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766680542561E-06   4.132477533534E-07   0.000000000000E+00  -3.304612308873E-06   1.257185005804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.740860561619E-06  -2.962522151555E-07   0.000000000000E+00   2.312107391086E-06  -2.529167270622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.782954594599E-06   4.091180686279E-07   0.000000000000E+00  -3.291350459453E-06   1.193704030285E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756461402791E-06  -2.936067372962E-07   0.000000000000E+00   2.305643763283E-06  -2.450241135591E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.798616550462E-06   4.049784122612E-07   0.000000000000E+00  -3.277798092031E-06   1.130678057103E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.771613756998E-06  -2.909483953431E-07   0.000000000000E+00   2.298931803775E-06  -2.371709244434E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.813673156028E-06   4.008296093854E-07   0.000000000000E+00  -3.263962394007E-06   1.068110382236E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.786321410770E-06  -2.882773628833E-07   0.000000000000E+00   2.291975766782E-06  -2.293564049263E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.828131157989E-06   3.966724721291E-07   0.000000000000E+00  -3.249850475792E-06   1.006004159852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.800588527053E-06  -2.855946425669E-07   0.000000000000E+00   2.284781512069E-06  -2.215822327273E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.841997302338E-06   3.925077997847E-07   0.000000000000E+00  -3.235469370783E-06   9.443624046193E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.814419241279E-06  -2.829010492942E-07   0.000000000000E+00   2.277353894166E-06  -2.138488435506E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.855278332659E-06   3.883363788087E-07   0.000000000000E+00  -3.220826035187E-06   8.831879935880E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827817310391E-06  -2.801966278023E-07   0.000000000000E+00   2.269697855663E-06  -2.061566110201E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.867980988696E-06   3.841589829788E-07   0.000000000000E+00  -3.205927348050E-06   8.224836684247E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840786841240E-06  -2.774819808155E-07   0.000000000000E+00   2.261818347557E-06  -1.985060857199E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.880112004759E-06   3.799763734347E-07   0.000000000000E+00  -3.190780111185E-06   7.622520373822E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.853332066820E-06  -2.747581167008E-07   0.000000000000E+00   2.253720287196E-06  -1.908980367508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.891678108280E-06   3.757892987832E-07   0.000000000000E+00  -3.175391049173E-06   7.024955773814E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.865457068156E-06  -2.720254947221E-07   0.000000000000E+00   2.245408528035E-06  -1.833331187561E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.902686018380E-06   3.715984952033E-07   0.000000000000E+00  -3.159766809346E-06   6.432166360449E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.877165910929E-06  -2.692846119210E-07   0.000000000000E+00   2.236887883813E-06  -1.758117853148E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913142444457E-06   3.674046865007E-07   0.000000000000E+00  -3.143913961875E-06   5.844174337255E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.888462727240E-06  -2.665360342926E-07   0.000000000000E+00   2.228163129672E-06  -1.683345429975E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.923054084828E-06   3.632085842373E-07   0.000000000000E+00  -3.127838999772E-06   5.261000655226E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899351657088E-06  -2.637803174661E-07   0.000000000000E+00   2.219239017724E-06  -1.609019755861E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.932427625402E-06   3.590108878068E-07   0.000000000000E+00  -3.111548339008E-06   4.682665032764E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.909836879135E-06  -2.610180436210E-07   0.000000000000E+00   2.210120256864E-06  -1.535145763926E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941269738385E-06   3.548122845223E-07   0.000000000000E+00  -3.095048318584E-06   4.109185975734E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919922514051E-06  -2.582496553091E-07   0.000000000000E+00   2.200811314910E-06  -1.461723737749E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949587081029E-06   3.506134497278E-07   0.000000000000E+00  -3.078345200682E-06   3.540580797458E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929612802388E-06  -2.554758460531E-07   0.000000000000E+00   2.191317172645E-06  -1.388765270400E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.957386294369E-06   3.464150468859E-07   0.000000000000E+00  -3.061445170721E-06   2.976865637425E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938911820304E-06  -2.526969084331E-07   0.000000000000E+00   2.181641880611E-06  -1.316268373311E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.964674002073E-06   3.422177276633E-07   0.000000000000E+00  -3.044354337607E-06   2.418055481911E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.947823811950E-06  -2.499134776214E-07   0.000000000000E+00   2.171790184393E-06  -1.244241425160E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.971456809252E-06   3.380221320569E-07   0.000000000000E+00  -3.027078733836E-06   1.864164183176E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.956352988587E-06  -2.471261000048E-07   0.000000000000E+00   2.161766619472E-06  -1.172689070495E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977741301339E-06   3.338288884632E-07   0.000000000000E+00  -3.009624315689E-06   1.315204477768E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.964503527004E-06  -2.443352264203E-07   0.000000000000E+00   2.151575525574E-06  -1.101614365639E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983534043004E-06   3.296386137889E-07   0.000000000000E+00  -2.991996963496E-06   7.711880069181E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.972279620962E-06  -2.415413349592E-07   0.000000000000E+00   2.141221266954E-06  -1.031021533929E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.988841577079E-06   3.254519135556E-07   0.000000000000E+00  -2.974202481758E-06   2.321253344564E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.979685468726E-06  -2.387449019822E-07   0.000000000000E+00   2.130708163707E-06  -9.609128742011E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.993670423495E-06   3.212693819852E-07   0.000000000000E+00  -2.956246599452E-06  -3.019740340523E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.986725043565E-06  -2.359460808497E-07   0.000000000000E+00   2.120040486031E-06  -8.912908425898E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.998027078336E-06   3.170916021230E-07   0.000000000000E+00  -2.938134970275E-06  -8.311016321807E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.993403320592E-06  -2.331464174564E-07   0.000000000000E+00   2.109222577184E-06  -8.221606943409E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.001918012775E-06   3.129191459106E-07   0.000000000000E+00  -2.919873172871E-06  -1.355250015032E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999723653504E-06  -2.303451616354E-07   0.000000000000E+00   2.098258141173E-06  -7.535272601977E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.005349672219E-06   3.087525743090E-07   0.000000000000E+00  -2.901466711151E-06  -1.874412740237E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005690587097E-06  -2.275433129481E-07   0.000000000000E+00   2.087151969409E-06  -6.853924491465E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.008328475355E-06   3.045924374005E-07   0.000000000000E+00  -2.882921014586E-06  -2.388584349956E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.011308311922E-06  -2.247413076513E-07   0.000000000000E+00   2.075908107128E-06  -6.177590863718E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010860813212E-06   3.004392744619E-07   0.000000000000E+00  -2.864241438461E-06  -2.897760353096E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.016580936974E-06  -2.219394060114E-07   0.000000000000E+00   2.064530044864E-06  -5.506314624791E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.012953048403E-06   2.962936141193E-07   0.000000000000E+00  -2.845433264291E-06  -3.401937206828E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.021512683477E-06  -2.191380988303E-07   0.000000000000E+00   2.053022039760E-06  -4.840094787618E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.014611514150E-06   2.921559743928E-07   0.000000000000E+00  -2.826501700013E-06  -3.901112299765E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.026107832822E-06  -2.163379897371E-07   0.000000000000E+00   2.041388438967E-06  -4.179010432380E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015842513620E-06   2.880268628454E-07   0.000000000000E+00  -2.807451880499E-06  -4.395283933373E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.030370395353E-06  -2.135391268013E-07   0.000000000000E+00   2.029632359445E-06  -3.522965458068E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.016652319052E-06   2.839067766663E-07   0.000000000000E+00  -2.788288867779E-06  -4.884451305491E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.034304710818E-06  -2.107422375229E-07   0.000000000000E+00   2.017758285032E-06  -2.872097551245E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.017047171019E-06   2.797962027634E-07   0.000000000000E+00  -2.769017651459E-06  -5.368614492540E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037914871930E-06  -2.079476156456E-07   0.000000000000E+00   2.005769881730E-06  -2.226412723150E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.017033277720E-06   2.756956178983E-07   0.000000000000E+00  -2.749643149104E-06  -5.847774432688E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.041205027860E-06  -2.051556490090E-07   0.000000000000E+00   1.993670882128E-06  -1.585920128683E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.016616814268E-06   2.716054887632E-07   0.000000000000E+00  -2.730170206625E-06  -6.321932908952E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.044179318464E-06  -2.023667232055E-07   0.000000000000E+00   1.981465002059E-06  -9.506390601751E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015803921957E-06   2.675262720892E-07   0.000000000000E+00  -2.710603598630E-06  -6.791092532546E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.046841876175E-06  -1.995812119253E-07   0.000000000000E+00   1.969155917696E-06  -3.205936479051E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.014600707694E-06   2.634584147665E-07   0.000000000000E+00  -2.690948028918E-06  -7.255256725732E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.049196989031E-06  -1.967997698485E-07   0.000000000000E+00   1.956747274317E-06   3.042026306012E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.013013243321E-06   2.594023539274E-07   0.000000000000E+00  -2.671208130839E-06  -7.714429706202E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.051248513272E-06  -1.940222685740E-07   0.000000000000E+00   1.944242636800E-06   9.237533570312E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011047564980E-06   2.553585170584E-07   0.000000000000E+00  -2.651388467706E-06  -8.168616470428E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.053000414092E-06  -1.912488465477E-07   0.000000000000E+00   1.931645545588E-06   1.538036711697E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.008709672591E-06   2.513273221167E-07   0.000000000000E+00  -2.631493533295E-06  -8.617822777254E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054457244531E-06  -1.884806626051E-07   0.000000000000E+00   1.918959518306E-06   2.147019002962E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.006005529199E-06   2.473091776058E-07   0.000000000000E+00  -2.611527752196E-06  -9.062055133020E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.055622872928E-06  -1.857177165293E-07   0.000000000000E+00   1.906188001848E-06   2.750682940242E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.002941060535E-06   2.433044827155E-07   0.000000000000E+00  -2.591495480365E-06  -9.501320774316E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056501290945E-06  -1.829602799445E-07   0.000000000000E+00   1.893334346709E-06   3.349029908477E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.999522154389E-06   2.393136273836E-07   0.000000000000E+00  -2.571401005478E-06  -9.935627653989E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057096558802E-06  -1.802087227890E-07   0.000000000000E+00   1.880401949743E-06   3.942040395299E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.995754660227E-06   2.353369924459E-07   0.000000000000E+00  -2.551248547486E-06  -1.036498442443E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057412700209E-06  -1.774633748294E-07   0.000000000000E+00   1.867394116564E-06   4.529698813888E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.991644388583E-06   2.313749496933E-07   0.000000000000E+00  -2.531042259035E-06  -1.078940042312E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057453666789E-06  -1.747244437752E-07   0.000000000000E+00   1.854313864495E-06   5.112038836256E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.987197110734E-06   2.274278620211E-07   0.000000000000E+00  -2.510786225963E-06  -1.120888565719E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057223530470E-06  -1.719923876135E-07   0.000000000000E+00   1.841164755750E-06   5.689020875185E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982418558098E-06   2.234960834795E-07   0.000000000000E+00  -2.490484467750E-06  -1.162345078890E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056726238764E-06  -1.692674565327E-07   0.000000000000E+00   1.827949846162E-06   6.260644670909E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977314422010E-06   2.195799594375E-07   0.000000000000E+00  -2.470140938060E-06  -1.203310712047E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.055965752720E-06  -1.665499597221E-07   0.000000000000E+00   1.814672322495E-06   6.826890342127E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.971890353163E-06   2.156798266230E-07   0.000000000000E+00  -2.449759525213E-06  -1.243786657971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054945993457E-06  -1.638401282014E-07   0.000000000000E+00   1.801334991381E-06   7.387750792012E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966151961315E-06   2.117960132749E-07   0.000000000000E+00  -2.429344052677E-06  -1.283774170566E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.053670911676E-06  -1.611383160803E-07   0.000000000000E+00   1.787941167054E-06   7.943232454855E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.960104814879E-06   2.079288392211E-07   0.000000000000E+00  -2.408898279562E-06  -1.323274563457E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052144449802E-06  -1.584448968011E-07   0.000000000000E+00   1.774494191200E-06   8.493333906616E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.953754440603E-06   2.040786159751E-07   0.000000000000E+00  -2.388425901192E-06  -1.362289208524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.050370368898E-06  -1.557599055070E-07   0.000000000000E+00   1.760996229415E-06   9.038039112505E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947106323248E-06   2.002456468605E-07   0.000000000000E+00  -2.367930549532E-06  -1.400819534597E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.048352603429E-06  -1.530837560527E-07   0.000000000000E+00   1.747450679375E-06   9.577362506508E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.940165905277E-06   1.964302270875E-07   0.000000000000E+00  -2.347415793793E-06  -1.438867026002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.046095007491E-06  -1.504167169723E-07   0.000000000000E+00   1.733860318359E-06   1.011131761630E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.932938586539E-06   1.926326438634E-07   0.000000000000E+00  -2.326885140887E-06  -1.476433221263E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.043601392038E-06  -1.477590408414E-07   0.000000000000E+00   1.720227992718E-06   1.063988819627E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925429724038E-06   1.888531765044E-07   0.000000000000E+00  -2.306342035996E-06  -1.513519711752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040875422173E-06  -1.451108096245E-07   0.000000000000E+00   1.706556391152E-06   1.116307329795E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917644631630E-06   1.850920965136E-07   0.000000000000E+00  -2.285789863088E-06  -1.550128140356E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037921078583E-06  -1.424725565345E-07   0.000000000000E+00   1.692848511808E-06   1.168084325855E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.909588579817E-06   1.813496676910E-07   0.000000000000E+00  -2.265231945456E-06  -1.586260200159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.034741970163E-06  -1.398442788943E-07   0.000000000000E+00   1.679106610599E-06   1.219326668210E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.901266795504E-06   1.776261462400E-07   0.000000000000E+00  -2.244671546224E-06  -1.621917633207E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.031341860994E-06  -1.372262949836E-07   0.000000000000E+00   1.665333603166E-06   1.270031071977E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.892684461807E-06   1.739217808521E-07   0.000000000000E+00  -2.224111868965E-06  -1.657102229173E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.027724471499E-06  -1.346188604389E-07   0.000000000000E+00   1.651532157756E-06   1.320196523760E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883846717787E-06   1.702368128102E-07   0.000000000000E+00  -2.203556058129E-06  -1.691815824150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023893471726E-06  -1.320221743137E-07   0.000000000000E+00   1.637704796337E-06   1.369825569448E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.874758658392E-06   1.665714760951E-07   0.000000000000E+00  -2.183007199691E-06  -1.726060299385E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.019852516307E-06  -1.294364471480E-07   0.000000000000E+00   1.623854041363E-06   1.418920318472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.865425334173E-06   1.629259974594E-07   0.000000000000E+00  -2.162468321646E-06  -1.759837580059E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015605236364E-06  -1.268618865195E-07   0.000000000000E+00   1.609982364342E-06   1.467480201678E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.855851751209E-06   1.593005965571E-07   0.000000000000E+00  -2.141942394547E-06  -1.793149634090E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.011155240701E-06  -1.242987003732E-07   0.000000000000E+00   1.596092220825E-06   1.515504502548E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846042870914E-06   1.556954860015E-07   0.000000000000E+00  -2.121432332113E-06  -1.825998470920E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.006506099353E-06  -1.217470841915E-07   0.000000000000E+00   1.582186010797E-06   1.562994517274E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.836003609958E-06   1.521108715063E-07   0.000000000000E+00  -2.100940991682E-06  -1.858386140412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.001661388786E-06  -1.192072243555E-07   0.000000000000E+00   1.568266139725E-06   1.609951539588E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825738840097E-06   1.485469519245E-07   0.000000000000E+00  -2.080471174865E-06  -1.890314731566E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.996624847455E-06  -1.166796623049E-07   0.000000000000E+00   1.554334917490E-06   1.656376234528E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.815253388181E-06   1.450039194028E-07   0.000000000000E+00  -2.060025628048E-06  -1.921786371507E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.991399520234E-06  -1.141638380230E-07   0.000000000000E+00   1.540394619283E-06   1.702269202154E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.804552035900E-06   1.414819594177E-07   0.000000000000E+00  -2.039607042935E-06  -1.952803224270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.985989056894E-06  -1.116602068619E-07   0.000000000000E+00   1.526447538691E-06   1.747632214301E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.793639519867E-06   1.379812509222E-07   0.000000000000E+00  -2.019218057126E-06  -1.983367489763E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.980396920076E-06  -1.091690376069E-07   0.000000000000E+00   1.512495763861E-06   1.792469461422E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.782520531475E-06   1.345019663951E-07   0.000000000000E+00  -1.998861254675E-06  -2.013481402596E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.974627075512E-06  -1.066910907607E-07   0.000000000000E+00   1.498541846850E-06   1.836776040873E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.771199716867E-06   1.310442719542E-07   0.000000000000E+00  -1.978539166647E-06  -2.043147231046E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.968682188120E-06  -1.042256154041E-07   0.000000000000E+00   1.484587300854E-06   1.880560585047E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.759681676894E-06   1.276083274545E-07   0.000000000000E+00  -1.958254271622E-06  -2.072367276014E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.962565899685E-06  -1.017731037966E-07   0.000000000000E+00   1.470634439921E-06   1.923818239262E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747970967085E-06   1.241942865568E-07   0.000000000000E+00  -1.938008996360E-06  -2.101143869914E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.956281585498E-06  -9.933376768468E-08   0.000000000000E+00   1.456685568137E-06   1.966551545550E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.736072097618E-06   1.208022968378E-07   0.000000000000E+00  -1.917805716216E-06  -2.129479375720E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.949832611177E-06  -9.690783474080E-08   0.000000000000E+00   1.442742970072E-06   2.008762894835E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723989533367E-06   1.174324998714E-07   0.000000000000E+00  -1.897646755832E-06  -2.157376185875E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943222180283E-06  -9.449525355491E-08   0.000000000000E+00   1.428807871151E-06   2.050452488897E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.711727693824E-06   1.140850313108E-07   0.000000000000E+00  -1.877534389594E-06  -2.184836721330E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936453596128E-06  -9.209626617715E-08   0.000000000000E+00   1.414882677611E-06   2.091623465466E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.699290953179E-06   1.107600209939E-07   0.000000000000E+00  -1.857470842244E-06  -2.211863430573E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929530091809E-06  -8.971098700603E-08   0.000000000000E+00   1.400969210504E-06   2.132278868094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.686683640326E-06   1.074575930179E-07   0.000000000000E+00  -1.837458289407E-06  -2.238458788616E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.922454884834E-06  -8.733955348748E-08   0.000000000000E+00   1.387069349436E-06   2.172419191466E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.673910038869E-06   1.041778658251E-07   0.000000000000E+00  -1.817498858139E-06  -2.264625296064E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.915231162377E-06  -8.498209688776E-08   0.000000000000E+00   1.373184939715E-06   2.212044616553E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.660974387223E-06   1.009209523010E-07   0.000000000000E+00  -1.797594627507E-06  -2.290365478154E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.907862081314E-06  -8.263873980753E-08   0.000000000000E+00   1.359317786631E-06   2.251157231100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.647880878636E-06   9.768695985297E-08   0.000000000000E+00  -1.777747629141E-06  -2.315681883866E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.900350770802E-06  -8.030960108728E-08   0.000000000000E+00   1.345469663770E-06   2.289759323741E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.634633661198E-06   9.447599048963E-08   0.000000000000E+00  -1.757959847713E-06  -2.340577084975E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892700332529E-06  -7.799480145971E-08   0.000000000000E+00   1.331642340812E-06   2.327852197642E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.621236838042E-06   9.128814091390E-08   0.000000000000E+00  -1.738233221620E-06  -2.365053675130E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.884913817635E-06  -7.569441184917E-08   0.000000000000E+00   1.317837400395E-06   2.365438702970E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.607694467277E-06   8.812350260692E-08   0.000000000000E+00  -1.718569643358E-06  -2.389114269066E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.876994383443E-06  -7.340869562731E-08   0.000000000000E+00   1.304056864547E-06   2.402517062153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.594010562172E-06   8.498216189742E-08   0.000000000000E+00  -1.698970960267E-06  -2.412761501599E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.868944690326E-06  -7.113729337151E-08   0.000000000000E+00   1.290301659219E-06   2.439099712628E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.580189091216E-06   8.186420006869E-08   0.000000000000E+00  -1.679438974869E-06  -2.435998026917E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860768310232E-06  -6.888099698061E-08   0.000000000000E+00   1.276573949405E-06   2.475180938829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.566233978225E-06   7.876969341117E-08   0.000000000000E+00  -1.659975445592E-06  -2.458826517576E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.852467778918E-06  -6.663944230864E-08   0.000000000000E+00   1.262875231787E-06   2.510762047791E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.552149102487E-06   7.569871333604E-08   0.000000000000E+00  -1.640582087181E-06  -2.481249663838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.844046128310E-06  -6.441281987926E-08   0.000000000000E+00   1.249206983466E-06   2.545846013352E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.537938298763E-06   7.265132641612E-08   0.000000000000E+00  -1.621260571296E-06  -2.503270172723E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.835506263323E-06  -6.220120852167E-08   0.000000000000E+00   1.235570702145E-06   2.580435641849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.523605357590E-06   6.962759450720E-08   0.000000000000E+00  -1.602012527046E-06  -2.524890767299E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.826851062746E-06  -6.000470022893E-08   0.000000000000E+00   1.221967860466E-06   2.614533027662E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.509154025252E-06   6.662757478817E-08   0.000000000000E+00  -1.582839541512E-06  -2.546114185821E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.818083367324E-06  -5.782337204330E-08   0.000000000000E+00   1.208399898525E-06   2.648139949107E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494588004028E-06   6.365131987053E-08   0.000000000000E+00  -1.563743160282E-06  -2.566943181021E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.809206005957E-06  -5.565730765293E-08   0.000000000000E+00   1.194868221301E-06   2.681258964266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.479910952253E-06   6.069887785804E-08   0.000000000000E+00  -1.544724887958E-06  -2.587380519331E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.800221786059E-06  -5.350659031733E-08   0.000000000000E+00   1.181374196110E-06   2.713894182488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465126484551E-06   5.777029242442E-08   0.000000000000E+00  -1.525786188764E-06  -2.607428980076E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.791133428917E-06  -5.137125683098E-08   0.000000000000E+00   1.167919170726E-06   2.746047654455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450238171927E-06   5.486560290232E-08   0.000000000000E+00  -1.506928486920E-06  -2.627091354853E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.781943829191E-06  -4.925160769709E-08   0.000000000000E+00   1.154504567132E-06   2.777720004205E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.435249541982E-06   5.198484434107E-08   0.000000000000E+00  -1.488153167358E-06  -2.646370446690E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.772655411293E-06  -4.714727215058E-08   0.000000000000E+00   1.141131223404E-06   2.808912594216E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.420164079024E-06   4.912804758906E-08   0.000000000000E+00  -1.469461576066E-06  -2.665269069422E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.763270827188E-06  -4.505830116777E-08   0.000000000000E+00   1.127801082316E-06   2.839630509098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.404985224308E-06   4.629523937434E-08   0.000000000000E+00  -1.450855020711E-06  -2.683790046969E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753793088879E-06  -4.298531768357E-08   0.000000000000E+00   1.114515269957E-06   2.869872370992E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389716376170E-06   4.348644236347E-08   0.000000000000E+00  -1.432334771111E-06  -2.701936212617E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.744224528753E-06  -4.092782739406E-08   0.000000000000E+00   1.101274201958E-06   2.899647290806E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.374360890240E-06   4.070167524722E-08   0.000000000000E+00  -1.413902059769E-06  -2.719710408412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.734567849151E-06  -3.888616655742E-08   0.000000000000E+00   1.088079744412E-06   2.928952131041E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.358922079630E-06   3.794095280915E-08   0.000000000000E+00  -1.395558082358E-06  -2.737115484461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724825603212E-06  -3.686031595434E-08   0.000000000000E+00   1.074932922167E-06   2.957791756650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.343403215116E-06   3.520428598743E-08   0.000000000000E+00  -1.377303998232E-06  -2.754154298272E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.715000230962E-06  -3.485021838187E-08   0.000000000000E+00   1.061834817206E-06   2.986169576372E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.327807525349E-06   3.249168195429E-08   0.000000000000E+00  -1.359140930946E-06  -2.770829714147E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.705094366624E-06  -3.285605475719E-08   0.000000000000E+00   1.048786508525E-06   3.014086646438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.312138197078E-06   2.980314418494E-08   0.000000000000E+00  -1.341069968759E-06  -2.787144602560E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.695110419122E-06  -3.087778713738E-08   0.000000000000E+00   1.035789040767E-06   3.041545023208E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.296398375326E-06   2.713867252361E-08   0.000000000000E+00  -1.323092165076E-06  -2.803101839530E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.685050845527E-06  -2.891545658000E-08   0.000000000000E+00   1.022843444697E-06   3.068547992568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.280591163647E-06   2.449826325334E-08   0.000000000000E+00  -1.305208539013E-06  -2.818704306009E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674918067734E-06  -2.696909499704E-08   0.000000000000E+00   1.009950727926E-06   3.095098353657E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264719624294E-06   2.188190916248E-08   0.000000000000E+00  -1.287420075833E-06  -2.833954887338E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664714479124E-06  -2.503873073800E-08   0.000000000000E+00   9.971118697817E-07   3.121198442573E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.248786778507E-06   1.928959961456E-08   0.000000000000E+00  -1.269727727464E-06  -2.848856472645E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.654442443543E-06  -2.312438815011E-08   0.000000000000E+00   9.843278230295E-07   3.146850691574E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.232795606660E-06   1.672132060262E-08   0.000000000000E+00  -1.252132412974E-06  -2.863411954230E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.644104287130E-06  -2.122608052448E-08   0.000000000000E+00   9.715995093347E-07   3.172059193576E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.216749048584E-06   1.417705483478E-08   0.000000000000E+00  -1.234635019038E-06  -2.877624227121E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.633702347122E-06  -1.934384964381E-08   0.000000000000E+00   9.589278522849E-07   3.196827303135E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.200650003693E-06   1.165678177622E-08   0.000000000000E+00  -1.217236400431E-06  -2.891496188417E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.623238885644E-06  -1.747769953550E-08   0.000000000000E+00   9.463136686384E-07   3.221157023910E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.184501331346E-06   9.160477738701E-09   0.000000000000E+00  -1.199937380483E-06  -2.905030736861E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.612716209511E-06  -1.562768862538E-08   0.000000000000E+00   9.337580308601E-07   3.245047851738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.168305850981E-06   6.688115913270E-09   0.000000000000E+00  -1.182738751582E-06  -2.918230772180E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.602136407233E-06  -1.379367792057E-08   0.000000000000E+00   9.212612532145E-07   3.268508597365E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.152066342410E-06   4.239666460982E-09   0.000000000000E+00  -1.165641275589E-06  -2.931099194753E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591501774889E-06  -1.197579362417E-08   0.000000000000E+00   9.088245131894E-07   3.291538268073E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.135785546057E-06   1.815096552223E-09   0.000000000000E+00  -1.148645684359E-06  -2.943638904932E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.580814488568E-06  -1.017405019774E-08   0.000000000000E+00   8.964486254251E-07   3.314139086423E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.119466163226E-06  -5.856295536892E-10   0.000000000000E+00  -1.131752680161E-06  -2.955852802672E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.570076487007E-06  -8.388243934622E-09   0.000000000000E+00   8.841342552145E-07   3.336314457461E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.103110856308E-06  -2.962550458849E-09   0.000000000000E+00  -1.114962936109E-06  -2.967743787017E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559290481699E-06  -6.618951283484E-09   0.000000000000E+00   8.718821439170E-07   3.358067911934E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.086722249093E-06  -5.315707566866E-09   0.000000000000E+00  -1.098277096716E-06  -2.979314755596E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.548457951381E-06  -4.865580775910E-09   0.000000000000E+00   8.596929734451E-07   3.379404120518E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.070302926972E-06  -7.645145019591E-09   0.000000000000E+00  -1.081695778191E-06  -2.990568604221E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.537581209840E-06  -3.128379160049E-09   0.000000000000E+00   8.475676028630E-07   3.400325104020E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.053855437261E-06  -9.950909641877E-09   0.000000000000E+00  -1.065219569037E-06  -3.001508226376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526662187254E-06  -1.407180511830E-09   0.000000000000E+00   8.355061127392E-07   3.420831666411E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.037382289388E-06  -1.223305088604E-08   0.000000000000E+00  -1.048849030383E-06  -3.012136512819E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.515703041724E-06   2.977728982588E-10   0.000000000000E+00   8.235101252698E-07   3.440927963718E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020885955219E-06  -1.449162076467E-08   0.000000000000E+00  -1.032584696451E-06  -3.022456351164E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.504705593170E-06   1.986757720109E-09   0.000000000000E+00   8.115792489497E-07   3.460616377451E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004368869317E-06  -1.672667380662E-08   0.000000000000E+00  -1.016427075009E-06  -3.032470625395E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.493671909867E-06   3.659614579761E-09   0.000000000000E+00   7.997146960631E-07   3.479900356077E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.987833429170E-06  -1.893826699749E-08   0.000000000000E+00  -1.000376647788E-06  -3.042182215509E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.482603714894E-06   5.316644402537E-09   0.000000000000E+00   7.879169207694E-07   3.498782025408E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.971281995521E-06  -2.112645972132E-08   0.000000000000E+00  -9.844338709131E-07  -3.051593997101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.471503468279E-06   6.957118279972E-09   0.000000000000E+00   7.761864853593E-07   3.517264526209E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954716892584E-06  -2.329131371009E-08   0.000000000000E+00  -9.685991752946E-07  -3.060708840956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.460372501878E-06   8.581784007812E-09   0.000000000000E+00   7.645239237658E-07   3.535352129879E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.938140408375E-06  -2.543289298814E-08   0.000000000000E+00  -9.528729670937E-07  -3.069529612675E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449212786807E-06   1.019050131051E-08   0.000000000000E+00   7.529295581765E-07   3.553050148041E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921554794945E-06  -2.755126381771E-08   0.000000000000E+00  -9.372556281070E-07  -3.078059172321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.438026208823E-06   1.178323913740E-08   0.000000000000E+00   7.414039685371E-07   3.570358960837E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.904962268670E-06  -2.964649465358E-08   0.000000000000E+00  -9.217475161713E-07  -3.086300373996E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.426814600728E-06   1.335996944443E-08   0.000000000000E+00   7.299478324605E-07   3.587279054141E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888365010539E-06  -3.171865608472E-08   0.000000000000E+00  -9.063489655986E-07  -3.094256065525E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.415579691326E-06   1.492076916462E-08   0.000000000000E+00   7.185614879744E-07   3.603815294615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871765166430E-06  -3.376782078502E-08   0.000000000000E+00  -8.910602875582E-07  -3.101929088120E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.404323254497E-06   1.646564980941E-08   0.000000000000E+00   7.072453660657E-07   3.619970848159E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.855164847371E-06  -3.579406346449E-08   0.000000000000E+00  -8.758817704650E-07  -3.109322275983E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.393046976359E-06   1.799467863815E-08   0.000000000000E+00   6.959998877206E-07   3.635748383276E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.838566129869E-06  -3.779746081453E-08   0.000000000000E+00  -8.608136803900E-07  -3.116438456050E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381752629881E-06   1.950782173278E-08   0.000000000000E+00   6.848254601758E-07   3.651150574996E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.821971056136E-06  -3.977809147164E-08   0.000000000000E+00  -8.458562614735E-07  -3.123280447565E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.370441853358E-06   2.100514879856E-08   0.000000000000E+00   6.737224574170E-07   3.666181720996E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805381634422E-06  -4.173603595283E-08   0.000000000000E+00  -8.310097362610E-07  -3.129851061886E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.359116281502E-06   2.248671038913E-08   0.000000000000E+00   6.626912399684E-07   3.680845910482E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.788799839289E-06  -4.367137661997E-08   0.000000000000E+00  -8.162743061449E-07  -3.136153102038E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.347777543226E-06   2.395253917657E-08   0.000000000000E+00   6.517321610488E-07   3.695144823550E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.772227611854E-06  -4.558419762321E-08   0.000000000000E+00  -8.016501516617E-07  -3.142189362580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336427287532E-06   2.540264486109E-08   0.000000000000E+00   6.408455585987E-07   3.709080199911E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.755666860157E-06  -4.747458486607E-08   0.000000000000E+00  -7.871374329958E-07  -3.147962629116E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325067066890E-06   2.683708277831E-08   0.000000000000E+00   6.300317538678E-07   3.722655532632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739119459358E-06  -4.934262594762E-08   0.000000000000E+00  -7.727362901919E-07  -3.153475678193E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313698441651E-06   2.825588510671E-08   0.000000000000E+00   6.192910964465E-07   3.735873693460E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722587252087E-06  -5.118841012808E-08   0.000000000000E+00  -7.584468436755E-07  -3.158731276878E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.302322922234E-06   2.965911662859E-08   0.000000000000E+00   6.086237681709E-07   3.748738474079E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.706072048709E-06  -5.301202827416E-08   0.000000000000E+00  -7.442691945097E-07  -3.163732182607E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.290942045093E-06   3.104680440550E-08   0.000000000000E+00   5.980301265514E-07   3.761251510056E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.689575627616E-06  -5.481357281995E-08   0.000000000000E+00  -7.302034247855E-07  -3.168481142840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.279557227797E-06   3.241906348879E-08   0.000000000000E+00   5.875101411338E-07   3.773419505450E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.673099735516E-06  -5.659313772828E-08   0.000000000000E+00  -7.162495980251E-07  -3.172980894808E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268170053574E-06   3.377578683745E-08   0.000000000000E+00   5.770645597224E-07   3.785242884863E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.656646087724E-06  -5.835081843845E-08   0.000000000000E+00  -7.024077594743E-07  -3.177234165329E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256781800367E-06   3.511725218447E-08   0.000000000000E+00   5.666928240171E-07   3.796725225810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.640216368443E-06  -6.008671182991E-08   0.000000000000E+00  -6.886779364609E-07  -3.181243670495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245394070649E-06   3.644322520444E-08   0.000000000000E+00   5.563962357833E-07   3.807869115284E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623812231064E-06  -6.180091617914E-08   0.000000000000E+00  -6.750601387735E-07  -3.185012115474E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234008119513E-06   3.775399586667E-08   0.000000000000E+00   5.461739686205E-07   3.818676402926E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.607435298459E-06  -6.349353111824E-08   0.000000000000E+00  -6.615543589748E-07  -3.188542194291E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222625322733E-06   3.904954525720E-08   0.000000000000E+00   5.360267178414E-07   3.829151286183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.591087163230E-06  -6.516465759694E-08   0.000000000000E+00  -6.481605727327E-07  -3.191836589556E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211247198719E-06   4.032979263993E-08   0.000000000000E+00   5.259545256757E-07   3.839296581166E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.574769388044E-06  -6.681439784084E-08   0.000000000000E+00  -6.348787391785E-07  -3.194897972290E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.199874867138E-06   4.159497436206E-08   0.000000000000E+00   5.159575286228E-07   3.849114952680E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558483505923E-06  -6.844285530934E-08   0.000000000000E+00  -6.217088012315E-07  -3.197729001741E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188509714203E-06   4.284507656980E-08   0.000000000000E+00   5.060358616812E-07   3.858609200042E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.542231020497E-06  -7.005013466105E-08   0.000000000000E+00  -6.086506858888E-07  -3.200332325119E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177153259414E-06   4.407985706443E-08   0.000000000000E+00   4.961896472667E-07   3.867783784824E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.526013406317E-06  -7.163634171625E-08   0.000000000000E+00  -5.957043046067E-07  -3.202710577425E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165806041756E-06   4.530026955339E-08   0.000000000000E+00   4.864189512970E-07   3.876642322050E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509832109152E-06  -7.320158341620E-08   0.000000000000E+00  -5.828695535975E-07  -3.204866381277E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.154469996016E-06   4.650550728074E-08   0.000000000000E+00   4.767239568325E-07   3.885185915916E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.493688546241E-06  -7.474596778577E-08   0.000000000000E+00  -5.701463140903E-07  -3.206802346721E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143146069373E-06   4.769590228942E-08   0.000000000000E+00   4.671046178738E-07   3.893417668372E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.477584106616E-06  -7.626960389856E-08   0.000000000000E+00  -5.575344527208E-07  -3.208521071061E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131835676821E-06   4.887145333862E-08   0.000000000000E+00   4.575612700097E-07   3.901338650706E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461520151370E-06  -7.777260184369E-08   0.000000000000E+00  -5.450338218152E-07  -3.210025138637E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.120539679809E-06   5.003241460651E-08   0.000000000000E+00   4.480933238149E-07   3.908958214237E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445498013932E-06  -7.925507268579E-08   0.000000000000E+00  -5.326442596376E-07  -3.211317120734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109259411873E-06   5.117867175009E-08   0.000000000000E+00   4.387014519805E-07   3.916272841849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.429519000414E-06  -8.071712843123E-08   0.000000000000E+00  -5.203655907992E-07  -3.212399575355E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097995986598E-06   5.231033282721E-08   0.000000000000E+00   4.293855199996E-07   3.923286734867E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413584389805E-06  -8.215888199423E-08   0.000000000000E+00  -5.081976264351E-07  -3.213275047163E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.086750507690E-06   5.342747436998E-08   0.000000000000E+00   4.201455047170E-07   3.930003811948E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.397695434331E-06  -8.358044716503E-08   0.000000000000E+00  -4.961401645957E-07  -3.213946067183E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.075524063644E-06   5.453016694434E-08   0.000000000000E+00   4.109813985769E-07   3.936428598278E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.381853359692E-06  -8.498193857321E-08   0.000000000000E+00  -4.841929904657E-07  -3.214415152802E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064317725353E-06   5.561847968338E-08   0.000000000000E+00   4.018931991945E-07   3.942563381716E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.366059365358E-06  -8.636347165891E-08   0.000000000000E+00  -4.723558767099E-07  -3.214684807539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053132553541E-06   5.669247181400E-08   0.000000000000E+00   3.928809004685E-07   3.948409533093E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.350314624869E-06  -8.772516263296E-08   0.000000000000E+00  -4.606285836745E-07  -3.214757520997E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041969551089E-06   5.775223963878E-08   0.000000000000E+00   3.839444714138E-07   3.953970024314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.334620286078E-06  -8.906712845724E-08   0.000000000000E+00  -4.490108597659E-07  -3.214635768608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030829832540E-06   5.879778208784E-08   0.000000000000E+00   3.750838710191E-07   3.959248180187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.318977471484E-06  -9.038948680210E-08   0.000000000000E+00  -4.375024416531E-07  -3.214322011660E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019714309018E-06   5.982922398257E-08   0.000000000000E+00   3.662990500415E-07   3.964247002088E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.303387278456E-06  -9.169235602115E-08   0.000000000000E+00  -4.261030545552E-07  -3.213818697049E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008623983392E-06   6.084660366905E-08   0.000000000000E+00   3.575900980973E-07   3.968969056607E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287850779546E-06  -9.297585511986E-08   0.000000000000E+00  -4.148124125225E-07  -3.213128257271E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.975597340003E-07   6.185011344482E-08   0.000000000000E+00   3.489564094307E-07   3.973416220899E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.272369022770E-06  -9.424010372495E-08   0.000000000000E+00  -4.036302186984E-07  -3.212253110247E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.865226749683E-07   6.283957744113E-08   0.000000000000E+00   3.403989184970E-07   3.977594067221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.256943031813E-06  -9.548522205993E-08   0.000000000000E+00  -3.925561655567E-07  -3.211195659205E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.755135473896E-07   6.381532454692E-08   0.000000000000E+00   3.319164866658E-07   3.981503855129E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241573806438E-06  -9.671133090767E-08   0.000000000000E+00  -3.815899352132E-07  -3.209958292675E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.645332616680E-07   6.477738350346E-08   0.000000000000E+00   3.235092407034E-07   3.985152418876E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.226262322620E-06  -9.791855158881E-08   0.000000000000E+00  -3.707311995924E-07  -3.208543384311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.535827819431E-07   6.572574193252E-08   0.000000000000E+00   3.151774084265E-07   3.988536844508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211009532922E-06  -9.910700593224E-08   0.000000000000E+00  -3.599796207824E-07  -3.206953292811E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.426629759294E-07   6.666048461580E-08   0.000000000000E+00   3.069207963223E-07   3.991660940460E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195816366709E-06  -1.002768162473E-07   0.000000000000E+00  -3.493348512137E-07  -3.205190361864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.317746907536E-07   6.758169674887E-08   0.000000000000E+00   2.987392142466E-07   3.994528397516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.180683730434E-06  -1.014281052960E-07   0.000000000000E+00  -3.387965339016E-07  -3.203256920048E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209187145585E-07   6.848947687450E-08   0.000000000000E+00   2.906325167907E-07   3.997141933947E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165612507901E-06  -1.025609962679E-07   0.000000000000E+00  -3.283643027199E-07  -3.201155280772E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.100958727015E-07   6.938389560287E-08   0.000000000000E+00   2.826005612542E-07   3.999503880508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.150603560556E-06  -1.036756127547E-07   0.000000000000E+00  -3.180377826392E-07  -3.198887742158E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.993069582731E-07   7.026503240616E-08   0.000000000000E+00   2.746431900714E-07   4.001617617700E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.135657727723E-06  -1.047720787228E-07   0.000000000000E+00  -3.078165899161E-07  -3.196456587019E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.885527365798E-07   7.113297479335E-08   0.000000000000E+00   2.667602496945E-07   4.003487351612E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.120775826889E-06  -1.058505184885E-07   0.000000000000E+00  -2.977003323692E-07  -3.193864082791E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.778335329501E-07   7.198822479651E-08   0.000000000000E+00   2.589515404093E-07   4.005115413094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105958653982E-06  -1.069110566940E-07   0.000000000000E+00  -2.876886096009E-07  -3.191112481454E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.671514691741E-07   7.282952894323E-08   0.000000000000E+00   2.512169744128E-07   4.006502778441E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.091206983576E-06  -1.079538182833E-07   0.000000000000E+00  -2.777810131880E-07  -3.188204019464E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.565058898428E-07   7.365829581787E-08   0.000000000000E+00   2.435563032602E-07   4.007652407130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.076521569209E-06  -1.089789284790E-07   0.000000000000E+00  -2.679771269481E-07  -3.185140917732E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.458979745152E-07   7.447417089097E-08   0.000000000000E+00   2.359693519731E-07   4.008567285445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061903143624E-06  -1.099865127552E-07   0.000000000000E+00  -2.582765271153E-07  -3.181925381580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.353284270367E-07   7.527722010349E-08   0.000000000000E+00   2.284559707072E-07   4.009249749566E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.047352419017E-06  -1.109766968199E-07   0.000000000000E+00  -2.486787825906E-07  -3.178559600645E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.247978913454E-07   7.606754530940E-08   0.000000000000E+00   2.210159021308E-07   4.009702674674E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.032870087337E-06  -1.119496065880E-07   0.000000000000E+00  -2.391834551454E-07  -3.175045748908E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.143070134346E-07   7.684525153625E-08   0.000000000000E+00   2.136488156333E-07   4.009929641256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018456820458E-06  -1.129053681621E-07   0.000000000000E+00  -2.297900996064E-07  -3.171385984568E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.038564411719E-07   7.761042101065E-08   0.000000000000E+00   2.063544901329E-07   4.009934604974E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.004113270519E-06  -1.138441078073E-07   0.000000000000E+00  -2.204982640761E-07  -3.167582450144E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.934468648662E-07   7.836307340432E-08   0.000000000000E+00   1.991329393441E-07   4.009718705163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.898400701173E-07  -1.147659519351E-07   0.000000000000E+00  -2.113074901693E-07  -3.163637272261E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.830788721495E-07   7.910332117543E-08   0.000000000000E+00   1.919838115866E-07   4.009284352279E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.756378325966E-07  -1.156710270768E-07   0.000000000000E+00  -2.022173131399E-07  -3.159552561791E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.727530596364E-07   7.983124940889E-08   0.000000000000E+00   1.849068647927E-07   4.008633404729E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.615071522720E-07  -1.165594598667E-07   0.000000000000E+00  -1.932272621548E-07  -3.155330413718E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.624700044662E-07   8.054694284569E-08   0.000000000000E+00   1.779019066971E-07   4.007769039705E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.474486047078E-07  -1.174313770194E-07   0.000000000000E+00  -1.843368604303E-07  -3.150972907209E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.522302772391E-07   8.125052605377E-08   0.000000000000E+00   1.709683659436E-07   4.006693680916E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.334627469072E-07  -1.182869053127E-07   0.000000000000E+00  -1.755456254552E-07  -3.146482105463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.420345102562E-07   8.194194947050E-08   0.000000000000E+00   1.641065752194E-07   4.005410402302E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.195501176096E-07  -1.191261715672E-07   0.000000000000E+00  -1.668530691761E-07  -3.141860055840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.318831597963E-07   8.262140467612E-08   0.000000000000E+00   1.573159496612E-07   4.003921022655E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.057112375162E-07  -1.199493026242E-07   0.000000000000E+00  -1.582586981507E-07  -3.137108789778E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.217767917369E-07   8.328895728992E-08   0.000000000000E+00   1.505960901662E-07   4.002228382536E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.919466095229E-07  -1.207564253318E-07   0.000000000000E+00  -1.497620137759E-07  -3.132230322750E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.117158729349E-07   8.394470752942E-08   0.000000000000E+00   1.439468789751E-07   4.000336796183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.782567189912E-07  -1.215476665235E-07   0.000000000000E+00  -1.413625124555E-07  -3.127226654347E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.017009036386E-07   8.458874267442E-08   0.000000000000E+00   1.373680085486E-07   3.998248310014E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.646420339257E-07  -1.223231530010E-07   0.000000000000E+00  -1.330596857341E-07  -3.122099768185E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.917324528334E-07   8.522108248681E-08   0.000000000000E+00   1.308592620439E-07   3.995963400559E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.511030052728E-07  -1.230830115165E-07   0.000000000000E+00  -1.248530205356E-07  -3.116851631978E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.818109219630E-07   8.584186528489E-08   0.000000000000E+00   1.244202733126E-07   3.993485248121E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.376400671091E-07  -1.238273687574E-07   0.000000000000E+00  -1.167419992944E-07  -3.111484197474E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.719367931094E-07   8.645114867666E-08   0.000000000000E+00   1.180508477242E-07   3.990815882829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.242536369101E-07  -1.245563513251E-07   0.000000000000E+00  -1.087261001230E-07  -3.105999400497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.621104640599E-07   8.704910272682E-08   0.000000000000E+00   1.117502490750E-07   3.987961652007E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.109441157681E-07  -1.252700857223E-07   0.000000000000E+00  -1.008047970073E-07  -3.100399160977E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.523324406342E-07   8.763569801369E-08   0.000000000000E+00   1.055187390225E-07   3.984919762636E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.977118886078E-07  -1.259686983350E-07   0.000000000000E+00  -9.297755992972E-08  -3.094685382896E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.426031130899E-07   8.821105773854E-08   0.000000000000E+00   9.935583384257E-08   3.981693928823E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.845573244077E-07  -1.266523154175E-07   0.000000000000E+00  -8.524385505761E-08  -3.088859954327E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.329228822687E-07   8.877527385470E-08   0.000000000000E+00   9.326118425828E-08   3.978288024566E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.714807764809E-07  -1.273210630762E-07   0.000000000000E+00  -7.760314490468E-08  -3.082924747482E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.232921369628E-07   8.932843541208E-08   0.000000000000E+00   8.723446638037E-08   3.974705476937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.584825826265E-07  -1.279750672539E-07   0.000000000000E+00  -7.005488845421E-08  -3.076881618687E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.137114444211E-07   8.987043425417E-08   0.000000000000E+00   8.127538432354E-08   3.970947405260E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.455630654193E-07  -1.286144537165E-07   0.000000000000E+00  -6.259854134779E-08  -3.070732408406E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.041806828011E-07   9.040186811549E-08   0.000000000000E+00   7.538359666358E-08   3.967015123107E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.327225323766E-07  -1.292393480366E-07   0.000000000000E+00  -5.523355601573E-08  -3.064478941266E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.947006004178E-07   9.092240276079E-08   0.000000000000E+00   6.955879514341E-08   3.962911460635E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.199612761944E-07  -1.298498755801E-07   0.000000000000E+00  -4.795938181387E-08  -3.058123026112E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.852715120093E-07   9.143217082463E-08   0.000000000000E+00   6.380064277746E-08   3.958638958667E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.072795749819E-07  -1.304461614938E-07   0.000000000000E+00  -4.077546521123E-08  -3.051666455961E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.758937370013E-07   9.193128508051E-08   0.000000000000E+00   5.810880583916E-08   3.954199844585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.946776924594E-07  -1.310283306876E-07   0.000000000000E+00  -3.368124987431E-08  -3.045111008089E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.665675571752E-07   9.241984616345E-08   0.000000000000E+00   5.248295285744E-08   3.949596024541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.821558781819E-07  -1.315965078257E-07   0.000000000000E+00  -2.667617685067E-08  -3.038458444072E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.572932363100E-07   9.289797283562E-08   0.000000000000E+00   4.692276997709E-08   3.944829732084E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.697143677420E-07  -1.321508173100E-07   0.000000000000E+00  -1.975968469312E-08  -3.031710509744E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.480711763280E-07   9.336567828645E-08   0.000000000000E+00   4.142791041625E-08   3.939904716117E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.573533829696E-07  -1.326913832700E-07   0.000000000000E+00  -1.293120958235E-08  -3.024868935300E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.389016186743E-07   9.382307519286E-08   0.000000000000E+00   3.599807482194E-08   3.934823129341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450731321805E-07  -1.332183295486E-07   0.000000000000E+00  -6.190185493942E-09  -3.017935435297E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.297847278283E-07   9.427035898923E-08   0.000000000000E+00   3.063241128757E-08   3.929589183933E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.328738103363E-07  -1.337317796909E-07   0.000000000000E+00   4.639557248647E-10  -3.010911708740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.207208816069E-07   9.470751007416E-08   0.000000000000E+00   2.533102541094E-08   3.924200402281E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.207555992946E-07  -1.342318569304E-07   0.000000000000E+00   7.031784163505E-09  -3.003799439018E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.117103953220E-07   9.513452431779E-08   0.000000000000E+00   2.009397669436E-08   3.918660681878E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.087186679575E-07  -1.347186841816E-07   0.000000000000E+00   1.351387177774E-08  -2.996600294069E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.027534269766E-07   9.555162410015E-08   0.000000000000E+00   1.492020914450E-08   3.912972131695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.967631725178E-07  -1.351923840229E-07   0.000000000000E+00   1.991079223146E-08  -2.989315926339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.938502320792E-07   9.595884176774E-08   0.000000000000E+00   9.809652171378E-09   3.907137239993E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.848892566512E-07  -1.356530786913E-07   0.000000000000E+00   2.622312077876E-08  -2.981947972851E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.850010158153E-07   9.635627526310E-08   0.000000000000E+00   4.761900259204E-09   3.901157688674E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.730970516992E-07  -1.361008900661E-07   0.000000000000E+00   3.245143416358E-08  -2.974498055241E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.762059979183E-07   9.674400594652E-08   0.000000000000E+00  -2.234166760272E-10   3.895036561541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.613866768810E-07  -1.365359396625E-07   0.000000000000E+00   3.859631048996E-08  -2.966967779858E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.674653769859E-07   9.712211963415E-08   0.000000000000E+00  -5.146674553863E-09   3.888777241305E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.497582394642E-07  -1.369583486209E-07   0.000000000000E+00   4.465832909171E-08  -2.959358737717E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.587793385681E-07   9.749069852216E-08   0.000000000000E+00  -1.000821378746E-08   3.882380799415E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.382118349825E-07  -1.373682376929E-07   0.000000000000E+00   5.063807044977E-08  -2.951672504617E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.501480922177E-07   9.784982586937E-08   0.000000000000E+00  -1.480843806882E-08   3.875848186835E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.267475474262E-07  -1.377657272377E-07   0.000000000000E+00   5.653611606028E-08  -2.943910641208E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.415717881277E-07   9.819958835259E-08   0.000000000000E+00  -1.954770332616E-08   3.869181809189E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.153654494133E-07  -1.381509372068E-07   0.000000000000E+00   6.235304833724E-08  -2.936074692986E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.330505432035E-07   9.854010355947E-08   0.000000000000E+00  -2.422638168919E-08   3.862383933686E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.040656023840E-07  -1.385239871384E-07   0.000000000000E+00   6.808945047831E-08  -2.928166190365E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.245847452266E-07   9.887130085382E-08   0.000000000000E+00  -2.884474647258E-08   3.855455882371E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.928480567883E-07  -1.388849961478E-07   0.000000000000E+00   7.374590640901E-08  -2.920186648776E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161742985628E-07   9.919341743120E-08   0.000000000000E+00  -3.340328816847E-08   3.848400200655E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.817128522629E-07  -1.392340829167E-07   0.000000000000E+00   7.932300064798E-08  -2.912137568666E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.078193565474E-07   9.950653669626E-08   0.000000000000E+00  -3.790252089391E-08   3.841220018308E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.706600178500E-07  -1.395713656866E-07   0.000000000000E+00   8.482131818857E-08  -2.904020435592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.995200649057E-07   9.981072743308E-08   0.000000000000E+00  -4.234278896598E-08   3.833918435126E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.596895721127E-07  -1.398969622493E-07   0.000000000000E+00   9.024144445288E-08  -2.895836720270E-06
Spline
34  3.94
3.824197320973817e+00  6.246534017519908e+00  -1.756153443331128e-02
2.25000  2.30000  7.705623768061226e-02  -3.618370306345775e-01  6.918681015909361e-01  -5.512005034082628e-01
2.30000  2.35000  6.062515633993475e-02  -2.967842242510461e-01  6.091880260796970e-01  -5.400066122635846e-01
2.35000  2.40000  4.724141436604867e-02  -2.399154712350530e-01  5.281870342401589e-01  -5.309993893455305e-01
2.40000  2.45000  3.649973346622826e-02  -1.910792632311287e-01  4.485371258383296e-01  -5.195500403475186e-01
2.45000  2.50000  2.800216936422417e-02  -1.501221759499019e-01  3.706046197862014e-01  -5.156825274432734e-01
2.50000  2.55000  2.135811180026419e-02  -1.169293329271065e-01  2.932522406697107e-01  -4.618474610507056e-01
2.55000  2.60000  1.618704482295182e-02  -9.106796481801575e-02  2.239751215121051e-01  -3.573950854019103e-01
2.60000  2.65000  1.214891000015604e-02  -7.135091580731949e-02  1.703658587018183e-01  -2.624738131496442e-01
2.65000  2.70000  8.974469629900915e-03  -5.628288353576004e-02  1.309947867293718e-01  -1.579631013749625e-01
2.70000  2.75000  6.468067032264460e-03  -4.436812812313502e-02  1.073003215231273e-01  -1.045892218014902e-01
2.75000  2.80000  4.504837777190347e-03  -3.442251513433350e-02  9.161193825290379e-02  -1.016694055300556e-01
2.80000  2.85000  3.000033190414679e-03  -2.602384185051857e-02  7.636152742339550e-02  -9.120845643453490e-02
2.85000  2.90000  1.878343859392917e-03  -1.907175253143800e-02  6.268025895821519e-02  -8.276815284091976e-02
2.90000  2.95000  1.071110861111442e-03  -1.342448778192340e-02  5.026503603207727e-02  -7.378640006377402e-02
2.95000  3.00000  5.163257620874916e-04  -8.951382179193956e-03  3.919707602251111e-02  -6.494979851887669e-02
3.00000  3.05000  1.586306183692130e-04  -5.518798065834430e-03  2.945460624467964e-02  -5.607404122850401e-02
3.05000  3.10000  -5.068202446437185e-05  -2.993892750580253e-03  2.104350006040407e-02  -4.720975568779096e-02
3.10000  3.15000  -1.536691313033486e-04  -1.243615912198272e-03  1.396203670723539e-02  -3.833873889382344e-02
3.15000  3.20000  -1.857371775069016e-04  -1.349527831784121e-04  8.211225873161891e-03  -2.948317536338049e-02
3.20000  3.25000  -1.756421489033399e-04  4.650459889124254e-04  3.788749568654794e-03  -2.057253003199431e-02
3.25000  3.30000  -1.454895417900811e-04  6.896269705379471e-04  7.028700638556578e-04  -1.186675864074248e-02
3.30000  3.35000  -1.107343629336375e-04  6.709132871179447e-04  -1.077143732255707e-03  -2.396573290328131e-03
3.35000  3.40000  -8.018112956967039e-05  5.452246142149122e-04  -1.436629725804929e-03  1.970915092941330e-03
3.40000  3.45000  -5.626510878681951e-05  4.163435048314797e-04  -1.140992461863731e-03  1.235711600298395e-03
3.45000  3.50000  -3.814595074986747e-05  3.115120956473441e-04  -9.556357218189703e-04  1.264906794126026e-03
3.50000  3.55000  -2.480132192278197e-05  2.254353244213925e-04  -7.658997027000671e-04  1.089284046579113e-03
3.55000  3.60000  -1.530814445264015e-05  1.570149845007294e-04  -6.025070957132007e-04  9.685343780592783e-04
3.60000  3.65000  -8.842596169629244e-06  1.040282827648537e-04  -4.572269390043081e-04  8.331103348057077e-04
3.65000  3.70000  -4.680110587046627e-06  6.455391637546580e-05  -3.322603887834524e-04  7.015107114600673e-04
3.70000  3.75000  -2.195376901299450e-06  3.658920783307094e-05  -2.270337820644418e-04  5.692877832169201e-04
3.75000  3.80000  -8.623399919048956e-07  1.815548800075371e-05  -1.416406145819041e-04  4.357336546545255e-04
3.80000  3.85000  -2.542004214901557e-07  7.259428952472275e-06  -7.628056638372550e-05  3.081276322682481e-04
3.85000  3.90000  -4.341443579232418e-08  1.942329556111569e-06  -3.006142154348805e-05  1.580603854963298e-04
3.90000  3.94000  -1.693963658424690e-09  1.216402929852394e-07  -6.352363719038662e-06  2.849580018621095e-04  -6.631213661124721e-03  5.596414787872318e-02


==> anc/C-H.skf <==
0.020000 600
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.299805549611E-01  -2.657951697412E-01   0.000000000000E+00   7.764013296701E-03  -5.226507409848E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.302490605695E-01   9.062076001381E-01   0.000000000000E+00  -1.745478150099E-01   8.711877892137E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.254963284948E-01  -2.639565996620E-01   0.000000000000E+00   1.121055503807E-02  -5.302791094792E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.191661458273E-01   9.023282902082E-01   0.000000000000E+00  -1.835749966931E-01   8.695981517234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.209823907472E-01  -2.620790333283E-01   0.000000000000E+00   1.485204182774E-02  -5.374855283568E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.076774185483E-01   8.982885918509E-01   0.000000000000E+00  -1.926146252391E-01   8.678916539079E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.164513942883E-01  -2.601665939306E-01   0.000000000000E+00   1.867061080888E-02  -5.442598579567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.957991302028E-01   8.940921337131E-01   0.000000000000E+00  -2.016619986297E-01   8.660659445190E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.119150439205E-01  -2.582232216642E-01   0.000000000000E+00   2.264874489965E-02  -5.505952281276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.835477463975E-01   8.897426214188E-01   0.000000000000E+00  -2.107121255200E-01   8.641189288210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.073841075928E-01  -2.562526681270E-01   0.000000000000E+00   2.676936922667E-02  -5.564875939411E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.709399057990E-01   8.852438299113E-01   0.000000000000E+00  -2.197597576900E-01   8.620487681614E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.028684386538E-01  -2.542584930023E-01   0.000000000000E+00   3.101592450218E-02  -5.619353634480E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.579923807744E-01   8.805995960170E-01   0.000000000000E+00  -2.287994218150E-01   8.598538781376E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983770100791E-01  -2.522440632980E-01   0.000000000000E+00   3.537242408789E-02  -5.669391000596E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.447220397626E-01   8.758138112347E-01   0.000000000000E+00  -2.378254504001E-01   8.575329255636E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939179615555E-01  -2.502125553849E-01   0.000000000000E+00   3.982349440667E-02  -5.715012925294E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.311458113721E-01   8.708904147579E-01   0.000000000000E+00  -2.468320117571E-01   8.550848244170E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.894986655975E-01  -2.481669598323E-01   0.000000000000E+00   4.435439398250E-02  -5.756261673075E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.172806502004E-01   8.658333867320E-01   0.000000000000E+00  -2.558131389260E-01   8.525087309236E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.851257887714E-01  -2.461100891322E-01   0.000000000000E+00   4.895102986216E-02  -5.793195264055E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.031435043580E-01   8.606467417494E-01   0.000000000000E+00  -2.647627574639E-01   8.498040379194E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808053380390E-01  -2.440445865392E-01   0.000000000000E+00   5.359997498165E-02  -5.825885797451E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.887512846758E-01   8.553345225829E-01   0.000000000000E+00  -2.736747120428E-01   8.469703686096E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.765427020310E-01  -2.419729357373E-01   0.000000000000E+00   5.828847223652E-02  -5.854417604378E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.741208355717E-01   8.499007941585E-01   0.000000000000E+00  -2.825427918158E-01   8.440075698339E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.723426850355E-01  -2.398974704211E-01   0.000000000000E+00   6.300442896884E-02  -5.878885231995E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.592689075459E-01   8.443496377649E-01   0.000000000000E+00  -2.913607545212E-01   8.409157049297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682094767152E-01  -2.378203815550E-01   0.000000000000E+00   6.773645864818E-02  -5.899391662384E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.442121312713E-01   8.386851455005E-01   0.000000000000E+00  -3.001223493110E-01   8.376950462770E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641466676446E-01  -2.357437228287E-01   0.000000000000E+00   7.247387599493E-02  -5.916046535448E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.289669932453E-01   8.329114149540E-01   0.000000000000E+00  -3.088213382954E-01   8.343460675952E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601572523851E-01  -2.336694147712E-01   0.000000000000E+00   7.720670187382E-02  -5.928964676708E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.135498129640E-01   8.270325441162E-01   0.000000000000E+00  -3.174515168069E-01   8.308694360575E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.562436417397E-01  -2.315992477520E-01   0.000000000000E+00   8.192566016699E-02  -5.938264822418E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.979767215802E-01   8.210526265207E-01   0.000000000000E+00  -3.260067323944E-01   8.272660042747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524076837136E-01  -2.295348844624E-01   0.000000000000E+00   8.662216729170E-02  -5.944068544860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.822636420036E-01   8.149757466088E-01   0.000000000000E+00  -3.344809025630E-01   8.235368021993E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.486506909168E-01  -2.274778622998E-01   0.000000000000E+00   9.128831596718E-02  -5.946499329319E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.664262704026E-01   8.088059753156E-01   0.000000000000E+00  -3.428680312811E-01   8.196830289911E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.449734722536E-01  -2.254295959236E-01   0.000000000000E+00   9.591685475020E-02  -5.945681798104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.504800590644E-01   8.025473658729E-01   0.000000000000E+00  -3.511622242814E-01   8.157060448799E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413763673340E-01  -2.233913801121E-01   0.000000000000E+00   1.005011639987E-01  -5.941741019902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.344402005701E-01   7.962039498236E-01   0.000000000000E+00  -3.593577031842E-01   8.116073630581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378592820155E-01  -2.213643929950E-01   0.000000000000E+00   1.050352298790E-01  -5.934801924338E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.183216132419E-01   7.897797332454E-01   0.000000000000E+00  -3.674488184772E-01   8.073886416312E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.344217243010E-01  -2.193496996425E-01   0.000000000000E+00   1.095136167629E-01  -5.924988790175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.021389278181E-01   7.832786931756E-01   0.000000000000E+00  -3.754300613843E-01   8.030516756481E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.310628398944E-01  -2.173482559858E-01   0.000000000000E+00   1.139314387027E-01  -5.912424802917E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.859064753131E-01   7.767047742357E-01   0.000000000000E+00  -3.832960746628E-01   7.985983892339E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277814469913E-01  -2.153609130110E-01   0.000000000000E+00   1.182843303986E-01  -5.897231667140E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.696382760168E-01   7.700618854477E-01   0.000000000000E+00  -3.910416623652E-01   7.940308278410E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.245760700332E-01  -2.133884211785E-01   0.000000000000E+00   1.225684180545E-01  -5.879529285238E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.533480295926E-01   7.633538972396E-01   0.000000000000E+00  -3.986617986045E-01   7.893511506350E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214449722306E-01  -2.114314350041E-01   0.000000000000E+00   1.267802902910E-01  -5.859435469211E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.370491062286E-01   7.565846386333E-01   0.000000000000E+00  -4.061516353650E-01   7.845616230262E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183861867453E-01  -2.094905177606E-01   0.000000000000E+00   1.309169694101E-01  -5.837065705812E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.207545388003E-01   7.497578946101E-01   0.000000000000E+00  -4.135065093962E-01   7.796646093595E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.153975464812E-01  -2.075661462438E-01   0.000000000000E+00   1.349758831482E-01  -5.812532956290E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.044770160025E-01   7.428774036490E-01   0.000000000000E+00  -4.207219482318E-01   7.746625657702E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124767123409E-01  -2.056587155659E-01   0.000000000000E+00   1.389548370325E-01  -5.785947491451E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.882288764086E-01   7.359468554327E-01   0.000000000000E+00  -4.277936753729E-01   7.695580332130E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096212000956E-01  -2.037685439493E-01   0.000000000000E+00   1.428519875189E-01  -5.757416761111E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.720221034159E-01   7.289698887153E-01   0.000000000000E+00  -4.347176146767E-01   7.643536306710E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.068284056787E-01  -2.018958774714E-01   0.000000000000E+00   1.466658159133E-01  -5.727045282178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.558683210375E-01   7.219500893469E-01   0.000000000000E+00  -4.414898939882E-01   7.590520485486E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040956290217E-01  -2.000408947604E-01   0.000000000000E+00   1.503951032412E-01  -5.694934565895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.397787905003E-01   7.148909884509E-01   0.000000000000E+00  -4.481068480565E-01   7.536560422518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014200963948E-01  -1.982037115929E-01   0.000000000000E+00   1.540389060456E-01  -5.661183053185E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.237644076101E-01   7.077960607470E-01   0.000000000000E+00  -4.545650207716E-01   7.481684259598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.879898128591E-02  -1.963843854052E-01   0.000000000000E+00   1.575965332206E-01  -5.625886078329E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.078357008470E-01   7.006687230168E-01   0.000000000000E+00  -4.608611667600E-01   7.425920665877E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.622942383637E-02  -1.945829196717E-01   0.000000000000E+00   1.610675238751E-01  -5.589135848173E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.920028301531E-01   6.935123327052E-01   0.000000000000E+00  -4.669922523768E-01   7.369298779432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.370854887029E-02  -1.927992681722E-01   0.000000000000E+00   1.644516262578E-01  -5.551021435926E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.762755863759E-01   6.863301866544E-01   0.000000000000E+00  -4.729554561286E-01   7.311848150760E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.123348254167E-02  -1.910333391053E-01   0.000000000000E+00   1.677487777776E-01  -5.511628788794E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606633913333E-01   6.791255199640E-01   0.000000000000E+00  -4.787481685618E-01   7.253598688216E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.880136765006E-02  -1.892849990688E-01   0.000000000000E+00   1.709590860841E-01  -5.471040748738E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.451752984651E-01   6.719015049736E-01   0.000000000000E+00  -4.843679916529E-01   7.194580605368E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.640937765790E-02  -1.875540768853E-01   0.000000000000E+00   1.740828112518E-01  -5.429337081762E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.298199940371E-01   6.646612503620E-01   0.000000000000E+00  -4.898127377289E-01   7.134824370272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.405472945549E-02  -1.858403672676E-01   0.000000000000E+00   1.771203490249E-01  -5.386594519073E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.146057988671E-01   6.574078003602E-01   0.000000000000E+00  -4.950804279536E-01   7.074360656646E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.173469492369E-02  -1.841436343360E-01   0.000000000000E+00   1.800722151223E-01  -5.342886801945E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.995406705392E-01   6.501441340711E-01   0.000000000000E+00  -5.001692904088E-01   7.013220296921E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.944661134011E-02  -1.824636149710E-01   0.000000000000E+00   1.829390305818E-01  -5.298284738018E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.846322060779E-01   6.428731648938E-01   0.000000000000E+00  -5.050777577987E-01   6.951434237153E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.718789067711E-02  -1.808000220010E-01   0.000000000000E+00   1.857215081279E-01  -5.252856258903E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.698876450513E-01   6.355977400465E-01   0.000000000000E+00  -5.098044648082E-01   6.889033493770E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.495602783377E-02  -1.791525472470E-01   0.000000000000E+00   1.884204395002E-01  -5.206666485663E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.553138730752E-01   6.283206401844E-01   0.000000000000E+00  -5.143482451409E-01   6.826049112124E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.274860789717E-02  -1.775208643888E-01   0.000000000000E+00   1.910366837839E-01  -5.159777795832E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.409174256914E-01   6.210445791086E-01   0.000000000000E+00  -5.187081282634E-01   6.762512126818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.056331239694E-02  -1.759046316895E-01   0.000000000000E+00   1.935711566169E-01  -5.112249896371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.267044925927E-01   6.137722035610E-01   0.000000000000E+00  -5.228833358815E-01   6.698453523790E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.839792469623E-02  -1.743034945578E-01   0.000000000000E+00   1.960248203185E-01  -5.064139894342E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.126809221693E-01   6.065060931027E-01   0.000000000000E+00  -5.268732781711E-01   6.633904204102E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.625033451401E-02  -1.727170879662E-01   0.000000000000E+00   1.983986748538E-01  -5.015502375927E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.885222635344E-02   5.992487600698E-01   0.000000000000E+00  -5.306775497888E-01   6.568894949424E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.411854164427E-02  -1.711450387133E-01   0.000000000000E+00   2.006937496193E-01  -4.966389480881E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.522358573576E-02   5.920026496054E-01   0.000000000000E+00  -5.342959256829E-01   6.503456389152E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.200065891958E-02  -1.695869675427E-01   0.000000000000E+00   2.029110960071E-01  -4.916850980405E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.179985493411E-02   5.847701397622E-01   0.000000000000E+00  -5.377283567256E-01   6.437618969158E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.989491447223E-02  -1.680424911313E-01   0.000000000000E+00   2.050517806914E-01  -4.866934354241E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.858556819059E-02   5.775535416726E-01   0.000000000000E+00  -5.409749651877E-01   6.371412922101E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.779965332745E-02  -1.665112239261E-01   0.000000000000E+00   2.071168796312E-01  -4.816684874726E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.558494517702E-02   5.703550997831E-01   0.000000000000E+00  -5.440360400737E-01   6.304868239291E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.571333838667E-02  -1.649927798588E-01   0.000000000000E+00   2.091074727173E-01  -4.766145672223E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.280189698884E-02   5.631769921498E-01   0.000000000000E+00  -5.469120323359E-01   6.238014644059E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.363455083782E-02  -1.634867739320E-01   0.000000000000E+00   2.110246390418E-01  -4.715357828268E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.024003230816E-02   5.560213307903E-01   0.000000000000E+00  -5.496035499848E-01   6.170881566591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.156199003308E-02  -1.619928236731E-01   0.000000000000E+00   2.128694527543E-01  -4.664360435975E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.902663717723E-03   5.488901620914E-01   0.000000000000E+00  -5.521113531119E-01   6.103498120194E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.949447288332E-02  -1.605105504818E-01   0.000000000000E+00   2.146429794523E-01  -4.613190685953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.207185851500E-03   5.417854672666E-01   0.000000000000E+00  -5.544363488405E-01   6.035893078962E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.743093280162E-02  -1.590395808602E-01   0.000000000000E+00   2.163462730807E-01  -4.561883938107E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608677655581E-02   5.347091628625E-01   0.000000000000E+00  -5.565795862188E-01   5.968094856799E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.537041823167E-02  -1.575795475243E-01   0.000000000000E+00   2.179803733062E-01  -4.510473790759E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.773364497321E-02   5.276631013102E-01   0.000000000000E+00  -5.585422510693E-01   5.900131487754E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.331209080427E-02  -1.561300904192E-01   0.000000000000E+00   2.195463033253E-01  -4.458992154739E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914559735185E-02   5.206490715199E-01   0.000000000000E+00  -5.603256608085E-01   5.832030607651E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.125522315631E-02  -1.546908576404E-01   0.000000000000E+00   2.210450680653E-01  -4.407469321758E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.032070278673E-02   5.136687995140E-01   0.000000000000E+00  -5.619312592461E-01   5.763819436958E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.919919643074E-02  -1.532615062433E-01   0.000000000000E+00   2.224776527712E-01  -4.355934032260E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.125728633857E-02   5.067239490985E-01   0.000000000000E+00  -5.633606113797E-01   5.695524764869E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.714349751482E-02  -1.518417029750E-01   0.000000000000E+00   2.238450219181E-01  -4.304413540608E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.195392210737E-02   4.998161225691E-01   0.000000000000E+00  -5.646153981914E-01   5.627172934561E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.508771601528E-02  -1.504311249153E-01   0.000000000000E+00   2.251481184371E-01  -4.252933679565E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.240942627346E-02   4.929468614485E-01   0.000000000000E+00  -5.656974114592E-01   5.558789829580E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.303154102859E-02  -1.490294600363E-01   0.000000000000E+00   2.263878632215E-01  -4.201518921601E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.262285011714E-02   4.861176472549E-01   0.000000000000E+00  -5.666085485917E-01   5.490400861343E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.097475771426E-02  -1.476364076881E-01   0.000000000000E+00   2.275651548821E-01  -4.150192439873E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.025934730284E-01   4.793299022970E-01   0.000000000000E+00  -5.673508074949E-01   5.422030957693E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.891724370031E-02  -1.462516789979E-01   0.000000000000E+00   2.286808697406E-01  -4.098976165364E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123207955166E-01   4.725849904957E-01   0.000000000000E+00  -5.679262814792E-01   5.353704552489E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.685896534796E-02  -1.448749972162E-01   0.000000000000E+00   2.297358620141E-01  -4.047890842130E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.218045322309E-01   4.658842182281E-01   0.000000000000E+00  -5.683371542145E-01   5.285445576199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.479997390277E-02  -1.435060979957E-01   0.000000000000E+00   2.307309641797E-01  -3.996956084433E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.310446049990E-01   4.592288351934E-01   0.000000000000E+00  -5.685856947405E-01   5.217277447448E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.274040153496E-02  -1.421447295959E-01   0.000000000000E+00   2.316669875120E-01  -3.946190421958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.400411358950E-01   4.526200352983E-01   0.000000000000E+00  -5.686742525379E-01   5.149223065496E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.068045728006E-02  -1.407906530443E-01   0.000000000000E+00   2.325447227717E-01  -3.895611360381E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.487944403428E-01   4.460589575602E-01   0.000000000000E+00  -5.686052526678E-01   5.081304803616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.862042258131E-02  -1.394436422355E-01   0.000000000000E+00   2.333649412941E-01  -3.845235419957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573050202641E-01   4.395466870254E-01   0.000000000000E+00  -5.683811909831E-01   5.013544503330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.656064961683E-02  -1.381034839937E-01   0.000000000000E+00   2.341283938406E-01  -3.795078184919E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655735572773E-01   4.330842557025E-01   0.000000000000E+00  -5.680046294191E-01   4.945963469480E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.450155214212E-02  -1.367699780550E-01   0.000000000000E+00   2.348358157340E-01  -3.745154350232E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.736009059538E-01   4.266726435078E-01   0.000000000000E+00  -5.674781913650E-01   4.878582466098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244360592282E-02  -1.354429370566E-01   0.000000000000E+00   2.354879240513E-01  -3.695477762030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.813880871402E-01   4.203127792214E-01   0.000000000000E+00  -5.668045571239E-01   4.811421713039E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038734286661E-02  -1.341221864483E-01   0.000000000000E+00   2.360854201698E-01  -3.646061453923E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.889362813488E-01   4.140055414530E-01   0.000000000000E+00  -5.659864594613E-01   4.744500883363E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.333346928562E-03  -1.328075643718E-01   0.000000000000E+00   2.366289908637E-01  -3.596917697231E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.962468222251E-01   4.077517596159E-01   0.000000000000E+00  -5.650266792482E-01   4.677839101414E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.282250097552E-03  -1.314989215160E-01   0.000000000000E+00   2.371193093873E-01  -3.548058027175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.033211900956E-01   4.015522149074E-01   0.000000000000E+00  -5.639280412012E-01   4.611454941583E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.234728375001E-03  -1.301961209425E-01   0.000000000000E+00   2.375570366338E-01  -3.499493280206E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.101610056008E-01   3.954076412946E-01   0.000000000000E+00  -5.626934097204E-01   4.545366427723E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.191497788681E-03  -1.288990378710E-01   0.000000000000E+00   2.379428223103E-01  -3.451233636089E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.167680234184E-01   3.893187265038E-01   0.000000000000E+00  -5.613256848302E-01   4.479591033185E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.533104856970E-04  -1.276075594486E-01   0.000000000000E+00   2.382773061030E-01  -3.403288636782E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.231441260802E-01   3.832861130138E-01   0.000000000000E+00  -5.598277982222E-01   4.414145681442E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879049103806E-03  -1.263215844890E-01   0.000000000000E+00   2.385611188345E-01  -3.355667232940E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.292913178866E-01   3.773103990502E-01   0.000000000000E+00  -5.582027094040E-01   4.349046747294E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.904768014823E-03  -1.250410231959E-01   0.000000000000E+00   2.387948835991E-01  -3.308377795733E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352117189211E-01   3.713921395803E-01   0.000000000000E+00  -5.564534019538E-01   4.284310058601E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.923008401928E-03  -1.237657968646E-01   0.000000000000E+00   2.389792168716E-01  -3.261428163440E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.409075591699E-01   3.655318473080E-01   0.000000000000E+00  -5.545828798826E-01   4.219950898540E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.932911089291E-03  -1.224958375734E-01   0.000000000000E+00   2.391147295808E-01  -3.214825648544E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463811727475E-01   3.597299936674E-01   0.000000000000E+00  -5.525941641041E-01   4.155984008351E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.933599028909E-03  -1.212310878484E-01   0.000000000000E+00   2.392020281502E-01  -3.168577082605E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.516349922307E-01   3.539870098138E-01   0.000000000000E+00  -5.504902890142E-01   4.092423590545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192418063197E-02  -1.199715003228E-01   0.000000000000E+00   2.392417154960E-01  -3.122688820190E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.566715431054E-01   3.483032876118E-01   0.000000000000E+00  -5.482742991788E-01   4.029283312561E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.390375298993E-02  -1.187170373922E-01   0.000000000000E+00   2.392343919689E-01  -3.077166781681E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.614934383251E-01   3.426791806190E-01   0.000000000000E+00  -5.459492461312E-01   3.966576310840E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587140483652E-02  -1.174676708514E-01   0.000000000000E+00   2.391806563813E-01  -3.032016455103E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.661033729851E-01   3.371150050659E-01   0.000000000000E+00  -5.435181852787E-01   3.904315195286E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.782622061160E-02  -1.162233815214E-01   0.000000000000E+00   2.390811059597E-01  -2.987242935843E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.705041191132E-01   3.316110408290E-01   0.000000000000E+00  -5.409841729176E-01   3.842512054118E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976728027144E-02  -1.149841588866E-01   0.000000000000E+00   2.389363394379E-01  -2.942850926990E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746985205776E-01   3.261675323987E-01   0.000000000000E+00  -5.383502633571E-01   3.781178459060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.169366572943E-02  -1.137500007047E-01   0.000000000000E+00   2.387469571463E-01  -2.898844774606E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.786894881137E-01   3.207846898396E-01   0.000000000000E+00  -5.356195061509E-01   3.720325470872E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.360446364944E-02  -1.125209126331E-01   0.000000000000E+00   2.385135511432E-01  -2.855228475375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.824799944704E-01   3.154626897439E-01   0.000000000000E+00  -5.327949434359E-01   3.659963645186E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549876039397E-02  -1.112969078559E-01   0.000000000000E+00   2.382367363606E-01  -2.812005689472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.860730696764E-01   3.102016761760E-01   0.000000000000E+00  -5.298796073769E-01   3.600103038637E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.737565689907E-02  -1.100780066694E-01   0.000000000000E+00   2.379171057968E-01  -2.769179773450E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.894717964275E-01   3.050017616092E-01   0.000000000000E+00  -5.268765177166E-01   3.540753215268E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.923425969490E-02  -1.088642361359E-01   0.000000000000E+00   2.375552723863E-01  -2.726753771058E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.926793055941E-01   2.998630278525E-01   0.000000000000E+00  -5.237886794294E-01   3.481923253186E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.107368881641E-02  -1.076556296877E-01   0.000000000000E+00   2.371518468055E-01  -2.684730449331E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.956987718503E-01   2.947855269682E-01   0.000000000000E+00  -5.206190804785E-01   3.423621751455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.289307810248E-02  -1.064522267492E-01   0.000000000000E+00   2.367074441912E-01  -2.643112296506E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.985334094241E-01   2.897692821792E-01   0.000000000000E+00  -5.173706896731E-01   3.365856837208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.469157797468E-02  -1.052540723559E-01   0.000000000000E+00   2.362226837638E-01  -2.601901539693E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011864679672E-01   2.848142887657E-01   0.000000000000E+00  -5.140464546272E-01   3.308636172957E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.646835549559E-02  -1.040612167949E-01   0.000000000000E+00   2.356981898061E-01  -2.561100162338E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036612285471E-01   2.799205149514E-01   0.000000000000E+00  -5.106492998149E-01   3.251966964097E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822259751897E-02  -1.028737152359E-01   0.000000000000E+00   2.351345911873E-01  -2.520709903171E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.059609997572E-01   2.750879027775E-01   0.000000000000E+00  -5.071821247239E-01   3.195855966567E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.995351153840E-02  -1.016916273666E-01   0.000000000000E+00   2.345325218236E-01  -2.480732277298E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.080891139477E-01   2.703163689663E-01   0.000000000000E+00  -5.036478021033E-01   3.140309494676E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.166032710259E-02  -1.005150170467E-01   0.000000000000E+00   2.338926207972E-01  -2.441168585115E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.100489235746E-01   2.656058057715E-01   0.000000000000E+00  -5.000491763043E-01   3.085333429063E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.334229708625E-02  -9.934395195441E-02   0.000000000000E+00   2.332155324442E-01  -2.402019913241E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.118437976665E-01   2.609560818177E-01   0.000000000000E+00  -4.963890617132E-01   3.030933224778E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.499869864619E-02  -9.817850325104E-02   0.000000000000E+00   2.325019065054E-01  -2.363287153178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.134771184086E-01   2.563670429263E-01   0.000000000000E+00  -4.926702412730E-01   2.977113919486E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.662883526654E-02  -9.701874524361E-02   0.000000000000E+00   2.317523975809E-01  -2.324971007911E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.149522778421E-01   2.518385129292E-01   0.000000000000E+00  -4.888954650936E-01   2.923880141754E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.823203565451E-02  -9.586475506832E-02   0.000000000000E+00   2.309676662067E-01  -2.287071993331E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.162726746788E-01   2.473702944699E-01   0.000000000000E+00  -4.850674491464E-01   2.871236119437E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.980765657238E-02  -9.471661236820E-02   0.000000000000E+00   2.301483777008E-01  -2.249590453963E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.174417112292E-01   2.429621697903E-01   0.000000000000E+00  -4.811888740437E-01   2.819185688126E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.135508262343E-02  -9.357439899526E-02   0.000000000000E+00   2.292952025604E-01  -2.212526568780E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.184627904424E-01   2.386139015062E-01   0.000000000000E+00  -4.772623838991E-01   2.767732299664E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.287372705344E-02  -9.243819870293E-02   0.000000000000E+00   2.284088162450E-01  -2.175880351567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.193393130572E-01   2.343252333674E-01   0.000000000000E+00  -4.732905852681E-01   2.716879030708E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.436303230576E-02  -9.130809686054E-02   0.000000000000E+00   2.274898989979E-01  -2.139651665142E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.200746748628E-01   2.300958910054E-01   0.000000000000E+00  -4.692760461650E-01   2.666628591330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.582247048453E-02  -9.018418017728E-02   0.000000000000E+00   2.265391356447E-01  -2.103840226881E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206722640670E-01   2.259255826676E-01   0.000000000000E+00  -4.652212951571E-01   2.616983333648E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.725154371483E-02  -8.906653642933E-02   0.000000000000E+00   2.255572153816E-01  -2.068445607838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.211354587709E-01   2.218139999368E-01   0.000000000000E+00  -4.611288205305E-01   2.567945260474E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.864978450257E-02  -8.795525420298E-02   0.000000000000E+00   2.245448314809E-01  -2.033467245448E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.214676245483E-01   2.177608184382E-01   0.000000000000E+00  -4.570010695286E-01   2.519516033969E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.001675596403E-02  -8.685042263906E-02   0.000000000000E+00   2.235026809887E-01  -1.998904447248E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.216721121283E-01   2.137656985312E-01   0.000000000000E+00  -4.528404476588E-01   2.471696984302E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.135205174484E-02  -8.575213119538E-02   0.000000000000E+00   2.224314646496E-01  -1.964756395223E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217522551789E-01   2.098282859884E-01   0.000000000000E+00  -4.486493180671E-01   2.424489118295E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.265529644744E-02  -8.466046941702E-02   0.000000000000E+00   2.213318863103E-01  -1.931022147992E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217113681902E-01   2.059482126603E-01   0.000000000000E+00  -4.444300009772E-01   2.377893128050E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.392614537003E-02  -8.357552670721E-02   0.000000000000E+00   2.202046526835E-01  -1.897700649921E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.215527444557E-01   2.021250971259E-01   0.000000000000E+00  -4.401847731929E-01   2.331909399558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.516428465978E-02  -8.249739212518E-02   0.000000000000E+00   2.190504731147E-01  -1.864790736774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.212796541486E-01   1.983585453295E-01   0.000000000000E+00  -4.359158676616E-01   2.286538021260E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.636943103422E-02  -8.142615418137E-02   0.000000000000E+00   2.178700590779E-01  -1.832291132112E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.208953424934E-01   1.946481512040E-01   0.000000000000E+00  -4.316254730957E-01   2.241778792587E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.754133170241E-02  -8.036190063867E-02   0.000000000000E+00   2.166641238839E-01  -1.800200459466E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.204030280282E-01   1.909934972797E-01   0.000000000000E+00  -4.273157336525E-01   2.197631232433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.867976412131E-02  -7.930471833768E-02   0.000000000000E+00   2.154333822826E-01  -1.768517241577E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.198059009583E-01   1.873941552796E-01   0.000000000000E+00  -4.229887486674E-01   2.154094587586E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.978453572677E-02  -7.825469301769E-02   0.000000000000E+00   2.141785500806E-01  -1.737239909255E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.191071215971E-01   1.838496867012E-01   0.000000000000E+00  -4.186465724406E-01   2.111167841098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.085548355000E-02  -7.721190915549E-02   0.000000000000E+00   2.129003438319E-01  -1.706366796269E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.183098188944E-01   1.803596433838E-01   0.000000000000E+00  -4.142912140749E-01   2.068849720583E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.189247417566E-02  -7.617644980588E-02   0.000000000000E+00   2.115994800148E-01  -1.675896152282E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.174170890475E-01   1.769235680631E-01   0.000000000000E+00  -4.099246373621E-01   2.027138706449E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.289540270958E-02  -7.514839646300E-02   0.000000000000E+00   2.102766754585E-01  -1.645826139388E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.164319941961E-01   1.735409949117E-01   0.000000000000E+00  -4.055487607165E-01   1.986033040054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.386419292721E-02  -7.412782890957E-02   0.000000000000E+00   2.089326461738E-01  -1.616154841959E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.153575611967E-01   1.702114500662E-01   0.000000000000E+00  -4.011654571534E-01   1.945530731773E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.479879653536E-02  -7.311482509858E-02   0.000000000000E+00   2.075681072718E-01  -1.586880260449E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.141967804749E-01   1.669344521410E-01   0.000000000000E+00  -3.967765543113E-01   1.905629568988E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.569919268804E-02  -7.210946103328E-02   0.000000000000E+00   2.061837725292E-01  -1.558000324156E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.129526049554E-01   1.637095127290E-01   0.000000000000E+00  -3.923838345153E-01   1.866327123982E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.656538745228E-02  -7.111181064754E-02   0.000000000000E+00   2.047803539805E-01  -1.529512886724E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.116279490647E-01   1.605361368888E-01   0.000000000000E+00  -3.879890348799E-01   1.827620761738E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.739741323396E-02  -7.012194570740E-02   0.000000000000E+00   2.033585615160E-01  -1.501415736263E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.102256878074E-01   1.574138236192E-01   0.000000000000E+00  -3.835938474504E-01   1.789507647647E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.819532818150E-02  -6.913993571189E-02   0.000000000000E+00   2.019191024878E-01  -1.473706589154E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.087486559119E-01   1.543420663210E-01   0.000000000000E+00  -3.791999193793E-01   1.751984755104E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.895921556470E-02  -6.816584780679E-02   0.000000000000E+00   2.004626813185E-01  -1.446383100237E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.071996470450E-01   1.513203532453E-01   0.000000000000E+00  -3.748088531389E-01   1.715048873005E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.968918313239E-02  -6.719974670402E-02   0.000000000000E+00   1.989899991145E-01  -1.419442861723E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.055814130926E-01   1.483481679302E-01   0.000000000000E+00  -3.704222067647E-01   1.678696613138E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.038536245389E-02  -6.624169460200E-02   0.000000000000E+00   1.975017532894E-01  -1.392883407004E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.038966635047E-01   1.454249896242E-01   0.000000000000E+00  -3.660414941320E-01   1.642924417459E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.104790824009E-02  -6.529175112496E-02   0.000000000000E+00   1.959986371892E-01  -1.366702214090E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.021480647031E-01   1.425502936977E-01   0.000000000000E+00  -3.616681852602E-01   1.607728565253E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.167699764928E-02  -6.434997326358E-02   0.000000000000E+00   1.944813397275E-01  -1.340896702717E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.003382395493E-01   1.397235520423E-01   0.000000000000E+00  -3.573037066468E-01   1.573105180191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.227282957402E-02  -6.341641531604E-02   0.000000000000E+00   1.929505450896E-01  -1.315464244717E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.984697668713E-01   1.369442334583E-01   0.000000000000E+00  -3.529494416266E-01   1.539050237253E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.283562398242E-02  -6.249112884498E-02   0.000000000000E+00   1.914069320928E-01  -1.290402158972E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965451810466E-01   1.342118040301E-01   0.000000000000E+00  -3.486067307571E-01   1.505559569548E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.336562108389E-02  -6.157416263600E-02   0.000000000000E+00   1.898511743627E-01  -1.265707719933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.945669716402E-01   1.315257274897E-01   0.000000000000E+00  -3.442768722266E-01   1.472628874999E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.386308068886E-02  -6.066556266577E-02   0.000000000000E+00   1.882839396101E-01  -1.241378154305E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925375830959E-01   1.288854655696E-01   0.000000000000E+00  -3.399611222851E-01   1.440253722916E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.432828144444E-02  -5.976537206887E-02   0.000000000000E+00   1.867058893870E-01  -1.217410645081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904594144778E-01   1.262904783437E-01   0.000000000000E+00  -3.356606956959E-01   1.408429560439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.476152008761E-02  -5.887363111682E-02   0.000000000000E+00   1.851176788295E-01  -1.193802336064E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883348192618E-01   1.237402245569E-01   0.000000000000E+00  -3.313767662066E-01   1.377151718862E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.516311070385E-02  -5.799037719663E-02   0.000000000000E+00   1.835199563412E-01  -1.170550329237E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.861661051745E-01   1.212341619447E-01   0.000000000000E+00  -3.271104670384E-01   1.346415419822E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.553338398209E-02  -5.711564480208E-02   0.000000000000E+00   1.819133633031E-01  -1.147651692379E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.839555340770E-01   1.187717475409E-01   0.000000000000E+00  -3.228628913926E-01   1.316215781374E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.587268646882E-02  -5.624946552477E-02   0.000000000000E+00   1.802985337980E-01  -1.125103455528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.817053218936E-01   1.163524379757E-01   0.000000000000E+00  -3.186350929723E-01   1.286547823925E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.618137982677E-02  -5.539186804791E-02   0.000000000000E+00   1.786760943454E-01  -1.102902614887E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.794176385824E-01   1.139756897625E-01   0.000000000000E+00  -3.144280865196E-01   1.257406476054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.645984009050E-02  -5.454287815396E-02   0.000000000000E+00   1.770466636474E-01  -1.081046136973E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.770946081460E-01   1.116409595754E-01   0.000000000000E+00  -3.102428483655E-01   1.228786580195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.670845693538E-02  -5.370251872080E-02   0.000000000000E+00   1.754108523490E-01  -1.059530956503E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747383086818E-01   1.093477045160E-01   0.000000000000E+00  -3.060803169924E-01   1.200682898198E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.692763294159E-02  -5.287080973637E-02   0.000000000000E+00   1.737692628071E-01  -1.038353981181E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723507724690E-01   1.070953823708E-01   0.000000000000E+00  -3.019413936076E-01   1.173090116751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.711778287037E-02  -5.204776831308E-02   0.000000000000E+00   1.721224888722E-01  -1.017512093308E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.699339860912E-01   1.048834518586E-01   0.000000000000E+00  -2.978269427278E-01   1.146002852694E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.727933294504E-02  -5.123340870262E-02   0.000000000000E+00   1.704711156832E-01  -9.970021470302E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.674898905938E-01   1.027113728686E-01   0.000000000000E+00  -2.937377927721E-01   1.119415658184E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.741272014173E-02  -5.042774231675E-02   0.000000000000E+00   1.688157194733E-01  -9.768209769934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.650203816731E-01   1.005786066894E-01   0.000000000000E+00  -2.896747366634E-01   1.093323025746E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.751839148465E-02  -4.963077775451E-02   0.000000000000E+00   1.671568673864E-01  -9.569653950543E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.625273098967E-01   9.848461622894E-02   0.000000000000E+00  -2.856385324374E-01   1.067719393193E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.759680335972E-02  -4.884252081941E-02   0.000000000000E+00   1.654951173096E-01  -9.374321921290E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600124809539E-01   9.642886622498E-02   0.000000000000E+00  -2.816299038583E-01   1.042599148421E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.764842082969E-02  -4.806297455676E-02   0.000000000000E+00   1.638310177131E-01  -9.182181440776E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.574776559336E-01   9.441082344770E-02   0.000000000000E+00  -2.776495410389E-01   1.017956634075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.767371696119E-02  -4.729213929096E-02   0.000000000000E+00   1.621651075011E-01  -8.993200067552E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.549245516288E-01   9.242995689328E-02   0.000000000000E+00  -2.736981010671E-01   9.937861520942E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.767317217013E-02  -4.653001265042E-02   0.000000000000E+00   1.604979158806E-01  -8.807345218300E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.523548408677E-01   9.048573796932E-02   0.000000000000E+00  -2.697762086352E-01   9.700819681323E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.764727357421E-02  -4.577658960857E-02   0.000000000000E+00   1.588299622357E-01  -8.624584181877E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.497701528670E-01   8.857764067211E-02   0.000000000000E+00  -2.658844566726E-01   9.468383158518E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.759651435802E-02  -4.503186252606E-02   0.000000000000E+00   1.571617560146E-01  -8.444884115588E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.471720736090E-01   8.670514175600E-02   0.000000000000E+00  -2.620234069814E-01   9.240494010991E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.752139315090E-02  -4.429582119389E-02   0.000000000000E+00   1.554937966300E-01  -8.268212059530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.445621462400E-01   8.486772089496E-02   0.000000000000E+00  -2.581935908736E-01   9.017094059577E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.742241342939E-02  -4.356845287125E-02   0.000000000000E+00   1.538265733797E-01  -8.094534989359E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.419418714885E-01   8.306486083660E-02   0.000000000000E+00  -2.543955098086E-01   8.798124926814E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.730008303072E-02  -4.284974233418E-02   0.000000000000E+00   1.521605656243E-01  -7.923819762631E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.393127081026E-01   8.129604754879E-02   0.000000000000E+00  -2.506296360325E-01   8.583528075084E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.715491309037E-02  -4.213967192586E-02   0.000000000000E+00   1.504962415485E-01  -7.756033186846E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.366760733048E-01   7.956077035908E-02   0.000000000000E+00  -2.468964132163E-01   8.373244843591E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.698741807407E-02  -4.143822159993E-02   0.000000000000E+00   1.488340596304E-01  -7.591142018101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.340333432640E-01   7.785852208711E-02   0.000000000000E+00  -2.431962570931E-01   8.167216484165E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.679811529517E-02  -4.074536897535E-02   0.000000000000E+00   1.471744685353E-01  -7.429112963571E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.313858535824E-01   7.618879917013E-02   0.000000000000E+00  -2.395295560950E-01   7.965384195929E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.658752370980E-02  -4.006108938507E-02   0.000000000000E+00   1.455179056737E-01  -7.269912693237E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.287348997972E-01   7.455110178189E-02   0.000000000000E+00  -2.358966719873E-01   7.767689158826E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.635616387962E-02  -3.938535593309E-02   0.000000000000E+00   1.438647982394E-01  -7.113507881072E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.260817378952E-01   7.294493394498E-02   0.000000000000E+00  -2.322979405004E-01   7.574072566037E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.610455737675E-02  -3.871813953994E-02   0.000000000000E+00   1.422155629745E-01  -6.959865180330E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.234275848404E-01   7.136980363693E-02   0.000000000000E+00  -2.287336719592E-01   7.384475655284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.583322628520E-02  -3.805940900408E-02   0.000000000000E+00   1.405706061385E-01  -6.808951242136E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.207736191122E-01   6.982522289006E-02   0.000000000000E+00  -2.252041519086E-01   7.198839739065E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.554269273559E-02  -3.740913105075E-02   0.000000000000E+00   1.389303235171E-01  -6.660732754142E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.181209812544E-01   6.831070788542E-02   0.000000000000E+00  -2.217096417363E-01   7.017106233796E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.523347844215E-02  -3.676727039505E-02   0.000000000000E+00   1.372951004152E-01  -6.515176423331E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154707744337E-01   6.682577904087E-02   0.000000000000E+00  -2.182503792898E-01   6.839216687916E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.490610426833E-02  -3.613378979489E-02   0.000000000000E+00   1.356653116858E-01  -6.372248995359E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.128240650066E-01   6.536996109351E-02   0.000000000000E+00  -2.148265794904E-01   6.665112808949E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.456108980174E-02  -3.550865010630E-02   0.000000000000E+00   1.340413217458E-01  -6.231917260358E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.101818830940E-01   6.394278317663E-02   0.000000000000E+00  -2.114384349415E-01   6.494736489538E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.419895294269E-02  -3.489181034361E-02   0.000000000000E+00   1.324234846077E-01  -6.094148093985E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075452231627E-01   6.254377889133E-02   0.000000000000E+00  -2.080861165315E-01   6.328029832492E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.382020951860E-02  -3.428322773319E-02   0.000000000000E+00   1.308121439267E-01  -5.958908407714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.049150446126E-01   6.117248637295E-02   0.000000000000E+00  -2.047697740314E-01   6.164935174828E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.342537289830E-02  -3.368285777622E-02   0.000000000000E+00   1.292076330379E-01  -5.826165214239E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.022922723701E-01   5.982844835248E-02   0.000000000000E+00  -2.014895366868E-01   6.005395110861E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.301495364004E-02  -3.309065429918E-02   0.000000000000E+00   1.276102750167E-01  -5.695885615277E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996777974850E-01   5.851121221314E-02   0.000000000000E+00  -1.982455138028E-01   5.849352514329E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.258945913958E-02  -3.250656951834E-02   0.000000000000E+00   1.260203827359E-01  -5.568036808464E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.970724777315E-01   5.722033004219E-02   0.000000000000E+00  -1.950377953230E-01   5.696750559596E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.214939330202E-02  -3.193055409529E-02   0.000000000000E+00   1.244382589368E-01  -5.442586099207E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.944771382129E-01   5.595535867819E-02   0.000000000000E+00  -1.918664524023E-01   5.547532741936E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.169525622676E-02  -3.136255719201E-02   0.000000000000E+00   1.228641962962E-01  -5.319500905665E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.918925719674E-01   5.471585975388E-02   0.000000000000E+00  -1.887315379715E-01   5.401642896920E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.122754390556E-02  -3.080252653200E-02   0.000000000000E+00   1.212984775103E-01  -5.198748794486E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.893195405774E-01   5.350139973470E-02   0.000000000000E+00  -1.856330872958E-01   5.259025218924E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.074674794329E-02  -3.025040845124E-02   0.000000000000E+00   1.197413753850E-01  -5.080297434948E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.867587747785E-01   5.231154995324E-02   0.000000000000E+00  -1.825711185256E-01   5.119624278777E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.025335527562E-02  -2.970614796189E-02   0.000000000000E+00   1.181931529095E-01  -4.964114656770E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842109750701E-01   5.114588663967E-02   0.000000000000E+00  -1.795456332396E-01   4.983385040567E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.974784792609E-02  -2.916968880329E-02   0.000000000000E+00   1.166540633738E-01  -4.850168440512E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816768123251E-01   5.000399094825E-02   0.000000000000E+00  -1.765566169804E-01   4.850252877625E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.923070275452E-02  -2.864097350105E-02   0.000000000000E+00   1.151243504542E-01  -4.738426920843E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.791569283999E-01   4.888544898019E-02   0.000000000000E+00  -1.736040397822E-01   4.720173587699E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.870239123122E-02  -2.811994342131E-02   0.000000000000E+00   1.136042483211E-01  -4.628858398760E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.766519367431E-01   4.778985180286E-02   0.000000000000E+00  -1.706878566905E-01   4.593093407344E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.816337922089E-02  -2.760653882546E-02   0.000000000000E+00   1.120939817457E-01  -4.521431341120E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.741624230025E-01   4.671679546551E-02   0.000000000000E+00  -1.678080082739E-01   4.468959025540E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.761412679178E-02  -2.710069891944E-02   0.000000000000E+00   1.105937662355E-01  -4.416114409152E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.716889456302E-01   4.566588101165E-02   0.000000000000E+00  -1.649644211269E-01   4.347717596562E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.705508800941E-02  -2.660236191781E-02   0.000000000000E+00   1.091038081178E-01  -4.312876442257E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692320364850E-01   4.463671448826E-02   0.000000000000E+00  -1.621570083657E-01   4.229316752113E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.648671077526E-02  -2.611146508706E-02   0.000000000000E+00   1.076243046836E-01  -4.211686462022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.667922014330E-01   4.362890695175E-02   0.000000000000E+00  -1.593856701143E-01   4.113704612744E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.590943666368E-02  -2.562794480177E-02   0.000000000000E+00   1.061554443128E-01  -4.112513705807E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.643699209432E-01   4.264207447109E-02   0.000000000000E+00  -1.566502939828E-01   4.000829798575E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.532370076326E-02  -2.515173659476E-02   0.000000000000E+00   1.046974065906E-01  -4.015327607918E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.619656506811E-01   4.167583812796E-02   0.000000000000E+00  -1.539507555372E-01   3.890641439339E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.472993154115E-02  -2.468277520931E-02   0.000000000000E+00   1.032503624356E-01  -3.920097814042E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595798220969E-01   4.072982401412E-02   0.000000000000E+00  -1.512869187606E-01   3.783089183762E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.412855072888E-02  -2.422099464325E-02   0.000000000000E+00   1.018144742640E-01  -3.826794186139E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.572128430106E-01   3.980366322623E-02   0.000000000000E+00  -1.486586365050E-01   3.678123208294E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.351997318528E-02  -2.376632820750E-02   0.000000000000E+00   1.003898960844E-01  -3.735386801679E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.548650981913E-01   3.889699185800E-02   0.000000000000E+00  -1.460657509359E-01   3.575694225222E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.290460681226E-02  -2.331870856462E-02   0.000000000000E+00   9.897677366653E-02  -3.645845981327E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525369499323E-01   3.800945098998E-02   0.000000000000E+00  -1.435080939668E-01   3.475753490165E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.228285244996E-02  -2.287806778084E-02   0.000000000000E+00   9.757524466752E-02  -3.558142261766E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502287386206E-01   3.714068667696E-02   0.000000000000E+00  -1.409854876860E-01   3.378252808976E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.165510379988E-02  -2.244433736983E-02   0.000000000000E+00   9.618543878229E-02  -3.472246415214E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479407833007E-01   3.629034993313E-02   0.000000000000E+00  -1.384977447741E-01   3.283144544072E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.102174733932E-02  -2.201744834474E-02   0.000000000000E+00   9.480747787123E-02  -3.388129465536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.456733822328E-01   3.545809671515E-02   0.000000000000E+00  -1.360446689133E-01   3.190381620205E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.038316227891E-02  -2.159733125344E-02   0.000000000000E+00   9.344147612535E-02  -3.305762674862E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.434268134450E-01   3.464358790307E-02   0.000000000000E+00  -1.336260551875E-01   3.099917529677E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.973972049347E-02  -2.118391622529E-02   0.000000000000E+00   9.208754021177E-02  -3.225117555050E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.412013352793E-01   3.384648927939E-02   0.000000000000E+00  -1.312416904745E-01   3.011706337047E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.909178648375E-02  -2.077713301307E-02   0.000000000000E+00   9.074576940893E-02  -3.146165871155E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.389971869305E-01   3.306647150616E-02   0.000000000000E+00  -1.288913538288E-01   2.925702683309E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.843971734101E-02  -2.037691103634E-02   0.000000000000E+00   8.941625576277E-02  -3.068879640110E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.368145889795E-01   3.230321010043E-02   0.000000000000E+00  -1.265748168559E-01   2.841861789590E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.778386271152E-02  -1.998317942197E-02   0.000000000000E+00   8.809908423369E-02  -2.993231146387E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.346537439190E-01   3.155638540781E-02   0.000000000000E+00  -1.242918440792E-01   2.760139460353E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712456478842E-02  -1.959586704081E-02   0.000000000000E+00   8.679433285142E-02  -2.919192939148E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325148366722E-01   3.082568257462E-02   0.000000000000E+00  -1.220421932966E-01   2.680492086148E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.646215830503E-02  -1.921490254306E-02   0.000000000000E+00   8.550207287254E-02  -2.846737817430E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.303980351049E-01   3.011079151836E-02   0.000000000000E+00  -1.198256159300E-01   2.602876645908E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.579697050592E-02  -1.884021440999E-02   0.000000000000E+00   8.422236890312E-02  -2.775838866052E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283034905300E-01   2.941140689683E-02   0.000000000000E+00  -1.176418573662E-01   2.527250708811E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.512932117984E-02  -1.847173098014E-02   0.000000000000E+00   8.295527907857E-02  -2.706469435847E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262313382042E-01   2.872722807578E-02   0.000000000000E+00  -1.154906572886E-01   2.453572435725E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.445952265385E-02  -1.810938047724E-02   0.000000000000E+00   8.170085520730E-02  -2.638603150923E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241816978182E-01   2.805795909531E-02   0.000000000000E+00  -1.133717500024E-01   2.381800580242E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.378787981766E-02  -1.775309105532E-02   0.000000000000E+00   8.045914291379E-02  -2.572213912613E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.221546739783E-01   2.740330863509E-02   0.000000000000E+00  -1.112848647494E-01   2.311894489331E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.311469015024E-02  -1.740279082891E-02   0.000000000000E+00   7.923018180438E-02  -2.507275900657E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.201503566808E-01   2.676298997828E-02   0.000000000000E+00  -1.092297260169E-01   2.243814103599E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.244024372737E-02  -1.705840791349E-02   0.000000000000E+00   7.801400558800E-02  -2.443763570887E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181688217788E-01   2.613672097451E-02   0.000000000000E+00  -1.072060538367E-01   2.177519957206E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.176482328485E-02  -1.671987044615E-02   0.000000000000E+00   7.681064225431E-02  -2.381651672416E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.162101314406E-01   2.552422400171E-02   0.000000000000E+00  -1.052135640777E-01   2.112973177417E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.108870424968E-02  -1.638710661947E-02   0.000000000000E+00   7.562011421622E-02  -2.320915230380E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142743346008E-01   2.492522592711E-02   0.000000000000E+00  -1.032519687297E-01   2.050135483823E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.041215478700E-02  -1.606004470476E-02   0.000000000000E+00   7.444243845787E-02  -2.261529549638E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123614674031E-01   2.433945806716E-02   0.000000000000E+00  -1.013209761794E-01   1.988969187236E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.973543584070E-02  -1.573861309436E-02   0.000000000000E+00   7.327762667217E-02  -2.203470233185E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.104715536354E-01   2.376665614679E-02   0.000000000000E+00  -9.942029147972E-02   1.929437188275E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.905880120001E-02  -1.542274032262E-02   0.000000000000E+00   7.212568540899E-02  -2.146713166054E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086046051568E-01   2.320656025779E-02   0.000000000000E+00  -9.754961661058E-02   1.871502975654E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.838249755615E-02  -1.511235509103E-02   0.000000000000E+00   7.098661622209E-02  -2.091234521714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067606223162E-01   2.265891481648E-02   0.000000000000E+00  -9.570865073248E-02   1.815130624181E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.770676457196E-02  -1.480738629093E-02   0.000000000000E+00   6.986041582662E-02  -2.037010763513E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049395943639E-01   2.212346852072E-02   0.000000000000E+00  -9.389709043291E-02   1.760284792483E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.703183492720E-02  -1.450776304318E-02   0.000000000000E+00   6.874707620831E-02  -1.984018645169E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031414998539E-01   2.159997430629E-02   0.000000000000E+00  -9.211462996541E-02   1.706930720473E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635793443149E-02  -1.421341469297E-02   0.000000000000E+00   6.764658481647E-02  -1.932235207461E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013663070394E-01   2.108818930271E-02   0.000000000000E+00  -9.036096148142E-02   1.655034226555E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.568528205161E-02  -1.392427087159E-02   0.000000000000E+00   6.655892463330E-02  -1.881637786610E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.961397425932E-02   2.058787478856E-02   0.000000000000E+00  -8.863577525519E-02   1.604561704604E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.501409001915E-02  -1.364026148863E-02   0.000000000000E+00   6.548407436829E-02  -1.832204013218E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.788445031734E-02   2.009879614627E-02   0.000000000000E+00  -8.693875990163E-02   1.555480120704E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.434456391329E-02  -1.336131675602E-02   0.000000000000E+00   6.442200858961E-02  -1.783911795082E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.617767485301E-02   1.962072281658E-02   0.000000000000E+00  -8.526960258749E-02   1.507757009674E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.367690271729E-02  -1.308736722713E-02   0.000000000000E+00   6.337269781896E-02  -1.736739343599E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.449357870470E-02   1.915342825252E-02   0.000000000000E+00  -8.362798923573E-02   1.461360471383E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.301129894032E-02  -1.281834379206E-02   0.000000000000E+00   6.233610871412E-02  -1.690665157530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.283208426476E-02   1.869668987311E-02   0.000000000000E+00  -8.201360472330E-02   1.416259166873E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.234793865961E-02  -1.255417772510E-02   0.000000000000E+00   6.131220414759E-02  -1.645668025152E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.119310582691E-02   1.825028901681E-02   0.000000000000E+00  -8.042613307251E-02   1.372422314284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.168700165024E-02  -1.229480068028E-02   0.000000000000E+00   6.030094337135E-02  -1.601727025004E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.957654992571E-02   1.781401089456E-02   0.000000000000E+00  -7.886525763593E-02   1.329819684610E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.102866147610E-02  -1.204014469733E-02   0.000000000000E+00   5.930228216309E-02  -1.558821525314E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.798231566832E-02   1.738764454276E-02   0.000000000000E+00  -7.733066127508E-02   1.288421597284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037308554190E-02  -1.179014226101E-02   0.000000000000E+00   5.831617288225E-02  -1.516931183032E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.641029505865E-02   1.697098277603E-02   0.000000000000E+00  -7.582202653304E-02   1.248198915600E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.972043524123E-02  -1.154472626603E-02   0.000000000000E+00   5.734256467238E-02  -1.476035939744E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.486037331372E-02   1.656382213973E-02   0.000000000000E+00  -7.433903580094E-02   1.209123041988E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.907086600992E-02  -1.130383007496E-02   0.000000000000E+00   5.638140351997E-02  -1.436116031102E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.333242917264E-02   1.616596286252E-02   0.000000000000E+00  -7.288137147857E-02   1.171165913147E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.842452743875E-02  -1.106738751515E-02   0.000000000000E+00   5.543263239755E-02  -1.397151976098E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.182633519794E-02   1.577720880871E-02   0.000000000000E+00  -7.144871612925E-02   1.134299995045E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.778156337767E-02  -1.083533287926E-02   0.000000000000E+00   5.449619138955E-02  -1.359124570908E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.034195806956E-02   1.539736743063E-02   0.000000000000E+00  -7.004075262893E-02   1.098498277789E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.714211202945E-02  -1.060760094640E-02   0.000000000000E+00   5.357201779902E-02  -1.322014905144E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.887915887149E-02   1.502624972098E-02   0.000000000000E+00  -6.865716430984E-02   1.063734270389E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.650630604853E-02  -1.038412701388E-02   0.000000000000E+00   5.266004625018E-02  -1.285804347671E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.743779337114E-02   1.466367016516E-02   0.000000000000E+00  -6.729763509854E-02   1.029981995397E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.587427266139E-02  -1.016484686474E-02   0.000000000000E+00   5.176020883480E-02  -1.250474547146E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.601771229148E-02   1.430944669368E-02   0.000000000000E+00  -6.596184964883E-02   9.972159834629E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.524613369452E-02  -9.949696844545E-03   0.000000000000E+00   5.087243514200E-02  -1.216007432338E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.461876157617E-02   1.396340063459E-02   0.000000000000E+00  -6.464949346927E-02   9.654112677802E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462200573957E-02  -9.738613801474E-03   0.000000000000E+00   4.999665243935E-02  -1.182385208983E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.324078264760E-02   1.362535666605E-02   0.000000000000E+00  -6.336025304565E-02   9.345433784545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.400200027080E-02  -9.531535135305E-03   0.000000000000E+00   4.913278576914E-02  -1.149590360422E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.188361265805E-02   1.329514276899E-02   0.000000000000E+00  -6.209381595857E-02   9.045883367890E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.338622371402E-02  -9.328398811976E-03   0.000000000000E+00   4.828075801670E-02  -1.117605642617E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.054708473398E-02   1.297259017987E-02   0.000000000000E+00  -6.084987099593E-02   8.755226494935E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.277477757993E-02  -9.129143301370E-03   0.000000000000E+00   4.744049008401E-02  -1.086414084125E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.923102821366E-02   1.265753334372E-02   0.000000000000E+00  -5.962810826086E-02   8.473233028336E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.216775838934E-02  -8.933707725322E-03   0.000000000000E+00   4.661190080020E-02  -1.055998989563E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.793526887809E-02   1.234980986718E-02   0.000000000000E+00  -5.842821927486E-02   8.199677567129E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.156525801201E-02  -8.742031719946E-03   0.000000000000E+00   4.579490722890E-02  -1.026343919796E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.665962917540E-02   1.204926047193E-02   0.000000000000E+00  -5.724989707646E-02   7.934339387047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.096736373763E-02  -8.554055514387E-03   0.000000000000E+00   4.498942471292E-02  -9.974327135410E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.540392843880E-02   1.175572894823E-02   0.000000000000E+00  -5.609283631540E-02   7.677002380324E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.037415828058E-02  -8.369719956573E-03   0.000000000000E+00   4.419536688979E-02  -9.692494741796E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.416798309821E-02   1.146906210870E-02   0.000000000000E+00  -5.495673334249E-02   7.427454995104E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.978571983133E-02  -8.188966441931E-03   0.000000000000E+00   4.341264581444E-02  -9.417785624528E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.295160688557E-02   1.118910974240E-02   0.000000000000E+00  -5.384128629526E-02   7.185490174442E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.920212211670E-02  -8.011737005597E-03   0.000000000000E+00   4.264117196931E-02  -9.150045977761E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.175461103417E-02   1.091572456917E-02   0.000000000000E+00  -5.274619517949E-02   6.950905295025E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862343482181E-02  -7.837974214808E-03   0.000000000000E+00   4.188085458245E-02  -8.889124612910E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.057680447169E-02   1.064876219423E-02   0.000000000000E+00  -5.167116194669E-02   6.723502105586E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.804972357246E-02  -7.667621332719E-03   0.000000000000E+00   4.113160154937E-02  -8.634872949700E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.941799400758E-02   1.038808106313E-02   0.000000000000E+00  -5.061589056773E-02   6.503086665133E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.748104985714E-02  -7.500622180115E-03   0.000000000000E+00   4.039331951999E-02  -8.387144895457E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.827798451438E-02   1.013354241697E-02   0.000000000000E+00  -4.958008710257E-02   6.289469280990E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.691747088345E-02  -7.336921187134E-03   0.000000000000E+00   3.966591382479E-02  -8.145796781474E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.715657910345E-02   9.885010247988E-03   0.000000000000E+00  -4.856345976641E-02   6.082464446716E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.635903993889E-02  -7.176463449883E-03   0.000000000000E+00   3.894928864575E-02  -7.910687456820E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.605357929497E-02   9.642351255450E-03   0.000000000000E+00  -4.756571899210E-02   5.881890779958E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.580580704128E-02  -7.019194620832E-03   0.000000000000E+00   3.824334744438E-02  -7.681678346918E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.496878518256E-02   9.405434801932E-03   0.000000000000E+00  -4.658657748910E-02   5.687570960245E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.525781878856E-02  -6.865061000503E-03   0.000000000000E+00   3.754799285960E-02  -7.458633272321E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.390199559231E-02   9.174132869956E-03   0.000000000000E+00  -4.562575029907E-02   5.499331666810E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.471511766111E-02  -6.714009534351E-03   0.000000000000E+00   3.686312638744E-02  -7.241418446507E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285300823666E-02   8.948320018980E-03   0.000000000000E+00  -4.468295484805E-02   5.317003516444E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.417774195464E-02  -6.565987771488E-03   0.000000000000E+00   3.618864838912E-02  -7.029902335852E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.182161986295E-02   8.727873342798E-03   0.000000000000E+00  -4.375791099546E-02   5.140421001434E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.364572684727E-02  -6.420943856746E-03   0.000000000000E+00   3.552445864035E-02  -6.823955805683E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.080762639695E-02   8.512672427318E-03   0.000000000000E+00  -4.285034107999E-02   4.969422427620E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.311910531853E-02  -6.278826605260E-03   0.000000000000E+00   3.487045678583E-02  -6.623452262125E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.981082308131E-02   8.302599308741E-03   0.000000000000E+00  -4.195996996240E-02   4.803849852599E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.259790751181E-02  -6.139585433926E-03   0.000000000000E+00   3.422654208063E-02  -6.428267465642E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.883100460925E-02   8.097538432169E-03   0.000000000000E+00  -4.108652506543E-02   4.643549024140E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.208215896836E-02  -6.003170404263E-03   0.000000000000E+00   3.359261250797E-02  -6.238279207350E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.786796525327E-02   7.897376610594E-03   0.000000000000E+00  -4.022973641075E-02   4.488369318775E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.157188074671E-02  -5.869532160013E-03   0.000000000000E+00   3.296856487077E-02  -6.053367299818E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.692149898936E-02   7.702002984338E-03   0.000000000000E+00  -3.938933665324E-02   4.338163680695E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.106709189739E-02  -5.738622051893E-03   0.000000000000E+00   3.235429596713E-02  -5.873413980214E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.599139961648E-02   7.511308980908E-03   0.000000000000E+00  -3.856506111253E-02   4.192788560866E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056781132107E-02  -5.610391979837E-03   0.000000000000E+00   3.174970362107E-02  -5.698304108221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.507746087160E-02   7.325188275295E-03   0.000000000000E+00  -3.775664780191E-02   4.052103856499E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007405558173E-02  -5.484794447924E-03   0.000000000000E+00   3.115468559245E-02  -5.527924802003E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.417947654043E-02   7.143536750695E-03   0.000000000000E+00  -3.696383745476E-02   3.915972850829E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.958583492381E-02  -5.361782673705E-03   0.000000000000E+00   3.056913757202E-02  -5.362164693436E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.329724056371E-02   6.966252459684E-03   0.000000000000E+00  -3.618637354846E-02   3.784262153248E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910315400680E-02  -5.241310432603E-03   0.000000000000E+00   2.999295360596E-02  -5.200914083205E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.243054713946E-02   6.793235585847E-03   0.000000000000E+00  -3.542400232608E-02   3.656841639850E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862601754241E-02  -5.123332157136E-03   0.000000000000E+00   2.942602882507E-02  -5.044065879796E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.157919082107E-02   6.624388405837E-03   0.000000000000E+00  -3.467647281560E-02   3.533584394342E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815443374715E-02  -5.007802831420E-03   0.000000000000E+00   2.886826120818E-02  -4.891515957888E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.074296661139E-02   6.459615251904E-03   0.000000000000E+00  -3.394353684703E-02   3.414366649404E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.768840892561E-02  -4.894678120684E-03   0.000000000000E+00   2.831954891517E-02  -4.743162254614E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.992167005296E-02   6.298822474872E-03   0.000000000000E+00  -3.322494906740E-02   3.299067728505E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.722793961157E-02  -4.783914208504E-03   0.000000000000E+00   2.777978650610E-02  -4.598903502196E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.911509731441E-02   6.141918407581E-03   0.000000000000E+00  -3.252046695361E-02   3.187569988154E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.677301372315E-02  -4.675467991068E-03   0.000000000000E+00   2.724886538872E-02  -4.458639514641E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.832304527319E-02   5.988813328787E-03   0.000000000000E+00  -3.182985082333E-02   3.079758760675E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.632362248374E-02  -4.569296933542E-03   0.000000000000E+00   2.672667967775E-02  -4.322272998448E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.754531159465E-02   5.839419427515E-03   0.000000000000E+00  -3.115286384403E-02   2.975522297450E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587976709696E-02  -4.465359126578E-03   0.000000000000E+00   2.621312947286E-02  -4.189710434996E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.678169480762E-02   5.693650767883E-03   0.000000000000E+00  -3.048927204003E-02   2.874751712702E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.544144858420E-02  -4.363613218326E-03   0.000000000000E+00   2.570811598909E-02  -4.060860353221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.603199437652E-02   5.551423254392E-03   0.000000000000E+00  -2.983884429788E-02   2.777340927796E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.500865158453E-02  -4.264018432907E-03   0.000000000000E+00   2.521153367861E-02  -3.935630887243E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.529601077021E-02   5.412654597676E-03   0.000000000000E+00  -2.920135236996E-02   2.683186616114E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.458134569871E-02  -4.166534591432E-03   0.000000000000E+00   2.472327081679E-02  -3.813930199822E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.457354552750E-02   5.277264280707E-03   0.000000000000E+00  -2.857657087646E-02   2.592188148445E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.415950713782E-02  -4.071122181358E-03   0.000000000000E+00   2.424321991135E-02  -3.695669676394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.386440131958E-02   5.145173525493E-03   0.000000000000E+00  -2.796427730570E-02   2.504247539012E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374313345711E-02  -3.977742269183E-03   0.000000000000E+00   2.377128490435E-02  -3.580765912934E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.316838200923E-02   5.016305260200E-03   0.000000000000E+00  -2.736425201299E-02   2.419269392010E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.333222731827E-02  -3.886356448653E-03   0.000000000000E+00   2.330737343312E-02  -3.469138101649E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.248529270722E-02   4.890584086763E-03   0.000000000000E+00  -2.677627821797E-02   2.337160848808E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.292676608967E-02  -3.796926836977E-03   0.000000000000E+00   2.285138219361E-02  -3.360703540524E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.181493982567E-02   4.767936248963E-03   0.000000000000E+00  -2.620014200059E-02   2.257831535714E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.252669870189E-02  -3.709416144817E-03   0.000000000000E+00   2.240319535629E-02  -3.255377485070E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115713112857E-02   4.648289600941E-03   0.000000000000E+00  -2.563563229564E-02   2.181193512367E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213198121005E-02  -3.623787722445E-03   0.000000000000E+00   2.196270149315E-02  -3.153078400756E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.051167577968E-02   4.531573576195E-03   0.000000000000E+00  -2.508254088609E-02   2.107161220758E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174260735058E-02  -3.540005551233E-03   0.000000000000E+00   2.152980828788E-02  -3.053732111053E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.987838438757E-02   4.417719157018E-03   0.000000000000E+00  -2.454066239506E-02   2.035651434863E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135858979420E-02  -3.458034156563E-03   0.000000000000E+00   2.110443367427E-02  -2.957268687260E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925706904824E-02   4.306658844403E-03   0.000000000000E+00  -2.400979427672E-02   1.966583210937E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.097990861771E-02  -3.377838328274E-03   0.000000000000E+00   2.068648138529E-02  -2.863615074012E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.864754338513E-02   4.198326628401E-03   0.000000000000E+00  -2.348973680599E-02   1.899877838436E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.060649353800E-02  -3.299383563178E-03   0.000000000000E+00   2.027583229236E-02  -2.772693035594E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.804962258672E-02   4.092657958918E-03   0.000000000000E+00  -2.298029306712E-02   1.835458791587E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023827130896E-02  -3.222636033417E-03   0.000000000000E+00   1.987236681698E-02  -2.684426055451E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746312344171E-02   3.989589716976E-03   0.000000000000E+00  -2.248126894124E-02   1.773251681614E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.987522361079E-02  -3.147562470390E-03   0.000000000000E+00   1.947599244771E-02  -2.598747146915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.688786437200E-02   3.889060186420E-03   0.000000000000E+00  -2.199247309301E-02   1.713184209630E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.951737780943E-02  -3.074130126080E-03   0.000000000000E+00   1.908663943473E-02  -2.515597003436E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.632366546336E-02   3.791009026046E-03   0.000000000000E+00  -2.151371695615E-02   1.655186120170E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916473291155E-02  -3.002306586492E-03   0.000000000000E+00   1.870422595516E-02  -2.434913561986E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.577034849399E-02   3.695377242209E-03   0.000000000000E+00  -2.104481471821E-02   1.599189155407E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.881721156517E-02  -2.932059891237E-03   0.000000000000E+00   1.832863539948E-02  -2.356625967514E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.522773696100E-02   3.602107161832E-03   0.000000000000E+00  -2.058558330445E-02   1.545127010030E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847470520861E-02  -2.863358760574E-03   0.000000000000E+00   1.795973743328E-02  -2.280661189880E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.469565610482E-02   3.511142405864E-03   0.000000000000E+00  -2.013584236082E-02   1.492935286776E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.813716441705E-02  -2.796172644006E-03   0.000000000000E+00   1.759743040388E-02  -2.206956120102E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.417393293173E-02   3.422427863181E-03   0.000000000000E+00  -1.969541423631E-02   1.442551452647E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.780462166832E-02  -2.730471480241E-03   0.000000000000E+00   1.724165208532E-02  -2.135459873032E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.366239623443E-02   3.335909664892E-03   0.000000000000E+00  -1.926412396442E-02   1.393914795793E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747710961843E-02  -2.666225441862E-03   0.000000000000E+00   1.689234162240E-02  -2.066122466308E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.316087661084E-02   3.251535159081E-03   0.000000000000E+00  -1.884179924404E-02   1.346966383061E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.715457083918E-02  -2.603405206229E-03   0.000000000000E+00   1.654939731945E-02  -1.998883243274E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.266920648109E-02   3.169252885976E-03   0.000000000000E+00  -1.842827041964E-02   1.301649018216E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.683687318543E-02  -2.541981584174E-03   0.000000000000E+00   1.621268381968E-02  -1.933673516882E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218722010287E-02   3.089012553512E-03   0.000000000000E+00  -1.802337046081E-02   1.257907200830E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.652391656812E-02  -2.481926912253E-03   0.000000000000E+00   1.588208134876E-02  -1.870430897115E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.171475358507E-02   3.010765013339E-03   0.000000000000E+00  -1.762693494127E-02   1.215687085855E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621570782539E-02  -2.423213124731E-03   0.000000000000E+00   1.555752091963E-02  -1.809108102141E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125164489984E-02   2.934462237207E-03   0.000000000000E+00  -1.723880201731E-02   1.174936443831E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591230592249E-02  -2.365813505156E-03   0.000000000000E+00   1.523895854291E-02  -1.749665439072E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.079773389320E-02   2.860057293778E-03   0.000000000000E+00  -1.685881240568E-02   1.135604621784E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.561370299724E-02  -2.309700790722E-03   0.000000000000E+00   1.492632080359E-02  -1.692055345550E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035286229405E-02   2.787504325827E-03   0.000000000000E+00  -1.648680936111E-02   1.097642504792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531978195878E-02  -2.254848410751E-03   0.000000000000E+00   1.461948496053E-02  -1.636217879008E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991687372187E-02   2.716758527842E-03   0.000000000000E+00  -1.612263865319E-02   1.061002478182E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.503040072092E-02  -2.201230432545E-03   0.000000000000E+00   1.431831769252E-02  -1.582091821645E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948961369297E-02   2.647776124015E-03   0.000000000000E+00  -1.576614854304E-02   1.025638390413E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.474550393128E-02  -2.148821629759E-03   0.000000000000E+00   1.402272632147E-02  -1.529628412591E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.907092962550E-02   2.580514346631E-03   0.000000000000E+00  -1.541718975947E-02   9.915055166043E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446513396188E-02  -2.097597216790E-03   0.000000000000E+00   1.373266393751E-02  -1.478791960642E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.866067084312E-02   2.514931414822E-03   0.000000000000E+00  -1.507561547479E-02   9.585605227105E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418932868748E-02  -2.047532708458E-03   0.000000000000E+00   1.344808271623E-02  -1.429546750638E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.825868857748E-02   2.450986513713E-03   0.000000000000E+00  -1.474128128032E-02   9.267614303390E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.391803022843E-02  -1.998603901619E-03   0.000000000000E+00   1.316889229758E-02  -1.381846240099E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786483596959E-02   2.388639773944E-03   0.000000000000E+00  -1.441404516158E-02   8.960675822345E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365110694557E-02  -1.950786428816E-03   0.000000000000E+00   1.289496981383E-02  -1.335636314285E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747896806991E-02   2.327852251547E-03   0.000000000000E+00  -1.409376747320E-02   8.664396083610E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.338844921965E-02  -1.904057511167E-03   0.000000000000E+00   1.262620303368E-02  -1.290867281615E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.710094183759E-02   2.268585908217E-03   0.000000000000E+00  -1.378031091360E-02   8.378393926709E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313003171173E-02  -1.858394423226E-03   0.000000000000E+00   1.236251888492E-02  -1.247500686241E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.673061613844E-02   2.210803591905E-03   0.000000000000E+00  -1.347354049939E-02   8.102300404466E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.287588012867E-02  -1.813774802679E-03   0.000000000000E+00   1.210386841059E-02  -1.205504833023E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.636785174211E-02   2.154469017807E-03   0.000000000000E+00  -1.317332353964E-02   7.835758463157E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.262598849551E-02  -1.770176771738E-03   0.000000000000E+00   1.185018946390E-02  -1.164844897239E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601251131814E-02   2.099546749675E-03   0.000000000000E+00  -1.287952960986E-02   7.578422628418E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238028765385E-02  -1.727578357017E-03   0.000000000000E+00   1.160139249262E-02  -1.125479527123E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.566445943130E-02   2.046002181499E-03   0.000000000000E+00  -1.259203052596E-02   7.329958697731E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213868520603E-02  -1.685958436660E-03   0.000000000000E+00   1.135737827769E-02  -1.087366003358E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.532356253585E-02   1.993801519503E-03   0.000000000000E+00  -1.231070031797E-02   7.090043438540E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.190110985776E-02  -1.645296007234E-03   0.000000000000E+00   1.111805786416E-02  -1.050465226054E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498968896916E-02   1.942911764514E-03   0.000000000000E+00  -1.203541520362E-02   6.858364292732E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166751662709E-02  -1.605570931390E-03   0.000000000000E+00   1.088335487958E-02  -1.014742169484E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.466270894441E-02   1.893300694640E-03   0.000000000000E+00  -1.176605356195E-02   6.634619086881E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143787290604E-02  -1.566762954079E-03   0.000000000000E+00   1.065319961450E-02  -9.801638861776E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.434249454263E-02   1.844936848276E-03   0.000000000000E+00  -1.150249590671E-02   6.418515748471E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121214338183E-02  -1.528852834306E-03   0.000000000000E+00   1.042752214276E-02  -9.466978837698E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.402891970391E-02   1.797789507457E-03   0.000000000000E+00  -1.124462485974E-02   6.209772027900E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099029683754E-02  -1.491821141132E-03   0.000000000000E+00   1.020625534447E-02  -9.143128882980E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372186021805E-02   1.751828681508E-03   0.000000000000E+00  -1.099232512436E-02   6.008115226369E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077231275160E-02  -1.455648803233E-03   0.000000000000E+00   9.989337465646E-03  -8.829796869261E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.342119371445E-02   1.707025091010E-03   0.000000000000E+00  -1.074548345863E-02   5.813281929217E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055813972804E-02  -1.420317079406E-03   0.000000000000E+00   9.776693825527E-03  -8.526665203679E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.312679965148E-02   1.663350152104E-03   0.000000000000E+00  -1.050398864871E-02   5.625017745304E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034766844451E-02  -1.385807688714E-03   0.000000000000E+00   9.568225026763E-03  -8.233362509923E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283855930518E-02   1.620775961058E-03   0.000000000000E+00  -1.026773148213E-02   5.443077051535E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014079370315E-02  -1.352102911078E-03   0.000000000000E+00   9.363834511614E-03  -7.949532212777E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.255635575743E-02   1.579275279175E-03   0.000000000000E+00  -1.003660472112E-02   5.267222743134E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.937474146218E-03  -1.319185479734E-03   0.000000000000E+00   9.163454903323E-03  -7.674893755540E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228007388366E-02   1.538821517969E-03   0.000000000000E+00  -9.810503076005E-03   5.097225989333E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.737739853026E-03  -1.287038368507E-03   0.000000000000E+00   8.967050930904E-03  -7.409248375025E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200960033996E-02   1.499388724662E-03   0.000000000000E+00  -9.589323178585E-03   4.932865994371E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.541651260146E-03  -1.255644621337E-03   0.000000000000E+00   8.774601096711E-03  -7.152433819039E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.174482354976E-02   1.460951567929E-03   0.000000000000E+00  -9.372963555601E-03   4.773929763733E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.349170217034E-03  -1.224987373925E-03   0.000000000000E+00   8.586041597351E-03  -6.904188797763E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.148563369012E-02   1.423485323973E-03   0.000000000000E+00  -9.161324602304E-03   4.620211875765E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.160108831689E-03  -1.195050120135E-03   0.000000000000E+00   8.401244214060E-03  -6.664106134895E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123192267757E-02   1.386965862846E-03   0.000000000000E+00  -8.954308556059E-03   4.471514258335E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.974292784628E-03  -1.165817176712E-03   0.000000000000E+00   8.220087592227E-03  -6.431805924427E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098358415347E-02   1.351369635046E-03   0.000000000000E+00  -8.751819470080E-03   4.327645970488E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.791679975956E-03  -1.137273315262E-03   0.000000000000E+00   8.042508830994E-03  -6.207051756150E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074051346919E-02   1.316673658412E-03   0.000000000000E+00  -8.553763187245E-03   4.188422989322E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.612344615737E-03  -1.109403821742E-03   0.000000000000E+00   7.868496020354E-03  -5.989729201572E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050260767078E-02   1.282855505250E-03   0.000000000000E+00  -8.360047314068E-03   4.053668001605E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.436419693880E-03  -1.082193610768E-03   0.000000000000E+00   7.698063036434E-03  -5.779783373740E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026976548345E-02   1.249893289741E-03   0.000000000000E+00  -8.170581194748E-03   3.923210200340E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.263904747541E-03  -1.055627207919E-03   0.000000000000E+00   7.531167044582E-03  -5.577026312944E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.004188729562E-02   1.217765655599E-03   0.000000000000E+00  -7.985275885393E-03   3.796885086031E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.094557735085E-03  -1.029689931317E-03   0.000000000000E+00   7.367662169959E-03  -5.381040337512E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.818875142851E-03   1.186451763997E-03   0.000000000000E+00  -7.804044128389E-03   3.674534272856E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.928143576450E-03  -1.004368436418E-03   0.000000000000E+00   7.207406218096E-03  -5.191430638545E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.600632691390E-03   1.155931281708E-03   0.000000000000E+00  -7.626800326879E-03   3.556005299168E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.764610248555E-03  -9.796486620683E-04   0.000000000000E+00   7.050336492732E-03  -5.007988915142E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.387065221570E-03   1.126184369527E-03   0.000000000000E+00  -7.453460519465E-03   3.441151442842E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.604028909502E-03  -9.555178852019E-04   0.000000000000E+00   6.896443496470E-03  -4.830629490914E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.178079610931E-03   1.097191670913E-03   0.000000000000E+00  -7.283942355033E-03   3.329831540953E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.446566223025E-03  -9.319627346643E-04   0.000000000000E+00   6.745758746707E-03  -4.659356992140E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.973584317236E-03   1.068934300873E-03   0.000000000000E+00  -7.118165067798E-03   3.221909813974E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.292298476918E-03  -9.089699573906E-04   0.000000000000E+00   6.598276051168E-03  -4.494087455421E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.773489361180E-03   1.041393835073E-03   0.000000000000E+00  -6.956049452463E-03   3.117255694121E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.140994252448E-03  -8.865263413217E-04   0.000000000000E+00   6.453859731648E-03  -4.334452069557E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.577706309087E-03   1.014552299190E-03   0.000000000000E+00  -6.797517839660E-03   3.015743658244E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.992369039529E-03  -8.646193990322E-04   0.000000000000E+00   6.312352241681E-03  -4.180048986411E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.386148255371E-03   9.883921584776E-04   0.000000000000E+00  -6.642494071521E-03   2.917253064750E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.846356053519E-03  -8.432372790686E-04   0.000000000000E+00   6.173688589173E-03  -4.030689229553E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.198729804857E-03   9.628963075419E-04   0.000000000000E+00  -6.490903477449E-03   2.821667994549E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.702988219734E-03  -8.223684035397E-04   0.000000000000E+00   6.037846566932E-03  -3.886278109285E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.015367055099E-03   9.380480603657E-04   0.000000000000E+00  -6.342672850156E-03   2.728877096345E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.562386326823E-03  -8.020012844059E-04   0.000000000000E+00   5.904841238695E-03  -3.746800773691E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.835977578487E-03   9.138311405106E-04   0.000000000000E+00  -6.197730421845E-03   2.638773435571E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.424699837929E-03  -7.821244320363E-04   0.000000000000E+00   5.774700310910E-03  -3.612264465589E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.660480404336E-03   8.902296715492E-04   0.000000000000E+00  -6.056005840652E-03   2.551254347531E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.289800451423E-03  -7.627260348423E-04   0.000000000000E+00   5.647336378808E-03  -3.482427835932E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.488796000900E-03   8.672281676911E-04   0.000000000000E+00  -5.917430147288E-03   2.466221294103E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.157381575011E-03  -7.437950446919E-04   0.000000000000E+00   5.522588435625E-03  -3.356903854350E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.320846257324E-03   8.448115246212E-04   0.000000000000E+00  -5.781935751920E-03   2.383579724454E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.027352799675E-03  -7.253209371507E-04   0.000000000000E+00   5.400385577405E-03  -3.235509344955E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.156554465573E-03   8.229650105251E-04   0.000000000000E+00  -5.649456411270E-03   2.303238939270E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.899740149849E-03  -7.072934190109E-04   0.000000000000E+00   5.280705770924E-03  -3.118166643528E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.995845302282E-03   8.016742573044E-04   0.000000000000E+00  -5.519927205940E-03   2.225111958633E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.774555008790E-03  -6.897023344933E-04   0.000000000000E+00   5.163521579589E-03  -3.004785867808E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.838644810695E-03   7.809252520080E-04   0.000000000000E+00  -5.393284518008E-03   2.149115393643E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.651919180134E-03  -6.725376724408E-04   0.000000000000E+00   5.048851831169E-03  -2.895370222082E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.684880382472E-03   7.607043284146E-04   0.000000000000E+00  -5.269466008816E-03   2.075169321157E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.531852231435E-03  -6.557893058289E-04   0.000000000000E+00   4.936674077701E-03  -2.789833460783E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.534480739615E-03   7.409981588285E-04   0.000000000000E+00  -5.148410597030E-03   2.003197162389E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.414116194701E-03  -6.394475469638E-04   0.000000000000E+00   4.826860987349E-03  -2.687878059092E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.387375916302E-03   7.217937460286E-04   0.000000000000E+00  -5.030058436915E-03   1.933125564393E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.298548015164E-03  -6.235027834063E-04   0.000000000000E+00   4.719316220329E-03  -2.589280952044E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.243497240882E-03   7.030784154264E-04   0.000000000000E+00  -4.914350896906E-03   1.864884285274E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.185218953449E-03  -6.079461454673E-04   0.000000000000E+00   4.614039016506E-03  -2.494020500787E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.102777317764E-03   6.848398073636E-04   0.000000000000E+00  -4.801230538365E-03   1.798406082279E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.074111359177E-03  -5.927686538171E-04   0.000000000000E+00   4.510992934629E-03  -2.402002496886E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.965150009458E-03   6.670658695952E-04   0.000000000000E+00  -4.690641094626E-03   1.733626603186E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.965200244490E-03  -5.779612960459E-04   0.000000000000E+00   4.410139501146E-03  -2.313127065563E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.830550418621E-03   6.497448499502E-04   0.000000000000E+00  -4.582527450282E-03   1.670484280797E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.858533901762E-03  -5.635154322462E-04   0.000000000000E+00   4.311470903502E-03  -2.227352455800E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.698914870170E-03   6.328652891294E-04   0.000000000000E+00  -4.476835620717E-03   1.608920230342E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.754043150303E-03  -5.494224723668E-04   0.000000000000E+00   4.214932402097E-03  -2.144544677695E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.570180893480E-03   6.164160136841E-04   0.000000000000E+00  -4.373512731897E-03   1.548878149957E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.651534747690E-03  -5.356741501234E-04   0.000000000000E+00   4.120420067189E-03  -2.064477039250E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.444287204641E-03   6.003861291426E-04   0.000000000000E+00  -4.272507000407E-03   1.490304223949E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.551002738255E-03  -5.222627372125E-04   0.000000000000E+00   4.027905155563E-03  -1.987078899905E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.321173688824E-03   5.847650132963E-04   0.000000000000E+00  -4.173767713757E-03   1.433147029004E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.452567059715E-03  -5.091804282037E-04   0.000000000000E+00   3.937409047786E-03  -1.912380013719E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.200781382713E-03   5.695423096302E-04   0.000000000000E+00  -4.077245210926E-03   1.377357443071E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.356156946847E-03  -4.964192576098E-04   0.000000000000E+00   3.848877526486E-03  -1.840262668701E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.083052457050E-03   5.547079208989E-04   0.000000000000E+00  -3.982890863164E-03   1.322888556953E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.261691031539E-03  -4.839713105712E-04   0.000000000000E+00   3.762253451939E-03  -1.770601545653E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.967930199284E-03   5.402520028658E-04   0.000000000000E+00  -3.890657055062E-03   1.269695588644E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.169119481240E-03  -4.718291425389E-04   0.000000000000E+00   3.677493119554E-03  -1.703297232551E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.855358996332E-03   5.261649581607E-04   0.000000000000E+00  -3.800497165862E-03   1.217735800194E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.078404318979E-03  -4.599856155837E-04   0.000000000000E+00   3.594557833470E-03  -1.638262826324E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.745284317435E-03   5.124374302860E-04   0.000000000000E+00  -3.712365551022E-03   1.166968416970E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.989415469598E-03  -4.484337929534E-04   0.000000000000E+00   3.513373310024E-03  -1.575345609375E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.637652697173E-03   4.990602977686E-04   0.000000000000E+00  -3.626217524053E-03   1.117354549744E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.902222150888E-03  -4.371670628287E-04   0.000000000000E+00   3.433943497460E-03  -1.514545969522E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.532411718567E-03   4.860246684286E-04   0.000000000000E+00  -3.542009338579E-03   1.068857118758E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.816951024391E-03  -4.261786458015E-04   0.000000000000E+00   3.356294594115E-03  -1.455907026417E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.429509996350E-03   4.733218737959E-04   0.000000000000E+00  -3.459698170697E-03   1.021440780522E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.733535342806E-03  -4.154615834804E-04   0.000000000000E+00   3.280377472929E-03  -1.399330675230E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.328897160311E-03   4.609434636325E-04   0.000000000000E+00  -3.379242101526E-03   9.750718566376E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.651810299032E-03  -4.050092006667E-04   0.000000000000E+00   3.206106131929E-03  -1.344649395888E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.230523838857E-03   4.488812006081E-04   0.000000000000E+00  -3.300600100071E-03   9.297182651013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.571662558410E-03  -3.948151820096E-04   0.000000000000E+00   3.133415406485E-03  -1.291737054821E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.134341642672E-03   4.371270550810E-04   0.000000000000E+00  -3.223732006304E-03   8.853494536420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.493133367920E-03  -3.848733447317E-04   0.000000000000E+00   3.062300481169E-03  -1.240579876836E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.040303148503E-03   4.256731999935E-04   0.000000000000E+00  -3.148598514488E-03   8.419363352377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416119910588E-03  -3.751780425192E-04   0.000000000000E+00   2.992701449003E-03  -1.191063484894E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.948361883140E-03   4.145120059063E-04   0.000000000000E+00  -3.075161156777E-03   7.994512258118E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340686549131E-03  -3.657234767697E-04   0.000000000000E+00   2.924622782618E-03  -1.143194082833E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.858472307530E-03   4.036360361320E-04   0.000000000000E+00  -3.003382287046E-03   7.578677838287E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.266965610549E-03  -3.565039508443E-04   0.000000000000E+00   2.858094852423E-03  -1.097024851313E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.770589801039E-03   3.930380419869E-04   0.000000000000E+00  -2.933225064971E-03   7.171609520240E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.194946267354E-03  -3.475135578983E-04   0.000000000000E+00   2.793093307346E-03  -1.052509849339E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.684670645877E-03   3.827109581511E-04   0.000000000000E+00  -2.864653440346E-03   6.773069009695E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124419361171E-03  -3.387464017475E-04   0.000000000000E+00   2.729518841372E-03  -1.009470113017E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.600672011669E-03   3.726478981374E-04   0.000000000000E+00  -2.797632137651E-03   6.382829745159E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.055217755976E-03  -3.301971553457E-04   0.000000000000E+00   2.667289112494E-03  -9.677606179063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.518551940246E-03   3.628421498759E-04   0.000000000000E+00  -2.732126640877E-03   6.000676372736E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.987430896755E-03  -3.218606899792E-04   0.000000000000E+00   2.606419948311E-03  -9.274097421829E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.438269330507E-03   3.532871713857E-04   0.000000000000E+00  -2.668103178552E-03   5.626404236151E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.920990042316E-03  -3.137318334377E-04   0.000000000000E+00   2.546867503025E-03  -8.883401028994E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.359783923518E-03   3.439765865534E-04   0.000000000000E+00  -2.605528709035E-03   5.259818885747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.855896474888E-03  -3.058057632920E-04   0.000000000000E+00   2.488614529039E-03  -8.505238331321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.283056287776E-03   3.349041810271E-04   0.000000000000E+00  -2.544370906051E-03   4.900735605729E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.792273420066E-03  -2.980778148613E-04   0.000000000000E+00   2.431689897385E-03  -8.140130006935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.208047804589E-03   3.260638981812E-04   0.000000000000E+00  -2.484598144428E-03   4.548978954573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.730170552379E-03  -2.905429120624E-04   0.000000000000E+00   2.376094781239E-03  -7.788103229391E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.134720653691E-03   3.174498351980E-04   0.000000000000E+00  -2.426179486103E-03   4.204382325928E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.669432279179E-03  -2.831960225812E-04   0.000000000000E+00   2.321753681707E-03  -7.447882332626E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.063037798988E-03   3.090562392294E-04   0.000000000000E+00  -2.369084666336E-03   3.866787521594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609860605689E-03  -2.760325983619E-04   0.000000000000E+00   2.268575845913E-03  -7.117976894004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.992962974473E-03   3.008775036535E-04   0.000000000000E+00  -2.313284080147E-03   3.536044341595E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.551492041044E-03  -2.690484887964E-04   0.000000000000E+00   2.216559008375E-03  -6.798392964544E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.924460670373E-03   2.929081644298E-04   0.000000000000E+00  -2.258748769019E-03   3.212010189626E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.494338889711E-03  -2.622392879223E-04   0.000000000000E+00   2.165692121087E-03  -6.488972931755E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.857496119381E-03   2.851428965220E-04   0.000000000000E+00  -2.205450407768E-03   2.894549691526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.438326399481E-03  -2.556008559758E-04   0.000000000000E+00   2.115932026921E-03  -6.189040850285E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.792035283133E-03   2.775765104201E-04   0.000000000000E+00  -2.153361291684E-03   2.583534328328E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.383543838179E-03  -2.491284417895E-04   0.000000000000E+00   2.067296505825E-03  -5.898942960534E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.728044838832E-03   2.702039487492E-04   0.000000000000E+00  -2.102454323859E-03   2.278842084428E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.330059282045E-03  -2.428187724761E-04   0.000000000000E+00   2.019795890585E-03  -5.618889076039E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.665492166048E-03   2.630202829433E-04   0.000000000000E+00  -2.052703002750E-03   1.980357106556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.277795531260E-03  -2.366677739117E-04   0.000000000000E+00   1.973386848075E-03  -5.348202488912E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.604345333704E-03   2.560207100165E-04   0.000000000000E+00  -2.004081409960E-03   1.687969378433E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.226636232441E-03  -2.306710369517E-04   0.000000000000E+00   1.928011777824E-03  -5.086007560150E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.544573087223E-03   2.492005493987E-04   0.000000000000E+00  -1.956564198211E-03   1.401574405463E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.176509708459E-03  -2.248248066573E-04   0.000000000000E+00   1.883630133395E-03  -4.831721323970E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.486144835866E-03   2.425552398578E-04   0.000000000000E+00  -1.910126579553E-03   1.121072913500E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.127450953857E-03  -2.191254400635E-04   0.000000000000E+00   1.840241223563E-03  -4.585387280906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.429030640237E-03   2.360803364916E-04   0.000000000000E+00  -1.864744313767E-03   8.463705590471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.079387410288E-03  -2.135693371187E-04   0.000000000000E+00   1.797804883143E-03  -4.346419962882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.373201199960E-03   2.297715077897E-04   0.000000000000E+00  -1.820393696971E-03   5.773776501367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.032346163906E-03  -2.081531196974E-04   0.000000000000E+00   1.756317919623E-03  -4.114840043272E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.318627841533E-03   2.236245327685E-04   0.000000000000E+00  -1.777051550435E-03   3.140088793515E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.986393612224E-03  -2.028733693666E-04   0.000000000000E+00   1.715791842707E-03  -3.890891243150E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265282506381E-03   2.176352981860E-04   0.000000000000E+00  -1.734695209610E-03   5.618306787001E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.941482160467E-03  -1.977266518125E-04   0.000000000000E+00   1.676196464037E-03  -3.674155012783E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.213137739028E-03   2.117997958065E-04   0.000000000000E+00  -1.693302513326E-03  -1.961770813034E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897552888086E-03  -1.927097134180E-04   0.000000000000E+00   1.637497704675E-03  -3.464162714993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.162166675508E-03   2.061141197445E-04   0.000000000000E+00  -1.652851793215E-03  -4.431452182672E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.854602735848E-03  -1.878193328697E-04   0.000000000000E+00   1.599682307111E-03  -3.260781828665E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.112343031881E-03   2.005744638695E-04   0.000000000000E+00  -1.613321863304E-03  -6.847915724317E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812572093988E-03  -1.830522724370E-04   0.000000000000E+00   1.562716482054E-03  -3.063573775652E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.063641092989E-03   1.951771192750E-04   0.000000000000E+00  -1.574692009819E-03  -9.211831684916E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.771423657327E-03  -1.784054009037E-04   0.000000000000E+00   1.526574822656E-03  -2.872215248329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016035701341E-03   1.899184718135E-04   0.000000000000E+00  -1.536941981172E-03  -1.152384033043E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.731135762562E-03  -1.738758136081E-04   0.000000000000E+00   1.491237986920E-03  -2.686487586684E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.969502246162E-03   1.847949996813E-04   0.000000000000E+00  -1.500051978122E-03  -1.378455392910E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691743370686E-03  -1.694606814290E-04   0.000000000000E+00   1.456707784379E-03  -2.506492002233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.924016652637E-03   1.798032710709E-04   0.000000000000E+00  -1.464002644133E-03  -1.599455863847E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.653270563375E-03  -1.651570810372E-04   0.000000000000E+00   1.422982297757E-03  -2.332270972196E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.879555371320E-03   1.749399418847E-04   0.000000000000E+00  -1.428775055910E-03  -1.815441631379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.615614306295E-03  -1.609622989211E-04   0.000000000000E+00   1.390012834656E-03  -2.163170984441E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.836095367699E-03   1.702017534992E-04   0.000000000000E+00  -1.394350714125E-03  -2.026466622733E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.578787449929E-03  -1.568736749604E-04   0.000000000000E+00   1.357793708830E-03  -1.999177318887E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.793614111911E-03   1.655855305765E-04   0.000000000000E+00  -1.360711534278E-03  -2.232582672623E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.542823124237E-03  -1.528886085279E-04   0.000000000000E+00   1.326327231879E-03  -1.840396510237E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752089568671E-03   1.610881789526E-04   0.000000000000E+00  -1.327839837795E-03  -2.433839678106E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507671498247E-03  -1.490043609256E-04   0.000000000000E+00   1.295585105147E-03  -1.686498089449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.711500187310E-03   1.567066835535E-04   0.000000000000E+00  -1.295718343240E-03  -2.630285750073E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473236799371E-03  -1.452183199954E-04   0.000000000000E+00   1.265521646277E-03  -1.536892055285E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.671824892021E-03   1.524381063818E-04   0.000000000000E+00  -1.264330157733E-03  -2.821967354172E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.439548428380E-03  -1.415281388313E-04   0.000000000000E+00   1.236138386567E-03  -1.391679214891E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.633043072232E-03   1.482795845419E-04   0.000000000000E+00  -1.233658768521E-03  -3.008929446405E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.406638369693E-03  -1.379314544432E-04   0.000000000000E+00   1.207438211244E-03  -1.250972489348E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595134573144E-03   1.442283283155E-04   0.000000000000E+00  -1.203688034694E-03  -3.191215602253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.374472710650E-03  -1.344258428437E-04   0.000000000000E+00   1.179399535020E-03  -1.114543418973E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558079686450E-03   1.402816192936E-04   0.000000000000E+00  -1.174402179108E-03  -3.368868138314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.342990779828E-03  -1.310090305396E-04   0.000000000000E+00   1.151990408080E-03  -9.820137894000E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.521859141190E-03   1.364368085470E-04   0.000000000000E+00  -1.145785780427E-03  -3.541928228209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.312197560604E-03  -1.276789689257E-04   0.000000000000E+00   1.125204044051E-03  -8.533598319401E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.486454094758E-03   1.326913148442E-04   0.000000000000E+00  -1.117823765334E-03  -3.710436012786E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282129121588E-03  -1.244335245891E-04   0.000000000000E+00   1.099046151211E-03  -7.287321055265E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451846124077E-03   1.290426229117E-04   0.000000000000E+00  -1.090501400897E-03  -3.874430704382E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252788730005E-03  -1.212703563973E-04   0.000000000000E+00   1.073510399213E-03  -6.081176307907E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418017216923E-03   1.254882817499E-04   0.000000000000E+00  -1.063804287097E-03  -4.033950684173E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224043121560E-03  -1.181873516517E-04   0.000000000000E+00   1.048536764768E-03  -4.907684441514E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.384949763385E-03   1.220259029724E-04   0.000000000000E+00  -1.037718349483E-03  -4.189033596818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.195934141561E-03  -1.151825766745E-04   0.000000000000E+00   1.024133796162E-03  -3.768742617664E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.352626547496E-03   1.186531592039E-04   0.000000000000E+00  -1.012229831994E-03  -4.339716436905E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168472354586E-03  -1.122540728875E-04   0.000000000000E+00   1.000298285304E-03  -2.664617711061E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.321030738992E-03   1.153677825087E-04   0.000000000000E+00  -9.873252899175E-04  -4.486035632468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141635831013E-03  -1.093998850963E-04   0.000000000000E+00   9.770146857024E-04  -1.593965782515E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290145885220E-03   1.121675628590E-04   0.000000000000E+00  -9.629915829806E-04  -4.628027122996E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.115383367958E-03  -1.066179950729E-04   0.000000000000E+00   9.542589736457E-04  -5.542634178145E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259955903224E-03   1.090503466530E-04   0.000000000000E+00  -9.392158686177E-04  -4.765726432042E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.089705368344E-03  -1.039071036569E-04   0.000000000000E+00   9.320203382415E-04   4.552354098965E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230445071901E-03   1.060140352541E-04   0.000000000000E+00  -9.159855953193E-04  -4.899168736976E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064608329642E-03  -1.012649315013E-04   0.000000000000E+00   9.102946268337E-04   1.434364745222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.201598024377E-03   1.030565835790E-04   0.000000000000E+00  -8.932884961665E-04  -5.028388932634E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040134780458E-03  -9.869005207287E-05   0.000000000000E+00   8.890941265930E-04   2.380897256469E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.173399740458E-03   1.001759987136E-04   0.000000000000E+00  -8.711125824675E-04  -5.153421692611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016198540028E-03  -9.618048697656E-05   0.000000000000E+00   8.683762067054E-04   3.299661629521E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145835539276E-03   9.737033857764E-05   0.000000000000E+00  -8.494461375521E-04  -5.274301524261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.927863453255E-04  -9.373467637667E-05   0.000000000000E+00   8.481289908052E-04   4.191503764455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118891072010E-03   9.463771060187E-05   0.000000000000E+00  -8.282777106584E-04  -5.391062822763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.699031235896E-04  -9.135101622415E-05   0.000000000000E+00   8.283486443771E-04   5.056267073320E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092552314792E-03   9.197627045993E-05   0.000000000000E+00  -8.075961109833E-04  -5.503739918722E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.475511535843E-04  -8.902791359745E-05   0.000000000000E+00   8.090312056638E-04   5.893787185329E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066805561724E-03   8.938422081925E-05   0.000000000000E+00  -7.873904018365E-04  -5.612367124260E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.257000816287E-04  -8.676382245082E-05   0.000000000000E+00   7.901575184836E-04   6.705869796097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041637418010E-03   8.685981012712E-05   0.000000000000E+00  -7.676498949147E-04  -5.716978774612E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.043336144264E-04  -8.455726288478E-05   0.000000000000E+00   7.717145694142E-04   7.493513770883E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.017034793248E-03   8.440133143389E-05   0.000000000000E+00  -7.483641447131E-04  -5.817609266910E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.834450184575E-04  -8.240701135261E-05   0.000000000000E+00   7.536942358633E-04   8.257090990681E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.929848948388E-04   8.200712123569E-05   0.000000000000E+00  -7.295229430363E-04  -5.914293095707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.630470107852E-04  -8.031132072556E-05   0.000000000000E+00   7.360983444687E-04   8.995773966930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.694752214955E-04   7.967555835494E-05   0.000000000000E+00  -7.111163136343E-04  -6.007064885606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.431294297380E-04  -7.826905317765E-05   0.000000000000E+00   7.189176215515E-04   9.710148385612E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.464935569042E-04   7.740506284296E-05   0.000000000000E+00  -6.931345069466E-04  -6.095959421110E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.236671507197E-04  -7.627860431003E-05   0.000000000000E+00   7.021358421217E-04   1.040157628615E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.240279635195E-04   7.519409492365E-05   0.000000000000E+00  -6.755679949810E-04  -6.181011673252E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.046357638248E-04  -7.433876292262E-05   0.000000000000E+00   6.857360288029E-04   1.107152546439E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.020667764205E-04   7.304115394323E-05   0.000000000000E+00  -6.584074662496E-04  -6.262256824689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.860392344191E-04  -7.244826543393E-05   0.000000000000E+00   6.697164842876E-04   1.171962950204E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.805985973537E-04   7.094477736752E-05   0.000000000000E+00  -6.416438208783E-04  -6.339730290885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.678770196806E-04  -7.060577915753E-05   0.000000000000E+00   6.540736921279E-04   1.234575181023E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.596122888553E-04   6.890353979353E-05   0.000000000000E+00  -6.252681657734E-04  -6.413467740139E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.501222490673E-04  -6.881010805661E-05   0.000000000000E+00   6.387890004496E-04   1.295158308577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.390969684818E-04   6.691605198737E-05   0.000000000000E+00  -6.092718099052E-04  -6.483505110730E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.327689819864E-04  -6.705983401640E-05   0.000000000000E+00   6.238557039909E-04   1.353736315089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.190420031932E-04   6.498095995365E-05   0.000000000000E+00  -5.936462597126E-04  -6.549878625959E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.158155040089E-04  -6.535538745926E-05   0.000000000000E+00   6.092703257224E-04   1.410294798755E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.994370037953E-04   6.309694402069E-05   0.000000000000E+00  -5.783832145736E-04  -6.612624807322E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.992501216329E-04  -6.369232145694E-05   0.000000000000E+00   5.950227081608E-04   1.464904148795E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.802718195410E-04   6.126271795443E-05   0.000000000000E+00  -5.634745624048E-04  -6.671780485421E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.830753509476E-04  -6.207295497845E-05   0.000000000000E+00   5.811125751666E-04   1.517517270608E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.615365327954E-04   5.947702809024E-05   0.000000000000E+00  -5.489123753335E-04  -6.727382809480E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.672785798478E-04  -6.049434438883E-05   0.000000000000E+00   5.675302516653E-04   1.568197160233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.432214538500E-04   5.773865249668E-05   0.000000000000E+00  -5.346889054834E-04  -6.779469254560E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.518326246437E-04  -5.895583499495E-05   0.000000000000E+00   5.542551196373E-04   1.617127259765E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.253171158115E-04   5.604640015203E-05   0.000000000000E+00  -5.207965808455E-04  -6.828077627394E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.367458725234E-04  -5.745645296669E-05   0.000000000000E+00   5.412912752928E-04   1.664216448758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.078142695927E-04   5.439911014130E-05   0.000000000000E+00  -5.072280012226E-04  -6.873246070763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.220098610902E-04  -5.599520096376E-05   0.000000000000E+00   5.286315690343E-04   1.709498879534E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.907038790378E-04   5.279565088468E-05   0.000000000000E+00  -4.939759343019E-04  -6.915013065832E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.076081899022E-04  -5.457097956133E-05   0.000000000000E+00   5.162619264299E-04   1.753086659970E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.739771161016E-04   5.123491937310E-05   0.000000000000E+00  -4.810333117711E-04  -6.953417433794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.935363045312E-04  -5.318312026197E-05   0.000000000000E+00   5.041778621472E-04   1.794986822619E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.576253561698E-04   4.971584043344E-05   0.000000000000E+00  -4.683932255570E-04  -6.988498335459E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797941351933E-04  -5.183000894797E-05   0.000000000000E+00   4.923793801849E-04   1.835155962423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.416401734400E-04   4.823736600841E-05   0.000000000000E+00  -4.560489241204E-04  -7.020295270131E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.663644832785E-04  -5.051254293258E-05   0.000000000000E+00   4.808509273616E-04   1.873721118958E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.260133364227E-04   4.679847445429E-05   0.000000000000E+00  -4.439938088485E-04  -7.048848072852E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.532459397173E-04  -4.922699544060E-05   0.000000000000E+00   4.695914088396E-04   1.910657762507E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.107368035267E-04   4.539816985981E-05   0.000000000000E+00  -4.322214305284E-04  -7.074196910801E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.404403815838E-04  -4.797495181830E-05   0.000000000000E+00   4.586033950624E-04   1.945899469168E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.958027187275E-04   4.403548137996E-05   0.000000000000E+00  -4.207254858852E-04  -7.096382278615E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.279243904315E-04  -4.675463385954E-05   0.000000000000E+00   4.478649263092E-04   1.979641008006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.812034073518E-04   4.270946259209E-05   0.000000000000E+00  -4.094998142200E-04  -7.115444992540E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.156978474868E-04  -4.556520513199E-05   0.000000000000E+00   4.373761793094E-04   2.011843801021E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.669313719183E-04   4.141919086264E-05   0.000000000000E+00  -3.985383941056E-04  -7.131426183741E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037577832005E-04  -4.440597495198E-05   0.000000000000E+00   4.271355729508E-04   2.042489338845E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.529792880814E-04   4.016376673098E-05   0.000000000000E+00  -3.878353401556E-04  -7.144367291002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.920905812617E-04  -4.327618813331E-05   0.000000000000E+00   4.171290256034E-04   2.071691101959E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.393400006720E-04   3.894231331757E-05   0.000000000000E+00  -3.773848998874E-04  -7.154310051896E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.806933807792E-04  -4.217510765630E-05   0.000000000000E+00   4.073549260257E-04   2.099431800317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.260065198021E-04   3.775397573621E-05   0.000000000000E+00  -3.671814506327E-04  -7.161296494169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.695619295084E-04  -4.110154168514E-05   0.000000000000E+00   3.978104254955E-04   2.125707914631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.129720170581E-04   3.659792052903E-05   0.000000000000E+00  -3.572194965277E-04  -7.165368925741E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.586889300138E-04  -4.005596793565E-05   0.000000000000E+00   3.884883015641E-04   2.150563172987E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.002298217886E-04   3.547333511558E-05   0.000000000000E+00  -3.474936655797E-04  -7.166569924162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.480653392619E-04  -3.903621546024E-05   0.000000000000E+00   3.793796923106E-04   2.174055682886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.877734174484E-04   3.437942725136E-05   0.000000000000E+00  -3.379987067826E-04  -7.164942325711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.376891298473E-04  -3.804321140615E-05   0.000000000000E+00   3.704836543169E-04   2.196165109676E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.755964380425E-04   3.331542450719E-05   0.000000000000E+00  -3.287294873155E-04  -7.160529213748E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.275596296178E-04  -3.707465194628E-05   0.000000000000E+00   3.618037268728E-04   2.216832814038E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.636926646328E-04   3.228057375797E-05   0.000000000000E+00  -3.196809897933E-04  -7.153373906645E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.176601387282E-04  -3.613038334055E-05   0.000000000000E+00   3.533182362780E-04   2.236242824593E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.520560219313E-04   3.127414068685E-05   0.000000000000E+00  -3.108483095903E-04  -7.143519945143E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.079944494075E-04  -3.521061053897E-05   0.000000000000E+00   3.450361405892E-04   2.254282659340E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.406805749581E-04   3.029540930129E-05   0.000000000000E+00  -3.022266522203E-04  -7.131011079495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.985508761692E-04  -3.431395153113E-05   0.000000000000E+00   3.369428866521E-04   2.271069047154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.295605257715E-04   2.934368145938E-05   0.000000000000E+00  -2.938113307673E-04  -7.115891256144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.893271392919E-04  -3.343995312382E-05   0.000000000000E+00   3.290386027694E-04   2.286576346012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.186902102829E-04   2.841827641682E-05   0.000000000000E+00  -2.855977634014E-04  -7.098204603885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.803174929155E-04  -3.258818142382E-05   0.000000000000E+00   3.213176580158E-04   2.300835407745E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.080640951245E-04   2.751853037548E-05   0.000000000000E+00  -2.775814709215E-04  -7.077995420160E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.715181085093E-04  -3.175796072559E-05   0.000000000000E+00   3.137777376307E-04   2.313847539224E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.976767746003E-04   2.664379605099E-05   0.000000000000E+00  -2.697580743803E-04  -7.055308156609E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.629225821847E-04  -3.094864199470E-05   0.000000000000E+00   3.064119698267E-04   2.325654359577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.875229676923E-04   2.579344224865E-05   0.000000000000E+00  -2.621232927458E-04  -7.030187404758E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.545268205889E-04  -3.016026943376E-05   0.000000000000E+00   2.992168342029E-04   2.336269315007E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.775975151422E-04   2.496685345154E-05   0.000000000000E+00  -2.546729406307E-04  -7.002677881285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.463245268616E-04  -2.939060880110E-05   0.000000000000E+00   2.921865599318E-04   2.345727421508E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.678953765927E-04   2.416342941761E-05   0.000000000000E+00  -2.474029260640E-04  -6.972824413309E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.383191243316E-04  -2.864161087769E-05   0.000000000000E+00   2.853304084346E-04   2.353928050113E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.584116277957E-04   2.338258479126E-05   0.000000000000E+00  -2.403092483241E-04  -6.940671923443E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304960537458E-04  -2.791125666092E-05   0.000000000000E+00   2.786263592156E-04   2.361051152599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.491414578769E-04   2.262374872074E-05   0.000000000000E+00  -2.333879958139E-04  -6.906265414709E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.228576109044E-04  -2.719950565700E-05   0.000000000000E+00   2.720832024835E-04   2.367002663520E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.400801666765E-04   2.188636448941E-05   0.000000000000E+00  -2.266353439952E-04  -6.869649955531E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.153952736921E-04  -2.650494284089E-05   0.000000000000E+00   2.656895503684E-04   2.371869652908E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.312231621236E-04   2.116988915187E-05   0.000000000000E+00  -2.200475533572E-04  -6.830870664474E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.081066699815E-04  -2.582874817888E-05   0.000000000000E+00   2.594439147714E-04   2.375649138498E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.225659576960E-04   2.047379318478E-05   0.000000000000E+00  -2.136209674480E-04  -6.789972695231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009875210811E-04  -2.516927495580E-05   0.000000000000E+00   2.533433864681E-04   2.378353238090E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.141041699336E-04   1.979756014666E-05   0.000000000000E+00  -2.073520109510E-04  -6.747001221157E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.940342901667E-04  -2.452652875616E-05   0.000000000000E+00   2.473850263603E-04   2.379995204932E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.058335159760E-04   1.914068633943E-05   0.000000000000E+00  -2.012371877826E-04  -6.702001420627E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.872430978646E-04  -2.390005810169E-05   0.000000000000E+00   2.415654872039E-04   2.380591774058E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977498112143E-04   1.850268048926E-05   0.000000000000E+00  -1.952730792779E-04  -6.655018461297E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.806097484902E-04  -2.328934139399E-05   0.000000000000E+00   2.358807492745E-04   2.380165552239E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.898489669363E-04   1.788306342788E-05   0.000000000000E+00  -1.894563423753E-04  -6.606097485646E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.741292870451E-04  -2.269384292793E-05   0.000000000000E+00   2.303252708419E-04   2.378752420785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.821269880655E-04   1.728136778537E-05   0.000000000000E+00  -1.837837078718E-04  -6.555283595673E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.678028363390E-04  -2.211328177866E-05   0.000000000000E+00   2.249053549608E-04   2.376292088137E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.745799709383E-04   1.669713769138E-05   0.000000000000E+00  -1.782519787120E-04  -6.502621838118E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.616219241013E-04  -2.154806760168E-05   0.000000000000E+00   2.196071287262E-04   2.372888679227E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.672041011333E-04   1.612992848413E-05   0.000000000000E+00  -1.728580283164E-04  -6.448157189828E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.555873277664E-04  -2.099648540856E-05   0.000000000000E+00   2.144375230364E-04   2.368478467270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599956513440E-04   1.557930642490E-05   0.000000000000E+00  -1.675987989458E-04  -6.391934543018E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496911260716E-04  -2.045890136880E-05   0.000000000000E+00   2.093838738859E-04   2.363157964130E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.529509793149E-04   1.504484842282E-05   0.000000000000E+00  -1.624713001142E-04  -6.333998690972E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.439315930187E-04  -1.993464690901E-05   0.000000000000E+00   2.044467722386E-04   2.356912819123E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.460665258134E-04   1.452614176466E-05   0.000000000000E+00  -1.574726070311E-04  -6.274394313576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.383066137463E-04  -1.942421991382E-05   0.000000000000E+00   1.996248338001E-04   2.349749735539E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.393388126540E-04   1.402278385428E-05   0.000000000000E+00  -1.525998590835E-04  -6.213165963405E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.328124079474E-04  -1.892617311739E-05   0.000000000000E+00   1.949151478155E-04   2.341685170458E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.327644407641E-04   1.353438195656E-05   0.000000000000E+00  -1.478502583547E-04  -6.150358051614E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274456811581E-04  -1.844027693508E-05   0.000000000000E+00   1.903145793432E-04   2.332738967618E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.263400883035E-04   1.306055294821E-05   0.000000000000E+00  -1.432210681789E-04  -6.086014834442E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.222042194927E-04  -1.796720411273E-05   0.000000000000E+00   1.858211272317E-04   2.322923810788E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.200625088183E-04   1.260092307716E-05   0.000000000000E+00  -1.387096117285E-04  -6.020180399475E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.170843550585E-04  -1.750595806972E-05   0.000000000000E+00   1.814315605751E-04   2.312259205546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.139285294407E-04   1.215512772622E-05   0.000000000000E+00  -1.343132706343E-04  -5.952898652546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.120813871467E-04  -1.705618386276E-05   0.000000000000E+00   1.771402522498E-04   2.300786146287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.079350491380E-04   1.172281118326E-05   0.000000000000E+00  -1.300294836440E-04  -5.884213304597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.071980553005E-04  -1.661776578392E-05   0.000000000000E+00   1.729544330723E-04   2.288447073637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020790369930E-04   1.130362641904E-05   0.000000000000E+00  -1.258557453066E-04  -5.814167858830E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.024279065840E-04  -1.618985130761E-05   0.000000000000E+00   1.688655999644E-04   2.275304184974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.963575305284E-04   1.089723486873E-05   0.000000000000E+00  -1.217896046908E-04  -5.742805598307E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.977675657048E-04  -1.577267929101E-05   0.000000000000E+00   1.648699637973E-04   2.261384056384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.907676340744E-04   1.050330622021E-05   0.000000000000E+00  -1.178286641355E-04  -5.670169573455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.932160817968E-04  -1.536775069066E-05   0.000000000000E+00   1.609664215823E-04   2.246692269763E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.853065171741E-04   1.012151820803E-05   0.000000000000E+00  -1.139705780299E-04  -5.596302590105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.887687523998E-04  -1.497105869529E-05   0.000000000000E+00   1.571527405814E-04   2.231247207184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.799714130127E-04   9.751556411526E-06   0.000000000000E+00  -1.102130516161E-04  -5.521247197788E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.844252228781E-04  -1.458504328902E-05   0.000000000000E+00   1.534277314015E-04   2.215055231074E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747596169158E-04   9.393114061275E-06   0.000000000000E+00  -1.065538398347E-04  -5.445045678076E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.801824480324E-04  -1.420863460600E-05   0.000000000000E+00   1.497892296425E-04   2.198135006027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.696684848449E-04   9.045891846897E-06   0.000000000000E+00  -1.029907461837E-04  -5.367740033534E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.760379673122E-04  -1.384162439789E-05   0.000000000000E+00   1.462348896170E-04   2.180501451138E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.646954319599E-04   8.709597731444E-06   0.000000000000E+00  -9.952162161191E-05  -5.289371976557E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.719894512616E-04  -1.348369801753E-05   0.000000000000E+00   1.427628682701E-04   2.162169868225E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.598379311963E-04   8.383946771972E-06   0.000000000000E+00  -9.614436343979E-05  -5.209982918990E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.680351210883E-04  -1.313558708256E-05   0.000000000000E+00   1.393711859248E-04   2.143156817329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550935118919E-04   8.068660942395E-06   0.000000000000E+00  -9.285691430230E-05  -5.129613961547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.641697048362E-04  -1.279506266304E-05   0.000000000000E+00   1.360549917937E-04   2.123495710960E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.504597584301E-04   7.763468962993E-06   0.000000000000E+00  -8.965726112014E-05  -5.048305883837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.603974295048E-04  -1.246322437994E-05   0.000000000000E+00   1.328208403621E-04   2.103145390382E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459343089278E-04   7.468106132568E-06   0.000000000000E+00  -8.654343409323E-05  -4.966099134519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.567113879498E-04  -1.214005725605E-05   0.000000000000E+00   1.296596566780E-04   2.082171933858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.415148539563E-04   7.182314167560E-06   0.000000000000E+00  -8.351350572444E-05  -4.883033822017E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531100750682E-04  -1.182493545693E-05   0.000000000000E+00   1.265709863516E-04   2.060580376197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.371991352805E-04   6.905841041434E-06   0.000000000000E+00  -8.056558985597E-05  -4.799149704994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495911506469E-04  -1.151738377992E-05   0.000000000000E+00   1.235528858736E-04   2.038387392040E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.329849446370E-04   6.638440832278E-06   0.000000000000E+00  -7.769784073889E-05  -4.714486183888E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.461547683488E-04  -1.121859466188E-05   0.000000000000E+00   1.206054491410E-04   2.015594997329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288701225509E-04   6.379873572165E-06   0.000000000000E+00  -7.490845212436E-05  -4.629082291980E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427963085731E-04  -1.092588956067E-05   0.000000000000E+00   1.177253609675E-04   1.992231749593E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.248525571587E-04   6.129905100193E-06   0.000000000000E+00  -7.219565636582E-05  -4.542976687333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395161563910E-04  -1.064147573101E-05   0.000000000000E+00   1.149120431402E-04   1.968303585448E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209301830793E-04   5.888306921531E-06   0.000000000000E+00  -6.955772355935E-05  -4.456207644749E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.363108519410E-04  -1.036310527247E-05   0.000000000000E+00   1.121638267538E-04   1.943828332610E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.171009803070E-04   5.654856066780E-06   0.000000000000E+00  -6.699296069063E-05  -4.368813048130E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331791047133E-04  -1.009273900206E-05   0.000000000000E+00   1.094777452091E-04   1.918828121456E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133629731258E-04   5.429334957915E-06   0.000000000000E+00  -6.449971081068E-05  -4.280830383029E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.301214795590E-04  -9.828795709815E-06   0.000000000000E+00   1.068564541018E-04   1.893292454622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097142290593E-04   5.211531276629E-06   0.000000000000E+00  -6.207635222850E-05  -4.192296729714E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.271327004857E-04  -9.571495869028E-06   0.000000000000E+00   1.042938178281E-04   1.867265594115E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061528578391E-04   5.001237835480E-06   0.000000000000E+00  -5.972129772285E-05  -4.103248756187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.242099095209E-04  -9.320590457861E-06   0.000000000000E+00   1.017871507863E-04   1.840769522015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026770104016E-04   4.798252453326E-06   0.000000000000E+00  -5.743299377268E-05  -4.013722712064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213581393097E-04  -9.075760259550E-06   0.000000000000E+00   9.934294059349E-05   1.813771141664E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.928487790995E-05   4.602377833560E-06   0.000000000000E+00  -5.520991980998E-05  -3.923754421907E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185731812362E-04  -8.837416777114E-06   0.000000000000E+00   9.695637485084E-05   1.786305797951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.597469079691E-05   4.413421445286E-06   0.000000000000E+00  -5.305058748435E-05  -3.833379279910E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.158492624377E-04  -8.604791791969E-06   0.000000000000E+00   9.462176260698E-05   1.758414198607E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.274471783530E-05   4.231195407541E-06   0.000000000000E+00  -5.095353994906E-05  -3.742632243763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131882296573E-04  -8.378212558998E-06   0.000000000000E+00   9.234122057352E-05   1.730092344136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.959326523124E-05   4.055516377855E-06   0.000000000000E+00  -4.891735116806E-05  -3.651547829738E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.105885912885E-04  -8.157454339945E-06   0.000000000000E+00   9.011379475857E-05   1.701350255329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.651867573096E-05   3.886205440862E-06   0.000000000000E+00  -4.694062522750E-05  -3.560160107555E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080475333524E-04  -7.941498352238E-06   0.000000000000E+00   8.793692131314E-05   1.672211359116E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.351932776658E-05   3.723088002860E-06   0.000000000000E+00  -4.502199567777E-05  -3.468502695533E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055658181996E-04  -7.731929622166E-06   0.000000000000E+00   8.581092086652E-05   1.642679994675E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.059363460160E-05   3.565993686892E-06   0.000000000000E+00  -4.316012488166E-05  -3.376608756461E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031391973537E-04  -7.526276554126E-06   0.000000000000E+00   8.373296613530E-05   1.612782095490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.774004352322E-05   3.414756231693E-06   0.000000000000E+00  -4.135370338597E-05  -3.284510992963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.007692191902E-04  -7.326772331407E-06   0.000000000000E+00   8.170369005343E-05   1.582519468837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.495703502404E-05   3.269213392014E-06   0.000000000000E+00  -3.960144929624E-05  -3.192241644126E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.845264138868E-05  -7.131642556252E-06   0.000000000000E+00   7.972065044671E-05   1.551914877647E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.224312203483E-05   3.129206843653E-06   0.000000000000E+00  -3.790210768241E-05  -3.099832481412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.618970026653E-05  -6.942140628970E-06   0.000000000000E+00   7.778357067783E-05   1.520976653603E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.959684915430E-05   2.994582088029E-06   0.000000000000E+00  -3.625444998310E-05  -3.007314805745E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.397609013064E-05  -6.756865854918E-06   0.000000000000E+00   7.588946278190E-05   1.489731421606E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.701679190507E-05   2.865188361665E-06   0.000000000000E+00  -3.465727343556E-05  -2.914719443992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.181505574524E-05  -6.576382861548E-06   0.000000000000E+00   7.404085313204E-05   1.458171733923E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450155601518E-05   2.740878546677E-06   0.000000000000E+00  -3.310940051404E-05  -2.822076746477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.970397890086E-05  -6.400008869232E-06   0.000000000000E+00   7.223568341527E-05   1.426316582626E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.204977670596E-05   2.621509083980E-06   0.000000000000E+00  -3.160967838295E-05  -2.729416584296E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.763935410267E-05  -6.228395801479E-06   0.000000000000E+00   7.047048059329E-05   1.394193513984E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.966011800062E-05   2.506939887837E-06   0.000000000000E+00  -3.015697835742E-05  -2.636768346918E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.562233586146E-05  -6.061431523031E-06   0.000000000000E+00   6.874641644658E-05   1.361804415390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.733127205962E-05   2.397034264427E-06   0.000000000000E+00  -2.875019539077E-05  -2.544160940326E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.365037802083E-05  -5.898304447068E-06   0.000000000000E+00   6.706153343949E-05   1.329169352855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.506195852122E-05   2.291658830769E-06   0.000000000000E+00  -2.738824755886E-05  -2.451622784903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.172381699302E-05  -5.739291489696E-06   0.000000000000E+00   6.541602518748E-05   1.296293765243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285092385740E-05   2.190683435779E-06   0.000000000000E+00  -2.607007556165E-05  -2.359181814237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.984159750245E-05  -5.584961788244E-06   0.000000000000E+00   6.380885327775E-05   1.263192603946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.069694076259E-05   2.093981084741E-06   0.000000000000E+00  -2.479464224458E-05  -2.266865473388E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.800000584882E-05  -5.433123476678E-06   0.000000000000E+00   6.223720287350E-05   1.229891489243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.859880753376E-05   2.001427863830E-06   0.000000000000E+00  -2.356093211779E-05  -2.174700718154E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.620100946090E-05  -5.285720209839E-06   0.000000000000E+00   6.070245661932E-05   1.196386862435E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.655534748956E-05   1.912902867952E-06   0.000000000000E+00  -2.236795089818E-05  -2.082714013769E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.444294296487E-05  -5.142301339784E-06   0.000000000000E+00   5.920295152017E-05   1.162699230946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.456540838303E-05   1.828288129906E-06   0.000000000000E+00  -2.121472505556E-05  -1.990931334728E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.272363755248E-05  -5.001577577128E-06   0.000000000000E+00   5.773783380344E-05   1.128841205257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.262786184429E-05   1.747468550428E-06   0.000000000000E+00  -2.010030136924E-05  -1.899378163955E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.104409375098E-05  -4.865233071034E-06   0.000000000000E+00   5.630669297843E-05   1.094820633431E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.074160283168E-05   1.670331832211E-06   0.000000000000E+00  -1.902374650384E-05  -1.808079492768E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.940040945900E-05  -4.732298772843E-06   0.000000000000E+00   5.490723306630E-05   1.060661749807E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.890554909507E-05   1.596768412924E-06   0.000000000000E+00  -1.798414658225E-05  -1.717059820834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.779790730869E-05  -4.602410171107E-06   0.000000000000E+00   5.354318089334E-05   1.026352790633E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.711864065184E-05   1.526671401553E-06   0.000000000000E+00  -1.698060677585E-05  -1.626343156375E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.622847678251E-05  -4.476061313047E-06   0.000000000000E+00   5.220796613193E-05   9.919347266537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.537983928411E-05   1.459936516140E-06   0.000000000000E+00  -1.601225090748E-05  -1.535953016557E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.469484776485E-05  -4.352470637063E-06   0.000000000000E+00   5.090440630097E-05   9.574014281298E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.368812803886E-05   1.396462022561E-06   0.000000000000E+00  -1.507822105460E-05  -1.445912428002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.319620255434E-05  -4.232661978174E-06   0.000000000000E+00   4.963071084524E-05   9.227720293646E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.204251074408E-05   1.336148675345E-06   0.000000000000E+00  -1.417767717036E-05  -1.356243927729E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.173012807876E-05  -4.114979829345E-06   0.000000000000E+00   4.838606466254E-05   8.880586284058E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044201154125E-05   1.278899659397E-06   0.000000000000E+00  -1.330979670734E-05  -1.266969563970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.029779954479E-05  -4.000903203457E-06   0.000000000000E+00   4.717047797854E-05   8.532682207788E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.888567441953E-05   1.224620533384E-06   0.000000000000E+00  -1.247377425282E-05  -1.178110897382E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.889735971651E-05  -3.889536002166E-06   0.000000000000E+00   4.598284770774E-05   8.184160436573E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.737256277674E-05   1.173219175216E-06   0.000000000000E+00  -1.166882117494E-05  -1.089689002423E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.752752106890E-05  -3.780468320458E-06   0.000000000000E+00   4.482217026030E-05   7.835154412941E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.590175897202E-05   1.124605727488E-06   0.000000000000E+00  -1.089416526934E-05  -1.001724468769E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.618892566618E-05  -3.674548406136E-06   0.000000000000E+00   4.368863484192E-05   7.485725942087E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.447236390858E-05   1.078692545117E-06   0.000000000000E+00  -1.014905042234E-05  -9.142374029966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.488143662453E-05  -3.572065886409E-06   0.000000000000E+00   4.258196783134E-05   7.135970058763E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.308349661592E-05   1.035394144951E-06   0.000000000000E+00  -9.432736279750E-06  -8.272474305136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.360346012189E-05  -3.472277548104E-06   0.000000000000E+00   4.150123816705E-05   6.786019881986E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.173429384396E-05   9.946271545144E-07   0.000000000000E+00  -8.744497916859E-06  -7.407736973862E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.235028501567E-05  -3.373102430089E-06   0.000000000000E+00   4.044257252183E-05   6.436155108754E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.042390966786E-05   9.563102641633E-07   0.000000000000E+00  -8.083625525866E-06  -6.548348726355E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.112801209599E-05  -3.277668363532E-06   0.000000000000E+00   3.941098864489E-05   6.086196377939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.915151510675E-05   9.203641793725E-07   0.000000000000E+00  -7.449424103392E-06  -5.694491504443E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.993303532442E-05  -3.184552593974E-06   0.000000000000E+00   3.840320294912E-05   5.736389777656E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.791629774633E-05   8.867115739909E-07   0.000000000000E+00  -6.841213147724E-06  -4.846342526356E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876408725513E-05  -3.094132535724E-06   0.000000000000E+00   3.741783418334E-05   5.386876195156E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.671746137100E-05   8.552770451791E-07   0.000000000000E+00  -6.258326362514E-06  -4.004074312646E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.762106411124E-05  -3.005692001214E-06   0.000000000000E+00   3.645555479542E-05   5.037707953445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555422561335E-05   8.259870694410E-07   0.000000000000E+00  -5.700111368098E-06  -3.167854712255E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.650355401242E-05  -2.919531625675E-06   0.000000000000E+00   3.551567735664E-05   4.688975412378E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442582560125E-05   7.987699590574E-07   0.000000000000E+00  -5.165929418217E-06  -2.337846933454E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.541089237782E-05  -2.835542236454E-06   0.000000000000E+00   3.459745154327E-05   4.340815632100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333151161964E-05   7.735558200290E-07   0.000000000000E+00  -4.655155121780E-06  -1.514209570464E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.434243744008E-05  -2.753638654362E-06   0.000000000000E+00   3.370079273672E-05   3.993285085287E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.227054878235E-05   7.502765112925E-07   0.000000000000E+00  -4.167176175257E-06  -6.970966371888E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.329830036364E-05  -2.674332695165E-06   0.000000000000E+00   3.282469248258E-05   3.646541713557E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124221670666E-05   7.288656042652E-07   0.000000000000E+00  -3.701393095913E-06   1.133424020965E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.227628540755E-05  -2.596230222779E-06   0.000000000000E+00   3.196903743379E-05   3.300627578476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024580920433E-05   7.092583440685E-07   0.000000000000E+00  -3.257218967238E-06   9.169625990718E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.127752092155E-05  -2.520570786256E-06   0.000000000000E+00   3.113335552650E-05   2.955654721102E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.280633968041E-06   6.913916108178E-07   0.000000000000E+00  -2.834079180869E-06   1.713623487314E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.030070803254E-05  -2.446753959263E-06   0.000000000000E+00   3.031695452721E-05   2.611713984716E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.346012276882E-06   6.752038824407E-07   0.000000000000E+00  -2.431411193557E-06   2.503189045108E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.934673852255E-05  -2.375573395228E-06   0.000000000000E+00   2.952033600120E-05   2.268854635759E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.441278704859E-06   6.606351985625E-07   0.000000000000E+00  -2.048664284642E-06   3.285527661734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.841172965401E-05  -2.304915970706E-06   0.000000000000E+00   2.874111049799E-05   1.927277500455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.565780837411E-06   6.476271247743E-07   0.000000000000E+00  -1.685299321680E-06   4.060512097376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.749994153402E-05  -2.237514500618E-06   0.000000000000E+00   2.798167360206E-05   1.586919054464E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.718878990015E-06   6.361227174494E-07   0.000000000000E+00  -1.340788525268E-06   4.828019446456E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.660628001399E-05  -2.170676305124E-06   0.000000000000E+00   2.723872925614E-05   1.248015983808E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.899945941687E-06   6.260664901627E-07   0.000000000000E+00  -1.014615245982E-06   5.587931096860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.573217432752E-05  -2.105475519039E-06   0.000000000000E+00   2.651284074088E-05   9.105938639458E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.108366673004E-06   6.174043810319E-07   0.000000000000E+00  -7.062737457683E-07   6.340132691218E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.487762255986E-05  -2.042310925566E-06   0.000000000000E+00   2.580419926236E-05   5.747082357677E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.343538102084E-06   6.100837193354E-07   0.000000000000E+00  -4.152689759650E-07   7.084514084971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.404198893017E-05  -1.980632924555E-06   0.000000000000E+00   2.511252714751E-05   2.404435442672E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.604868842079E-06   6.040531948321E-07   0.000000000000E+00  -1.411163720954E-07   7.820969304548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.322530238322E-05  -1.920958935680E-06   0.000000000000E+00   2.443687505197E-05  -9.208926934005E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.891778949553E-06   5.992628261819E-07   0.000000000000E+00   1.166583583384E-07   8.549396505371E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.242645656737E-05  -1.862698375792E-06   0.000000000000E+00   2.377715798882E-05  -4.228401581245E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203699689672E-06   5.956639313000E-07   0.000000000000E+00   3.585194339263E-07   9.269697927957E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.164503338326E-05  -1.805926326774E-06   0.000000000000E+00   2.313299798480E-05  -7.517236157614E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.400733046364E-07   5.932090977439E-07   0.000000000000E+00   5.849211987750E-07   9.981779855339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.088106942366E-05  -1.750606247170E-06   0.000000000000E+00   2.250400936696E-05  -1.078658533099E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.964721903289E-08   5.918521537646E-07   0.000000000000E+00   7.963083179494E-07   1.068555256576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.013389512739E-05  -1.696788256956E-06   0.000000000000E+00   2.188995617124E-05  -1.403588090638E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.159983664956E-07   5.915481404259E-07   0.000000000000E+00   9.931159645861E-07   1.138093029158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.940290438098E-05  -1.644203658709E-06   0.000000000000E+00   2.129039126432E-05  -1.726426910243E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.309506313089E-06   5.922532840042E-07   0.000000000000E+00   1.175770006269E-06   1.206783116944E-05
Spline
30  3.5
3.497791344953887e+00  3.551334815100939e+00  -4.107504219447883e-02
2.00000  2.05000  -9.146274750154615e-03  -1.116801664218027e-01  1.953169597565956e-01  -4.705389797125387e-02
2.05000  2.10000  -1.424787240909965e-02  -9.250137468092762e-02  1.882588750609075e-01  -5.654188665722396e-02
2.10000  2.15000  -1.840936169132594e-02  -7.409955132476595e-02  1.797775920623239e-01  -6.460838966386388e-02
2.15000  2.20000  -2.167297132611640e-02  -5.660635504101259e-02  1.700863336127444e-01  -7.305634286061068e-02
2.20000  2.25000  -2.408720528699275e-02  -4.014564425119266e-02  1.591278821836527e-01  -8.139998097688868e-02
2.25000  2.30000  -2.570684279171536e-02  -2.484335589015410e-02  1.469178850371194e-01  -8.977942922429848e-02
2.30000  2.35000  -2.659293830228330e-02  -1.082491310562445e-02  1.334509706534747e-01  -9.811995202801584e-02
2.35000  2.40000  -2.681282152493434e-02  1.784284319512968e-03  1.187329778492723e-01  -1.065803664752905e-01
2.40000  2.45000  -2.644009741014492e-02  1.285822935587548e-02  1.027459228779787e-01  -1.146001397919132e-01
2.45000  2.50000  -2.555464615263019e-02  2.227332059523405e-02  8.555590190919167e-02  -1.242625859880101e-01
2.50000  2.55000  -2.424262319134401e-02  2.989694139124312e-02  6.691651401099022e-02  -1.229603932658663e-01
2.55000  2.60000  -2.259585488591262e-02  3.566638984284812e-02  4.847245502111033e-02  -1.106936095062535e-01
2.60000  2.65000  -2.070519095740571e-02  3.968343327366228e-02  3.186841359517222e-02  -1.000693549823141e-01
2.65000  2.70000  -1.865385692910746e-02  4.211975447081213e-02  1.685801034782516e-02  -8.900498602327440e-02
2.70000  2.75000  -1.651684980295019e-02  4.313801811042010e-02  3.507262444333926e-03  -7.805854556872201e-02
2.75000  2.80000  -1.436093805951445e-02  4.290330526308807e-02  -8.201519390974334e-03  -6.708050553149220e-02
2.80000  2.85000  -1.224466165802892e-02  4.158004953250446e-02  -1.826359522069813e-02  -5.611093532046439e-02
2.85000  2.90000  -1.021833203637049e-02  3.933285799553115e-02  -2.668023551876783e-02  -4.513908538725711e-02
2.90000  2.95000  -8.324032111064269e-03  3.632629130324995e-02  -3.345109832685637e-02  -3.416788451654112e-02
2.95000  3.00000  -6.595616277283472e-03  3.272492233669023e-02  -3.857628100433757e-02  -2.319636711816202e-02
3.00000  3.05000  -5.058710408849579e-03  2.869332148287027e-02  -4.205573607206186e-02  -1.222546676780345e-02
3.05000  3.10000  -3.730711858232200e-03  2.439605687490558e-02  -4.388955608723237e-02  -1.252414753137211e-03
3.10000  3.15000  -2.620789456549139e-03  1.999770815553379e-02  -4.407741830020295e-02  9.712647652372007e-03
3.15000  3.20000  -1.729883513566413e-03  1.566281118290630e-02  -4.262052115234716e-02  2.070751683032800e-02
3.20000  3.25000  -1.050705817698172e-03  1.155606544389902e-02  -3.951439362779794e-02  3.159114852725180e-02
3.25000  3.30000  -5.677396360068108e-04  7.841559695073627e-03  -3.477572134871019e-02  4.288992337631561e-02
3.30000  3.35000  -2.572397142028664e-04  4.685661985524984e-03  -2.834223284226287e-02  5.263936309787134e-02
3.35000  3.40000  -8.723227664503980e-05  2.246233924532721e-03  -2.044632837758213e-02  6.817100017671643e-02
3.40000  3.45000  -1.751502634026960e-05  7.128835880998859e-04  -1.022067835107470e-02  5.062282933356158e-02
3.45000  3.50000  -1.094689146266826e-06  7.048697299412670e-05  -2.627253951040420e-03  7.604163357786750e-02  -1.268792420664788e+00  8.202316179465711e+00


==> anc/C-N.skf <==
0.020000 650
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130943443594E+00  -1.596637907056E+00   0.000000000000E+00  -5.279825907979E-01  -1.296155721364E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.037803191700E-01   9.231179726073E-01   0.000000000000E+00  -8.257743200698E-02   8.937639209379E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075681736985E+00  -1.572995384665E+00   0.000000000000E+00  -5.098140794896E-01  -1.244012780116E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.869563207089E-01   9.170366858775E-01   0.000000000000E+00  -8.916351931786E-02   8.877818061751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.020568829399E+00  -1.548993011584E+00   0.000000000000E+00  -4.894032586345E-01  -1.196435024079E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.696381693431E-01   9.107321535231E-01   0.000000000000E+00  -9.595500133004E-02   8.818126185996E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.657708210451E-01  -1.524688695115E+00   0.000000000000E+00  -4.670289127063E-01  -1.153179481723E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.518606034123E-01   9.042127655035E-01   0.000000000000E+00  -1.029385660151E-01   8.758664688016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.114387885823E-01  -1.500137219120E+00   0.000000000000E+00  -4.429555350008E-01  -1.113993139173E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.336581233405E-01   8.974869562465E-01   0.000000000000E+00  -1.101001416733E-01   8.699515182439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.577093149333E-01  -1.475390270753E+00   0.000000000000E+00  -4.174327690270E-01  -1.078617991671E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.150649038028E-01   8.905631844514E-01   0.000000000000E+00  -1.174250412888E-01   8.640741548376E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.047050769341E-01  -1.450496483931E+00   0.000000000000E+00  -3.906951013587E-01  -1.046795124781E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.961147144698E-01   8.834499143420E-01   0.000000000000E+00  -1.248980956399E-01   8.582391635112E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.525354778845E-01  -1.425501497065E+00   0.000000000000E+00  -3.629617629184E-01  -1.018267986400E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.768408487489E-01   8.761555983001E-01   0.000000000000E+00  -1.325037755457E-01   8.524498902035E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.012973135001E-01  -1.400448022899E+00   0.000000000000E+00  -3.344368024857E-01  -9.927849828227E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.572760599640E-01   8.686886608099E-01   0.000000000000E+00  -1.402263037076E-01   8.467083981685E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.510754610050E-01  -1.375375928542E+00   0.000000000000E+00  -3.053093017437E-01  -9.701015096101E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.374525044467E-01   8.610574836433E-01   0.000000000000E+00  -1.480497566516E-01   8.410156158390E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.019435821665E-01  -1.350322323971E+00   0.000000000000E+00  -2.757537056641E-01  -9.499815098393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.174016910445E-01   8.532703922213E-01   0.000000000000E+00  -1.559581573054E-01   8.353714757893E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.539648320215E-01  -1.325321657474E+00   0.000000000000E+00  -2.459302457221E-01  -9.321986373311E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.971544365791E-01   8.453356430813E-01   0.000000000000E+00  -1.639355587521E-01   8.297750445668E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.071925659060E-01  -1.300405816634E+00   0.000000000000E+00  -2.159854364896E-01  -9.165370902184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.767408268247E-01   8.372614123918E-01   0.000000000000E+00  -1.719661197046E-01   8.242246433430E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.616710382104E-01  -1.275604233560E+00   0.000000000000E+00  -1.860526287356E-01  -9.027921702026E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.561901826008E-01   8.290557854498E-01   0.000000000000E+00  -1.800341722283E-01   8.187179594773E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.174360870799E-01  -1.250943993226E+00   0.000000000000E+00  -1.562526043602E-01  -8.907706143515E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.355310306057E-01   8.207267471055E-01   0.000000000000E+00  -1.881242822312E-01   8.132521491924E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.745158000790E-01  -1.226449943803E+00   0.000000000000E+00  -1.266942004027E-01  -8.802907394276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.147910786419E-01   8.122821730590E-01   0.000000000000E+00  -1.962213032120E-01   8.078239316434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.329311566681E-01  -1.202144808008E+00   0.000000000000E+00  -9.747495107319E-02  -8.711824327862E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.939971949101E-01   8.037298219760E-01   0.000000000000E+00  -2.043104237422E-01   8.024296747207E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.926966441955E-01  -1.178049294533E+00   0.000000000000E+00  -6.868173830156E-02  -8.632870189246E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.731753910687E-01   7.950773283744E-01   0.000000000000E+00  -2.123772091277E-01   7.970654729682E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538208449798E-01  -1.154182208696E+00   0.000000000000E+00  -4.039144274195E-02  -8.564570265066E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.523508087803E-01   7.863321962345E-01   0.000000000000E+00  -2.204076376767E-01   7.917272180260E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.163069929539E-01  -1.130560561503E+00   0.000000000000E+00  -1.267158852295E-02  -8.505558770044E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.315477094812E-01   7.775017932891E-01   0.000000000000E+00  -2.283881319717E-01   7.864106620215E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.801534991376E-01  -1.107199676409E+00   0.000000000000E+00   1.441902368658E-02  -8.454575128860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.107894671311E-01   7.685933459526E-01   0.000000000000E+00  -2.363055855256E-01   7.811114743411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.453544459760E-01  -1.084113293060E+00   0.000000000000E+00   4.082969954003E-02  -8.410459804787E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.900985637124E-01   7.596139348484E-01   0.000000000000E+00  -2.441473851740E-01   7.758252922119E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.119000510982E-01  -1.061313667438E+00   0.000000000000E+00   6.651725297411E-02  -8.372149801732E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.694965872661E-01   7.505704908996E-01   0.000000000000E+00  -2.519014295379E-01   7.705477655195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.977710146635E-02  -1.038811667841E+00   0.000000000000E+00   9.144542951495E-02  -8.338673944784E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.490042322618E-01   7.414697919465E-01   0.000000000000E+00  -2.595561438703E-01   7.652745962748E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.896935893492E-02  -1.016616866255E+00   0.000000000000E+00   1.155843524572E-01  -8.309148025971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.286413021140E-01   7.323184598586E-01   0.000000000000E+00  -2.671004915782E-01   7.600015731312E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.945793814482E-02  -9.947376247837E-01   0.000000000000E+00   1.389099929407E-01  -8.282769886646E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.084267136664E-01   7.231229581099E-01   0.000000000000E+00  -2.745239826979E-01   7.547246013376E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.778342635803E-03  -9.731811769390E-01   0.000000000000E+00   1.614036646792E-01  -8.258814495265E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.883785034765E-01   7.138895897875E-01   0.000000000000E+00  -2.818166795797E-01   7.494397284944E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.576263752061E-02  -9.519537037610E-01   0.000000000000E+00   1.830515440292E-01  -8.236629069860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.685138357445E-01   7.046244960065E-01   0.000000000000E+00  -2.889692000258E-01   7.441431664624E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.151977598014E-02  -9.310604049220E-01   0.000000000000E+00   2.038442161338E-01  -8.215628287043E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.488490117366E-01   6.953336547033E-01   0.000000000000E+00  -2.959727181075E-01   7.388313097537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.607599304316E-02  -9.105055651281E-01   0.000000000000E+00   2.237762479517E-01  -8.195289613757E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.293994805647E-01   6.860228797836E-01   0.000000000000E+00  -3.028189628755E-01   7.335007507171E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094586868564E-01  -8.902926162632E-01   0.000000000000E+00   2.428457889661E-01  -8.175148793331E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.101798511904E-01   6.766978206003E-01   0.000000000000E+00  -3.095002151612E-01   7.281482918098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.316962032509E-01  -8.704241957820E-01   0.000000000000E+00   2.610542001680E-01  -8.154795511946E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.912039055296E-01   6.673639617395E-01   0.000000000000E+00  -3.160093026571E-01   7.227709552277E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.528176463793E-01  -8.509022018514E-01   0.000000000000E+00   2.784057115052E-01  -8.133869267055E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724846125424E-01   6.580266230929E-01   0.000000000000E+00  -3.223395934509E-01   7.173659901502E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.728527135638E-01  -8.317278456676E-01   0.000000000000E+00   2.949071074816E-01  -8.112055452162E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.540341431988E-01   6.486909601957E-01   0.000000000000E+00  -3.284849881743E-01   7.119308778368E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918315519662E-01  -8.129017012623E-01   0.000000000000E+00   3.105674398784E-01  -8.089081666513E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.358638862176E-01   6.393619648122E-01   0.000000000000E+00  -3.344399109229E-01   7.064633347951E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.097846340506E-01  -7.944237529918E-01   0.000000000000E+00   3.253977660434E-01  -8.064714251344E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179844644836E-01   6.300444657493E-01   0.000000000000E+00  -3.401992990851E-01   7.009613142244E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.267426486392E-01  -7.762934407980E-01   0.000000000000E+00   3.394109106920E-01  -8.038755048710E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004057520531E-01   6.207431298819E-01   0.000000000000E+00  -3.457585922160E-01   6.954230059236E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.427364044116E-01  -7.585097032644E-01   0.000000000000E+00   3.526212488928E-01  -8.011038374341E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.313689166323E-02   6.114624633730E-01   0.000000000000E+00  -3.511137200776E-01   6.898468348371E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.577967430105E-01  -7.410710184602E-01   0.000000000000E+00   3.650445078430E-01  -7.981428192953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.618631266872E-02   6.022068130730E-01   0.000000000000E+00  -3.562610899604E-01   6.842314583987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.719544594090E-01  -7.239754425680E-01   0.000000000000E+00   3.766975851481E-01  -7.949815482835E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956174933230E-02   5.929803680847E-01   0.000000000000E+00  -3.611975733926E-01   6.785757628206E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.852402277729E-01  -7.072206463136E-01   0.000000000000E+00   3.875983815750E-01  -7.916115776186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.327025940162E-02   5.837871614779E-01   0.000000000000E+00  -3.659204923352E-01   6.728788584620E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.976845316639E-01  -6.908039492447E-01   0.000000000000E+00   3.977656465804E-01  -7.880266862678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.731824291038E-02   5.746310721428E-01   0.000000000000E+00  -3.704276049538E-01   6.671400744022E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.093175979480E-01  -6.747223519312E-01   0.000000000000E+00   4.072188352872E-01  -7.842226644580E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711461145704E-03   5.655158267681E-01   0.000000000000E+00  -3.747170910511E-01   6.613589523278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.201693342302E-01  -6.589725661854E-01   0.000000000000E+00   4.159779759173E-01  -7.801971133828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354494427155E-02   5.564450019332E-01   0.000000000000E+00  -3.787875372365E-01   6.555352398413E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.302692699461E-01  -6.435510434046E-01   0.000000000000E+00   4.240635469895E-01  -7.759492582599E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.844643224267E-02   5.474220263024E-01   0.000000000000E+00  -3.826379219037E-01   6.496688832810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.396465014218E-01  -6.284540011461E-01   0.000000000000E+00   4.314963638086E-01  -7.714797740779E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.298904302836E-02   5.384501829120E-01   0.000000000000E+00  -3.862676000821E-01   6.437600201388E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.483296412817E-01  -6.136774480408E-01   0.000000000000E+00   4.382974739186E-01  -7.667906234243E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.716937910858E-02   5.295326115389E-01   0.000000000000E+00  -3.896762882183E-01   6.378089711543E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.563467725586E-01  -5.992172071428E-01   0.000000000000E+00   4.444880612625E-01  -7.618849059166E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.098458610311E-02   5.206723111430E-01   0.000000000000E+00  -3.928640489452E-01   6.318162321528E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.637254077645E-01  -5.850689378076E-01   0.000000000000E+00   4.500893588124E-01  -7.567667187468E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.443233378684E-02   5.118721423737E-01   0.000000000000E+00  -3.958312758837E-01   6.257824656917E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.704924530605E-01  -5.712281561777E-01   0.000000000000E+00   4.551225694042E-01  -7.514410278825E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.751079723166E-02   5.031348301328E-01   0.000000000000E+00  -3.985786785231E-01   6.197084925725E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.766741775544E-01  -5.576902543512E-01   0.000000000000E+00   4.596087944776E-01  -7.459135494800E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.102186381028E-01   4.944629661858E-01   0.000000000000E+00  -4.011072672203E-01   6.135952832690E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822961875476E-01  -5.444505182991E-01   0.000000000000E+00   4.635689703465E-01  -7.401906410066E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225549861359E-01   4.858590118155E-01   0.000000000000E+00  -4.034183383508E-01   6.074439493165E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.873834056359E-01  -5.315041445936E-01   0.000000000000E+00   4.670238116296E-01  -7.342792015901E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345194208170E-01   4.773253005090E-01   0.000000000000E+00  -4.055134596462E-01   6.012557347060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.919600542698E-01  -5.188462560035E-01   0.000000000000E+00   4.699937613700E-01  -7.281865810955E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461119532875E-01   4.688640406749E-01   0.000000000000E+00  -4.073944557441E-01   5.950320073163E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.960496435269E-01  -5.064719160109E-01   0.000000000000E+00   4.724989474153E-01  -7.219204973844E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573330084913E-01   4.604773183815E-01   0.000000000000E+00  -4.090633939769E-01   5.887742504192E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.996749627234E-01  -4.943761423018E-01   0.000000000000E+00   4.745591445839E-01  -7.154889612742E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.681834075815E-01   4.521671001138E-01   0.000000000000E+00  -4.105225704195E-01   5.824840542853E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.028580755256E-01  -4.825539192780E-01   0.000000000000E+00   4.761937421694E-01  -7.089002086707E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786643506008E-01   4.439352355410E-01   0.000000000000E+00  -4.117744962164E-01   5.761631079154E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.056203182226E-01  -4.710002096396E-01   0.000000000000E+00   4.774217163413E-01  -7.021626393637E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.887773994483E-01   4.357834602929E-01   0.000000000000E+00  -4.128218842040E-01   5.698131909207E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.079823008364E-01  -4.597099650828E-01   0.000000000000E+00   4.782616070237E-01  -6.952847620344E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.985244611451E-01   4.277133987383E-01   0.000000000000E+00  -4.136676358414E-01   5.634361655696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.099639107687E-01  -4.486781361595E-01   0.000000000000E+00   4.787314988588E-01  -6.882751450056E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.079077714065E-01   4.197265667622E-01   0.000000000000E+00  -4.143148284624E-01   5.570339690190E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.115843187004E-01  -4.378996813416E-01   0.000000000000E+00   4.788490058829E-01  -6.811423722796E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.169298785314E-01   4.118243745390E-01   0.000000000000E+00  -4.147667028580E-01   5.506086057436E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.128619864887E-01  -4.273695753324E-01   0.000000000000E+00   4.786312595751E-01  -6.738950044721E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.255936276141E-01   4.040081292958E-01   0.000000000000E+00  -4.150266511960E-01   5.441621401752E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138146768216E-01  -4.170828166644E-01   0.000000000000E+00   4.780948999566E-01  -6.665415442599E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.339021450860E-01   3.962790380656E-01   0.000000000000E+00  -4.150982052866E-01   5.376966895624E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.144594644070E-01  -4.070344346276E-01   0.000000000000E+00   4.772560694454E-01  -6.590904059516E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.418588235917E-01   3.886382104245E-01   0.000000000000E+00  -4.149850251956E-01   5.312144170588E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.148127485015E-01  -3.972194955613E-01   0.000000000000E+00   4.761304091929E-01  -6.515498888612E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494673072029E-01   3.810866612119E-01   0.000000000000E+00  -4.146908882100E-01   5.247175250464E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.148902665888E-01  -3.876331085502E-01   0.000000000000E+00   4.747330576485E-01  -6.439281541530E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.567314769751E-01   3.736253132304E-01   0.000000000000E+00  -4.142196781580E-01   5.182082486987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.147071090371E-01  -3.782704305606E-01   0.000000000000E+00   4.730786511166E-01  -6.362332048661E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.636554368467E-01   3.662549999241E-01   0.000000000000E+00  -4.135753750831E-01   5.116888497886E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.142777345860E-01  -3.691266710463E-01   0.000000000000E+00   4.711813260904E-01  -6.284728688456E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.702434998858E-01   3.589764680308E-01   0.000000000000E+00  -4.127620452733E-01   5.051616107423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.136159865106E-01  -3.601970960651E-01   0.000000000000E+00   4.690547231587E-01  -6.206547842958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765001748815E-01   3.517903802092E-01   0.000000000000E+00  -4.117838316433E-01   4.986288289412E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.127351093401E-01  -3.514770319291E-01   0.000000000000E+00   4.667119923047E-01  -6.127863877487E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.824301532849E-01   3.446973176367E-01   0.000000000000E+00  -4.106449444680E-01   4.920928112730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.116477660038E-01  -3.429618684261E-01   0.000000000000E+00   4.641657994217E-01  -6.048749041933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.880382964950E-01   3.376977825776E-01   0.000000000000E+00  -4.093496524647E-01   4.855558689297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.103660553025E-01  -3.346470616358E-01   0.000000000000E+00   4.614283338893E-01  -5.969273391828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.933296234930E-01   3.307922009198E-01   0.000000000000E+00  -4.079022742204E-01   4.790203124545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.089015295988E-01  -3.265281363720E-01   0.000000000000E+00   4.585113170670E-01  -5.889504727079E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983092988209E-01   3.239809246780E-01   0.000000000000E+00  -4.063071699605E-01   4.724884470313E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.072652126412E-01  -3.186006882745E-01   0.000000000000E+00   4.554260115691E-01  -5.809508546715E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029826209048E-01   3.172642344641E-01   0.000000000000E+00  -4.045687336536E-01   4.659625680189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.054676174391E-01  -3.108603855777E-01   0.000000000000E+00   4.521832312020E-01  -5.729348017845E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.073550107209E-01   3.106423419209E-01   0.000000000000E+00  -4.026913854490E-01   4.594449567232E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.035187641143E-01  -3.033029705774E-01   0.000000000000E+00   4.487933514505E-01  -5.649083957526E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.114320008011E-01   3.041153921202E-01   0.000000000000E+00  -4.006795644400E-01   4.529378764054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.014281976650E-01  -2.959242608215E-01   0.000000000000E+00   4.452663204127E-01  -5.568774825913E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.152192245768E-01   2.976834659243E-01   0.000000000000E+00  -3.985377217482E-01   4.464435685228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.992050055842E-01  -2.887201500415E-01   0.000000000000E+00   4.416116700912E-01  -5.488476729646E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.187224060583E-01   2.913465823086E-01   0.000000000000E+00  -3.962703139227E-01   4.399642491959E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.968578352786E-01  -2.816866088498E-01   0.000000000000E+00   4.378385279568E-01  -5.408243434005E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.219473498453E-01   2.851047006460E-01   0.000000000000E+00  -3.938817966478E-01   4.335021058984E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.943949112455E-01  -2.748196852175E-01   0.000000000000E+00   4.339556287095E-01  -5.328126383057E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.248999314679E-01   2.789577229526E-01   0.000000000000E+00  -3.913766187536E-01   4.270592943647E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.918240519660E-01  -2.681155047536E-01   0.000000000000E+00   4.299713261689E-01  -5.248174726542E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275860880519E-01   2.729054960930E-01   0.000000000000E+00  -3.887592165214E-01   4.206379357101E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.891526864805E-01  -2.615702708011E-01   0.000000000000E+00   4.258936052327E-01  -5.168435352758E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.300118093073E-01   2.669478139452E-01   0.000000000000E+00  -3.860340082787E-01   4.142401137568E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.863878706187E-01  -2.551802643652E-01   0.000000000000E+00   4.217300938497E-01  -5.088952926594E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.321831288342E-01   2.610844195260E-01   0.000000000000E+00  -3.832053892764E-01   4.078678725614E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.835363028570E-01  -2.489418438918E-01   0.000000000000E+00   4.174880749580E-01  -5.009769931900E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.341061157440E-01   2.553150070742E-01   0.000000000000E+00  -3.802777268414E-01   4.015232141378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.806043397846E-01  -2.428514449046E-01   0.000000000000E+00   4.131744983463E-01  -4.930926717587E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.357868665899E-01   2.496392240937E-01   0.000000000000E+00  -3.772553557970E-01   3.952080963691E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.775980111605E-01  -2.369055795205E-01   0.000000000000E+00   4.087959924006E-01  -4.852461546783E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.372314976048E-01   2.440566733544E-01   0.000000000000E+00  -3.741425741450E-01   3.889244311026E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.745230345482E-01  -2.311008358495E-01   0.000000000000E+00   4.043588757031E-01  -4.774410648534E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.384461372394E-01   2.385669148526E-01   0.000000000000E+00  -3.709436390025E-01   3.826740824222E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.713848295186E-01  -2.254338772952E-01   0.000000000000E+00   3.998691684553E-01  -4.696808271542E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.394369189993E-01   2.331694677290E-01   0.000000000000E+00  -3.676627627852E-01   3.764588650920E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.681885314127E-01  -2.199014417630E-01   0.000000000000E+00   3.953326036996E-01  -4.619686739421E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.402099745732E-01   2.278638121452E-01   0.000000000000E+00  -3.643041096317E-01   3.702805431642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.649390046598E-01  -2.145003407894E-01   0.000000000000E+00   3.907546383203E-01  -4.543076507206E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407714272505E-01   2.226493911192E-01   0.000000000000E+00  -3.608717920602E-01   3.641408287465E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.616408556485E-01  -2.092274585978E-01   0.000000000000E+00   3.861404638042E-01  -4.467006218612E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.411273856212E-01   2.175256123187E-01   0.000000000000E+00  -3.573698678528E-01   3.580413809215E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.582984451505E-01  -2.040797510929E-01   0.000000000000E+00   3.814950167480E-01  -4.391502763810E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.412839375550E-01   2.124918498132E-01   0.000000000000E+00  -3.538023371575E-01   3.519838048131E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.549159002969E-01  -1.990542447995E-01   0.000000000000E+00   3.768229890995E-01  -4.316591337401E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.412471444530E-01   2.075474457851E-01   0.000000000000E+00  -3.501731398043E-01   3.459696507934E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.514971261117E-01  -1.941480357537E-01   0.000000000000E+00   3.721288381229E-01  -4.242295496307E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.410230357687E-01   2.026917121989E-01   0.000000000000E+00  -3.464861528259E-01   3.400004138234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.480458166048E-01  -1.893582883536E-01   0.000000000000E+00   3.674167960824E-01  -4.168637217450E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.406176037918E-01   1.979239324300E-01   0.000000000000E+00  -3.427451881777E-01   3.340775329232E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.445654654311E-01  -1.846822341758E-01   0.000000000000E+00   3.626908796365E-01  -4.095636954915E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.400367986906E-01   1.932433628529E-01   0.000000000000E+00  -3.389539906500E-01   3.282023907649E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.410593761209E-01  -1.801171707624E-01   0.000000000000E+00   3.579548989415E-01  -4.023313696470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.392865238070E-01   1.886492343879E-01   0.000000000000E+00  -3.351162359664E-01   3.223763133812E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.375306718894E-01  -1.756604603861E-01   0.000000000000E+00   3.532124664608E-01  -3.951685019335E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.383726311999E-01   1.841407540093E-01   0.000000000000E+00  -3.312355290603E-01   3.166005699876E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339823050332E-01  -1.713095287959E-01   0.000000000000E+00   3.484670054803E-01  -3.880767145008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.373009174301E-01   1.797171062118E-01   0.000000000000E+00  -3.273154025250E-01   3.108763729080E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304170659218E-01  -1.670618639499E-01   0.000000000000E+00   3.437217583293E-01  -3.810574993059E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.360771195833E-01   1.753774544388E-01   0.000000000000E+00  -3.233593152303E-01   3.052048776023E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.268375915929E-01  -1.629150147377E-01   0.000000000000E+00   3.389797943106E-01  -3.741122233846E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.347069115242E-01   1.711209424708E-01   0.000000000000E+00  -3.193706510988E-01   2.995871827885E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232463739622E-01  -1.588665896978E-01   0.000000000000E+00   3.342440173400E-01  -3.672421340021E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.331959003771E-01   1.669466957748E-01   0.000000000000E+00  -3.153527180364E-01   2.940243306543E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.196457676559E-01  -1.549142557320E-01   0.000000000000E+00   3.295171733013E-01  -3.604483636751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.315496232276E-01   1.628538228163E-01   0.000000000000E+00  -3.113087470114E-01   2.885173071537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160379974770E-01  -1.510557368213E-01   0.000000000000E+00   3.248018571180E-01  -3.537319350684E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.297735440393E-01   1.588414163317E-01   0.000000000000E+00  -3.072418912752E-01   2.830670423835E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124251655158E-01  -1.472888127448E-01   0.000000000000E+00   3.201005195504E-01  -3.470937657548E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.278730507810E-01   1.549085545645E-01   0.000000000000E+00  -3.031552257192E-01   2.776744110344E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.088092579136E-01  -1.436113178055E-01   0.000000000000E+00   3.154154737194E-01  -3.405346728406E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.258534527578E-01   1.510543024634E-01   0.000000000000E+00  -2.990517463635E-01   2.723402329123E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051921512927E-01  -1.400211395643E-01   0.000000000000E+00   3.107489013669E-01  -3.340553774462E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.237199781415E-01   1.472777128446E-01   0.000000000000E+00  -2.949343699688E-01   2.670652735256E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015756188620E-01  -1.365162175851E-01   0.000000000000E+00   3.061028588555E-01  -3.276565090547E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.214777716950E-01   1.435778275168E-01   0.000000000000E+00  -2.908059337700E-01   2.618502447335E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979613362081E-01  -1.330945421924E-01   0.000000000000E+00   3.014792829173E-01  -3.213386097139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.191318926838E-01   1.399536783717E-01   0.000000000000E+00  -2.866691953220E-01   2.566958054508E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.943508867862E-01  -1.297541532427E-01   0.000000000000E+00   2.968799961566E-01  -3.151021381032E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.166873129707E-01   1.364042884381E-01   0.000000000000E+00  -2.825268324563E-01   2.516025624065E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.907457671173E-01  -1.264931389131E-01   0.000000000000E+00   2.923067123143E-01  -3.089474734547E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.141489152876E-01   1.329286729022E-01   0.000000000000E+00  -2.783814433399E-01   2.465710709499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.871473917066E-01  -1.233096345054E-01   0.000000000000E+00   2.877610413024E-01  -3.028749193457E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115214916786E-01   1.295258400933E-01   0.000000000000E+00  -2.742355466338E-01   2.416018359023E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.835570976919E-01  -1.202018212694E-01   0.000000000000E+00   2.832444940143E-01  -2.968847073456E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.088097421100E-01   1.261947924359E-01   0.000000000000E+00  -2.700915817457E-01   2.366953124499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.799761492326E-01  -1.171679252458E-01   0.000000000000E+00   2.787584869197E-01  -2.909770005399E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.060182732409E-01   1.229345273688E-01   0.000000000000E+00  -2.659519091708E-01   2.318519070735E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.764057416522E-01  -1.142062161281E-01   0.000000000000E+00   2.743043464521E-01  -2.851518969106E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.031515973488E-01   1.197440382314E-01   0.000000000000E+00  -2.618188109182E-01   2.270719785128E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.728470053425E-01  -1.113150061465E-01   0.000000000000E+00   2.698833131948E-01  -2.794094325962E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.002141314068E-01   1.166223151183E-01   0.000000000000E+00  -2.576944910159E-01   2.223558387609E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.693010094412E-01  -1.084926489729E-01   0.000000000000E+00   2.654965458748E-01  -2.737495850278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.972101963042E-01   1.135683457023E-01   0.000000000000E+00  -2.535810760928E-01   2.177037540870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.657687652940E-01  -1.057375386474E-01   0.000000000000E+00   2.611451251719E-01  -2.681722759350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941440162082E-01   1.105811160264E-01   0.000000000000E+00  -2.494806160302E-01   2.131159460820E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.622512297094E-01  -1.030481085281E-01   0.000000000000E+00   2.568300573495E-01  -2.626773742437E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.910197180595E-01   1.076596112659E-01   0.000000000000E+00  -2.453950846815E-01   2.085925927271E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587493080184E-01  -1.004228302630E-01   0.000000000000E+00   2.525522777153E-01  -2.572646988458E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878413311975E-01   1.048028164603E-01   0.000000000000E+00  -2.413263806540E-01   2.041338294801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552638569475E-01  -9.786021278471E-02   0.000000000000E+00   2.483126539196E-01  -2.519340212677E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846127871099E-01   1.020097172163E-01   0.000000000000E+00  -2.372763281493E-01   1.997397503774E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.517956873144E-01  -9.535880132840E-02   0.000000000000E+00   2.441119890974E-01  -2.466850682276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.813379193021E-01   9.927930038234E-02   0.000000000000E+00  -2.332466778600E-01   1.954104091495E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.483455665564E-01  -9.291717647291E-02   0.000000000000E+00   2.399510248616E-01  -2.415175240831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.780204632804E-01   9.661055469480E-02   0.000000000000E+00  -2.292391079155E-01   1.911458203476E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.449142211006E-01  -9.053395320482E-02   0.000000000000E+00   2.358304441544E-01  -2.364310331889E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746640566456E-01   9.400247139721E-02   0.000000000000E+00  -2.252552248775E-01   1.869459604780E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.415023385833E-01  -8.820778000541E-02   0.000000000000E+00   2.317508739635E-01  -2.314252021429E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.712722392910E-01   9.145404483237E-02   0.000000000000E+00  -2.212965647780E-01   1.828107691432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.381105699284E-01  -8.593733796071E-02   0.000000000000E+00   2.277128879090E-01  -2.264996019465E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.678484537005E-01   8.896427300841E-02   0.000000000000E+00  -2.173645941987E-01   1.787401501870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.347395312918E-01  -8.372133989423E-02   0.000000000000E+00   2.237170087074E-01  -2.216537700796E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.643960453428E-01   8.653215813911E-02   0.000000000000E+00  -2.134607113877E-01   1.747339728411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.313898058807E-01  -8.155852952213E-02   0.000000000000E+00   2.197637105192E-01  -2.168872124763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.609182631554E-01   8.415670715926E-02   0.000000000000E+00  -2.095862474098E-01   1.707920728729E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280619456538E-01  -7.944768063065E-02   0.000000000000E+00   2.158534211850E-01  -2.121994054242E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.574182601164E-01   8.183693221548E-02   0.000000000000E+00  -2.057424673284E-01   1.669142537307E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.247564729106E-01  -7.738759627572E-02   0.000000000000E+00   2.119865243561E-01  -2.075897973881E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538990938974E-01   7.957185113325E-02   0.000000000000E+00  -2.019305714151E-01   1.631002876861E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.214738817763E-01  -7.537710800392E-02   0.000000000000E+00   2.081633615256E-01  -2.030578107429E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.503637275947E-01   7.736048786055E-02   0.000000000000E+00  -1.981516963849E-01   1.593499169712E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.182146395887E-01  -7.341507509501E-02   0.000000000000E+00   2.043842339627E-01  -1.986028434425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468150305335E-01   7.520187288886E-02   0.000000000000E+00  -1.944069166534E-01   1.556628549094E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.149791881931E-01  -7.150038382535E-02   0.000000000000E+00   2.006494045585E-01  -1.942242706210E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432557791423E-01   7.309504365200E-02   0.000000000000E+00  -1.906972456139E-01   1.520387870384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.117679451511E-01  -6.963194675185E-02   0.000000000000E+00   1.969590995847E-01  -1.899214461139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.396886578922E-01   7.103904490333E-02   0.000000000000E+00  -1.870236369316E-01   1.484773722240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.085813048698E-01  -6.780870201615E-02   0.000000000000E+00   1.933135103718E-01  -1.856937039208E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.361162602975E-01   6.903292907209E-02   0.000000000000E+00  -1.833869858530E-01   1.449782437634E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054196396545E-01  -6.602961266865E-02   0.000000000000E+00   1.897127949098E-01  -1.815403596093E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.325410899743E-01   6.707575659917E-02   0.000000000000E+00  -1.797881305269E-01   1.415410104768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.022833006924E-01  -6.429366601176E-02   0.000000000000E+00   1.861570793759E-01  -1.774607116511E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.289655617531E-01   6.516659625307E-02   0.000000000000E+00  -1.762278533358E-01   1.381652577869E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.991726189703E-01  -6.259987296206E-02   0.000000000000E+00   1.826464595932E-01  -1.734540426994E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253920028406E-01   6.330452542655E-02   0.000000000000E+00  -1.727068822359E-01   1.348505487836E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.960879061310E-01  -6.094726743103E-02   0.000000000000E+00   1.791810024233E-01  -1.695196208215E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218226540295E-01   6.148863041445E-02   0.000000000000E+00  -1.692258921018E-01   1.315964252755E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.930294552731E-01  -5.933490572388E-02   0.000000000000E+00   1.757607470964E-01  -1.656567006699E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.182596709507E-01   5.971800667337E-02   0.000000000000E+00  -1.657855060758E-01   1.284024088251E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899975416980E-01  -5.776186595577E-02   0.000000000000E+00   1.723857064835E-01  -1.618645246022E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.147051253653E-01   5.799175906355E-02   0.000000000000E+00  -1.623862969188E-01   1.252680017680E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.869924236073E-01  -5.622724748533E-02   0.000000000000E+00   1.690558683109E-01  -1.581423237551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.111610064933E-01   5.630900207368E-02   0.000000000000E+00  -1.590287883620E-01   1.221926882154E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840143427546E-01  -5.473017036484E-02   0.000000000000E+00   1.657711963235E-01  -1.544893190718E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.076292223761E-01   5.466886002907E-02   0.000000000000E+00  -1.557134564560E-01   1.191759350386E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.810635250548E-01  -5.326977480673E-02   0.000000000000E+00   1.625316313958E-01  -1.509047222903E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.041116012686E-01   5.307046728366E-02   0.000000000000E+00  -1.524407309177E-01   1.162171928360E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.781401811540E-01  -5.184522066570E-02   0.000000000000E+00   1.593370925973E-01  -1.473877368743E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.006098930590E-01   5.151296839646E-02   0.000000000000E+00  -1.492109964719E-01   1.133158968810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.752445069631E-01  -5.045568693642E-02   0.000000000000E+00   1.561874782109E-01  -1.439375589109E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.971257707133E-01   4.999551829288E-02   0.000000000000E+00  -1.460245941867E-01   1.104714680509E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.723766841567E-01  -4.910037126619E-02   0.000000000000E+00   1.530826667088E-01  -1.405533779740E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936608317415E-01   4.851728241152E-02   0.000000000000E+00  -1.428818228017E-01   1.076833137365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.695368806415E-01  -4.777848948194E-02   0.000000000000E+00   1.500225176881E-01  -1.372343779375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902165996821E-01   4.707743683672E-02   0.000000000000E+00  -1.397829400465E-01   1.049508287314E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667252509959E-01  -4.648927513145E-02   0.000000000000E+00   1.470068727670E-01  -1.339797377624E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.867945256041E-01   4.567516841765E-02   0.000000000000E+00  -1.367281639502E-01   1.022733961016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.639419368822E-01  -4.523197903816E-02   0.000000000000E+00   1.440355564452E-01  -1.307886322463E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.833959896224E-01   4.430967487409E-02   0.000000000000E+00  -1.337176741384E-01   9.965038803410E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.611870674346E-01  -4.400586886934E-02   0.000000000000E+00   1.411083769285E-01  -1.276602327365E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.800223024245E-01   4.298016488964E-02   0.000000000000E+00  -1.307516131184E-01   9.708116666572E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.584607596245E-01  -4.281022871717E-02   0.000000000000E+00   1.382251269204E-01  -1.245937078191E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.766747068075E-01   4.168585819264E-02   0.000000000000E+00  -1.278300875510E-01   9.456508489009E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.557631186046E-01  -4.164435869209E-02   0.000000000000E+00   1.353855843824E-01  -1.215882239620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.733543792211E-01   4.042598562535E-02   0.000000000000E+00  -1.249531695077E-01   9.210148714437E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.530942380343E-01  -4.050757452837E-02   0.000000000000E+00   1.325895132644E-01  -1.186429461368E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.700624313158E-01   3.919978920175E-02   0.000000000000E+00  -1.221208977126E-01   8.968971017474E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.504542003868E-01  -3.939920720140E-02   0.000000000000E+00   1.298366642063E-01  -1.157570384177E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.667999114949E-01   3.800652215449E-02   0.000000000000E+00  -1.193332787681E-01   8.732908378068E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.478430772412E-01  -3.831860255635E-02   0.000000000000E+00   1.271267752124E-01  -1.129296645495E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.635678064660E-01   3.684544897132E-02   0.000000000000E+00  -1.165902883644E-01   8.501893153836E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452609295585E-01  -3.726512094764E-02   0.000000000000E+00   1.244595723006E-01  -1.101599884828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.603670427930E-01   3.571584542147E-02   0.000000000000E+00  -1.138918724701E-01   8.275857150270E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427078079450E-01  -3.623813688925E-02   0.000000000000E+00   1.218347701261E-01  -1.074471748902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.571984884446E-01   3.461699857242E-02   0.000000000000E+00  -1.112379485062E-01   8.054731688855E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.401837529034E-01  -3.523703871516E-02   0.000000000000E+00   1.192520725824E-01  -1.047903896567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.540629543392E-01   3.354820679734E-02   0.000000000000E+00  -1.086284064995E-01   7.838447673078E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.376887950720E-01  -3.426122824980E-02   0.000000000000E+00   1.167111733794E-01  -1.021888003446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509611958832E-01   3.250877977369E-02   0.000000000000E+00  -1.060631102183E-01   7.626935652351E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.352229554546E-01  -3.331012048812E-02   0.000000000000E+00   1.142117566004E-01  -9.964157663762E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.478939145022E-01   3.149803847343E-02   0.000000000000E+00  -1.035418982868E-01   7.420125883865E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.327862456409E-01  -3.238314328504E-02   0.000000000000E+00   1.117534972387E-01  -9.714789076986E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448617591634E-01   3.051531514497E-02   0.000000000000E+00  -1.010645852805E-01   7.217948392372E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303786680180E-01  -3.147973705378E-02   0.000000000000E+00   1.093360617149E-01  -9.470691791905E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418653278880E-01   2.955995328748E-02   0.000000000000E+00  -9.863096279977E-02   7.020333027935E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280002159756E-01  -3.059935447284E-02   0.000000000000E+00   1.069591083754E-01  -9.231783658844E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.389051692512E-01   2.863130761777E-02   0.000000000000E+00  -9.624080052295E-02   6.827209521645E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256508741032E-01  -2.974146020168E-02   0.000000000000E+00   1.046222879732E-01  -8.997982897314E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359817838706E-01   2.772874403016E-02   0.000000000000E+00  -9.389384723822E-02   6.638507539341E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.233306183822E-01  -2.890553060424E-02   0.000000000000E+00   1.023252441318E-01  -8.769208130577E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330956258801E-01   2.685163954962E-02   0.000000000000E+00  -9.158983185352E-02   6.454156733350E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.210394163723E-01  -2.809105348049E-02   0.000000000000E+00   1.000676137926E-01  -8.545378417763E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.302471043888E-01   2.599938227852E-02   0.000000000000E+00  -8.932846438490E-02   6.274086792271E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187772273924E-01  -2.729752780543E-02   0.000000000000E+00   9.784902764685E-02  -8.326413284910E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.274365849244E-01   2.517137133739E-02   0.000000000000E+00  -8.710943692272E-02   6.098227488829E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165440026988E-01  -2.652446347555E-02   0.000000000000E+00   9.566911055296E-02  -8.112232754232E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.246643908591E-01   2.436701679985E-02   0.000000000000E+00  -8.493242457588E-02   5.926508725834E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143396856579E-01  -2.577138106235E-02   0.000000000000E+00   9.352748193876E-02  -7.902757371737E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.219308048185E-01   2.358573962219E-02   0.000000000000E+00  -8.279708639364E-02   5.758860580261E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121642119167E-01  -2.503781157266E-02   0.000000000000E+00   9.142375619057E-02  -7.697908233310E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.192360700715E-01   2.282697156780E-02   0.000000000000E+00  -8.070306626528E-02   5.595213345499E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100175095703E-01  -2.432329621557E-02   0.000000000000E+00   8.935754302899E-02  -7.497607009195E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165803919009E-01   2.209015512663E-02   0.000000000000E+00  -7.864999379730E-02   5.435497571777E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078994993260E-01  -2.362738617583E-02   0.000000000000E+00   8.732844787164E-02  -7.301775967445E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139639389537E-01   2.137474343027E-02   0.000000000000E+00  -7.663748516834E-02   5.279644104823E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.058100946667E-01  -2.294964239343E-02   0.000000000000E+00   8.533607218395E-02  -7.110337996022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113868445720E-01   2.068020016259E-02   0.000000000000E+00  -7.466514396171E-02   5.127584122771E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.037492020109E-01  -2.228963534893E-02   0.000000000000E+00   8.338001381826E-02  -6.923216622628E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.088492081009E-01   2.000599946633E-02   0.000000000000E+00  -7.273256197568E-02   4.979249171362E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017167208719E-01  -2.164694485476E-02   0.000000000000E+00   8.145986734134E-02  -6.740336034016E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063510961764E-01   1.935162584605E-02   0.000000000000E+00  -7.083932001149E-02   4.834571197466E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.971254401604E-02  -2.102115985202E-02   0.000000000000E+00   7.957522435107E-02  -6.561621094377E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038925439896E-01   1.871657406735E-02   0.000000000000E+00  -6.898498863937E-02   4.693482580961E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.773655761855E-02  -2.041187821271E-02   0.000000000000E+00   7.772567378256E-02  -6.386997362346E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014735565295E-01   1.810034905297E-02   0.000000000000E+00  -6.716912894243E-02   4.555916165009E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.578864141955E-02  -1.981870654698E-02   0.000000000000E+00   7.591080220403E-02  -6.216391106284E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.909410980205E-02   1.750246577570E-02   0.000000000000E+00  -6.539129323879E-02   4.421805284758E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.386866887891E-02  -1.924126001549E-02   0.000000000000E+00   7.413019410304E-02  -6.049729319000E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.675415202619E-02   1.692244914850E-02   0.000000000000E+00  -6.365102578208E-02   4.291083794516E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.197650733042E-02  -1.867916214667E-02   0.000000000000E+00   7.238343216297E-02  -5.886939731359E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.445360480602E-02   1.635983391201E-02   0.000000000000E+00  -6.194786344028E-02   4.163686093416E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.011201813529E-02  -1.813204465853E-02   0.000000000000E+00   7.067009753034E-02  -5.727950824826E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.219236427938E-02   1.581416451959E-02   0.000000000000E+00  -6.028133635351E-02   4.039547149638E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.827505683568E-02  -1.759954728507E-02   0.000000000000E+00   6.898977007333E-02  -5.572691843047E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.997030224223E-02   1.528499502024E-02   0.000000000000E+00  -5.865096857057E-02   3.918602523187E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.646547330757E-02  -1.708131760704E-02   0.000000000000E+00   6.734202863152E-02  -5.421092802472E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.778726724883E-02   1.477188893937E-02   0.000000000000E+00  -5.705627866472E-02   3.800788387301E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.468311191330E-02  -1.657701088685E-02   0.000000000000E+00   6.572645125722E-02  -5.273084502068E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.564308568751E-02   1.427441915790E-02   0.000000000000E+00  -5.549678032892E-02   3.686041548495E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.292781165428E-02  -1.608628990764E-02   0.000000000000E+00   6.414261544882E-02  -5.128598532101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.353756283208E-02   1.379216778956E-02   0.000000000000E+00  -5.397198295070E-02   3.574299465301E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.119940632325E-02  -1.560882481623E-02   0.000000000000E+00   6.259009837616E-02  -4.987567282177E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.147048386869E-02   1.332472605682E-02   0.000000000000E+00  -5.248139216709E-02   3.465500265727E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.949772465631E-02  -1.514429296994E-02   0.000000000000E+00   6.106847709801E-02  -4.849923948815E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.944161489818E-02   1.287169416549E-02   0.000000000000E+00  -5.102451039966E-02   3.359582763473E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.782259048519E-02  -1.469237878699E-02   0.000000000000E+00   5.957732877249E-02  -4.715602541536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.745070391389E-02   1.243268117815E-02   0.000000000000E+00  -4.960083737031E-02   3.256486472954E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.617382288911E-02  -1.425277360048E-02   0.000000000000E+00   5.811623085996E-02  -4.584537888376E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.549748175501E-02   1.200730488663E-02   0.000000000000E+00  -4.820987059779E-02   3.156151623137E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.455123634646E-02  -1.382517551588E-02   0.000000000000E+00   5.668476131888E-02  -4.456665640830E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.358166303550E-02   1.159519168363E-02   0.000000000000E+00  -4.685110587549E-02   3.058519170266E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.295464088659E-02  -1.340928927177E-02   0.000000000000E+00   5.528249879477E-02  -4.331922278489E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.170294704871E-02   1.119597643364E-02   0.000000000000E+00  -4.552403773068E-02   2.963530809475E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.138384224124E-02  -1.300482610389E-02   0.000000000000E+00   5.390902280253E-02  -4.210245112644E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.986101864774E-02   1.080930234333E-02   0.000000000000E+00  -4.422815986570E-02   2.871128985347E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.983864199565E-02  -1.261150361219E-02   0.000000000000E+00   5.256391390212E-02  -4.091572288980E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.805554910172E-02   1.043482083150E-02   0.000000000000E+00  -4.296296558122E-02   2.781256901447E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.831883773969E-02  -1.222904563093E-02   0.000000000000E+00   5.124675386800E-02  -3.975842789962E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.628619692828E-02   1.007219139872E-02   0.000000000000E+00  -4.172794818219E-02   2.693858528859E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.682422321848E-02  -1.185718210174E-02   0.000000000000E+00   4.995712585225E-02  -3.862996436623E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.455260870218E-02   9.721081496803E-03   0.000000000000E+00  -4.052260136651E-02   2.608878613767E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535458848265E-02  -1.149564894945E-02   0.000000000000E+00   4.869461454158E-02  -3.752973889758E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.285441984042E-02   9.381166398228E-03   0.000000000000E+00  -3.934641959709E-02   2.526262684113E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.390972003828E-02  -1.114418796070E-02   0.000000000000E+00   4.745880630854E-02  -3.645716650562E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.119125536415E-02   9.052129065573E-03   0.000000000000E+00  -3.819889845742E-02   2.445957055360E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.248940099631E-02  -1.080254666518E-02   0.000000000000E+00   4.624928935680E-02  -3.541167060741E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.956273063740E-02   8.733660021131E-03   0.000000000000E+00  -3.707953499115E-02   2.367908835398E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.109341122132E-02  -1.047047821942E-02   0.000000000000E+00   4.506565386083E-02  -3.439268302123E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.796845208301E-02   8.425457216767E-03   0.000000000000E+00  -3.598782802597E-02   2.292065928622E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.972152747980E-02  -1.014774129311E-02   0.000000000000E+00   4.390749210007E-02  -3.339964395775E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.640801787610E-02   8.127225904124E-03   0.000000000000E+00  -3.492327848218E-02   2.218377039217E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.837352358771E-02  -9.834099957800E-03   0.000000000000E+00   4.277439858765E-02  -3.243200200652E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.488101861520E-02   7.838678505254E-03   0.000000000000E+00  -3.388538966632E-02   2.146791673673E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.704917055713E-02  -9.529323577953E-03   0.000000000000E+00   4.166597019380E-02  -3.148921411793E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.338703797141E-02   7.559534483790E-03   0.000000000000E+00  -3.287366755024E-02   2.077260142572E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.574823674227E-02  -9.233186704268E-03   0.000000000000E+00   4.058180626417E-02  -3.057074558095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.192565331600E-02   7.289520216705E-03   0.000000000000E+00  -3.188762103590E-02   2.009733561662E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.447048798443E-02  -8.945468969222E-03   0.000000000000E+00   3.952150873306E-02  -2.967606999693E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.049643632654E-02   7.028368866773E-03   0.000000000000E+00  -3.092676220638E-02   1.944163852267E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.321568775597E-02  -8.665954984724E-03   0.000000000000E+00   3.848468223163E-02  -2.880466925062E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.909895357214E-02   6.775820255748E-03   0.000000000000E+00  -2.999060656333E-02   1.880503741039E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.198359730321E-02  -8.394434241926E-03   0.000000000000E+00   3.747093419138E-02  -2.795603347825E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.773276707794E-02   6.531620738415E-03   0.000000000000E+00  -2.907867325138E-02   1.818706759100E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.077397578820E-02  -8.130701012939E-03   0.000000000000E+00   3.647987494281E-02  -2.712966102820E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.639743486932E-02   6.295523077477E-03   0.000000000000E+00  -2.819048526969E-02   1.758727240581E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.958658042921E-02  -7.874554254585E-03   0.000000000000E+00   3.551111780955E-02  -2.632505841879E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.509251149613E-02   6.067286319437E-03   0.000000000000E+00  -2.732556967119E-02   1.700520320613E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.842116663985E-02  -7.625797514033E-03   0.000000000000E+00   3.456427919780E-02  -2.554174029424E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.381754853730E-02   5.846675671452E-03   0.000000000000E+00  -2.648345774967E-02   1.644041932763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.727748816686E-02  -7.384238836317E-03   0.000000000000E+00   3.363897868149E-02  -2.477922937857E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.257209508619E-02   5.633462379270E-03   0.000000000000E+00  -2.566368521524E-02   1.589248805969E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.615529722655E-02  -7.149690673685E-03   0.000000000000E+00   3.273483908301E-02  -2.403705642814E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.135569821716E-02   5.427423606257E-03   0.000000000000E+00  -2.486579235841E-02   1.536098460976E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.505434463943E-02  -6.921969796661E-03   0.000000000000E+00   3.185148654977E-02  -2.331476017852E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.016790343347E-02   5.228342313606E-03   0.000000000000E+00  -2.408932420314E-02   1.484549206319E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.397437996343E-02  -6.700897206822E-03   0.000000000000E+00   3.098855062658E-02  -2.261188728824E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.900825509724E-02   5.036007141723E-03   0.000000000000E+00  -2.333383064928E-02   1.434560133858E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.291515162535E-02  -6.486298051261E-03   0.000000000000E+00   3.014566432391E-02  -2.192799228092E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.787629684152E-02   4.850212292870E-03   0.000000000000E+00  -2.259886660463E-02   1.386091113900E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.187640705056E-02  -6.278001538702E-03   0.000000000000E+00   2.932246418235E-02  -2.126263748511E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.677157196515E-02   4.670757415088E-03   0.000000000000E+00  -2.188399210703E-02   1.339102789921E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.085789279083E-02  -6.075840857149E-03   0.000000000000E+00   2.851859033297E-02  -2.061539297187E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.569362381049E-02   4.497447487424E-03   0.000000000000E+00  -2.118877243680E-02   1.293556572923E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.985935465030E-02  -5.879653093144E-03   0.000000000000E+00   2.773368655402E-02  -1.998583649037E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.464199612470E-02   4.330092706512E-03   0.000000000000E+00  -2.051277821978E-02   1.249414635432E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.888053780959E-02  -5.689279152499E-03   0.000000000000E+00   2.696740032400E-02  -1.937355340140E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.361623340473E-02   4.168508374534E-03   0.000000000000E+00  -1.985558552143E-02   1.206639905171E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.792118694776E-02  -5.504563682515E-03   0.000000000000E+00   2.621938287096E-02  -1.877813660904E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261588122658E-02   4.012514788573E-03   0.000000000000E+00  -1.921677593215E-02   1.165196058413E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.698104636219E-02  -5.325354995632E-03   0.000000000000E+00   2.548928921830E-02  -1.819918649056E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.164048655905E-02   3.861937131394E-03   0.000000000000E+00  -1.859593664425E-02   1.125047513052E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.605986008647E-02  -5.151504994518E-03   0.000000000000E+00   2.477677822726E-02  -1.763631082462E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.068959806250E-02   3.716605363690E-03   0.000000000000E+00  -1.799266052077E-02   1.086159421395E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.515737200609E-02  -4.982869098488E-03   0.000000000000E+00   2.408151263584E-02  -1.708912471797E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.976276637298E-02   3.576354117764E-03   0.000000000000E+00  -1.740654615659E-02   1.048497662701E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.427332597175E-02  -4.819306171322E-03   0.000000000000E+00   2.340315909464E-02  -1.655725053072E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.885954437201E-02   3.441022592737E-03   0.000000000000E+00  -1.683719793194E-02   1.012028835483E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340746591054E-02  -4.660678450351E-03   0.000000000000E+00   2.274138819930E-02  -1.604031780015E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.797948744252E-02   3.310454451210E-03   0.000000000000E+00  -1.628422605874E-02   9.767202495893E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.255953593478E-02  -4.506851476873E-03   0.000000000000E+00   2.209587451995E-02  -1.553796316342E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.712215371131E-02   3.184497717483E-03   0.000000000000E+00  -1.574724662003E-02   9.425399180821E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.172928044857E-02  -4.357694027802E-03   0.000000000000E+00   2.146629662761E-02  -1.504983027904E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.628710427829E-02   3.063004677271E-03   0.000000000000E+00  -1.522588160270E-02   9.094565489272E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.091644425180E-02  -4.213078048564E-03   0.000000000000E+00   2.085233711758E-02  -1.457556974732E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.547390343297E-02   2.945831778955E-03   0.000000000000E+00  -1.471975892380E-02   8.774395365131E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.012077264185E-02  -4.072878587215E-03   0.000000000000E+00   2.025368262994E-02  -1.411483902979E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468211885864E-02   2.832839536392E-03   0.000000000000E+00  -1.422851245084E-02   8.464589530121E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.934201151281E-02  -3.936973729715E-03   0.000000000000E+00   1.967002386726E-02  -1.366730236777E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.391132182435E-02   2.723892433253E-03   0.000000000000E+00  -1.375178201610E-02   8.164855395978E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857990745231E-02  -3.805244536397E-03   0.000000000000E+00   1.910105560963E-02  -1.323263070009E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.316108736541E-02   2.618858828915E-03   0.000000000000E+00  -1.328921342535E-02   7.874906975344E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.783420783570E-02  -3.677574979556E-03   0.000000000000E+00   1.854647672695E-02  -1.281050158014E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.243099445241E-02   2.517610865920E-03   0.000000000000E+00  -1.284045846131E-02   7.594464791509E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.710466091774E-02  -3.553851882172E-03   0.000000000000E+00   1.800599018868E-02  -1.240059909239E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.172062614934E-02   2.420024378972E-03   0.000000000000E+00  -1.240517488182E-02   7.323255787101E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.639101592189E-02  -3.433964857725E-03   0.000000000000E+00   1.747930307105E-02  -1.200261376858E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102956976114E-02   2.325978805498E-03   0.000000000000E+00  -1.198302641321E-02   7.061013231900E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.569302312688E-02  -3.317806251091E-03   0.000000000000E+00   1.696612656189E-02  -1.161624250326E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035741697082E-02   2.235357097754E-03   0.000000000000E+00  -1.157368273903E-02   6.807476629830E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.501043395085E-02  -3.205271080486E-03   0.000000000000E+00   1.646617596310E-02  -1.124118846833E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.970376396686E-02   2.148045636491E-03   0.000000000000E+00  -1.117681948424E-02   6.562391625318E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.434300103274E-02  -3.096256980453E-03   0.000000000000E+00   1.597917069075E-02  -1.087716102729E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.906821156078E-02   2.063934146155E-03   0.000000000000E+00  -1.079211819527E-02   6.325509909052E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.369047831131E-02  -2.990664145868E-03   0.000000000000E+00   1.550483427302E-02  -1.052387564954E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.845036529559E-02   1.982915611635E-03   0.000000000000E+00  -1.041926631603E-02   6.096589123306E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.305262110142E-02  -2.888395276967E-03   0.000000000000E+00   1.504289434606E-02  -1.018105382449E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.784983554521E-02   1.904886196541E-03   0.000000000000E+00  -1.005795716008E-02   5.875392766893E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.242918616786E-02  -2.789355525338E-03   0.000000000000E+00   1.459308264764E-02  -9.848422975649E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.726623760524E-02   1.829745163006E-03   0.000000000000E+00  -9.707889879262E-03   5.661690099864E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.181993179640E-02  -2.693452440904E-03   0.000000000000E+00   1.415513500887E-02  -9.525716374806E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.669919177543E-02   1.757394793013E-03   0.000000000000E+00  -9.368769428836E-03   5.455256048027E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.122461786246E-02  -2.600595919859E-03   0.000000000000E+00   1.372879134395E-02  -9.212673055879E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614832343409E-02   1.687740311222E-03   0.000000000000E+00  -9.040306529479E-03   5.255871107406E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.064300589713E-02  -2.510698153505E-03   0.000000000000E+00   1.331379563809E-02  -8.909037728498E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561326310477E-02   1.620689809297E-03   0.000000000000E+00  -8.722217626140E-03   5.063321248655E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.007485915068E-02  -2.423673578068E-03   0.000000000000E+00   1.290989593360E-02  -8.614560691738E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509364651554E-02   1.556154171728E-03   0.000000000000E+00  -8.414224844122E-03   4.877397821620E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.951994265339E-02  -2.339438825367E-03   0.000000000000E+00   1.251684431421E-02  -8.328997748002E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.458911465104E-02   1.494047003114E-03   0.000000000000E+00  -8.116055942411E-03   4.697897460008E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897802327400E-02  -2.257912674426E-03   0.000000000000E+00   1.213439688779E-02  -8.052110117163E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.409931379776E-02   1.434284556923E-03   0.000000000000E+00  -7.827444264498E-03   4.524621986302E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.844886977555E-02  -2.179016003920E-03   0.000000000000E+00   1.176231376733E-02  -7.783664350915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.362389558260E-02   1.376785665690E-03   0.000000000000E+00  -7.548128686819E-03   4.357378316985E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.793225286881E-02  -2.102671745534E-03   0.000000000000E+00   1.140035905056E-02  -7.523432247399E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316251700518E-02   1.321471672660E-03   0.000000000000E+00  -7.277853565014E-03   4.195978368123E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.742794526315E-02  -2.028804838133E-03   0.000000000000E+00   1.104830079787E-02  -7.271190766058E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.271484046410E-02   1.268266364843E-03   0.000000000000E+00  -7.016368678084E-03   4.040238961365E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.693572171498E-02  -1.957342182808E-03   0.000000000000E+00   1.070591100899E-02  -7.026721942866E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228053377729E-02   1.217095907488E-03   0.000000000000E+00  -6.763429170676E-03   3.889981730463E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.645535907377E-02  -1.888212598708E-03   0.000000000000E+00   1.037296559818E-02  -6.789812805880E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185927019691E-02   1.167888779932E-03   0.000000000000E+00  -6.518795493552E-03   3.745033028293E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.598663632572E-02  -1.821346779737E-03   0.000000000000E+00   1.004924436815E-02  -6.560255291257E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145072841883E-02   1.120575712842E-03   0.000000000000E+00  -6.282233342454E-03   3.605223834504E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.552933463497E-02  -1.756677252003E-03   0.000000000000E+00   9.734530982803E-03  -6.337846159703E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105459258711E-02   1.075089626799E-03   0.000000000000E+00  -6.053513595445E-03   3.470389663799E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.508323738252E-02  -1.694138332092E-03   0.000000000000E+00   9.428612938654E-03  -6.122386913388E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067055229359E-02   1.031365572236E-03   0.000000000000E+00  -5.832412248867E-03   3.340370474908E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.464813020281E-02  -1.633666086115E-03   0.000000000000E+00   9.131281535240E-03  -5.913683713396E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.029830257283E-02   9.893406706990E-04   0.000000000000E+00  -5.618710352042E-03   3.215010580299E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.422380101804E-02  -1.575198289499E-03   0.000000000000E+00   8.842331844341E-03  -5.711547297697E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.937543892710E-03   9.489540574115E-04   0.000000000000E+00  -5.412193940840E-03   3.094158556671E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381004007031E-02  -1.518674387572E-03   0.000000000000E+00   8.561562678290E-03  -5.515792899737E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.587982140811E-03   9.101468251330E-04   0.000000000000E+00  -5.212653970199E-03   2.977667156254E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340663995142E-02  -1.464035456857E-03   0.000000000000E+00   8.288776557227E-03  -5.326240167592E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.249328606781E-03   8.728619692905E-04   0.000000000000E+00  -5.019886245741E-03   2.865393218971E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.301339563057E-02  -1.411224167127E-03   0.000000000000E+00   8.023779675476E-03  -5.142713083781E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.921299960972E-03   8.370443343634E-04   0.000000000000E+00  -4.833691354562E-03   2.757197585482E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263010447994E-02  -1.360184744165E-03   0.000000000000E+00   7.766381867019E-03  -4.965039885703E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.603618229462E-03   8.026405615032E-04   0.000000000000E+00  -4.653874595304E-03   2.652945011146E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225656629819E-02  -1.310862933243E-03   0.000000000000E+00   7.516396570170E-03  -4.793052986773E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.296010765680E-03   7.695990373704E-04   0.000000000000E+00  -4.480245907599E-03   2.552504080917E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.189258333184E-02  -1.263205963314E-03   0.000000000000E+00   7.273640791525E-03  -4.626588898278E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.998210218858E-03   7.378698441786E-04   0.000000000000E+00  -4.312619801009E-03   2.455747125244E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.153796029470E-02  -1.217162511871E-03   0.000000000000E+00   7.037935069104E-03  -4.465488151909E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.709954499398E-03   7.074047109045E-04   0.000000000000E+00  -4.150815283484E-03   2.362550136931E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119250438527E-02  -1.172682670516E-03   0.000000000000E+00   6.809103434910E-03  -4.309595223086E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.430986741447E-03   6.781569656745E-04   0.000000000000E+00  -3.994655789506E-03   2.272792689053E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085602530228E-02  -1.129717911180E-03   0.000000000000E+00   6.586973376774E-03  -4.158758455005E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161055262738E-03   6.500814892827E-04   0.000000000000E+00  -3.843969107925E-03   2.186357853885E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052833525829E-02  -1.088221053023E-03   0.000000000000E+00   6.371375799699E-03  -4.012829983507E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.899913521906E-03   6.231346698396E-04   0.000000000000E+00  -3.698587309596E-03   2.103132122901E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.020924899147E-02  -1.048146229968E-03   0.000000000000E+00   6.162144986480E-03  -3.871665662491E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.647320073489E-03   5.972743585242E-04   0.000000000000E+00  -3.558346674918E-03   2.023005327862E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.898583775617E-03  -1.009448858887E-03   0.000000000000E+00   5.959118558356E-03  -3.735124990944E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.403038520647E-03   5.724598264150E-04   0.000000000000E+00  -3.423087621274E-03   1.945870562970E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.596159428308E-03  -9.720856084312E-04   0.000000000000E+00   5.762137434401E-03  -3.603071039541E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.166837465882E-03   5.486517224025E-04   0.000000000000E+00  -3.292654630530E-03   1.871624108159E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.301798317423E-03  -9.360143684606E-04   0.000000000000E+00   5.571045790999E-03  -3.475370378902E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.938490459780E-03   5.258120321370E-04   0.000000000000E+00  -3.166896176567E-03   1.800165353473E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.015325366101E-03  -9.011942201101E-04   0.000000000000E+00   5.385691021188E-03  -3.351893008982E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.717775947988E-03   5.039040380053E-04   0.000000000000E+00  -3.045664652954E-03   1.731396724586E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.736568055863E-03  -8.675854064516E-04   0.000000000000E+00   5.205923693020E-03  -3.232512288400E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.504477216563E-03   4.828922801306E-04   0.000000000000E+00  -2.928816300849E-03   1.665223609468E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.465356428314E-03  -8.351493037525E-04   0.000000000000E+00   5.031597508077E-03  -3.117104865281E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.298382335747E-03   4.627425183473E-04   0.000000000000E+00  -2.816211137091E-03   1.601554286170E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.201523085276E-03  -8.038483933282E-04   0.000000000000E+00   4.862569259616E-03  -3.005550608819E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.099284102392E-03   4.434216951618E-04   0.000000000000E+00  -2.707712882640E-03   1.540299851786E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.944903187437E-03  -7.736462339606E-04   0.000000000000E+00   4.698698790449E-03  -2.897732541702E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.906979981062E-03   4.248978996593E-04   0.000000000000E+00  -2.603188891329E-03   1.481374152548E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.695334451579E-03  -7.445074349021E-04   0.000000000000E+00   4.539848950658E-03  -2.793536773437E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.721272043990E-03   4.071403323484E-04   0.000000000000E+00  -2.502510079025E-03   1.424693715087E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.452657146385E-03  -7.163976294265E-04   0.000000000000E+00   4.385885555157E-03  -2.692852434584E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.541966909967E-03   3.901192709254E-04   0.000000000000E+00  -2.405550853226E-03   1.370177678859E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.216714086955E-03  -6.892834489456E-04   0.000000000000E+00   4.236677341141E-03  -2.595571611896E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.368875682299E-03   3.738060369358E-04   0.000000000000E+00  -2.312189043134E-03   1.317747729728E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.987350627941E-03  -6.631324976545E-04   0.000000000000E+00   4.092095925395E-03  -2.501589284342E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.201813885866E-03   3.581729633124E-04   0.000000000000E+00  -2.222305830234E-03   1.267328034704E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.764414655501E-03  -6.379133277319E-04   0.000000000000E+00   3.952015761564E-03  -2.410803260037E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.040601403506E-03   3.431933627908E-04   0.000000000000E+00  -2.135785679457E-03   1.218845177861E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.547756577993E-03  -6.135954150426E-04   0.000000000000E+00   3.816314097368E-03  -2.323114114118E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.885062411642E-03   3.288414971462E-04   0.000000000000E+00  -2.052516270873E-03   1.172228097381E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.337229315929E-03  -5.901491353807E-04   0.000000000000E+00   3.684870932188E-03  -2.238425128046E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.735025315433E-03   3.150925472828E-04   0.000000000000E+00  -1.972388432067E-03   1.127408023789E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.132688288969E-03  -5.675457412139E-04   0.000000000000E+00   3.557568973035E-03  -2.156642227350E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.590322683386E-03   3.019225841185E-04   0.000000000000E+00  -1.895296071122E-03   1.084318419324E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.933991405908E-03  -5.457573389280E-04   0.000000000000E+00   3.434293594186E-03  -2.077673925811E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.450791181571E-03   2.893085402643E-04   0.000000000000E+00  -1.821136110279E-03   1.042894918448E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.740999048178E-03  -5.247568665690E-04   0.000000000000E+00   3.314932792037E-03  -2.001431263182E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.316271507545E-03   2.772281824852E-04   0.000000000000E+00  -1.749808420321E-03   1.003075269515E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.553574056885E-03  -5.045180720690E-04   0.000000000000E+00   3.199377144076E-03  -1.927827749968E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.186608323985E-03   2.656600849123E-04   0.000000000000E+00  -1.681215755657E-03   9.647992775615E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.371581716721E-03  -4.850154919531E-04   0.000000000000E+00   3.087519766047E-03  -1.856779310163E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061650192179E-03   2.545836030044E-04   0.000000000000E+00  -1.615263690165E-03   9.280087482392E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.194889739453E-03  -4.662244305141E-04   0.000000000000E+00   2.979256269682E-03  -1.788204225529E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941249505404E-03   2.439788482326E-04   0.000000000000E+00  -1.551860553807E-03   8.926474328608E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.023368246570E-03  -4.481209394486E-04   0.000000000000E+00   2.874484720606E-03  -1.722023080822E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825262422243E-03   2.338266634696E-04   0.000000000000E+00  -1.490917370014E-03   8.586609745563E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.856889751031E-03  -4.306817979488E-04   0.000000000000E+00   2.773105596396E-03  -1.658158709905E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713548799935E-03   2.241085990813E-04   0.000000000000E+00  -1.432347793877E-03   8.259968555413E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.695329138266E-03  -4.138844932460E-04   0.000000000000E+00   2.675021744853E-03  -1.596536142775E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605972127819E-03   2.148068896938E-04   0.000000000000E+00  -1.376068051179E-03   7.946043454879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.538563646406E-03  -3.977072015791E-04   0.000000000000E+00   2.580138342462E-03  -1.537082553465E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.502399460888E-03   2.059044316113E-04   0.000000000000E+00  -1.321996878212E-03   7.644344509558E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.386472845860E-03  -3.821287696146E-04   0.000000000000E+00   2.488362853166E-03  -1.479727208896E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402701353529E-03   1.973847609021E-04   0.000000000000E+00  -1.270055462481E-03   7.354398659297E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.238938618278E-03  -3.671286962733E-04   0.000000000000E+00   2.399604987404E-03  -1.424401418608E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.306751793546E-03   1.892320320948E-04   0.000000000000E+00  -1.220167384242E-03   7.075749234021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.095845134747E-03  -3.526871149827E-04   0.000000000000E+00   2.313776661356E-03  -1.371038485373E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.214428136405E-03   1.814309975055E-04   0.000000000000E+00  -1.172258558901E-03   6.807955480179E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.957078833411E-03  -3.387847763360E-04   0.000000000000E+00   2.230791956492E-03  -1.319573656671E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125611039857E-03   1.739669871596E-04   0.000000000000E+00  -1.126257180290E-03   6.550592097541E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822528396528E-03  -3.254030311562E-04   0.000000000000E+00   2.150567079415E-03  -1.269944077071E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.040184398930E-03   1.668258893049E-04   0.000000000000E+00  -1.082093664828E-03   6.303248786434E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.692084727053E-03  -3.125238139487E-04   0.000000000000E+00   2.073020322045E-03  -1.222088741483E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.958035281307E-03   1.599941314957E-04   0.000000000000E+00  -1.039700596552E-03   6.065529805028E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.565640924825E-03  -3.001296267508E-04   0.000000000000E+00   1.998072022227E-03  -1.175948449327E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.879053863188E-03   1.534586622389E-04   0.000000000000E+00  -9.990126730558E-04   5.837053536758E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.443092262222E-03  -2.882035233498E-04   0.000000000000E+00   1.925644524665E-03  -1.131465759581E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.803133365617E-03   1.472069331790E-04   0.000000000000E+00  -9.599666522959E-04   5.617452067597E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.324336159347E-03  -2.767290938897E-04   0.000000000000E+00   1.855662142074E-03  -1.088584946535E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.730169991365E-03   1.412268818284E-04   0.000000000000E+00  -9.225013003376E-04   5.406370773351E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.209272158848E-03  -2.656904498317E-04   0.000000000000E+00   1.788051115715E-03  -1.047251955047E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.660062862310E-03   1.355069148024E-04   0.000000000000E+00  -8.865573399487E-04   5.203467916320E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.097801900002E-03  -2.550722092786E-04   0.000000000000E+00   1.722739579545E-03  -1.007414361128E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.592713957430E-03   1.300358915637E-04   0.000000000000E+00  -8.520774001120E-04   5.008414251631E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.989829093121E-03  -2.448594826612E-04   0.000000000000E+00   1.659657521504E-03  -9.690213287327E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.528028051430E-03   1.248031086709E-04   0.000000000000E+00  -8.190059664661E-04   4.820892643161E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.885259493397E-03  -2.350378587558E-04   0.000000000000E+00   1.598736747203E-03  -9.320235701399E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.465912653943E-03   1.197982844888E-04   0.000000000000E+00  -7.872893325861E-04   4.640597688347E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.784000875224E-03  -2.255933910526E-04   0.000000000000E+00   1.539910838320E-03  -8.963732993099E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406277949430E-03   1.150115443819E-04   0.000000000000E+00  -7.568755522077E-04   4.467235352428E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.685963004500E-03  -2.165125844544E-04   0.000000000000E+00   1.483115122810E-03  -8.620242018191E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.349036737759E-03   1.104334063580E-04   0.000000000000E+00  -7.277143923308E-04   4.300522611585E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.591057611784E-03  -2.077823823021E-04   0.000000000000E+00   1.428286636271E-03  -8.289313929391E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.294104375451E-03   1.060547671560E-04   0.000000000000E+00  -6.997572872065E-04   4.140187104878E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.499198365201E-03  -1.993901537162E-04   0.000000000000E+00   1.375364085407E-03  -7.970513787735E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241398717669E-03   1.018668887624E-04   0.000000000000E+00  -6.729572932077E-04   3.985966794836E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.410300843328E-03  -1.913236812679E-04   0.000000000000E+00   1.324287813529E-03  -7.663420201722E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.190840060943E-03   9.786138536246E-05   0.000000000000E+00  -6.472690446142E-04   3.837609636879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.324282508206E-03  -1.835711489345E-04   0.000000000000E+00   1.274999766154E-03  -7.367624968344E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142351086600E-03   9.403021067897E-05   0.000000000000E+00  -6.226487102177E-04   3.694873256716E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.241062678132E-03  -1.761211303817E-04   0.000000000000E+00   1.227443456947E-03  -7.082732720728E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.095856805037E-03   9.036564573594E-05   0.000000000000E+00  -5.990539508736E-04   3.557524636529E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.160562499679E-03  -1.689625775164E-04   0.000000000000E+00   1.181563933709E-03  -6.808360581233E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051284500671E-03   8.686028698676E-05   0.000000000000E+00  -5.764438778405E-04   3.425339808795E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.082704919354E-03  -1.620848093495E-04   0.000000000000E+00   1.137307744706E-03  -6.544137821799E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008563677755E-03   8.350703483779E-05   0.000000000000E+00  -5.547790120450E-04   3.298103558509E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.007414655500E-03  -1.554775011293E-04   0.000000000000E+00   1.094622905556E-03  -6.289705531876E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.676260069255E-04   8.029908252542E-05   0.000000000000E+00  -5.340212441434E-04   3.175609132881E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.934618171218E-03  -1.491306737727E-04   0.000000000000E+00   1.053458867160E-03  -6.044716296228E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.284052726199E-04   7.722990536670E-05   0.000000000000E+00  -5.141337954885E-04   3.057657959134E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.864243647730E-03  -1.430346835411E-04   0.000000000000E+00   1.013766484293E-03  -5.808833880524E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.908373212254E-04   7.429325033647E-05   0.000000000000E+00  -4.950811798657E-04   2.944059369436E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.796220957218E-03  -1.371802120049E-04   0.000000000000E+00   9.754979844218E-04  -5.581732922933E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.548600101130E-04   7.148312600475E-05   0.000000000000E+00  -4.768291661176E-04   2.834630333611E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.730481634142E-03  -1.315582562491E-04   0.000000000000E+00   9.386069361893E-04  -5.363098629064E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.204131574509E-04   6.879379278478E-05   0.000000000000E+00  -4.593447415495E-04   2.729195198878E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.666958845825E-03  -1.261601193471E-04   0.000000000000E+00   9.030482179852E-04  -5.152626472243E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.874384928608E-04   6.621975351066E-05   0.000000000000E+00  -4.425960761675E-04   2.627585436866E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605587364162E-03  -1.209774010861E-04   0.000000000000E+00   8.687779874878E-04  -4.950021902703E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.558796088935E-04   6.375574431967E-05   0.000000000000E+00  -4.265524877033E-04   2.529639397503E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.546303539671E-03  -1.160019889449E-04   0.000000000000E+00   8.357536528253E-04  -4.755000068413E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.256819133498E-04   6.139672584335E-05   0.000000000000E+00  -4.111844074541E-04   2.435202069938E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.489045276722E-03  -1.112260492904E-04   0.000000000000E+00   8.039338447168E-04  -4.567285544336E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.967925823987E-04   5.913787467740E-05   0.000000000000E+00  -3.964633468674E-04   2.344124849884E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.433752007317E-03  -1.066420188232E-04   0.000000000000E+00   7.732783883513E-04  -4.386612065109E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.691605145810E-04   5.697457515577E-05   0.000000000000E+00  -3.823618649492E-04   2.256265313910E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.380364661758E-03  -1.022425962258E-04   0.000000000000E+00   7.437482741159E-04  -4.212722256538E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.427362855869E-04   5.490241138314E-05   0.000000000000E+00  -3.688535363883E-04   2.171486999845E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328825637939E-03  -9.802073405720E-05   0.000000000000E+00   7.153056280610E-04  -4.045367370610E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.174721039028E-04   5.291715954387E-05   0.000000000000E+00  -3.559129204579E-04   2.089659193634E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.279078772985E-03  -9.396963087410E-05   0.000000000000E+00   6.879136838975E-04  -3.884307031327E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.933217672724E-04   5.101478047206E-05   0.000000000000E+00  -3.435155306566E-04   2.010656722387E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231069319392E-03  -9.008272357269E-05   0.000000000000E+00   6.615367575547E-04  -3.729308995596E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.702406199829E-04   4.919141247370E-05   0.000000000000E+00  -3.316378050776E-04   1.934359753421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184743923590E-03  -8.635367991903E-05   0.000000000000E+00   6.361402232930E-04  -3.580148924514E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.481855109718E-04   4.744336438801E-05   0.000000000000E+00  -3.202570774921E-04   1.860653599155E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140050602057E-03  -8.277639128313E-05   0.000000000000E+00   6.116904890375E-04  -3.436610154845E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.271147527598E-04   4.576710889713E-05   0.000000000000E+00  -3.093515491549E-04   1.789428527891E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096938712055E-03  -7.934496555742E-05   0.000000000000E+00   5.881549694697E-04  -3.298483464335E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.069880811954E-04   4.415927606121E-05   0.000000000000E+00  -2.989002613042E-04   1.720579580196E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055358919229E-03  -7.605372027313E-05   0.000000000000E+00   5.655020579615E-04  -3.165566835839E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.877666159972E-04   4.261664707211E-05   0.000000000000E+00  -2.888830683364E-04   1.654006390711E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.015263168050E-03  -7.289717595092E-05   0.000000000000E+00   5.437011002189E-04  -3.037665232951E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.694128221117E-04   4.113614823890E-05   0.000000000000E+00  -2.792806116780E-04   1.589613015542E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.766046591984E-04  -6.987004962720E-05   0.000000000000E+00   5.227223715294E-04  -2.914590394773E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.518904718743E-04   3.971484516799E-05   0.000000000000E+00  -2.700742943074E-04   1.527307764728E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.393378321551E-04  -6.696724856742E-05   0.000000000000E+00   5.025370568945E-04  -2.796160645815E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.351646079400E-04   3.834993716038E-05   0.000000000000E+00  -2.612462559369E-04   1.467003040004E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.034183465298E-04  -6.418386412192E-05   0.000000000000E+00   4.831172308877E-04  -2.682200708234E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.192015070123E-04   3.703875179539E-05   0.000000000000E+00  -2.527793488279E-04   1.408615177440E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.688030564435E-04  -6.151516574129E-05   0.000000000000E+00   4.644358346271E-04  -2.572541503252E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.039686443634E-04   3.577873972106E-05   0.000000000000E+00  -2.446571142617E-04   1.352064295199E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.354499777882E-04  -5.895659514943E-05   0.000000000000E+00   4.464666495973E-04  -2.467019943329E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.894346590877E-04   3.456746961404E-05   0.000000000000E+00  -2.368637595961E-04   1.297274145840E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.033182544818E-04  -5.650376072878E-05   0.000000000000E+00   4.291842712555E-04  -2.365478727095E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.755693201482E-04   3.340262333134E-05   0.000000000000E+00  -2.293841359546E-04   1.244171973445E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.723681312666E-04  -5.415243209759E-05   0.000000000000E+00   4.125640859686E-04  -2.267766152277E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.623434931646E-04   3.228199123379E-05   0.000000000000E+00  -2.222037165089E-04   1.192688375296E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.425609369181E-04  -5.189853485549E-05   0.000000000000E+00   3.965822532006E-04  -2.173735953681E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.497291079527E-04   3.120346767762E-05   0.000000000000E+00  -2.153085753446E-04   1.142757167964E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.138590744895E-04  -4.973814544590E-05   0.000000000000E+00   3.812156914257E-04  -2.083247158581E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.376991267775E-04   3.016504666755E-05   0.000000000000E+00  -2.086853668929E-04   1.094315257669E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.862260093612E-04  -4.766748612155E-05   0.000000000000E+00   3.664420634011E-04  -1.996163941029E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.262275133709E-04   2.916481767515E-05   0.000000000000E+00  -2.023213059478E-04   1.047302515030E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.596262449796E-04  -4.568292001356E-05   0.000000000000E+00   3.522397558491E-04  -1.912355455053E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.152892026421E-04   2.820096160659E-05   0.000000000000E+00  -1.962041482214E-04   1.001661653811E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.340252833785E-04  -4.378094635731E-05   0.000000000000E+00   3.385878520906E-04  -1.831695641953E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.048600710858E-04   2.727174691462E-05   0.000000000000E+00  -1.903221714305E-04   9.573381136412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.093895800755E-04  -4.195819595427E-05   0.000000000000E+00   3.254661022115E-04  -1.754063031765E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949169079276E-04   2.637552586661E-05   0.000000000000E+00  -1.846641569441E-04   9.142799468194E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.856865121148E-04  -4.021142682034E-05   0.000000000000E+00   3.128548997160E-04  -1.679340574456E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.854373869203E-04   2.551073093764E-05   0.000000000000E+00  -1.792193719182E-04   8.724377087097E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628843738568E-04  -3.853752000238E-05   0.000000000000E+00   3.007352716167E-04  -1.607415529810E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.764000388427E-04   2.467587135087E-05   0.000000000000E+00  -1.739775519646E-04   8.317643520522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.409523945016E-04  -3.693347540086E-05   0.000000000000E+00   2.890888790537E-04  -1.538179400005E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.677842246544E-04   2.386952973689E-05   0.000000000000E+00  -1.689288842981E-04   7.922151246800E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.198607479303E-04  -3.539640760839E-05   0.000000000000E+00   2.778980144447E-04  -1.471527849784E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.595701093208E-04   2.309035893042E-05   0.000000000000E+00  -1.640639913891E-04   7.537474709436E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.995805218847E-04  -3.392354179097E-05   0.000000000000E+00   2.671455796531E-04  -1.407360550051E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.517386362790E-04   2.233707888011E-05   0.000000000000E+00  -1.593739150802E-04   7.163209364034E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.800836418513E-04  -3.251220977781E-05   0.000000000000E+00   2.568150432272E-04  -1.345580939340E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.442715025361E-04   2.160847367769E-05   0.000000000000E+00  -1.548501011694E-04   6.798970758942E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.613427887822E-04  -3.115984648604E-05   0.000000000000E+00   2.468903952290E-04  -1.286095979806E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.371511344222E-04   2.090338870904E-05   0.000000000000E+00  -1.504843844679E-04   6.444393649126E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.433313692704E-04  -2.986398658837E-05   0.000000000000E+00   2.373561269271E-04  -1.228816018070E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.303606639245E-04   2.022072790148E-05   0.000000000000E+00  -1.462689742736E-04   6.099131139468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.260235645027E-04  -2.862226126380E-05   0.000000000000E+00   2.281972472811E-04  -1.173654797660E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.238839056600E-04   1.955945109241E-05   0.000000000000E+00  -1.421964403123E-04   5.762853861171E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.093944150851E-04  -2.743239476948E-05   0.000000000000E+00   2.193993158266E-04  -1.120529537289E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.177053344160E-04   1.891857148647E-05   0.000000000000E+00  -1.382596990735E-04   5.435249175119E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.934198539737E-04  -2.629220085494E-05   0.000000000000E+00   2.109484508084E-04  -1.069360912109E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.118100633121E-04   1.829715322618E-05   0.000000000000E+00  -1.344520005954E-04   5.116020406819E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.780766167914E-04  -2.519957921658E-05   0.000000000000E+00   2.028312826088E-04  -1.020072801681E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.061838225027E-04   1.769430904727E-05   0.000000000000E+00  -1.307669156289E-04   4.804886107323E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.633420758243E-04  -2.415251234967E-05   0.000000000000E+00   1.950348711999E-04  -9.725919089920E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008129384650E-04   1.710919803051E-05   0.000000000000E+00  -1.271983232103E-04   4.501579342226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.491941159619E-04  -2.314906293154E-05   0.000000000000E+00   1.875466428317E-04  -9.268474703688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.956843138381E-04   1.654102344804E-05   0.000000000000E+00  -1.237403986251E-04   4.205847007307E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.356111462213E-04  -2.218737150019E-05   0.000000000000E+00   1.803543934005E-04  -8.827712066027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.907854078019E-04   1.598903068680E-05   0.000000000000E+00  -1.203876017397E-04   3.917449169200E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.225722773012E-04  -2.126565397901E-05   0.000000000000E+00   1.734463625250E-04  -8.402975938642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.861042169940E-04   1.545250526321E-05   0.000000000000E+00  -1.171346657107E-04   3.636158431592E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.100574973727E-04  -2.038219871519E-05   0.000000000000E+00   1.668113080176E-04  -7.993641160567E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816292569465E-04   1.493077091358E-05   0.000000000000E+00  -1.139765860479E-04   3.361759324979E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.980476800197E-04  -1.953536316910E-05   0.000000000000E+00   1.604385033964E-04  -7.599112071779E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.773495440396E-04   1.442318776575E-05   0.000000000000E+00  -1.109086100339E-04   3.094047720631E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.865243698342E-04  -1.872357078948E-05   0.000000000000E+00   1.543176353389E-04  -7.218817947006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.732545779543E-04   1.392915058311E-05   0.000000000000E+00  -1.079262264811E-04   2.832830266570E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.754694839743E-04  -1.794530860953E-05   0.000000000000E+00   1.484386648698E-04  -6.852207045464E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.693343246184E-04   1.344808708018E-05   0.000000000000E+00  -1.050251558230E-04   2.577923845837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.648651667354E-04  -1.719912563260E-05   0.000000000000E+00   1.427917589167E-04  -6.498743555439E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655791996362E-04   1.297945631229E-05   0.000000000000E+00  -1.022013405336E-04   2.329155056325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.546939347666E-04  -1.648363144456E-05   0.000000000000E+00   1.373673524535E-04  -6.157909786549E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.619800521916E-04   1.252274712876E-05   0.000000000000E+00  -9.945093586264E-05   2.086359711404E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.449390144121E-04  -1.579749431248E-05   0.000000000000E+00   1.321562952108E-04  -5.829211695914E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.585281494028E-04   1.207747668843E-05   0.000000000000E+00  -9.677030086999E-05   1.849382359468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.355845919864E-04  -1.513943844203E-05   0.000000000000E+00   1.271499576821E-04  -5.512182725929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.552151611509E-04   1.164318904726E-05   0.000000000000E+00  -9.415598978177E-05   1.618075825187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.266157390720E-04  -1.450824076548E-05   0.000000000000E+00   1.223401917579E-04  -5.206381830201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.520331453253E-04   1.121945379353E-05   0.000000000000E+00  -9.160474361261E-05   1.392300766906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.180180274019E-04  -1.390272817904E-05   0.000000000000E+00   1.177191549644E-04  -4.911386138353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.489745335228E-04   1.080586475212E-05   0.000000000000E+00  -8.911348209427E-05   1.171925254369E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.097771135396E-04  -1.332177585652E-05   0.000000000000E+00   1.132791239422E-04  -4.626783298353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.460321171549E-04   1.040203873603E-05   0.000000000000E+00  -8.667929586709E-05   9.568243628283E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.018786255364E-04  -1.276430654472E-05   0.000000000000E+00   1.090124432456E-04  -4.352169255237E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.431990339802E-04   1.000761435863E-05   0.000000000000E+00  -8.429943895055E-05   7.468797849486E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943084593018E-04  -1.222928994417E-05   0.000000000000E+00   1.049116542576E-04  -4.087153139619E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.404687550357E-04   9.622250893623E-06   0.000000000000E+00  -8.197132147131E-05   5.419794587831E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.870532613412E-04  -1.171574122721E-05   0.000000000000E+00   1.009697035297E-04  -3.831365205903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378350719589E-04   9.245627184199E-06   0.000000000000E+00  -7.969250264355E-05   3.420172116530E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.801007070272E-04  -1.122271844080E-05   0.000000000000E+00   9.718005889116E-05  -3.584461060961E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.352920847045E-04   8.877440604857E-06   0.000000000000E+00  -7.746068400526E-05   1.468924199893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.734393284542E-04  -1.074931942917E-05   0.000000000000E+00   9.353662815316E-05  -3.346118124448E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.328341896350E-04   8.517406064086E-06   0.000000000000E+00  -7.527370288908E-05  -4.349031656669E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670579987903E-04  -1.029467940389E-05   0.000000000000E+00   9.003353031159E-05  -3.116026393314E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304560679721E-04   8.165255055482E-06   0.000000000000E+00  -7.312952612816E-05  -2.292214861776E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.609454595931E-04  -9.857969819763E-06   0.000000000000E+00   8.666488889025E-05  -2.893880185660E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.281526746200E-04   7.820734749616E-06   0.000000000000E+00  -7.102624399397E-05  -4.103869620650E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.550902541700E-04  -9.438398274718E-06   0.000000000000E+00   8.342480343007E-05  -2.679376907307E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259192273227E-04   7.483607125712E-06   0.000000000000E+00  -6.896206434540E-05  -5.870682867180E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.494811167544E-04  -9.035208405899E-06   0.000000000000E+00   8.030751717600E-05  -2.472223438283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237511961858E-04   7.153648148578E-06   0.000000000000E+00  -6.693530700931E-05  -7.593429420111E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.441075110062E-04  -8.647678770937E-06   0.000000000000E+00   7.730764587946E-05  -2.272144808969E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216442935050E-04   6.830646976311E-06   0.000000000000E+00  -6.494439834970E-05  -9.272846081997E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.389598956939E-04  -8.275120551778E-06   0.000000000000E+00   7.442028622279E-05  -2.078888136367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195944639385E-04   6.514405207577E-06   0.000000000000E+00  -6.298786605129E-05  -1.090963410063E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340295108832E-04  -7.916874834039E-06   0.000000000000E+00   7.164091829388E-05  -1.892218584007E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.175978749988E-04   6.204736168481E-06   0.000000000000E+00  -6.106433410474E-05  -1.250446150826E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293078498612E-04  -7.572310518478E-06   0.000000000000E+00   6.896517643948E-05  -1.711910296246E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.156509078285E-04   5.901464223153E-06   0.000000000000E+00  -5.917251796022E-05  -1.405796536688E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.247862151431E-04  -7.240823489387E-06   0.000000000000E+00   6.638865985015E-05  -1.537738949428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.137501483121E-04   5.604424128001E-06   0.000000000000E+00  -5.731121989523E-05  -1.557075388050E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204556774960E-04  -6.921836687353E-06   0.000000000000E+00   6.390691648317E-05  -1.369481020743E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118923784535E-04   5.313460408059E-06   0.000000000000E+00  -5.547932453723E-05  -1.704340842477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163074400510E-04  -6.614800162797E-06   0.000000000000E+00   6.151559746153E-05  -1.206919601051E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.100745680483E-04   5.028426767686E-06   0.000000000000E+00  -5.367579457111E-05  -1.847648546456E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123333046717E-04  -6.319190278657E-06   0.000000000000E+00   5.921065110039E-05  -1.049851698616E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082938666446E-04   4.749185530791E-06   0.000000000000E+00  -5.189966661883E-05  -1.987051837403E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085258803618E-04  -6.034507944813E-06   0.000000000000E+00   5.698840508771E-05  -8.980912460033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065475957562E-04   4.475607104936E-06   0.000000000000E+00  -5.015004727202E-05  -2.122601916967E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048783995352E-04  -5.760276530702E-06   0.000000000000E+00   5.484548388370E-05  -7.514658015225E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048332413526E-04   4.207569473282E-06   0.000000000000E+00  -4.842610928838E-05  -2.254348015167E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.013843150681E-04  -5.496040277342E-06   0.000000000000E+00   5.277863751704E-05  -6.098098483650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031484465999E-04   3.944957715390E-06   0.000000000000E+00  -4.672708794381E-05  -2.382337545258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.803698886037E-05  -5.241363574247E-06   0.000000000000E+00   5.078461242118E-05  -4.729596755124E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014910048566E-04   3.687663545399E-06   0.000000000000E+00  -4.505227752764E-05  -2.506616251368E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.482967703184E-05  -4.995830846527E-06   0.000000000000E+00   4.886014731138E-05  -3.407530194590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.985885290609E-05   3.435584880666E-06   0.000000000000E+00  -4.340102798623E-05  -2.627228347045E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.175577948191E-05  -4.759046417054E-06   0.000000000000E+00   4.700207689451E-05  -2.130328762961E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.825006442800E-05   3.188625426857E-06   0.000000000000E+00  -4.177274170072E-05  -2.744216647163E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.880912446439E-05  -4.530633797366E-06   0.000000000000E+00   4.520744632242E-05  -8.965179293707E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.666284370012E-05   2.946694288000E-06   0.000000000000E+00  -4.016687040377E-05  -2.857622691700E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.598405094626E-05  -4.310234466558E-06   0.000000000000E+00   4.347353923712E-05   2.952699229729E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.509551952342E-05   2.709705596699E-06   0.000000000000E+00  -3.858291222600E-05  -2.967486862597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.327525102185E-05  -4.097506567662E-06   0.000000000000E+00   4.179780779321E-05   1.446321320761E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.354653936134E-05   2.477578161375E-06   0.000000000000E+00  -3.702040886467E-05  -3.073848494238E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.067754794535E-05  -3.892124003305E-06   0.000000000000E+00   4.017778044132E-05   2.557877621099E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.201446369151E-05   2.250235134673E-06   0.000000000000E+00  -3.547894287721E-05  -3.176745976977E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.818580195788E-05  -3.693775987062E-06   0.000000000000E+00   3.861102615683E-05   3.631151792288E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.049796056868E-05   2.027603700678E-06   0.000000000000E+00  -3.395813509655E-05  -3.276216854243E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.579498938509E-05  -3.502166735479E-06   0.000000000000E+00   3.709519002172E-05   4.667318988058E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.899580036892E-05   1.809614775360E-06   0.000000000000E+00  -3.245764214749E-05  -3.372297914546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.350036262099E-05  -3.317014954831E-06   0.000000000000E+00   3.562805861730E-05   5.667494458534E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.750685075028E-05   1.596202727617E-06   0.000000000000E+00  -3.097715408922E-05  -3.465025276601E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.129754016631E-05  -3.138052965089E-06   0.000000000000E+00   3.420759245603E-05   6.632721034345E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.603007177966E-05   1.387305113611E-06   0.000000000000E+00  -2.951639215075E-05  -3.554434469835E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.918241591890E-05  -2.965025658637E-06   0.000000000000E+00   3.283188226631E-05   7.563982371512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.456451125562E-05   1.182862426645E-06   0.000000000000E+00  -2.807510657625E-05  -3.640560509187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.715093937379E-05  -2.797689722669E-06   0.000000000000E+00   3.149905431824E-05   8.462234636045E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.310930020369E-05   9.828178624918E-07   0.000000000000E+00  -2.665307456859E-05  -3.723437964898E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.519897387571E-05  -2.635813377899E-06   0.000000000000E+00   3.020721242007E-05   9.328427397686E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.166364853891E-05   7.871170960446E-07   0.000000000000E+00  -2.525009832480E-05  -3.803101027732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.332238167504E-05  -2.479176446313E-06   0.000000000000E+00   2.895447642158E-05   1.016349320160E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.022684089858E-05   5.957080732717E-07   0.000000000000E+00  -2.386600316680E-05  -3.879583569341E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.151726633457E-05  -2.327570258405E-06   0.000000000000E+00   2.773908485888E-05   1.096831589262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.879823263734E-05   4.085408146222E-07   0.000000000000E+00  -2.250063576160E-05  -3.952919198346E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.978017874923E-05  -2.180797057742E-06   0.000000000000E+00   2.655947928167E-05   1.174370435907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.737724597694E-05   2.255672313250E-07   0.000000000000E+00  -2.115386242678E-05  -4.023141312030E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.810813740968E-05  -2.038668930446E-06   0.000000000000E+00   2.541430886848E-05   1.249039154815E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.596336629888E-05   4.674094971586E-08   0.000000000000E+00  -1.982556751234E-05  -4.090283144682E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.649842446059E-05  -1.901006631178E-06   0.000000000000E+00   2.430234192000E-05   1.320906313873E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.455613860472E-05  -1.279828471375E-07   0.000000000000E+00  -1.851565187752E-05  -4.154377810836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.494825944604E-05  -1.767638769286E-06   0.000000000000E+00   2.322232898329E-05   1.390040162469E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.315516409215E-05  -2.986475753942E-07   0.000000000000E+00  -1.722403142485E-05  -4.215458346471E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.345457808272E-05  -1.638401690584E-06   0.000000000000E+00   2.217291234404E-05   1.456511538759E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.176009689070E-05  -4.652953900831E-07   0.000000000000E+00  -1.595063572449E-05  -4.273557745420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.201409905617E-05  -1.513139883030E-06   0.000000000000E+00   2.115265558771E-05   1.520392940693E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.037064091882E-05  -6.279673185291E-07   0.000000000000E+00  -1.469540670152E-05  -4.328708993095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.062363634381E-05  -1.391706370545E-06   0.000000000000E+00   2.016017308277E-05   1.581754454024E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.898654687159E-05  -7.867033850712E-07   0.000000000000E+00  -1.345829739230E-05  -4.380945097100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.928043161200E-05  -1.273962592090E-06   0.000000000000E+00   1.919426531907E-05   1.640659561490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.760760933468E-05  -9.415427257101E-07   0.000000000000E+00  -1.223927076800E-05  -4.430299114675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.798229043268E-05  -1.159777616001E-06   0.000000000000E+00   1.825397201341E-05   1.697163609605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.623366402589E-05  -1.092523695351E-06   0.000000000000E+00  -1.103829862611E-05  -4.476804177102E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.672744206310E-05  -1.049026982441E-06   0.000000000000E+00   1.733851202528E-05   1.751315825126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.486458513506E-05  -1.239683968308E-06   0.000000000000E+00  -9.855360530892E-06  -4.520493512089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.551420418752E-05  -9.415916349430E-07   0.000000000000E+00   1.644714521328E-05   1.803163726180E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.350028279813E-05  -1.383060630923E-06   0.000000000000E+00  -8.690442825104E-06  -4.561400463014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.434065904061E-05  -8.373574148814E-07   0.000000000000E+00   1.557904089835E-05   1.852757207258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.214070066807E-05  -1.522690265453E-06   0.000000000000E+00  -7.543537692311E-06  -4.599558505737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.320454898657E-05  -7.362151905899E-07   0.000000000000E+00   1.473323673667E-05   1.900149746792E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.078581359232E-05  -1.658609031677E-06   0.000000000000E+00  -6.414642270877E-06  -4.635001263742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.210344687325E-05  -6.380613511552E-07   0.000000000000E+00   1.390870883455E-05   1.945396181997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.943562539937E-05  -1.790852737586E-06   0.000000000000E+00  -5.303757827010E-06  -4.667762520268E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.103507111418E-05  -5.427981723094E-07   0.000000000000E+00   1.310449892009E-05   1.988548803012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.809016677510E-05  -1.919456907385E-06   0.000000000000E+00  -4.210888970193E-06  -4.697876229116E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.999754206707E-05  -4.503337298123E-07   0.000000000000E+00   1.231981605419E-05   2.029654310759E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.674949323799E-05  -2.044456843152E-06   0.000000000000E+00  -3.136042919627E-06  -4.725376523233E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.898943850579E-05  -3.605813294919E-07   0.000000000000E+00   1.155405719990E-05   2.068753313010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.541368321497E-05  -2.165887679608E-06   0.000000000000E+00  -2.079228821282E-06  -4.750297721221E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.800964341246E-05  -2.734586555910E-07   0.000000000000E+00   1.080674398553E-05   2.105882383222E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.408283618508E-05  -2.283784436966E-06   0.000000000000E+00  -1.040457096602E-06  -4.772674332846E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.705708125524E-05  -1.888869720097E-07   0.000000000000E+00   1.007741721707E-05   2.141077328248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.275707093435E-05  -2.398182065916E-06   0.000000000000E+00  -1.973884817454E-08  -4.792541062085E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.613049439091E-05  -1.067906685012E-07   0.000000000000E+00   9.365547761642E-06   2.174375845324E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.143652387165E-05  -2.509115491044E-06   0.000000000000E+00   9.829147071739E-07  -4.809932809480E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.522838456627E-05  -2.709727569404E-08   0.000000000000E+00   8.670513735570E-06   2.205818127175E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.012134744129E-05  -2.616619646538E-06   0.000000000000E+00   1.967492756283E-06  -4.824884672314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.434914824722E-05   5.026225328615E-08   0.000000000000E+00   7.991654838031E-06   2.235445198240E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.881170859946E-05  -2.720729512378E-06   0.000000000000E+00   2.933985379033E-06  -4.837431944158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.349129354328E-05   1.253533090414E-07   0.000000000000E+00   7.328358274300E-06   2.263296373029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.750778737417E-05  -2.821480142504E-06   0.000000000000E+00   3.882383996241E-06  -4.847610112651E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.265357181167E-05   1.982376313827E-07   0.000000000000E+00   6.680109809323E-06   2.289407784857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.620977549072E-05  -2.918906692426E-06   0.000000000000E+00   4.812681788195E-06  -4.855454856547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.183497109630E-05   2.689734967887E-07   0.000000000000E+00   6.046490091165E-06   2.313812551509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.491787507226E-05  -3.013044442136E-06   0.000000000000E+00   5.724874076173E-06  -4.861002041255E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.103465715391E-05   3.376160470893E-07   0.000000000000E+00   5.427150951374E-06   2.336541550232E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.363229739565E-05  -3.103928816340E-06   0.000000000000E+00   6.618958680884E-06  -4.864287713932E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.025190199971E-05   4.042177909775E-07   0.000000000000E+00   4.821787016755E-06   2.357624308546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.235326172976E-05  -3.191595401494E-06   0.000000000000E+00   7.494936239761E-06  -4.865348097010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.948596025598E-05   4.688291233906E-07   0.000000000000E+00   4.230086748109E-06   2.377090430233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.108099421392E-05  -3.276079960607E-06   0.000000000000E+00   8.352810509345E-06  -4.864219581514E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.873596644187E-05   5.314985618832E-07   0.000000000000E+00   3.651692155071E-06   2.394970728569E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.981572681226E-05  -3.357418445189E-06   0.000000000000E+00   9.192588630870E-06  -4.860938719107E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.800098262441E-05   5.922726720673E-07   0.000000000000E+00   3.086217713186E-06   2.411296660815E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.855769631657E-05  -3.435647004224E-06   0.000000000000E+00   1.001428137567E-05  -4.855542213696E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.728014066552E-05   6.511959730167E-07   0.000000000000E+00   2.533305775982E-06   2.426098741945E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.730714340718E-05  -3.510801992505E-06   0.000000000000E+00   1.081790336397E-05  -4.848066912283E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.657268698481E-05   7.083109528962E-07   0.000000000000E+00   1.992643611136E-06   2.439406068629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.606431176470E-05  -3.582919974996E-06   0.000000000000E+00   1.160347326244E-05  -4.838549795208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587790344244E-05   7.636580471894E-07   0.000000000000E+00   1.463932660247E-06   2.451247205828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.482944723496E-05  -3.652037730500E-06   0.000000000000E+00   1.237101395769E-05  -4.827027965873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.519509942672E-05   8.172755418345E-07   0.000000000000E+00   9.468856098961E-07   2.461650284301E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.360279703917E-05  -3.718192253370E-06   0.000000000000E+00   1.312055271136E-05  -4.813538640040E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.452371412611E-05   8.691996950142E-07   0.000000000000E+00   4.412653199098E-07   2.470641921073E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.238460903552E-05  -3.781420752854E-06   0.000000000000E+00   1.385212129270E-05  -4.798119134525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.386331755782E-05   9.194651845009E-07   0.000000000000E+00  -5.311575046561E-08   2.478247263074E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.117513101841E-05  -3.841760651891E-06   0.000000000000E+00   1.456575609630E-05  -4.780806855740E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.321348198682E-05   9.681055159773E-07   0.000000000000E+00  -5.364452540215E-07   2.484491404589E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997461007167E-05  -3.899249583472E-06   0.000000000000E+00   1.526149823631E-05  -4.761639287635E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.257373090731E-05   1.015153137708E-06   0.000000000000E+00  -1.008930254976E-06   2.489399930469E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878329195098E-05  -3.953925386784E-06   0.000000000000E+00   1.593939363029E-05  -4.740653979558E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.194361574057E-05   1.060639421075E-06   0.000000000000E+00  -1.470767919805E-06   2.492998089794E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.760142051522E-05  -4.005826100983E-06   0.000000000000E+00   1.659949306190E-05  -4.717888533691E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.132274558052E-05   1.104594707821E-06   0.000000000000E+00  -1.922134382116E-06   2.495310491378E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.642923719070E-05  -4.054989958680E-06   0.000000000000E+00   1.724185223249E-05  -4.693380592493E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.071069940862E-05   1.147048285621E-06   0.000000000000E+00  -2.363217815484E-06   2.496362013126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.526698047380E-05  -4.101455378358E-06   0.000000000000E+00   1.786653179514E-05  -4.667167825596E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010699421813E-05   1.188028211941E-06   0.000000000000E+00  -2.794229900729E-06   2.496178097574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.411488546960E-05  -4.145260955095E-06   0.000000000000E+00   1.847359737758E-05  -4.639287916988E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.951119386823E-05   1.227561204444E-06   0.000000000000E+00  -3.215364858497E-06   2.494783604787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.297318345855E-05  -4.186445451702E-06   0.000000000000E+00   1.906311959300E-05  -4.609778551805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892298977955E-05   1.265672804689E-06   0.000000000000E+00  -3.626769966434E-06   2.492202030855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.184210150535E-05  -4.225047787880E-06   0.000000000000E+00   1.963517403467E-05  -4.578677403007E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.834215789374E-05   1.302387684716E-06   0.000000000000E+00  -4.028562240433E-06   2.488456005239E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.072186208436E-05  -4.261107029598E-06   0.000000000000E+00   2.018984126699E-05  -4.546022118354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.776849862518E-05   1.337729860599E-06   0.000000000000E+00  -4.420850766835E-06   2.483567890739E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.961268274873E-05  -4.294662377251E-06   0.000000000000E+00   2.072720679760E-05  -4.511850306854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.720183375371E-05   1.371722799127E-06   0.000000000000E+00  -4.803737863227E-06   2.477559801014E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.851477581627E-05  -4.325753153733E-06   0.000000000000E+00   2.124736104687E-05  -4.476199525727E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664199463385E-05   1.404389483564E-06   0.000000000000E+00  -5.177323868732E-06   2.470453778830E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.742834808834E-05  -4.354418791823E-06   0.000000000000E+00   2.175039930342E-05  -4.439107267010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.608876658100E-05   1.435752392439E-06   0.000000000000E+00  -5.541727839981E-06   2.462272404444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.635360059119E-05  -4.380698821127E-06   0.000000000000E+00   2.223642167398E-05  -4.400610944442E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.554188859527E-05   1.465833368101E-06   0.000000000000E+00  -5.897086942645E-06   2.453038690647E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529072834336E-05  -4.404632854722E-06   0.000000000000E+00   2.270553302383E-05  -4.360747880376E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.500112693427E-05   1.494653531151E-06   0.000000000000E+00  -6.243528786739E-06   2.442775201490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.423992014421E-05  -4.426260575757E-06   0.000000000000E+00   2.315784291042E-05  -4.319555292693E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446629928594E-05   1.522233349064E-06   0.000000000000E+00  -6.581163109329E-06   2.431503899648E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320135838784E-05  -4.445621723101E-06   0.000000000000E+00   2.359346550974E-05  -4.277070282011E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.393723967405E-05   1.548592740831E-06   0.000000000000E+00  -6.910095374678E-06   2.419246693536E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217521889412E-05  -4.462756077723E-06   0.000000000000E+00   2.401251953689E-05  -4.233329818872E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.341381548890E-05   1.573751121243E-06   0.000000000000E+00  -7.230420202860E-06   2.406025204496E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.116167076149E-05  -4.477703448288E-06   0.000000000000E+00   2.441512816097E-05  -4.188370731214E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.289597665021E-05   1.597727495460E-06   0.000000000000E+00  -7.542202861854E-06   2.391860052447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.016087623936E-05  -4.490503656714E-06   0.000000000000E+00   2.480141891383E-05  -4.142229691907E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238371763794E-05   1.620540628147E-06   0.000000000000E+00  -7.845493598439E-06   2.376771274280E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.172990618725E-06  -4.501196523944E-06   0.000000000000E+00   2.517152359369E-05  -4.094943206488E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187697130369E-05   1.642209109267E-06   0.000000000000E+00  -8.140367165808E-06   2.360779686779E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.198162137084E-06  -4.509821855423E-06   0.000000000000E+00   2.552557816645E-05  -4.046547601247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.137559262737E-05   1.662751238070E-06   0.000000000000E+00  -8.426928531204E-06   2.343907106278E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.236531903476E-06  -4.516419426675E-06   0.000000000000E+00   2.586372265985E-05  -3.997079011262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.087946131229E-05   1.682184899479E-06   0.000000000000E+00  -8.705274584950E-06   2.326174930378E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.288233836731E-06  -4.521028968842E-06   0.000000000000E+00   2.618610105606E-05  -3.946573368863E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038854170058E-05   1.700527613864E-06   0.000000000000E+00  -8.975472130113E-06   2.307603270701E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.353394618119E-06  -4.523690154504E-06   0.000000000000E+00   2.649286118103E-05  -3.895066392344E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.902810212459E-06   1.717796681732E-06   0.000000000000E+00  -9.237585064728E-06   2.288212053365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.432133659794E-06  -4.524442583306E-06   0.000000000000E+00   2.678415458851E-05  -3.842593574649E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.422185091076E-06   1.734009206611E-06   0.000000000000E+00  -9.491700326413E-06   2.268022146257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.524563083633E-06  -4.523325767881E-06   0.000000000000E+00   2.706013644531E-05  -3.789190172746E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.946588340898E-06   1.749182012662E-06   0.000000000000E+00  -9.737904811968E-06   2.247054479663E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.630787713817E-06  -4.520379119923E-06   0.000000000000E+00   2.732096541078E-05  -3.734891196813E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.476030537954E-06   1.763331663784E-06   0.000000000000E+00  -9.976254078949E-06   2.225328696798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.750905082548E-06  -4.515641936339E-06   0.000000000000E+00   2.756680351595E-05  -3.679731400034E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.010560621047E-06   1.776474601248E-06   0.000000000000E+00  -1.020679092350E-05   2.202863767300E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.850054434390E-07  -4.509153385654E-06   0.000000000000E+00   2.779781604096E-05  -3.623745268471E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.550163902908E-06   1.788627196823E-06   0.000000000000E+00  -1.042958291162E-05   2.179679569184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.317179786878E-08  -4.500952494568E-06   0.000000000000E+00   2.801417139079E-05  -3.566967011306E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.094770286609E-06   1.799805665896E-06   0.000000000000E+00  -1.064471926148E-05   2.155796914532E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.045200701387E-07  -4.491078134797E-06   0.000000000000E+00   2.821604096962E-05  -3.509430551290E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.644345182233E-06   1.810025988361E-06   0.000000000000E+00  -1.085227731329E-05   2.131235979006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.628001548918E-06  -4.479569010171E-06   0.000000000000E+00   2.840359905496E-05  -3.451169515666E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.198929162345E-06   1.819303961975E-06   0.000000000000E+00  -1.105230796684E-05   2.106015393410E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.437211147929E-06  -4.466463643850E-06   0.000000000000E+00   2.857702267069E-05  -3.392217227088E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.758565934022E-06   1.827655316351E-06   0.000000000000E+00  -1.124486222225E-05   2.080153602189E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232094435541E-06  -4.451800365986E-06   0.000000000000E+00   2.873649145977E-05  -3.332606695134E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.323246587118E-06   1.835095725434E-06   0.000000000000E+00  -1.143001163844E-05   2.053670086380E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.012603970558E-06  -4.435617301502E-06   0.000000000000E+00   2.888218755605E-05  -3.272370607915E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.892952867598E-06   1.841640747355E-06   0.000000000000E+00  -1.160783234945E-05   2.026584551574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.778699228782E-06  -4.417952358335E-06   0.000000000000E+00   2.901429545793E-05  -3.211541324093E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.467700230569E-06   1.847305810719E-06   0.000000000000E+00  -1.177838915249E-05   1.998916031787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.530346518774E-06  -4.398843215680E-06   0.000000000000E+00   2.913300189945E-05  -3.150150865104E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.047521739553E-06   1.852106246004E-06   0.000000000000E+00  -1.194174138681E-05   1.970683119752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.267518897465E-06  -4.378327313094E-06   0.000000000000E+00   2.923849572518E-05  -3.088230907882E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.632440058667E-06   1.856057311886E-06   0.000000000000E+00  -1.209795326113E-05   1.941904503367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990196072624E-06  -4.356441839108E-06   0.000000000000E+00   2.933096776113E-05  -3.025812777544E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.222454259540E-06   1.859174193781E-06   0.000000000000E+00  -1.224709869517E-05   1.912599420132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.698364309091E-06  -4.333223721041E-06   0.000000000000E+00   2.941061069177E-05  -2.962927440809E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817565729890E-06   1.861471964915E-06   0.000000000000E+00  -1.238925170612E-05   1.882787019397E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.392016321914E-06  -4.308709614400E-06   0.000000000000E+00   2.947761893265E-05  -2.899605499357E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.417817099435E-06   1.862965590743E-06   0.000000000000E+00  -1.252447199406E-05   1.852485085332E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.071151171055E-06  -4.282935893048E-06   0.000000000000E+00   2.953218850746E-05  -2.835877183632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023261507959E-06   1.863669991076E-06   0.000000000000E+00  -1.265281620898E-05   1.821710860192E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.735774149308E-06  -4.255938639616E-06   0.000000000000E+00   2.957451692498E-05  -2.771772347020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.633924586888E-06   1.863600052933E-06   0.000000000000E+00  -1.277435197625E-05   1.790482327316E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038589666695E-05  -4.227753636085E-06   0.000000000000E+00   2.960480305679E-05  -2.707320460193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249829115738E-06   1.862770604587E-06   0.000000000000E+00  -1.288914876449E-05   1.758817499648E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102153613464E-05  -4.198416355015E-06   0.000000000000E+00   2.962324701784E-05  -2.642550605854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.710031999594E-07   1.861196418296E-06   0.000000000000E+00  -1.299727480014E-05   1.726734098929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.164271584031E-05  -4.167961950686E-06   0.000000000000E+00   2.963005004586E-05  -2.577491473670E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.974626774549E-07   1.858892205242E-06   0.000000000000E+00  -1.309880359826E-05   1.694250152760E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224946482693E-05  -4.136425251121E-06   0.000000000000E+00   2.962541438550E-05  -2.512171355674E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.292256422580E-07   1.855872596784E-06   0.000000000000E+00  -1.319380850287E-05   1.661383558442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.284181776599E-05  -4.103840749892E-06   0.000000000000E+00   2.960954317145E-05  -2.446618141724E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.336815861863E-07   1.852152152842E-06   0.000000000000E+00  -1.328236035876E-05   1.628151867808E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.341981482882E-05  -4.070242598713E-06   0.000000000000E+00   2.958264031460E-05  -2.380859315470E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.912375321496E-07   1.847745366383E-06   0.000000000000E+00  -1.336453239603E-05   1.594572670509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.398350155679E-05  -4.035664600100E-06   0.000000000000E+00   2.954491038960E-05  -2.314921950473E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.434134256401E-07   1.842666655068E-06   0.000000000000E+00  -1.344039564985E-05   1.560662893081E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.453292872997E-05  -4.000140200513E-06   0.000000000000E+00   2.949655852438E-05  -2.248832706664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290171962509E-06   1.836930378628E-06   0.000000000000E+00  -1.351001836172E-05   1.526438774442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.506815223373E-05  -3.963702483744E-06   0.000000000000E+00   2.943779029135E-05  -2.182617827039E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631484421136E-06   1.830550849628E-06   0.000000000000E+00  -1.357347241178E-05   1.491916745043E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558923292564E-05  -3.926384164642E-06   0.000000000000E+00   2.936881160073E-05  -2.116303134633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.967324757004E-06   1.823542321852E-06   0.000000000000E+00  -1.363083104017E-05   1.457113178236E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.609623650017E-05  -3.888217583362E-06   0.000000000000E+00   2.928982859635E-05  -2.049914029878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.297666659634E-06   1.815918991127E-06   0.000000000000E+00  -1.368216764316E-05   1.422044270029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.658923335365E-05  -3.849234699587E-06   0.000000000000E+00   2.920104755253E-05  -1.983475488024E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.622491019239E-06   1.807694993508E-06   0.000000000000E+00  -1.372755872248E-05   1.386726351285E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.706829844768E-05  -3.809467087384E-06   0.000000000000E+00   2.910267477357E-05  -1.917012056973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941782516958E-06   1.798884393146E-06   0.000000000000E+00  -1.376708259087E-05   1.351175720637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753351117500E-05  -3.768945930316E-06   0.000000000000E+00   2.899491649641E-05  -1.850547855359E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.255528276100E-06   1.789501186508E-06   0.000000000000E+00  -1.380081867064E-05   1.315408826781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.798495522088E-05  -3.727702016648E-06   0.000000000000E+00   2.887797879287E-05  -1.784106570773E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.563715598763E-06   1.779559290187E-06   0.000000000000E+00  -1.382884652970E-05   1.279442084121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842271842957E-05  -3.685765735341E-06   0.000000000000E+00   2.875206747773E-05  -1.717711458444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.866324747586E-06   1.769072532914E-06   0.000000000000E+00  -1.385124313887E-05   1.243290855018E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.884689266621E-05  -3.643167071636E-06   0.000000000000E+00   2.861738801483E-05  -1.651385339835E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.163334183729E-06   1.758054668877E-06   0.000000000000E+00  -1.386808481330E-05   1.206969866182E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.925757368408E-05  -3.599935603846E-06   0.000000000000E+00   2.847414542993E-05  -1.585150601908E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.454730556725E-06   1.746519382933E-06   0.000000000000E+00  -1.387945105387E-05   1.170494333547E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.965486098730E-05  -3.556100499590E-06   0.000000000000E+00   2.832254422169E-05  -1.519029196215E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.740498526260E-06   1.734480283076E-06   0.000000000000E+00  -1.388542054403E-05   1.133878859944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.003885769856E-05  -3.511690512878E-06   0.000000000000E+00   2.816278827793E-05  -1.453042638482E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.020624173837E-06   1.721950900253E-06   0.000000000000E+00  -1.388607237542E-05   1.097137824682E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040967042505E-05  -3.466733981203E-06   0.000000000000E+00   2.799508079246E-05  -1.387212008260E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.295102320895E-06   1.708944681619E-06   0.000000000000E+00  -1.388148903625E-05   1.060286227792E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076740912606E-05  -3.421258823219E-06   0.000000000000E+00   2.781962418559E-05  -1.321557949022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.563926738689E-06   1.695474983474E-06   0.000000000000E+00  -1.387175247967E-05   1.023338537276E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.111218698187E-05  -3.375292536120E-06   0.000000000000E+00   2.763662002479E-05  -1.256100668042E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.827089094472E-06   1.681555076748E-06   0.000000000000E+00  -1.385694357230E-05   9.863085315722E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.144412026387E-05  -3.328862194102E-06   0.000000000000E+00   2.744626895079E-05  -1.190859937059E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.084588821969E-06   1.667198149751E-06   0.000000000000E+00  -1.383714611870E-05   9.492106215933E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.176332820468E-05  -3.281994446312E-06   0.000000000000E+00   2.724877060282E-05  -1.125855092626E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.336433416706E-06   1.652417292801E-06   0.000000000000E+00  -1.381244705383E-05   9.120599893377E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.206993287095E-05  -3.234715515527E-06   0.000000000000E+00   2.704432354802E-05  -1.061105036964E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.582620420216E-06   1.637225483589E-06   0.000000000000E+00  -1.378292881010E-05   8.748699702787E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.236405903812E-05  -3.187051197037E-06   0.000000000000E+00   2.683312521339E-05  -9.966282389309E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.823146139308E-06   1.621635601348E-06   0.000000000000E+00  -1.374867282136E-05   8.376531790980E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.264583406343E-05  -3.139026857533E-06   0.000000000000E+00   2.661537181788E-05  -9.324427350972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.058016043557E-06   1.605660429755E-06   0.000000000000E+00  -1.370976402008E-05   8.004231077944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.291538776505E-05  -3.090667434498E-06   0.000000000000E+00   2.639125830950E-05  -8.685661311332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.287232500179E-06   1.589312650097E-06   0.000000000000E+00  -1.366628546935E-05   7.631922811121E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317285229873E-05  -3.041997435755E-06   0.000000000000E+00   2.616097830259E-05  -8.050156032872E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.510801698101E-06   1.572604841031E-06   0.000000000000E+00  -1.361832142530E-05   7.259733274223E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.341836203863E-05  -2.993040939116E-06   0.000000000000E+00   2.592472401825E-05  -7.418079000322E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.728736055381E-06   1.555549470833E-06   0.000000000000E+00  -1.356595840639E-05   6.887793915271E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.365205345934E-05  -2.943821592558E-06   0.000000000000E+00   2.568268622742E-05  -6.789593440206E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.941046775343E-06   1.538158892186E-06   0.000000000000E+00  -1.350928175089E-05   6.516229074538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.387406501870E-05  -2.894362614126E-06   0.000000000000E+00   2.543505419444E-05  -6.164858338922E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.147743636025E-06   1.520445346623E-06   0.000000000000E+00  -1.344837544171E-05   6.145155392462E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.408453704387E-05  -2.844686792752E-06   0.000000000000E+00   2.518201562534E-05  -5.544028466777E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.348841688018E-06   1.502420967303E-06   0.000000000000E+00  -1.338332515610E-05   5.774692934009E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.428361161826E-05  -2.794816488416E-06   0.000000000000E+00   2.492375661538E-05  -4.927254398440E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.544362305985E-06   1.484097769094E-06   0.000000000000E+00  -1.331421901992E-05   5.404968056304E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.447143247057E-05  -2.744773633320E-06   0.000000000000E+00   2.466046160135E-05  -4.314682539667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.734323940432E-06   1.465487639296E-06   0.000000000000E+00  -1.324114320029E-05   5.036097712261E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464814486683E-05  -2.694579732761E-06   0.000000000000E+00   2.439231331472E-05  -3.706455152341E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.918746482353E-06   1.446602340318E-06   0.000000000000E+00  -1.316418360687E-05   4.668195378076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.481389550161E-05  -2.644255866210E-06   0.000000000000E+00   2.411949273611E-05  -3.102710381543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.097648599647E-06   1.427453510384E-06   0.000000000000E+00  -1.308342464043E-05   4.301366983519E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496883239590E-05  -2.593822689031E-06   0.000000000000E+00   2.384217905438E-05  -2.503582285296E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.271053192657E-06   1.408052665025E-06   0.000000000000E+00  -1.299895191394E-05   3.935720719321E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.511310479070E-05  -2.543300433544E-06   0.000000000000E+00   2.356054962378E-05  -1.909200862670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.438985994310E-06   1.388411191935E-06   0.000000000000E+00  -1.291085175065E-05   3.571365519430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.524686304949E-05  -2.492708911219E-06   0.000000000000E+00   2.327477992770E-05  -1.319692086863E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.601472657982E-06   1.368540348390E-06   0.000000000000E+00  -1.281920955343E-05   3.208405421094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.537025855729E-05  -2.442067514219E-06   0.000000000000E+00   2.298504354052E-05  -7.351779359856E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.758542189396E-06   1.348451259577E-06   0.000000000000E+00  -1.272411139699E-05   2.846944663003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.548344362468E-05  -2.391395217679E-06   0.000000000000E+00   2.269151209379E-05  -1.557764276467E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.910223086258E-06   1.328154917059E-06   0.000000000000E+00  -1.262564202245E-05   2.487081283201E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558657139328E-05  -2.340710581682E-06   0.000000000000E+00   2.239435524296E-05   4.183983478604E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.005654768046E-05   1.307662181579E-06   0.000000000000E+00  -1.252388717380E-05   2.128914765564E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.567979574231E-05  -2.290031753757E-06   0.000000000000E+00   2.209374063653E-05   9.872361912035E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019755305961E-05   1.286983775193E-06   0.000000000000E+00  -1.241893437497E-05   1.772548675142E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.576327119935E-05  -2.239376471358E-06   0.000000000000E+00   2.178983388763E-05   1.550630757428E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033326880026E-05   1.266130275762E-06   0.000000000000E+00  -1.231086587979E-05   1.418069038057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.583715285097E-05  -2.188762064288E-06   0.000000000000E+00   2.148279854593E-05   2.108479519472E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.046373189739E-05   1.245112128046E-06   0.000000000000E+00  -1.219976719997E-05   1.065570880581E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.590159625668E-05  -2.138205457742E-06   0.000000000000E+00   2.117279607287E-05   2.660683728615E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.058898168482E-05   1.223939636080E-06   0.000000000000E+00  -1.208572406967E-05   7.151481285574E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.595675736465E-05  -2.087723174842E-06   0.000000000000E+00   2.085998581712E-05   3.207148377025E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.070905513302E-05   1.202622958292E-06   0.000000000000E+00  -1.196881942632E-05   3.668848998732E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.600279243000E-05  -2.037331339908E-06   0.000000000000E+00   2.054452499358E-05   3.747782156094E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082399396024E-05   1.181172108681E-06   0.000000000000E+00  -1.184913827091E-05   2.087080764951E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.603985793407E-05  -1.987045681360E-06   0.000000000000E+00   2.022656866224E-05   4.282497416845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.093383839155E-05   1.159596956320E-06   0.000000000000E+00  -1.172676338769E-05  -3.228121359212E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606811050710E-05  -1.936881535089E-06   0.000000000000E+00   1.990626970990E-05   4.811210128083E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103862817740E-05   1.137907226591E-06   0.000000000000E+00  -1.160177596678E-05  -6.640870832987E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.608770685132E-05  -1.886853847490E-06   0.000000000000E+00   1.958377883223E-05   5.333839835101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113840727459E-05   1.116112500189E-06   0.000000000000E+00  -1.147425859079E-05  -1.002874292341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609880366853E-05  -1.836977179280E-06   0.000000000000E+00   1.925924451963E-05   5.850309615592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123322087672E-05   1.094222212729E-06   0.000000000000E+00  -1.134429327417E-05  -1.339096731376E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.610155758677E-05  -1.787265708595E-06   0.000000000000E+00   1.893281304178E-05   6.360546037603E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.132312103067E-05   1.072245653273E-06   0.000000000000E+00  -1.121196588108E-05  -1.672668339314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609612509163E-05  -1.737733234827E-06   0.000000000000E+00   1.860462843589E-05   6.864479115134E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.140815281012E-05   1.050191953371E-06   0.000000000000E+00  -1.107735620301E-05  -2.003519366435E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.608266245753E-05  -1.688393182193E-06   0.000000000000E+00   1.827483249522E-05   7.362042263950E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.148836183655E-05   1.028070096219E-06   0.000000000000E+00  -1.094054273827E-05  -2.331584031895E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606132568290E-05  -1.639258603532E-06   0.000000000000E+00   1.794356475994E-05   7.853172256328E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.156379407675E-05   1.005888919581E-06   0.000000000000E+00  -1.080160257313E-05  -2.656800537304E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.603227042550E-05  -1.590342184131E-06   0.000000000000E+00   1.761096250821E-05   8.337809176243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.163450300541E-05   9.836571166533E-07   0.000000000000E+00  -1.066061787827E-05  -2.979094724963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.599565194057E-05  -1.541656245534E-06   0.000000000000E+00   1.727716074935E-05   8.815896373670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170054457548E-05   9.613832259487E-07   0.000000000000E+00  -1.051767183356E-05  -3.298391108480E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.595162502189E-05  -1.493212749658E-06   0.000000000000E+00   1.694229221893E-05   9.287380417838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176196810039E-05   9.390756294315E-07   0.000000000000E+00  -1.037284022789E-05  -3.614632922427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.590034394225E-05  -1.445023302684E-06   0.000000000000E+00   1.660648737342E-05   9.752211051581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181882648726E-05   9.167425593703E-07   0.000000000000E+00  -1.022620058791E-05  -3.927759489654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.584196239834E-05  -1.397099159174E-06   0.000000000000E+00   1.626987438758E-05   1.021034114454E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187116988600E-05   8.943920979453E-07   0.000000000000E+00  -1.007782659092E-05  -4.237718983270E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.577663345627E-05  -1.349451226304E-06   0.000000000000E+00   1.593257915296E-05   1.066172664515E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.191905158763E-05   8.720321792919E-07   0.000000000000E+00  -9.927793103891E-06  -4.544457131798E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.570450949902E-05  -1.302090067870E-06   0.000000000000E+00   1.559472527653E-05   1.110632653476E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196253141531E-05   8.496705898140E-07   0.000000000000E+00  -9.776179558408E-06  -4.847910713688E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.562574217560E-05  -1.255025908658E-06   0.000000000000E+00   1.525643408141E-05   1.154410277925E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200166917916E-05   8.273149596683E-07   0.000000000000E+00  -9.623064812980E-06  -5.148018202205E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.554048235299E-05  -1.208268638725E-06   0.000000000000E+00   1.491782460867E-05   1.197502028164E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203651795101E-05   8.049727628588E-07   0.000000000000E+00  -9.468519510231E-06  -5.444735884725E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.544888006804E-05  -1.161827817572E-06   0.000000000000E+00   1.457901361943E-05   1.239904683444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.206713376411E-05   7.826513254073E-07   0.000000000000E+00  -9.312615473766E-06  -5.738017847849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.535108448304E-05  -1.115712678671E-06   0.000000000000E+00   1.424011559899E-05   1.281615307142E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209357361282E-05   7.603578244613E-07   0.000000000000E+00  -9.155423947025E-06  -6.027819644130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.524724384188E-05  -1.069932133704E-06   0.000000000000E+00   1.390124276142E-05   1.322631241963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211589606315E-05   7.380992866139E-07   0.000000000000E+00  -8.997016783715E-06  -6.314095417155E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.513750542784E-05  -1.024494777058E-06   0.000000000000E+00   1.356250505514E-05   1.362950105146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.213416110780E-05   7.158825917196E-07   0.000000000000E+00  -8.837466353570E-06  -6.596798555150E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502201552394E-05  -9.794088902433E-07   0.000000000000E+00   1.322401016957E-05   1.402569783635E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214843168956E-05   6.937144695136E-07   0.000000000000E+00  -8.676847280407E-06  -6.875878789406E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.490091937377E-05  -9.346824462479E-07   0.000000000000E+00   1.288586354262E-05   1.441488429273E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.215876531736E-05   6.716014954603E-07   0.000000000000E+00  -8.515225845302E-06  -7.151302606086E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.477436114504E-05  -8.903231142494E-07   0.000000000000E+00   1.254816836944E-05   1.479704453948E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216522103296E-05   6.495500965811E-07   0.000000000000E+00  -8.352668983471E-06  -7.423034886139E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464248389357E-05  -8.463382638070E-07   0.000000000000E+00   1.221102561094E-05   1.517216524851E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216785444525E-05   6.275665562018E-07   0.000000000000E+00  -8.189237578748E-06  -7.691051576824E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.450542953030E-05  -8.027349695980E-07   0.000000000000E+00   1.187453400498E-05   1.554023559568E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216673374830E-05   6.056570156423E-07   0.000000000000E+00  -8.025007669108E-06  -7.955301443257E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.436333878812E-05  -7.595200158425E-07   0.000000000000E+00   1.153879007626E-05   1.590124721371E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216192143230E-05   5.838274607359E-07   0.000000000000E+00  -7.860047081797E-06  -8.215748576735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.421635119141E-05  -7.166999008230E-07   0.000000000000E+00   1.120388814848E-05   1.625519414377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.215347678665E-05   5.620837302525E-07   0.000000000000E+00  -7.694417747629E-06  -8.472367716661E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.406460502685E-05  -6.742808413589E-07   0.000000000000E+00   1.086992035666E-05   1.660207278781E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214145943286E-05   5.404315221355E-07   0.000000000000E+00  -7.528180332038E-06  -8.725135898998E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390823731529E-05  -6.322687775600E-07   0.000000000000E+00   1.053697666042E-05   1.694188186055E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.212593389099E-05   5.188763909161E-07   0.000000000000E+00  -7.361402092078E-06  -8.974018345204E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374738378518E-05  -5.906693769980E-07   0.000000000000E+00   1.020514485733E-05   1.727462234263E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.210696229118E-05   4.974237460584E-07   0.000000000000E+00  -7.194145377871E-06  -9.218989201424E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.358217884767E-05  -5.494880395716E-07   0.000000000000E+00   9.874510597747E-06   1.760029743263E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208460517366E-05   4.760788545661E-07   0.000000000000E+00  -7.026468521663E-06  -9.460029651399E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.341275557261E-05  -5.087299018237E-07   0.000000000000E+00   9.545157399650E-06   1.791891250040E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.205892323511E-05   4.548468443600E-07   0.000000000000E+00  -6.858428966295E-06  -9.697122072925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.323924566638E-05  -4.683998415498E-07   0.000000000000E+00   9.217166664647E-06   1.823047503963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.202998377090E-05   4.337327062421E-07   0.000000000000E+00  -6.690094629399E-06  -9.930231504292E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.306177945047E-05  -4.285024822684E-07   0.000000000000E+00   8.890617693754E-06   1.853499462161E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.199784792404E-05   4.127412863984E-07   0.000000000000E+00  -6.521521758298E-06  -1.015934269521E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.288048584170E-05  -3.890421976983E-07   0.000000000000E+00   8.565587704393E-06   1.883248284869E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196257432584E-05   3.918772931033E-07   0.000000000000E+00  -6.352761064619E-06  -1.038444884065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.269549233348E-05  -3.500231163282E-07   0.000000000000E+00   8.242151847737E-06   1.912295330779E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.192422787371E-05   3.711453048698E-07   0.000000000000E+00  -6.183873225115E-06  -1.060552743907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.250692497870E-05  -3.114491257746E-07   0.000000000000E+00   7.920383226670E-06   1.940642152463E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188287356517E-05   3.505497598055E-07   0.000000000000E+00  -6.014918590477E-06  -1.082255663223E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.231490837318E-05  -2.733238773138E-07   0.000000000000E+00   7.600352913727E-06   1.968290491818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183857223939E-05   3.300949589431E-07   0.000000000000E+00  -5.845948925867E-06  -1.103552809903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.211956564028E-05  -2.356507902428E-07   0.000000000000E+00   7.282129969753E-06   1.995242275563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.179138504130E-05   3.097850732689E-07   0.000000000000E+00  -5.677015750874E-06  -1.124443371024E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.192101841797E-05  -1.984330564368E-07   0.000000000000E+00   6.965781463928E-06   2.021499610634E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.174137623809E-05   2.896241411118E-07   0.000000000000E+00  -5.508175943595E-06  -1.144925695209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.171938684462E-05  -1.616736444827E-07   0.000000000000E+00   6.651372492033E-06   2.047064779848E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168860729053E-05   2.696160697556E-07   0.000000000000E+00  -5.339480198431E-06  -1.164999089857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.151478954825E-05  -1.253753043457E-07   0.000000000000E+00   6.338966197481E-06   2.071940237377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.163314001697E-05   2.497646376651E-07   0.000000000000E+00  -5.170979212876E-06  -1.184662858038E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.130734363526E-05  -8.954057151231E-08   0.000000000000E+00   6.028623791012E-06   2.096128604387E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.157503625908E-05   2.300734951273E-07   0.000000000000E+00  -5.002723127701E-06  -1.203916381231E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.109716468071E-05  -5.417177132030E-08   0.000000000000E+00   5.720404571549E-06   2.119632664677E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.151435611151E-05   2.105461653356E-07   0.000000000000E+00  -4.834758019654E-06  -1.222759620942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.088436672006E-05  -1.927102337974E-08   0.000000000000E+00   5.414365947346E-06   2.142455360321E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145115928960E-05   1.911860481252E-07   0.000000000000E+00  -4.667128736324E-06  -1.241192671951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.066906224041E-05   1.515975433407E-08   0.000000000000E+00   5.110563456616E-06   2.164599787449E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138550959044E-05   1.719964220074E-07   0.000000000000E+00  -4.499887932837E-06  -1.259214513558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.045136217494E-05   4.911884111418E-08   0.000000000000E+00   4.809050790034E-06   2.186069191924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.131746796247E-05   1.529804430725E-07   0.000000000000E+00  -4.333081941397E-06  -1.276825084935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023137589584E-05   8.260470941704E-08   0.000000000000E+00   4.509879811646E-06   2.206866965199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124709556604E-05   1.341411441773E-07   0.000000000000E+00  -4.166757308581E-06  -1.294024243672E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.000921120988E-05   1.156160206781E-07   0.000000000000E+00   4.213100581277E-06   2.226996640129E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.117444964457E-05   1.154814385083E-07   0.000000000000E+00  -4.000952268596E-06  -1.310812962820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.978497435413E-05   1.481516210891E-07   0.000000000000E+00   3.918761376923E-06   2.246461886844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.109959196912E-05   9.700412367395E-08   0.000000000000E+00  -3.835713932844E-06  -1.327191038375E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.955876999278E-05   1.802105376655E-07   0.000000000000E+00   3.626908717178E-06   2.265266508668E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.102258341486E-05   7.871187905133E-08   0.000000000000E+00  -3.671087357366E-06  -1.343158509488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.933070121404E-05   2.117919740189E-07   0.000000000000E+00   3.337587383470E-06   2.283414438117E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.094348180958E-05   6.060726927993E-08   0.000000000000E+00  -3.507111202466E-06  -1.358716266622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.910086952916E-05   2.428953064676E-07   0.000000000000E+00   3.050840443462E-06   2.300909732871E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086234560047E-05   4.269274686966E-08   0.000000000000E+00  -3.343825224496E-06  -1.373865041674E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.886937487108E-05   2.735200799045E-07   0.000000000000E+00   2.766709273780E-06   2.317756571839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077923326427E-05   2.497065288458E-08   0.000000000000E+00  -3.181269099721E-06  -1.388605565993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863631559409E-05   3.036660040220E-07   0.000000000000E+00   2.485233582929E-06   2.333959251286E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.069420314503E-05   7.443218392739E-09   0.000000000000E+00  -3.019482122326E-06  -1.402938613121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840178847467E-05   3.333329492459E-07   0.000000000000E+00   2.206451434910E-06   2.349522180939E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060731345648E-05  -9.887434591507E-09   0.000000000000E+00  -2.858503238180E-06  -1.416864996878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.816588871263E-05   3.625209428933E-07   0.000000000000E+00   1.930399272489E-06   2.364449880191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051861931022E-05  -2.701929310875E-08   0.000000000000E+00  -2.698365176657E-06  -1.430386279738E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.792870993249E-05   3.912301654818E-07   0.000000000000E+00   1.657111940098E-06   2.378746974391E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042816924567E-05  -4.395044604435E-08   0.000000000000E+00  -2.539087751256E-06  -1.443505540182E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.769034418680E-05   4.194609466999E-07   0.000000000000E+00   1.386622708204E-06   2.392418191047E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033603491775E-05  -6.067907551699E-08   0.000000000000E+00  -2.380736347428E-06  -1.456220378601E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.745088195880E-05   4.472137618604E-07   0.000000000000E+00   1.118963296321E-06   2.405468356225E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024226642216E-05  -7.720347975990E-08   0.000000000000E+00  -2.223333792843E-06  -1.468533518915E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.721041216608E-05   4.744892281070E-07   0.000000000000E+00   8.541638966261E-07   2.417902390928E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014691307372E-05  -9.352205378115E-08   0.000000000000E+00  -2.066901745342E-06  -1.480447759141E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.696902216555E-05   5.012881007180E-07   0.000000000000E+00   5.922531980671E-07   2.429725307488E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.005003560849E-05  -1.096332891275E-07   0.000000000000E+00  -1.911483957073E-06  -1.491963289233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.672679775760E-05   5.276112695763E-07   0.000000000000E+00   3.332584094405E-07   2.440942206104E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.951687824545E-06  -1.255357783042E-07   0.000000000000E+00  -1.757110964718E-06  -1.503081869352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.648382319222E-05   5.534597555109E-07   0.000000000000E+00   7.720528365309E-08   2.451558271325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.851921963477E-06  -1.412282090477E-07   0.000000000000E+00  -1.603810403041E-06  -1.513805561257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.624018117466E-05   5.788347067727E-07   0.000000000000E+00  -1.758818589483E-07   2.461578768660E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.750790824069E-06  -1.567093617023E-07   0.000000000000E+00  -1.451611136640E-06  -1.524136263459E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.599595287198E-05   6.037373956126E-07   0.000000000000E+00  -4.259801067561E-07   2.471009041210E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.648346981331E-06  -1.719781078381E-07   0.000000000000E+00  -1.300541772615E-06  -1.534075886271E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.575121792019E-05   6.281692147210E-07   0.000000000000E+00  -6.730679332441E-07   2.479854506329E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.544642678259E-06  -1.870334095596E-07   0.000000000000E+00  -1.150630459226E-06  -1.543626378653E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.550605443171E-05   6.521316739204E-07   0.000000000000E+00  -9.171251732450E-07   2.488120652353E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.439730044682E-06  -2.018743184086E-07   0.000000000000E+00  -1.001905274580E-06  -1.552789688021E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526053900307E-05   6.756263967552E-07   0.000000000000E+00  -1.158132999632E-06   2.495813035414E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.333658126773E-06  -2.164999753021E-07   0.000000000000E+00  -8.543888298379E-07  -1.561568322198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.501474672371E-05   6.986551172226E-07   0.000000000000E+00  -1.396073899386E-06   2.502937276219E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.226475322103E-06  -2.309096033665E-07   0.000000000000E+00  -7.081030288164E-07  -1.569964853871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.476875118440E-05   7.212196764371E-07   0.000000000000E+00  -1.630931650468E-06   2.509499056989E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.118235371543E-06  -2.451025102659E-07   0.000000000000E+00  -5.630794963405E-07  -1.577980832968E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452262448646E-05   7.433220194835E-07   0.000000000000E+00  -1.862691298314E-06   2.515504118337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.008979848641E-06  -2.590780870566E-07   0.000000000000E+00  -4.193286123739E-07  -1.585619979103E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427643725169E-05   7.649641922219E-07   0.000000000000E+00  -2.091339132362E-06   2.520958256273E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.898768352263E-06  -2.728358009896E-07   0.000000000000E+00  -2.768920266262E-07  -1.592882784781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.403025863176E-05   7.861483380829E-07   0.000000000000E+00  -2.316862663134E-06   2.525867319244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.787642017837E-06  -2.863752074524E-07   0.000000000000E+00  -1.357799484259E-07  -1.599772952748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378415631901E-05   8.068766951085E-07   0.000000000000E+00  -2.539250598791E-06   2.530237205188E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.675648133890E-06  -2.996959342628E-07   0.000000000000E+00   3.986506145972E-09  -1.606293051131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.353819655674E-05   8.271515928099E-07   0.000000000000E+00  -2.758492822328E-06   2.534073858689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.562835658906E-06  -3.127976870142E-07   0.000000000000E+00   1.423831466842E-07  -1.612445343233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.329244415037E-05   8.469754492141E-07   0.000000000000E+00  -2.974580368529E-06   2.537383268146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.449249140249E-06  -3.256802461575E-07   0.000000000000E+00   2.793930650301E-07  -1.618232782596E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.304696247849E-05   8.663507679291E-07   0.000000000000E+00  -3.187505401349E-06   2.540171463016E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.334933671874E-06  -3.383434643489E-07   0.000000000000E+00   4.149981302108E-07  -1.623658183673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280181350471E-05   8.852801352015E-07   0.000000000000E+00  -3.397261191003E-06   2.542444511063E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.219934168630E-06  -3.507872655183E-07   0.000000000000E+00   5.491802288513E-07  -1.628724347995E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255705778903E-05   9.037662171005E-07   0.000000000000E+00  -3.603842091778E-06   2.544208515726E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.104295514893E-06  -3.630116437946E-07   0.000000000000E+00   6.819210705427E-07  -1.633434047911E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231275450035E-05   9.218117566956E-07   0.000000000000E+00  -3.807243519367E-06   2.545469613477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988059383388E-06  -3.750166635566E-07   0.000000000000E+00   8.132072243383E-07  -1.637790481885E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.206896142856E-05   9.394195712476E-07   0.000000000000E+00  -4.007461928781E-06   2.546233971246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.871265205508E-06  -3.868024522331E-07   0.000000000000E+00   9.430282296034E-07  -1.641797101395E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182573499722E-05   9.565925495794E-07   0.000000000000E+00  -4.204494792199E-06   2.546507783911E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.753964538130E-06  -3.983692008163E-07   0.000000000000E+00   1.071354987730E-06  -1.645455652775E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.158313027621E-05   9.733336492915E-07   0.000000000000E+00  -4.398340577179E-06   2.546297271822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.636190960821E-06  -4.097171697013E-07   0.000000000000E+00   1.198185365857E-06  -1.648770313034E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.134120099486E-05   9.896458942383E-07   0.000000000000E+00  -4.588998724784E-06   2.545608678360E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.517986762015E-06  -4.208466811773E-07   0.000000000000E+00   1.323503806724E-06  -1.651744009745E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109999955498E-05   1.005532371840E-06   0.000000000000E+00  -4.776469628087E-06   2.544448267565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.399391443665E-06  -4.317581146498E-07   0.000000000000E+00   1.447298750583E-06  -1.654380007683E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085957704448E-05   1.020996230634E-06   0.000000000000E+00  -4.960754610675E-06   2.542822321821E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.280450655964E-06  -4.424519083961E-07   0.000000000000E+00   1.569549423762E-06  -1.656680779641E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.061998325049E-05   1.036040677725E-06   0.000000000000E+00  -5.141855905649E-06   2.540737139563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161194210262E-06  -4.529285624463E-07   0.000000000000E+00   1.690257694596E-06  -1.658650705189E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038126667371E-05   1.050668976319E-06   0.000000000000E+00  -5.319776634161E-06   2.538199033020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.041666946346E-06  -4.631886300760E-07   0.000000000000E+00   1.809403467389E-06  -1.660292289221E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014347454150E-05   1.064884443390E-06   0.000000000000E+00  -5.494520785122E-06   2.535214326072E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.921905110369E-06  -4.732327223174E-07   0.000000000000E+00   1.926978788311E-06  -1.661609041865E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.906652822464E-06   1.078690447220E-06   0.000000000000E+00  -5.666093194078E-06   2.531789352070E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.801944885386E-06  -4.830615028768E-07   0.000000000000E+00   2.042975515731E-06  -1.662604430579E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.670846240299E-06   1.092090405164E-06   0.000000000000E+00  -5.834499523029E-06   2.527930451768E-05
Spline
44  4.2
2.043372046362406e+00  3.388477885568044e+00  -1.171856868439865e-01
2.00000  2.05000  3.802613398017851e-01  -1.016469348794065e+00  1.038512526654995e+00  -3.761234388532129e-01
2.05000  2.10000  3.319871382488629e-01  -9.154390219199644e-01  9.820940108270133e-01  -3.789818862477359e-01
2.10000  2.15000  2.886230494441510e-01  -8.200719849841206e-01  9.252467278898526e-01  -3.814118882604602e-01
2.15000  2.20000  2.498848905286372e-01  -7.304079013570891e-01  8.680349446507838e-01  -3.839575690968290e-01
2.20000  2.25000  2.154865881262724e-01  -6.464840886602365e-01  8.104413092862591e-01  -3.864689800195386e-01
2.25000  2.30000  1.851401783439739e-01  -5.683384750817574e-01  7.524709622833285e-01  -3.890017917744902e-01
2.30000  2.35000  1.585558067716226e-01  -4.960088922917335e-01  6.941206935171552e-01  -3.914832701130112e-01
2.35000  2.40000  1.354417284820646e-01  -4.295329474658652e-01  6.353982030002032e-01  -3.941486812864636e-01
2.40000  2.45000  1.155043080311111e-01  -3.689492422754936e-01  5.762759008072339e-01  -3.956418931118482e-01
2.45000  2.50000  9.844808043271544e-02  -3.142889663931088e-01  5.169296168404564e-01  -3.962741538630309e-01
2.50000  2.55000  8.397642188592831e-02  -2.655680608630360e-01  4.574884937610019e-01  -3.961566026208192e-01
2.55000  2.60000  7.179222050185145e-02  -2.227903860065921e-01  3.980650033678793e-01  -3.994114490049410e-01
2.60000  2.65000  6.159793727881588e-02  -1.859794715373411e-01  3.381532860171378e-01  -3.798695670490884e-01
2.65000  2.70000  5.309686322111056e-02  -1.550131646884955e-01  2.811728509597747e-01  -3.375157527003326e-01
2.70000  2.75000  4.600694764499764e-02  -1.294272477377705e-01  2.305454880547246e-01  -2.985799481397701e-01
2.75000  2.80000  4.007462648472848e-02  -1.086120485433463e-01  1.857584958337592e-01  -2.587270869892583e-01
2.80000  2.85000  3.507607941127192e-02  -9.197665211238990e-02  1.469494327853706e-01  -2.191244424108826e-01
2.85000  2.90000  3.081722983231447e-02  -7.892514215193440e-02  1.140807664237381e-01  -1.794379881332731e-01
2.90000  2.95000  2.713374489226045e-02  -6.886285042056017e-02  8.716506820374718e-02  -1.398365560810319e-01
2.95000  3.00000  2.389103547223166e-02  -6.119511777079316e-02  6.618958479159229e-02  -9.997884482631914e-02
3.00000  3.05000  2.098425619006771e-02  -5.532600062783134e-02  5.119275806764447e-02  -6.106122815574801e-02
3.05000  3.10000  1.833830540032579e-02  -5.066468403223501e-02  4.203357384428230e-02  -1.863951235186807e-02
3.10000  3.15000  1.590782519428075e-02  -4.660112299044578e-02  3.923764699150208e-02  3.930189150623093e-04
3.15000  3.20000  1.367591228960161e-02  -4.267441064943261e-02  3.929659982876142e-02  -3.963519275000084e-03
3.20000  3.25000  1.163993781679250e-02  -3.877447706111895e-02  3.870207193751141e-02  -4.816303571974460e-03
3.25000  3.30000  9.797367105633836e-03  -3.494039214415764e-02  3.797962640171524e-02  -6.607916572665476e-03
3.30000  3.35000  8.144470574858665e-03  -3.119198887828111e-02  3.698843891581542e-02  -8.147968651363722e-03
3.35000  3.40000  6.676323732152720e-03  -2.755425475158478e-02  3.576624361811086e-02  -9.755435714602899e-03
3.40000  3.45000  5.386807174154437e-03  -2.405079615763323e-02  3.430292826092043e-02  -1.134480376143997e-02
3.45000  3.50000  4.268606586454891e-03  -2.070558935975197e-02  3.260120769670442e-02  -1.293915288945823e-02
3.50000  3.55000  3.313212743597875e-03  -1.754251223675247e-02  3.066033476328570e-02  -1.453167670905168e-02
3.55000  3.60000  2.510921509079836e-03  -1.458546633574180e-02  2.848058325692795e-02  -1.612652068131907e-02
3.60000  3.65000  1.850833835349898e-03  -1.185835691515889e-02  2.606160515473008e-02  -1.771390935118549e-02
3.65000  3.70000  1.320855763809882e-03  -9.385050719819779e-03  2.340451875205226e-02  -1.932879907803626e-02
3.70000  3.75000  9.076984248142675e-04  -7.189564837699813e-03  2.050519889034681e-02  -2.084113987937633e-02
3.75000  3.80000  5.968780376702227e-04  -5.295353497760460e-03  1.737902790844037e-02  -2.273617532561029e-02
3.80000  3.85000  3.727159106376000e-04  -3.727972021858506e-03  1.396860160959884e-02  -2.207671667266028e-02
3.85000  3.90000  2.184792239845886e-04  -2.496687235943569e-03  1.065709410869978e-02  -1.886363087185531e-02
3.90000  3.95000  1.179296436001780e-04  -1.572455056612508e-03  7.827549477921492e-03  -1.603063886231226e-02
3.95000  4.00000  5.687193460656707e-05  -9.099299002876981e-04  5.422953648574640e-03  -1.310463439015132e-02
4.00000  4.05000  2.329474441484994e-05  -4.659192933563701e-04  3.457258490051949e-03  -1.017058597720055e-02
4.05000  4.10000  7.370602725011270e-06  -1.964728391801800e-04  1.931670593471873e-03  -7.361725790029985e-03
4.10000  4.15000  1.455921525928217e-06  -5.851872325821786e-05  8.274117249673792e-04  -4.060156640521015e-03
4.15000  4.20000  9.099509537064060e-08  -6.228725565387240e-06  2.183882288892183e-04  -5.433960006074987e-03  8.181566737181670e-02  -5.044233908441773e-01


==> anc/C-O.skf <==
0.020000 550
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178606088632E+00  -1.747819323353E+00   0.000000000000E+00  -7.126412351775E-01  -1.337400116805E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.744408414855E-01   9.009912242509E-01   0.000000000000E+00  -5.603531087329E-02   8.559272962897E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113329991814E+00  -1.719030647098E+00   0.000000000000E+00  -6.878710422392E-01  -1.286686150962E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.568057882873E-01   8.945471017287E-01   0.000000000000E+00  -6.214165961707E-02   8.503495356455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048594276701E+00  -1.689904533977E+00   0.000000000000E+00  -6.603639843752E-01  -1.241279330391E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.386944540842E-01   8.878762411787E-01   0.000000000000E+00  -6.852226405977E-02   8.448136942189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.845898195797E-01  -1.660513306022E+00   0.000000000000E+00  -6.305093000789E-01  -1.200813966833E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.201460637655E-01   8.809883636946E-01   0.000000000000E+00  -7.515962440326E-02   8.393266694052E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.214864991080E-01  -1.630924637609E+00   0.000000000000E+00  -5.986718293967E-01  -1.164922524766E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.011993148547E-01   8.738931939252E-01   0.000000000000E+00  -8.203537931551E-02   8.338932722234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.594343024228E-01  -1.601201662913E+00   0.000000000000E+00  -5.651916985652E-01  -1.133241225741E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.818922816959E-01   8.666004363124E-01   0.000000000000E+00  -8.913049811082E-02   8.285164602320E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.985644770316E-01  -1.571403104194E+00   0.000000000000E+00  -5.303843631911E-01  -1.105414397392E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.622623311937E-01   8.591197533528E-01   0.000000000000E+00  -9.642545632250E-02   8.231975589601E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.389907086872E-01  -1.541583416887E+00   0.000000000000E+00  -4.945409406948E-01  -1.081097788431E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.423460492018E-01   8.514607457691E-01   0.000000000000E+00  -1.039003953944E-01   8.179364705202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.808103081599E-01  -1.511792947926E+00   0.000000000000E+00  -4.579287736135E-01  -1.059961032609E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.221791767092E-01   8.436329344792E-01   0.000000000000E+00  -1.115352672921E-01   8.127318685992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.241053921221E-01  -1.482078104206E+00   0.000000000000E+00  -4.207921742023E-01  -1.041689413720E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.017965550176E-01   8.356457442520E-01   0.000000000000E+00  -1.193099648738E-01   8.075813794365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.689440456759E-01  -1.452481528411E+00   0.000000000000E+00  -3.833533083448E-01  -1.025985057979E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.812320791626E-01   8.275084889451E-01   0.000000000000E+00  -1.272044388780E-01   8.024817487195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.153814558098E-01  -1.423042279745E+00   0.000000000000E+00  -3.458131828231E-01  -1.012567659824E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.605186588775E-01   8.192303582195E-01   0.000000000000E+00  -1.351988023803E-01   7.974289945737E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.634610072740E-01  -1.393796017380E+00   0.000000000000E+00  -3.083527055142E-01  -1.001174829493E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.396881864512E-01   8.108204056353E-01   0.000000000000E+00  -1.432734235582E-01   7.924185470075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.132153336779E-01  -1.364775184627E+00   0.000000000000E+00  -2.711337927676E-01  -9.915621368219E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.187715108794E-01   8.022875380348E-01   0.000000000000E+00  -1.514090075770E-01   7.874453743083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.646673193778E-01  -1.336009192090E+00   0.000000000000E+00  -2.343005020384E-01  -9.835029133650E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.977984177508E-01   7.936405061242E-01   0.000000000000E+00  -1.595866683812E-01   7.825040969823E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178310478169E-01  -1.307524598206E+00   0.000000000000E+00  -1.979801720732E-01  -9.767878653151E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.767976143543E-01   7.848878961712E-01   0.000000000000E+00  -1.677879911403E-01   7.775890898963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727126951263E-01  -1.279345285744E+00   0.000000000000E+00  -1.622845556760E-01  -9.712245406159E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.557967195323E-01   7.760381227394E-01   0.000000000000E+00  -1.759950860642E-01   7.726945733155E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.293113678407E-01  -1.251492633044E+00   0.000000000000E+00  -1.273109334505E-01  -9.666366867255E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.348222578383E-01   7.670994223861E-01   0.000000000000E+00  -1.841906342654E-01   7.678146935564E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.876198850796E-01  -1.223985678884E+00   0.000000000000E+00  -9.314319929520E-02  -9.628635290627E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138996575941E-01   7.580798482530E-01   0.000000000000E+00  -1.923579263092E-01   7.629435939739E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.476255059983E-01  -1.196841280102E+00   0.000000000000E+00  -5.985291065028E-02  -9.597589949090E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.930532524704E-01   7.489872654862E-01   0.000000000000E+00  -2.004808940560E-01   7.580754769970E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.093106035682E-01  -1.170074261288E+00   0.000000000000E+00  -2.750029821961E-02  -9.571909030664E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.723062862433E-01   7.398293474221E-01   0.000000000000E+00  -2.085441363671E-01   7.532046579098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.265328574208E-02  -1.143697556106E+00   0.000000000000E+00   3.864768815148E-03  -9.550401358748E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.516809204067E-01   7.306135724836E-01   0.000000000000E+00  -2.165329392079E-01   7.483256110516E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.762796492236E-02  -1.117722340101E+00   0.000000000000E+00   3.420186515996E-02  -9.531998071719E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.311982443416E-01   7.213472217316E-01   0.000000000000E+00  -2.244332906526E-01   7.434330090836E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205876560126E-03  -1.092158155127E+00   0.000000000000E+00   6.347914179042E-02  -9.515744373614E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.108782877706E-01   7.120373770222E-01   0.000000000000E+00  -2.322318912602E-01   7.385217559349E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.764445211289E-02  -1.067013025780E+00   0.000000000000E+00   9.167251025602E-02  -9.500791447416E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.907400352410E-01   7.026909197209E-01   0.000000000000E+00  -2.399161602644E-01   7.335870140126E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.795678177884E-02  -1.042293568446E+00   0.000000000000E+00   1.187648802476E-01  -9.486388605833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.708014424043E-01   6.933145299312E-01   0.000000000000E+00  -2.474742379885E-01   7.286242262208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.676678690051E-02  -1.018005093646E+00   0.000000000000E+00   1.447454510281E-01  -9.471875738774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.510794538735E-01   6.839146861953E-01   0.000000000000E+00  -2.548949848698E-01   7.236291333035E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141117245697E-01  -9.941517023734E-01   0.000000000000E+00   1.696090564099E-01  -9.456676102171E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.315900224593E-01   6.744976656273E-01   0.000000000000E+00  -2.621679774532E-01   7.185977869879E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.400301422181E-01  -9.707363770212E-01   0.000000000000E+00   1.933555619245E-01  -9.440289478275E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.123481296002E-01   6.650695444440E-01   0.000000000000E+00  -2.692835016851E-01   7.135265593732E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.645616193944E-01  -9.477610673554E-01   0.000000000000E+00   2.159893118182E-01  -9.422285723986E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.933678068161E-01   6.556361988575E-01   0.000000000000E+00  -2.762325438191E-01   7.084121489768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.877465385224E-01  -9.252267718533E-01   0.000000000000E+00   2.375186226709E-01  -9.402298711582E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.746621580301E-01   6.462033062998E-01   0.000000000000E+00  -2.830067792196E-01   7.032515838165E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.096258796986E-01  -9.031336146032E-01   0.000000000000E+00   2.579553198858E-01  -9.380020656268E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.562433826133E-01   6.367763469475E-01   0.000000000000E+00  -2.895985593280E-01   6.980422218784E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.302410351306E-01  -8.814809178973E-01   0.000000000000E+00   2.773143130996E-01  -9.355196817725E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381227990211E-01   6.273606055195E-01   0.000000000000E+00  -2.960008970372E-01   6.927817492923E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496336396268E-01  -8.602672706232E-01   0.000000000000E+00   2.956132066800E-01  -9.327620558366E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203108689010E-01   6.179611733227E-01   0.000000000000E+00  -3.022074507000E-01   6.874681765059E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.678454144635E-01  -8.394905925661E-01   0.000000000000E+00   3.128719418496E-01  -9.297128739097E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.028172215604E-01   6.085829505195E-01   0.000000000000E+00  -3.082125069782E-01   6.820998327273E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.849180229724E-01  -8.191481947605E-01   0.000000000000E+00   3.291124675203E-01  -9.263597433271E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.565067869385E-02   5.992306485954E-01   0.000000000000E+00  -3.140109627224E-01   6.766753588787E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.008929368818E-01  -7.992368360466E-01   0.000000000000E+00   3.443584374748E-01  -9.226937940855E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.881927927907E-02   5.899087930061E-01   0.000000000000E+00  -3.195983060573E-01   6.711936992828E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.158113130782E-01  -7.797527760183E-01   0.000000000000E+00   3.586349320639E-01  -9.187093086562E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.233030455774E-02   5.806217259826E-01   0.000000000000E+00  -3.249705968285E-01   6.656540922829E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.297138808522E-01  -7.606918245471E-01   0.000000000000E+00   3.719682030168E-01  -9.144033787587E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.619030302626E-02   5.713736094779E-01   0.000000000000E+00  -3.301244465579E-01   6.600560599771E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.426408397537E-01  -7.420493880757E-01   0.000000000000E+00   3.843854402169E-01  -9.097755877970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040511536882E-02   5.621684282363E-01   0.000000000000E+00  -3.350569980357E-01   6.543993972302E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.546317681570E-01  -7.238205128634E-01   0.000000000000E+00   3.959145594345E-01  -9.048277177631E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.979899271847E-03   5.530099929715E-01   0.000000000000E+00  -3.397659046674E-01   6.486841601100E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.657255424966E-01  -7.059999253577E-01   0.000000000000E+00   4.065840100332E-01  -8.995634794473E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008084593466E-02   5.439019436365E-01   0.000000000000E+00  -3.442493096831E-01   6.429106538799E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.759602668977E-01  -6.885820698534E-01   0.000000000000E+00   4.164226016131E-01  -8.939882647928E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.477325485730E-02   5.348477527735E-01   0.000000000000E+00  -3.485058253024E-01   6.370794206643E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.853732127680E-01  -6.715611435911E-01   0.000000000000E+00   4.254593484900E-01  -8.881089202172E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.909407188414E-02   5.258507289300E-01   0.000000000000E+00  -3.525345119407E-01   6.311912268918E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.940007677544E-01  -6.549311294329E-01   0.000000000000E+00   4.337233308398E-01  -8.819335396948E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.304062733214E-02   5.169140201296E-01   0.000000000000E+00  -3.563348575328E-01   6.252470506102E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.018783933881E-01  -6.386858262477E-01   0.000000000000E+00   4.412435713063E-01  -8.754712763816E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.661081393053E-02   5.080406173877E-01   0.000000000000E+00  -3.599067570388E-01   6.192480687532E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.090405907077E-01  -6.228188771279E-01   0.000000000000E+00   4.480489258717E-01  -8.687321715667E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.980306366903E-02   4.992333582595E-01   0.000000000000E+00  -3.632504921931E-01   6.131956444330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.155208731581E-01  -6.073237955542E-01   0.000000000000E+00   4.541679878221E-01  -8.617269997591E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.261632503612E-02   4.904949304150E-01   0.000000000000E+00  -3.663667115461E-01   6.070913143210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.213517460986E-01  -5.921939896185E-01   0.000000000000E+00   4.596290036985E-01  -8.544671287526E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050500406687E-01   4.818278752286E-01   0.000000000000E+00  -3.692564108430E-01   6.009367761733E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.265646923019E-01  -5.774227844096E-01   0.000000000000E+00   4.644598001979E-01  -8.469643935641E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.171041254315E-01   4.732345913783E-01   0.000000000000E+00  -3.719209137799E-01   5.947338765463E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.311901628745E-01  -5.630034426632E-01   0.000000000000E+00   4.686877210657E-01  -8.392309831968E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287789449409E-01   4.647173384458E-01   0.000000000000E+00  -3.743618531665E-01   5.884845987467E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.352575730783E-01  -5.489291837709E-01   0.000000000000E+00   4.723395730957E-01  -8.312793392400E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.400752945469E-01   4.562782405126E-01   0.000000000000E+00  -3.765811525258E-01   5.821910510492E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.387953025737E-01  -5.351932012413E-01   0.000000000000E+00   4.754415804282E-01  -8.231220653739E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509943787811E-01   4.479192897439E-01   0.000000000000E+00  -3.785810081511E-01   5.758554552111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.418306996401E-01  -5.217886787012E-01   0.000000000000E+00   4.780193463990E-01  -8.147718469122E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.615377912810E-01   4.396423499569E-01   0.000000000000E+00  -3.803638716408E-01   5.694801353111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.443900889609E-01  -5.087088045220E-01   0.000000000000E+00   4.800978222495E-01  -8.062413795638E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.717074951942E-01   4.314491601679E-01   0.000000000000E+00  -3.819324329237E-01   5.630675069298E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.464987825860E-01  -4.959467851518E-01   0.000000000000E+00   4.817012820622E-01  -7.975433066527E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.815058040683E-01   4.233413381133E-01   0.000000000000E+00  -3.832896037871E-01   5.566200666908E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.481810937088E-01  -4.834958572323E-01   0.000000000000E+00   4.828533033290E-01  -7.886901640852E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.909353632269E-01   4.153203837413E-01   0.000000000000E+00  -3.844385019156E-01   5.501403821735E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.494603529175E-01  -4.713492985750E-01   0.000000000000E+00   4.835767526044E-01  -7.796943323902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.999991316353E-01   4.073876826699E-01   0.000000000000E+00  -3.853824354455E-01   5.436310822079E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.503589266011E-01  -4.595004380673E-01   0.000000000000E+00   4.838937757309E-01  -7.705679952238E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.087003642527E-01   3.995445096081E-01   0.000000000000E+00  -3.861248880386E-01   5.370948475596E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.508982372132E-01  -4.479426645792E-01   0.000000000000E+00   4.838257921645E-01  -7.613231037472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.170425948718E-01   3.917920317382E-01   0.000000000000E+00  -3.866695044747E-01   5.305344020067E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.510987851126E-01  -4.366694349338E-01   0.000000000000E+00   4.833934929581E-01  -7.519713463421E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.250296194422E-01   3.841313120555E-01   0.000000000000E+00  -3.870200767632E-01   5.239525038133E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509801717276E-01  -4.256742810058E-01   0.000000000000E+00   4.826168419953E-01  -7.425241231689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.326654798749E-01   3.765633126630E-01   0.000000000000E+00  -3.871805307693E-01   5.173519375988E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.505611238009E-01  -4.149508160077E-01   0.000000000000E+00   4.815150800960E-01  -7.329925250879E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399544483230E-01   3.690888980212E-01   0.000000000000E+00  -3.871549133525E-01   5.107355066006E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.498595185009E-01  -4.044927400183E-01   0.000000000000E+00   4.801067316458E-01  -7.233873165298E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.469010119358E-01   3.617088381473E-01   0.000000000000E+00  -3.869473800096E-01   5.041060253290E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.488924091956E-01  -3.942938448108E-01   0.000000000000E+00   4.784096134270E-01  -7.137189219035E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.535098580784E-01   3.544238117669E-01   0.000000000000E+00  -3.865621830170E-01   4.974663126080E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.476760517084E-01  -3.843480180285E-01   0.000000000000E+00   4.764408453560E-01  -7.039974151464E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.597858600141E-01   3.472344094124E-01   0.000000000000E+00  -3.860036600640E-01   4.908191849982E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462259308906E-01  -3.746492467599E-01   0.000000000000E+00   4.742168628606E-01  -6.942325121958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657340630407E-01   3.401411364704E-01   0.000000000000E+00  -3.852762233694E-01   4.841674505934E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.445567873611E-01  -3.651916205547E-01   0.000000000000E+00   4.717534306437E-01  -6.844335658947E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713596710768E-01   3.331444161753E-01   0.000000000000E+00  -3.843843492708E-01   4.775139031857E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.426826442783E-01  -3.559693339296E-01   0.000000000000E+00   4.690656576152E-01  -6.746095632030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766680336890E-01   3.262445925484E-01   0.000000000000E+00  -3.833325682789E-01   4.708613167885E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.406168340259E-01  -3.469766883995E-01   0.000000000000E+00   4.661680127825E-01  -6.647691242626E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.816646335550E-01   3.194419332824E-01   0.000000000000E+00  -3.821254555851E-01   4.642124405111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.383720247072E-01  -3.382080940765E-01   0.000000000000E+00   4.630743419209E-01  -6.549205033677E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.863550743547E-01   3.127366325709E-01   0.000000000000E+00  -3.807676220125E-01   4.575699937741E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.359602463531E-01  -3.296580708707E-01   0.000000000000E+00   4.597978848523E-01  -6.450715913559E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.907450690814E-01   3.061288138814E-01   0.000000000000E+00  -3.792637054002E-01   4.509366618558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.333929167617E-01  -3.213212493286E-01   0.000000000000E+00   4.563512931844E-01  -6.352299193194E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.948404287666E-01   2.996185326725E-01   0.000000000000E+00  -3.776183624084E-01   4.443150917616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.306808668994E-01  -3.131923711386E-01   0.000000000000E+00   4.527466483766E-01  -6.254026634726E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.986470516111E-01   2.932057790552E-01   0.000000000000E+00  -3.758362607349E-01   4.377078884037E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.278343658030E-01  -3.052662893363E-01   0.000000000000E+00   4.489954800119E-01  -6.155966509943E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.021709125133E-01   2.868904803975E-01   0.000000000000E+00  -3.739220717300E-01   4.311176110822E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.248631449287E-01  -2.975379682360E-01   0.000000000000E+00   4.451087841692E-01  -6.058183666930E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054180529895E-01   2.806725038725E-01   0.000000000000E+00  -3.718804634010E-01   4.245467702570E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.217764219080E-01  -2.900024831138E-01   0.000000000000E+00   4.410970418030E-01  -5.960739603699E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083945714758E-01   2.745516589505E-01   0.000000000000E+00  -3.697160937915E-01   4.179978245990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.185829236719E-01  -2.826550196690E-01   0.000000000000E+00   4.369702370454E-01  -5.863692547528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.111066140069E-01   2.685276998352E-01   0.000000000000E+00  -3.674336047285E-01   4.114731783115E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.152909089170E-01  -2.754908732839E-01   0.000000000000E+00   4.327378753606E-01  -5.767097539008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.135603652620E-01   2.626003278434E-01   0.000000000000E+00  -3.650376159220E-01   4.049751787092E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.119081898909E-01  -2.685054481046E-01   0.000000000000E+00   4.284090014888E-01  -5.671006519782E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.157620399709E-01   2.567691937298E-01   0.000000000000E+00  -3.625327194090E-01   3.985061140462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.084421534810E-01  -2.616942559625E-01   0.000000000000E+00   4.239922171248E-01  -5.575468423121E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.177178746735E-01   2.510338999554E-01   0.000000000000E+00  -3.599234743299E-01   3.920682115816E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.048997815956E-01  -2.550529151530E-01   0.000000000000E+00   4.194956982861E-01  -5.480529266611E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.194341198237E-01   2.453940029025E-01   0.000000000000E+00  -3.572144020254E-01   3.856636358719E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.012876708325E-01  -2.485771490904E-01   0.000000000000E+00   4.149272123320E-01  -5.386232246245E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.209170322322E-01   2.398490150339E-01   0.000000000000E+00  -3.544099814459E-01   3.792944872811E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.976120514321E-01  -2.422627848525E-01   0.000000000000E+00   4.102941346011E-01  -5.292617831342E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.221728678388E-01   2.343984069987E-01   0.000000000000E+00  -3.515146448590E-01   3.729628006973E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.938788055176E-01  -2.361057516303E-01   0.000000000000E+00   4.056034646410E-01  -5.199723859774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.232078748076E-01   2.290416096843E-01   0.000000000000E+00  -3.485327738490E-01   3.666705444476E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.900934846279E-01  -2.301020790960E-01   0.000000000000E+00   4.008618420094E-01  -5.107585633016E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.240282869392E-01   2.237780162156E-01   0.000000000000E+00  -3.454686955944E-01   3.604196193990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862613265514E-01  -2.242478957009E-01   0.000000000000E+00   3.960755616309E-01  -5.016236010662E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.246403173894E-01   2.186069839015E-01   0.000000000000E+00  -3.423266794165E-01   3.542118582387E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.823872714709E-01  -2.185394269143E-01   0.000000000000E+00   3.912505886961E-01  -4.925705504038E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.250501526911E-01   2.135278361297E-01   0.000000000000E+00  -3.391109335862E-01   3.480490249223E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.784759774331E-01  -2.129729934138E-01   0.000000000000E+00   3.863925730962E-01  -4.836022368639E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.252639470689E-01   2.085398642105E-01   0.000000000000E+00  -3.358256023831E-01   3.419328142826E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.745318351559E-01  -2.075450092370E-01   0.000000000000E+00   3.815068633874E-01  -4.747212695113E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.252878170414E-01   2.036423291688E-01   0.000000000000E+00  -3.324747633931E-01   3.358648517889E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.705589821912E-01  -2.022519799011E-01   0.000000000000E+00   3.765985202829E-01  -4.659300498601E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251278363035E-01   1.988344634881E-01   0.000000000000E+00  -3.290624250400E-01   3.298466934485E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.665613164581E-01  -1.970905005004E-01   0.000000000000E+00   3.716723296730E-01  -4.572307806243E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.247900308811E-01   1.941154728028E-01   0.000000000000E+00  -3.255925243375E-01   3.238798258435E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.625425091653E-01  -1.920572537870E-01   0.000000000000E+00   3.667328151758E-01  -4.486254742729E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.242803745532E-01   1.894845375440E-01   0.000000000000E+00  -3.220689248564E-01   3.179656662928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.585060171407E-01  -1.871490082425E-01   0.000000000000E+00   3.617842502234E-01  -4.401159613734E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.236047845320E-01   1.849408145359E-01   0.000000000000E+00  -3.184954148965E-01   3.121055631323E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.544550945866E-01  -1.823626161449E-01   0.000000000000E+00   3.568306696875E-01  -4.317038987166E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.227691173962E-01   1.804834385455E-01   0.000000000000E+00  -3.148757058551E-01   3.063007961071E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.503928042786E-01  -1.776950116372E-01   0.000000000000E+00   3.518758810539E-01  -4.233907772168E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217791652701E-01   1.761115237856E-01   0.000000000000E+00  -3.112134307839E-01   3.005525768662E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.463220282282E-01  -1.731432088019E-01   0.000000000000E+00   3.469234751533E-01  -4.151779295830E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206406522415E-01   1.718241653720E-01   0.000000000000E+00  -3.075121431274E-01   2.948620495539E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.422454778263E-01  -1.687042997452E-01   0.000000000000E+00   3.419768364562E-01  -4.070665377470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.193592310124E-01   1.676204407359E-01   0.000000000000E+00  -3.037753156327E-01   2.892302914914E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.381657034859E-01  -1.643754526952E-01   0.000000000000E+00   3.370391529431E-01  -3.990576400589E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.179404797758E-01   1.634994109910E-01   0.000000000000E+00  -3.000063394250E-01   2.836583139411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340851038035E-01  -1.601539101178E-01   0.000000000000E+00   3.321134255610E-01  -3.911521382506E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.163898993115E-01   1.594601222582E-01   0.000000000000E+00  -2.962085232413E-01   2.781470629483E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.300059342541E-01  -1.560369868517E-01   0.000000000000E+00   3.272024772744E-01  -3.833508041425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.147129102956E-01   1.555016069465E-01   0.000000000000E+00  -2.923850928137E-01   2.726974202535E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.259303154401E-01  -1.520220682671E-01   0.000000000000E+00   3.223089617241E-01  -3.756542861332E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.129148508163E-01   1.516228849919E-01   0.000000000000E+00  -2.885391903963E-01   2.673102042699E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.218602409083E-01  -1.481066084492E-01   0.000000000000E+00   3.174353715054E-01  -3.680631154425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.110009740901E-01   1.478229650552E-01   0.000000000000E+00  -2.846738744298E-01   2.619861711205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.177975845529E-01  -1.442881284085E-01   0.000000000000E+00   3.125840460744E-01  -3.605777121167E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.089764463731E-01   1.441008456790E-01   0.000000000000E+00  -2.807921193340E-01   2.567260157294E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.137441076198E-01  -1.405642143204E-01   0.000000000000E+00   3.077571792986E-01  -3.531983908233E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.068463450589E-01   1.404555164047E-01   0.000000000000E+00  -2.768968154259E-01   2.515303729625E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.097014653291E-01  -1.369325157951E-01   0.000000000000E+00   3.029568266585E-01  -3.459253663932E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.046156569596E-01   1.368859588504E-01   0.000000000000E+00  -2.729907689535E-01   2.463998188118E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056712131292E-01  -1.333907441788E-01   0.000000000000E+00   2.981849121169E-01  -3.387587591702E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.022892767624E-01   1.333911477507E-01   0.000000000000E+00  -2.690767022414E-01   2.413348716202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.016548125993E-01  -1.299366708882E-01   0.000000000000E+00   2.934432346630E-01  -3.316986001175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.998720056561E-01   1.299700519582E-01   0.000000000000E+00  -2.651572539412E-01   2.363359933409E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.976536370141E-01  -1.265681257781E-01   0.000000000000E+00   2.887334745478E-01  -3.247448357363E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.973685501220E-01   1.266216354090E-01   0.000000000000E+00  -2.612349793815E-01   2.314035908280E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.936689765855E-01  -1.232829955438E-01   0.000000000000E+00   2.840571992178E-01  -3.178973327581E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947835208826E-01   1.233448580512E-01   0.000000000000E+00  -2.573123510116E-01   2.265380171536E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.897020433958E-01  -1.200792221585E-01   0.000000000000E+00   2.794158689628E-01  -3.111558826561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.921214320033E-01   1.201386767389E-01   0.000000000000E+00  -2.533917589334E-01   2.217395729489E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857539760349E-01  -1.169548013450E-01   0.000000000000E+00   2.748108422861E-01  -3.045202059452E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.893867001412E-01   1.170020460904E-01   0.000000000000E+00  -2.494755115171E-01   2.170085077639E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.818258439579E-01  -1.139077810848E-01   0.000000000000E+00   2.702433810110E-01  -2.979899563095E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.865836439345E-01   1.139339193141E-01   0.000000000000E+00  -2.455658360938E-01   2.123450214435E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.779186515738E-01  -1.109362601612E-01   0.000000000000E+00   2.657146551327E-01  -2.915647245337E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.837164835285E-01   1.109332489996E-01   0.000000000000E+00  -2.416648797224E-01   2.077492655162E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.740333420799E-01  -1.080383867394E-01   0.000000000000E+00   2.612257474279E-01  -2.852440422748E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.807893402318E-01   1.079989878776E-01   0.000000000000E+00  -2.377747100239E-01   2.032213445929E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.701708010549E-01  -1.052123569821E-01   0.000000000000E+00   2.567776578334E-01  -2.790273856485E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778062362974E-01   1.051300895476E-01   0.000000000000E+00  -2.338973160803E-01   1.987613177717E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.663318598226E-01  -1.024564137006E-01   0.000000000000E+00   2.523713076025E-01  -2.729141786663E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747710948243E-01   1.023255091746E-01   0.000000000000E+00  -2.300346093921E-01   1.943692000474E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.625172985992E-01  -9.976884504109E-02   0.000000000000E+00   2.480075432513E-01  -2.669037965085E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.716877397728E-01   9.958420415595E-02   0.000000000000E+00  -2.261884248908E-01   1.900449637221E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587278494353E-01  -9.714798320699E-02   0.000000000000E+00   2.436871403048E-01  -2.609955686499E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.685598960907E-01   9.690513475830E-02   0.000000000000E+00  -2.223605220031E-01   1.857885398144E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549641989658E-01  -9.459220321499E-02   0.000000000000E+00   2.394108068508E-01  -2.551887818412E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.653911899432E-01   9.428726472598E-02   0.000000000000E+00  -2.185525857609E-01   1.815998194663E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.512269909769E-01  -9.209992168609E-02   0.000000000000E+00   2.351791869142E-01  -2.494826829501E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.621851490434E-01   9.172956186133E-02   0.000000000000E+00  -2.147662279550E-01   1.774786553432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.475168288025E-01  -8.966959567023E-02   0.000000000000E+00   2.309928636582E-01  -2.438764816742E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589452030771E-01   8.923099857752E-02   0.000000000000E+00  -2.110029883275E-01   1.734248630278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.438342775600E-01  -8.729972150440E-02   0.000000000000E+00   2.268523624226E-01  -2.383693531252E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.556746842186E-01   8.679055242479E-02   0.000000000000E+00  -2.072643358004E-01   1.694382224034E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.401798662356E-01  -8.498883370342E-02   0.000000000000E+00   2.227581536073E-01  -2.329604402892E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.523768277322E-01   8.440720659067E-02   0.000000000000E+00  -2.035516697360E-01   1.655184790274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.365540896283E-01  -8.273550388301E-02   0.000000000000E+00   2.187106554092E-01  -2.276488563764E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.490547726544E-01   8.207995037494E-02   0.000000000000E+00  -1.998663212269E-01   1.616653454906E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.329574101628E-01  -8.053833971426E-02   0.000000000000E+00   2.147102364214E-01  -2.224336870585E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.457115625537E-01   7.980777963986E-02   0.000000000000E+00  -1.962095544108E-01   1.578785027636E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.293902595784E-01  -7.839598390908E-02   0.000000000000E+00   2.107572180993E-01  -2.173139925978E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.423501463627E-01   7.758969723657E-02   0.000000000000E+00  -1.925825678089E-01   1.541576015265E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.258530405035E-01  -7.630711323594E-02   0.000000000000E+00   2.068518771051E-01  -2.122888098811E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389733792786E-01   7.542471340808E-02   0.000000000000E+00  -1.889864956837E-01   1.505022634826E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.223461279235E-01  -7.427043756495E-02   0.000000000000E+00   2.029944475328E-01  -2.073571543501E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.355840237282E-01   7.331184616971E-02   0.000000000000E+00  -1.854224094138E-01   1.469120826533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.188698705483E-01  -7.228469894197E-02   0.000000000000E+00   1.991851230241E-01  -2.025180218456E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.321847503928E-01   7.125012166747E-02   0.000000000000E+00  -1.818913188830E-01   1.433866266541E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.154245920877E-01  -7.034867069069E-02   0.000000000000E+00   1.954240587786E-01  -1.977703903656E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.287781392903E-01   6.923857451507E-02   0.000000000000E+00  -1.783941738817E-01   1.399254379505E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.120105924408E-01  -6.846115654209E-02   0.000000000000E+00   1.917113734656E-01  -1.931132217323E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253666809094E-01   6.727624811026E-02   0.000000000000E+00  -1.749318655165E-01   1.365280350928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.086281488053E-01  -6.662098979074E-02   0.000000000000E+00   1.880471510428E-01  -1.885454631838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219527773929E-01   6.536219493104E-02   0.000000000000E+00  -1.715052276281E-01   1.331939139290E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052775167126E-01  -6.482703247688E-02   0.000000000000E+00   1.844314424861E-01  -1.840660488933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.185387437666E-01   6.349547681229E-02   0.000000000000E+00  -1.681150382132E-01   1.299225487952E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.019589309946E-01  -6.307817459381E-02   0.000000000000E+00   1.808642674366E-01  -1.796739014072E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151268092103E-01   6.167516520361E-02   0.000000000000E+00  -1.647620208493E-01   1.267133936830E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.986726066868E-01  -6.137333331983E-02   0.000000000000E+00   1.773456157688E-01  -1.753679330186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.117191183669E-01   5.990034140880E-02   0.000000000000E+00  -1.614468461200E-01   1.235658833822E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.954187398718E-01  -5.971145227390E-02   0.000000000000E+00   1.738754490844E-01  -1.711470470800E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.083177326876E-01   5.817009680764E-02   0.000000000000E+00  -1.581701330395E-01   1.204794346009E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.921975084695E-01  -5.809150079446E-02   0.000000000000E+00   1.704537021364E-01  -1.670101392385E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.049246318083E-01   5.648353306048E-02   0.000000000000E+00  -1.549324504736E-01   1.174534470589E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.890090729760E-01  -5.651247324073E-02   0.000000000000E+00   1.670802841854E-01  -1.629560986200E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015417149566E-01   5.483976229634E-02   0.000000000000E+00  -1.517343185561E-01   1.144873045579E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858535771560E-01  -5.497338831568E-02   0.000000000000E+00   1.637550802952E-01  -1.589838089605E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.981708023831E-01   5.323790728487E-02   0.000000000000E+00  -1.485762100993E-01   1.115803760251E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827311486930E-01  -5.347328841003E-02   0.000000000000E+00   1.604779525672E-01  -1.550921496695E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948136368179E-01   5.167710159296E-02   0.000000000000E+00  -1.454585519959E-01   1.087320165316E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.796418997981E-01  -5.201123896682E-02   0.000000000000E+00   1.572487413194E-01  -1.512799968459E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914718849464E-01   5.015648972629E-02   0.000000000000E+00  -1.423817266119E-01   1.059415682852E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.765859277842E-01  -5.058632786562E-02   0.000000000000E+00   1.540672662126E-01  -1.475462242506E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881471389039E-01   4.867522725654E-02   0.000000000000E+00  -1.393460731693E-01   1.032083615969E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.735633156046E-01  -4.919766482586E-02   0.000000000000E+00   1.509333273259E-01  -1.438897042200E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.848409177845E-01   4.723248093470E-02   0.000000000000E+00  -1.363518891162E-01   1.005317158217E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.705741323616E-01  -4.784438082876E-02   0.000000000000E+00   1.478467061842E-01  -1.403093085336E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.815546691646E-01   4.582742879094E-02   0.000000000000E+00  -1.333994314841E-01   9.791094027335E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.676184337854E-01  -4.652562755725E-02   0.000000000000E+00   1.448071667413E-01  -1.368039092477E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.782897706351E-01   4.445926022163E-02   0.000000000000E+00  -1.304889182313E-01   9.534533511274E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.646962626875E-01  -4.524057685305E-02   0.000000000000E+00   1.418144563199E-01  -1.333723794795E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.750475313434E-01   4.312717606398E-02   0.000000000000E+00  -1.276205295706E-01   9.283419221070E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.618076493887E-01  -4.398842019062E-02   0.000000000000E+00   1.388683065110E-01  -1.300135941470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.718291935406E-01   4.183038865864E-02   0.000000000000E+00  -1.247944092812E-01   9.037679598455E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.589526121257E-01  -4.276836816741E-02   0.000000000000E+00   1.359684340344E-01  -1.267264306765E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.686359341336E-01   4.056812190098E-02   0.000000000000E+00  -1.220106660033E-01   8.797242420913E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.561311574360E-01  -4.157965000957E-02   0.000000000000E+00   1.331145415634E-01  -1.235097696720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.654688662382E-01   3.933961128125E-02   0.000000000000E+00  -1.192693745152E-01   8.562034880193E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.533432805247E-01  -4.042151309297E-02   0.000000000000E+00   1.303063185145E-01  -1.203624955465E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623290407334E-01   3.814410391422E-02   0.000000000000E+00  -1.165705769912E-01   8.331983658298E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.505889656133E-01  -3.929322247876E-02   0.000000000000E+00   1.275434418040E-01  -1.172834971174E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.592174478136E-01   3.698085855875E-02   0.000000000000E+00  -1.139142842410E-01   8.107015000931E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.478681862726E-01  -3.819406046322E-02   0.000000000000E+00   1.248255765730E-01  -1.142716681751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561350185374E-01   3.584914562754E-02   0.000000000000E+00  -1.113004769283E-01   7.887054788450E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.451809057415E-01  -3.712332614107E-02   0.000000000000E+00   1.221523768832E-01  -1.113259080170E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.530826263715E-01   3.474824718773E-02   0.000000000000E+00  -1.087291067700E-01   7.672028604350E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.425270772310E-01  -3.608033498211E-02   0.000000000000E+00   1.195234863841E-01  -1.084451219505E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.500610887283E-01   3.367745695257E-02   0.000000000000E+00  -1.062000977129E-01   7.461861801287E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.399066442172E-01  -3.506441842059E-02   0.000000000000E+00   1.169385389528E-01  -1.056282217672E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.470711684950E-01   3.263608026455E-02   0.000000000000E+00  -1.037133470910E-01   7.256479564699E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.373195407222E-01  -3.407492345682E-02   0.000000000000E+00   1.143971593084E-01  -1.028741261903E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.441135755534E-01   3.162343407057E-02   0.000000000000E+00  -1.012687267588E-01   7.055806974035E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.347656915849E-01  -3.311121227074E-02   0.000000000000E+00   1.118989636021E-01  -1.001817612971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.411889682896E-01   3.063884688931E-02   0.000000000000E+00  -9.886608420414E-02   6.859769061643E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.322450127222E-01  -3.217266184694E-02   0.000000000000E+00   1.094435599833E-01  -9.755006091275E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.382979550906E-01   2.968165877124E-02   0.000000000000E+00  -9.650524363756E-02   6.668290869339E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297574113815E-01  -3.125866361071E-02   0.000000000000E+00   1.070305491437E-01  -9.497796698163E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354410958286E-01   2.875122125172E-02   0.000000000000E+00  -9.418600705929E-02   6.481297502703E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273027863855E-01  -3.036862307488E-02   0.000000000000E+00   1.046595248402E-01  -9.246442991425E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326189033307E-01   2.784689729738E-02   0.000000000000E+00  -9.190815530321E-02   6.298714183146E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248810283693E-01  -2.950195949695E-02   0.000000000000E+00   1.023300743971E-01  -9.000840891393E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.298318448334E-01   2.696806124626E-02   0.000000000000E+00  -8.967144905764E-02   6.120466297767E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224920200114E-01  -2.865810554615E-02   0.000000000000E+00   1.000417791893E-01  -8.760887227966E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.270803434207E-01   2.611409874190E-02   0.000000000000E+00  -8.747562986293E-02   5.946479447065E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.201356362580E-01  -2.783650698019E-02   0.000000000000E+00   9.779421510616E-02  -8.526479768934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.243647794453E-01   2.528440666189E-02   0.000000000000E+00  -8.532042108565E-02   5.776679490539E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178117445426E-01  -2.703662233131E-02   0.000000000000E+00   9.558695299813E-02  -8.297517246148E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216854919317E-01   2.447839304096E-02   0.000000000000E+00  -8.320552886935E-02   5.610992590208E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155202049999E-01  -2.625792260120E-02   0.000000000000E+00   9.341955910615E-02  -8.073899380060E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.190427799602E-01   2.369547698912E-02   0.000000000000E+00  -8.113064306190E-02   5.449345252115E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132608706752E-01  -2.549989096471E-02   0.000000000000E+00   9.129159547462E-02  -7.855526902310E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.164369040320E-01   2.293508860496E-02   0.000000000000E+00  -7.909543811938E-02   5.291664365836E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.110335877296E-01  -2.476202248187E-02   0.000000000000E+00   8.920262034864E-02  -7.642301576673E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138680874140E-01   2.219666888460E-02   0.000000000000E+00  -7.709957398658E-02   5.137877242065E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.088381956417E-01  -2.404382381801E-02   0.000000000000E+00   8.715218855626E-02  -7.434126218049E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113365174624E-01   2.147966962635E-02   0.000000000000E+00  -7.514269695415E-02   4.987911648288E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.066745274052E-01  -2.334481297158E-02   0.000000000000E+00   8.513985187629E-02  -7.230904710106E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.088423469256E-01   2.078355333150E-02   0.000000000000E+00  -7.322444049248E-02   4.841695842624E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045424097238E-01  -2.266451900967E-02   0.000000000000E+00   8.316515939225E-02  -7.032542021415E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063856952253E-01   2.010779310141E-02   0.000000000000E+00  -7.134442606256E-02   4.699158605852E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024416632025E-01  -2.200248181064E-02   0.000000000000E+00   8.122765783280E-02  -6.838944219914E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039666497151E-01   1.945187253122E-02   0.000000000000E+00  -6.950226390375E-02   4.560229271685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003721025367E-01  -2.135825181396E-02   0.000000000000E+00   7.932689189953E-02  -6.650018486146E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.015852669163E-01   1.881528560037E-02   0.000000000000E+00  -6.769755379878E-02   4.424837755328E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.833353669878E-02  -2.073138977662E-02   0.000000000000E+00   7.746240458225E-02  -6.465673124966E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.924157373179E-02   1.819753656016E-02   0.000000000000E+00  -6.592988581617E-02   4.292914580372E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.632576912168E-02  -2.012146653622E-02   0.000000000000E+00   7.563373746248E-02  -6.285817576014E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.693556863525E-02   1.759813981860E-02   0.000000000000E+00  -6.419884103011E-02   4.164390904063E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.434859788118E-02  -1.952806278040E-02   0.000000000000E+00   7.384043100543E-02  -6.110362423004E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.466722283805E-02   1.701661982282E-02   0.000000000000E+00  -6.250399221834E-02   4.039198540997E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.240181587546E-02  -1.895076882230E-02   0.000000000000E+00   7.208202484085E-02  -5.939219401892E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.243648143170E-02   1.645251093907E-02   0.000000000000E+00  -6.084490453787E-02   3.917269985283E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.048521100305E-02  -1.838918438207E-02   0.000000000000E+00   7.035805803333E-02  -5.772301407735E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.024326450667E-02   1.590535733076E-02   0.000000000000E+00  -5.922113617914E-02   3.798538431215E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.859856633893E-02  -1.784291837393E-02   0.000000000000E+00   6.866806934214E-02  -5.609522500448E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.808746824713E-02   1.537471283453E-02   0.000000000000E+00  -5.763223899874E-02   3.682937792506E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.674166030885E-02  -1.731158869887E-02   0.000000000000E+00   6.701159747135E-02  -5.450797909693E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.596896600150E-02   1.486014083461E-02   0.000000000000E+00  -5.607775913100E-02   3.570402720121E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.491426686208E-02  -1.679482204264E-02   0.000000000000E+00   6.538818131006E-02  -5.296044038688E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.388760932876E-02   1.436121413572E-02   0.000000000000E+00  -5.455723757868E-02   3.460868618755E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.311615564246E-02  -1.629225367890E-02   0.000000000000E+00   6.379736016354E-02  -5.145178466984E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.184322902052E-02   1.387751483460E-02   0.000000000000E+00  -5.307021078324E-02   3.354271661998E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.134709215802E-02  -1.580352727734E-02   0.000000000000E+00   6.223867397529E-02  -4.998119952388E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.983563609879E-02   1.340863419026E-02   0.000000000000E+00  -5.161621117486E-02   3.250548806233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.960683794905E-02  -1.532829471676E-02   0.000000000000E+00   6.071166354028E-02  -4.854788432163E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.786462278958E-02   1.295417249337E-02   0.000000000000E+00  -5.019476770259E-02   3.149637803305E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.789515075466E-02  -1.486621590260E-02   0.000000000000E+00   5.921587070999E-02  -4.715105023134E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.592996347211E-02   1.251373893465E-02   0.000000000000E+00  -4.880540634495E-02   3.051477212000E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.621178467796E-02  -1.441695858916E-02   0.000000000000E+00   5.775083858904E-02  -4.578992021116E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.403141560413E-02   1.208695147260E-02   0.000000000000E+00  -4.744765060143E-02   2.956006408390E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.455649034969E-02  -1.398019820611E-02   0.000000000000E+00   5.631611172408E-02  -4.446372899560E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.216872062304E-02   1.167343670063E-02   0.000000000000E+00  -4.612102196500E-02   2.863165595062E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.292901509045E-02  -1.355561768928E-02   0.000000000000E+00   5.491123628478E-02  -4.317172307618E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.034160482318E-02   1.127282971377E-02   0.000000000000E+00  -4.482504037633E-02   2.772895809286E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.132910307149E-02  -1.314290731550E-02   0.000000000000E+00   5.353576023758E-02  -4.191316067394E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.854978020941E-02   1.088477397502E-02   0.000000000000E+00  -4.355922465976E-02   2.685138930162E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.975649547390E-02  -1.274176454143E-02   0.000000000000E+00   5.218923351199E-02  -4.068731170488E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.679294532704E-02   1.050892118157E-02   0.000000000000E+00  -4.232309294159E-02   2.599837684771E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.821093064648E-02  -1.235189384628E-02   0.000000000000E+00   5.087120816006E-02  -3.949345774031E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.507078606840E-02   1.014493113085E-02   0.000000000000E+00  -4.111616305099E-02   2.516935653385E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.669214426197E-02  -1.197300657813E-02   0.000000000000E+00   4.958123850885E-02  -3.833089196086E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.338297645630E-02   9.792471586753E-03   0.000000000000E+00  -3.993795290389E-02   2.436377273755E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.519986947171E-02  -1.160482080399E-02   0.000000000000E+00   4.831888130633E-02  -3.719891910452E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.172917940441E-02   9.451218145897E-03   0.000000000000E+00  -3.878798087029E-02   2.358107844530E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.373383705879E-02  -1.124706116328E-02   0.000000000000E+00   4.708369586084E-02  -3.609685540925E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.010904745505E-02   9.120854104167E-03   0.000000000000E+00  -3.766576612527E-02   2.282073527831E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.229377558960E-02  -1.089945872476E-02   0.000000000000E+00   4.587524417425E-02  -3.502402855090E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.852222349448E-02   8.801070323632E-03   0.000000000000E+00  -3.657082898419E-02   2.208221351022E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.087941156355E-02  -1.056175084665E-02   0.000000000000E+00   4.469309106899E-02  -3.397977757714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.696834144603E-02   8.491565099858E-03   0.000000000000E+00  -3.550269122238E-02   2.136499207702E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.949046956130E-02  -1.023368104003E-02   0.000000000000E+00   4.353680430919E-02  -3.296345283648E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.544702694128E-02   8.192044029780E-03   0.000000000000E+00  -3.446087637966E-02   2.066855857967E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.812667239115E-02  -9.914998835322E-03   0.000000000000E+00   4.240595471608E-02  -3.197441590116E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.395789796973E-02   7.902219880175E-03   0.000000000000E+00  -3.344491005027E-02   1.999240927958E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.678774123360E-02  -9.605459651741E-03   0.000000000000E+00   4.130011627763E-02  -3.101203948697E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.250056550715E-02   7.621812456815E-03   0.000000000000E+00  -3.245432015831E-02   1.933604908738E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.547339578410E-02  -9.304824669694E-03   0.000000000000E+00   4.021886625288E-02  -3.007570736950E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.107463412292E-02   7.350548474396E-03   0.000000000000E+00  -3.148863721929E-02   1.869899154525E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.418335439402E-02  -9.012860706009E-03   0.000000000000E+00   3.916178527083E-02  -2.916481429795E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.967970256681E-02   7.088161427297E-03   0.000000000000E+00  -3.054739458800E-02   1.808075880310E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.291733420958E-02  -8.729340091903E-03   0.000000000000E+00   3.812845742420E-02  -2.827876590458E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.831536433534E-02   6.834391461231E-03   0.000000000000E+00  -2.963012869322E-02   1.748088158892E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.167505130875E-02  -8.454040553633E-03   0.000000000000E+00   3.711847035813E-02  -2.741697861028E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.698120821832E-02   6.588985245872E-03   0.000000000000E+00  -2.873637925951E-02   1.689889917358E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.045622083635E-02  -8.186745095738E-03   0.000000000000E+00   3.613141535398E-02  -2.657887952751E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.567681882564E-02   6.351695848488E-03   0.000000000000E+00  -2.786568951656E-02   1.633435933036E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.926055713693E-02  -7.927241886844E-03   0.000000000000E+00   3.516688740837E-02  -2.576390636070E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.440177709491E-02   6.122282608674E-03   0.000000000000E+00  -2.701760639632E-02   1.578681828943E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.808777388544E-02  -7.675324147868E-03   0.000000000000E+00   3.422448530742E-02  -2.497150730382E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.315566078011E-02   5.900511014168E-03   0.000000000000E+00  -2.619168071841E-02   1.525584068768E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.693758421601E-02  -7.430790042673E-03   0.000000000000E+00   3.330381169671E-02  -2.420114093585E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.193804492180E-02   5.686152577900E-03   0.000000000000E+00  -2.538746736409E-02   1.474099951398E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.580970084837E-02  -7.193442571013E-03   0.000000000000E+00   3.240447314657E-02  -2.345227611375E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.074850229909E-02   5.478984716206E-03   0.000000000000E+00  -2.460452543915E-02   1.424187605028E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.470383621203E-02  -6.963089463776E-03   0.000000000000E+00   3.152608021330E-02  -2.272439186348E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.958660386386E-02   5.278790628344E-03   0.000000000000E+00  -2.384241842607E-02   1.375805980866E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.361970256814E-02  -6.739543080404E-03   0.000000000000E+00   3.066824749597E-02  -2.201697726883E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.845191915752E-02   5.085359177279E-03   0.000000000000E+00  -2.310071432579E-02   1.328914846467E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.255701212923E-02  -6.522620308488E-03   0.000000000000E+00   2.983059368943E-02  -2.132953135882E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.734401671084E-02   4.898484771828E-03   0.000000000000E+00  -2.237898578941E-02   1.283474778714E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.151547717646E-02  -6.312142465450E-03   0.000000000000E+00   2.901274163312E-02  -2.066156299370E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.626246442694E-02   4.717967250150E-03   0.000000000000E+00  -2.167681024021E-02   1.239447156465E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.049481017442E-02  -6.107935202273E-03   0.000000000000E+00   2.821431835611E-02  -2.001259074895E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.520682994814E-02   4.543611764652E-03   0.000000000000E+00  -2.099376998626E-02   1.196794152896E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.949472388359E-02  -5.909828409208E-03   0.000000000000E+00   2.743495511850E-02  -1.938214279752E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.417668100684E-02   4.375228668301E-03   0.000000000000E+00  -2.032945232389E-02   1.155478727549E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.851493147046E-02  -5.717656123434E-03   0.000000000000E+00   2.667428744900E-02  -1.876975679140E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.317158576088E-02   4.212633402402E-03   0.000000000000E+00  -1.968344963249E-02   1.115464618121E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.755514661502E-02  -5.531256438628E-03   0.000000000000E+00   2.593195517918E-02  -1.817497974231E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.219111311374E-02   4.055646385835E-03   0.000000000000E+00  -1.905535946080E-02   1.076716331991E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.661508361572E-02  -5.350471416357E-03   0.000000000000E+00   2.520760247403E-02  -1.759736790165E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.123483301998E-02   3.904092905785E-03   0.000000000000E+00  -1.844478460508E-02   1.039199137531E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.569445749206E-02  -5.175146999304E-03   0.000000000000E+00   2.450087785935E-02  -1.703648663954E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.030231677624E-02   3.757803009982E-03   0.000000000000E+00  -1.785133317943E-02   1.002879055193E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.479298408460E-02  -5.005132926247E-03   0.000000000000E+00   2.381143424595E-02  -1.649191032257E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.939313729827E-02   3.616611400469E-03   0.000000000000E+00  -1.727461867851E-02   9.677228484071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.391038015231E-02  -4.840282648763E-03   0.000000000000E+00   2.313892895048E-02  -1.596322219100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.850686938423E-02   3.480357328892E-03   0.000000000000E+00  -1.671426003306E-02   9.336980142995E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304636346737E-02  -4.680453249605E-03   0.000000000000E+00   2.248302371338E-02  -1.545001423579E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.764308996476E-02   3.348884493352E-03   0.000000000000E+00  -1.616988165835E-02   9.007727742493E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.220065290746E-02  -4.525505362751E-03   0.000000000000E+00   2.184338471384E-02  -1.495188707529E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.680137834007E-02   3.222040936817E-03   0.000000000000E+00  -1.564111349599E-02   8.689160642990E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.137296854543E-02  -4.375303095017E-03   0.000000000000E+00   2.121968258180E-02  -1.446844983157E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.598131640451E-02   3.099678947077E-03   0.000000000000E+00  -1.512759104923E-02   8.380975254313E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056303173627E-02  -4.229713949306E-03   0.000000000000E+00   2.061159240727E-02  -1.399932000647E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518248885888E-02   2.981654958302E-03   0.000000000000E+00  -1.462895541211E-02   8.082874937337E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.977056520148E-02  -4.088608749333E-03   0.000000000000E+00   2.001879374685E-02  -1.354412335752E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.440448341094E-02   2.867829454145E-03   0.000000000000E+00  -1.414485329267E-02   7.794569904534E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.899529311093E-02  -3.951861565904E-03   0.000000000000E+00   1.944097062770E-02  -1.310249377393E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364689096436E-02   2.758066872446E-03   0.000000000000E+00  -1.367493703047E-02   7.515777119691E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.823694116206E-02  -3.819349644640E-03   0.000000000000E+00   1.887781154897E-02  -1.267407315253E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.290930579656E-02   2.652235511500E-03   0.000000000000E+00  -1.321886460869E-02   7.246220196807E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.749523665630E-02  -3.690953335157E-03   0.000000000000E+00   1.832900948078E-02  -1.225851127403E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219132572568E-02   2.550207437914E-03   0.000000000000E+00  -1.277629966103E-02   6.985629298369E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.676990857307E-02  -3.566556021664E-03   0.000000000000E+00   1.779426186077E-02  -1.185546567927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.149255226713E-02   2.451858396033E-03   0.000000000000E+00  -1.234691147366E-02   6.733741033084E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606068764108E-02  -3.446044054920E-03   0.000000000000E+00   1.727327058846E-02  -1.146460154594E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081259077992E-02   2.357067718947E-03   0.000000000000E+00  -1.193037498237E-02   6.490298353198E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.536730640706E-02  -3.329306685569E-03   0.000000000000E+00   1.676574201733E-02  -1.108559156560E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015105060324E-02   2.265718241061E-03   0.000000000000E+00  -1.152637076527E-02   6.255050451495E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.468949930179E-02  -3.216235998804E-03   0.000000000000E+00   1.627138694477E-02  -1.071811582132E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.950754518345E-02   2.177696212241E-03   0.000000000000E+00  -1.113458503120E-02   6.027752658110E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.402700270359E-02  -3.106726850321E-03   0.000000000000E+00   1.578992059984E-02  -1.036186166562E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888169219199E-02   2.092891213506E-03   0.000000000000E+00  -1.075470960393E-02   5.808166337197E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.337955499907E-02  -3.000676803553E-03   0.000000000000E+00   1.532106262905E-02  -1.001652359892E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.827311363430E-02   2.011196074281E-03   0.000000000000E+00  -1.038644190263E-02   5.596058783614E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274689664152E-02  -2.897986068148E-03   0.000000000000E+00   1.486453708023E-02  -9.681803148394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.768143595026E-02   1.932506791184E-03   0.000000000000E+00  -1.002948491848E-02   5.391203119645E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.212877020845E-02  -2.798557439686E-03   0.000000000000E+00   1.442007238711E-02  -9.357408747300E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.710629010635E-02   1.856722448355E-03   0.000000000000E+00  -9.683547187918E-03   5.193378191917E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.152492045982E-02  -2.702296240578E-03   0.000000000000E+00   1.398740135623E-02  -9.043055614445E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.654731167977E-02   1.783745139301E-03   0.000000000000E+00  -9.348342762467E-03   5.002368468516E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093509437540E-02  -2.609110262169E-03   0.000000000000E+00   1.356626112738E-02  -8.738465638436E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.600414093492E-02   1.713479890259E-03   0.000000000000E+00  -9.023591175492E-03   4.817963936446E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.035904120261E-02  -2.518909708004E-03   0.000000000000E+00   1.315639315003E-02  -8.443367259991E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547642289251E-02   1.645834585054E-03   0.000000000000E+00  -8.709017405953E-03   4.639959999462E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.979651251970E-02  -2.431607138194E-03   0.000000000000E+00   1.275754318227E-02  -8.157495351107E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.496380739150E-02   1.580719891449E-03   0.000000000000E+00  -8.404351839381E-03   4.468157376354E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.924726226489E-02  -2.347117414911E-03   0.000000000000E+00   1.236946124536E-02  -7.880591101780E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446594914412E-02   1.518049188965E-03   0.000000000000E+00  -8.109330226219E-03   4.302361999764E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.871104680183E-02  -2.265357648974E-03   0.000000000000E+00   1.199190162868E-02  -7.612401899528E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398250778449E-02   1.457738498173E-03   0.000000000000E+00  -7.823693637710E-03   4.142384915582E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.818762492420E-02  -2.186247147529E-03   0.000000000000E+00   1.162462281543E-02  -7.352681222240E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351314791069E-02   1.399706411409E-03   0.000000000000E+00  -7.547188419421E-03   3.988042182961E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.767675790287E-02  -2.109707362787E-03   0.000000000000E+00   1.126738746701E-02  -7.101188522653E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.305753912089E-02   1.343874024953E-03   0.000000000000E+00  -7.279566142662E-03   3.839154775069E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.717820952852E-02  -2.035661841749E-03   0.000000000000E+00   1.091996240293E-02  -6.857689114262E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261535604364E-02   1.290164872598E-03   0.000000000000E+00  -7.020583553838E-03   3.695548480556E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.669174614103E-02  -1.964036176985E-03   0.000000000000E+00   1.058211856494E-02  -6.621954060648E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.218627836249E-02   1.238504860628E-03   0.000000000000E+00  -6.770002521922E-03   3.557053805823E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621713665792E-02  -1.894757958394E-03   0.000000000000E+00   1.025363098183E-02  -6.393760065593E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176999083536E-02   1.188822204184E-03   0.000000000000E+00  -6.527589984180E-03   3.423505878135E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.575415260181E-02  -1.827756725961E-03   0.000000000000E+00   9.934278734593E-03  -6.172889364128E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136618330875E-02   1.141047364990E-03   0.000000000000E+00  -6.293117890282E-03   3.294744349626E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.530256812575E-02  -1.762963923453E-03   0.000000000000E+00   9.623844920900E-03  -5.959129614625E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097455072701E-02   1.095112990437E-03   0.000000000000E+00  -6.066363144894E-03   3.170613302203E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.486216003661E-02  -1.700312853090E-03   0.000000000000E+00   9.322116618584E-03  -5.752273792111E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.059479313701E-02   1.050953853994E-03   0.000000000000E+00  -5.847107548921E-03   3.050961153443E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.443270781629E-02  -1.639738631105E-03   0.000000000000E+00   9.028884848241E-03  -5.552120082720E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.022661568829E-02   1.008506796936E-03   0.000000000000E+00  -5.635137739456E-03   2.935640563457E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.401399364099E-02  -1.581178144256E-03   0.000000000000E+00   8.743944535014E-03  -5.358471779408E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.869728628963E-03   9.677106713699E-04   0.000000000000E+00  -5.430245128607E-03   2.824508342790E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.360580239845E-02  -1.524570007200E-03   0.000000000000E+00   8.467094469560E-03  -5.171137178878E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.523847297593E-03   9.285062845411E-04   0.000000000000E+00  -5.232225841264E-03   2.717425361385E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320792170322E-02  -1.469854520769E-03   0.000000000000E+00   8.198137268261E-03  -4.989929479737E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.188692111170E-03   8.908363443979E-04   0.000000000000E+00  -5.040880651933E-03   2.614256458615E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282014191003E-02  -1.416973631100E-03   0.000000000000E+00   7.936879332752E-03  -4.814666681917E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.863988549442E-03   8.546454064015E-04   0.000000000000E+00  -4.856014920722E-03   2.514870354431E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.244225612532E-02  -1.365870889614E-03   0.000000000000E+00   7.683130808804E-03  -4.645171487354E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.549467135756E-03   8.198798215575E-04   0.000000000000E+00  -4.677438528592E-03   2.419139561638E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.207406021699E-02  -1.316491413836E-03   0.000000000000E+00   7.436705544646E-03  -4.481271201973E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.244863414604E-03   7.864876856540E-04   0.000000000000E+00  -4.504965811944E-03   2.326940299319E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171535282227E-02  -1.268781849025E-03   0.000000000000E+00   7.197421048697E-03  -4.322797638946E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.949917926021E-03   7.544187896868E-04   0.000000000000E+00  -4.338415496646E-03   2.238152407437E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.136593535401E-02  -1.222690330622E-03   0.000000000000E+00   6.965098446830E-03  -4.169587023268E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.664376177043E-03   7.236245714505E-04   0.000000000000E+00  -4.177610631570E-03   2.152659262606E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102561200515E-02  -1.178166447471E-03   0.000000000000E+00   6.739562439143E-03  -4.021479897633E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.387988610359E-03   6.940580682781E-04   0.000000000000E+00  -4.022378521736E-03   2.070347695078E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.069418975160E-02  -1.135161205833E-03   0.000000000000E+00   6.520641256326E-03  -3.878321029638E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.120510570311E-03   6.656738709085E-04   0.000000000000E+00  -3.872550661110E-03   1.991107906925E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.037147835362E-02  -1.093626994162E-03   0.000000000000E+00   6.308166615671E-03  -3.739959320346E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.861702266447E-03   6.384280784717E-04   0.000000000000E+00  -3.727962665181E-03   1.914833391466E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.005729035545E-02  -1.053517548619E-03   0.000000000000E+00   6.101973676712E-03  -3.606247714126E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.611328734698E-03   6.122782545534E-04   0.000000000000E+00  -3.588454203322E-03   1.841420853907E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.751441083670E-03  -1.014787919338E-03   0.000000000000E+00   5.901900996624E-03  -3.477043109854E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.369159796398E-03   5.871833843443E-04   0.000000000000E+00  -3.453868931066E-03   1.770770133236E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.453748643946E-03  -9.773944374027E-04   0.000000000000E+00   5.707790485299E-03  -3.352206273378E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.134970015236E-03   5.631038328327E-04   0.000000000000E+00  -3.324054422307E-03   1.702784125360E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.164033916376E-03  -9.412946825498E-04   0.000000000000E+00   5.519487360213E-03  -3.231601751325E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.908538652277E-03   5.400013040391E-04   0.000000000000E+00  -3.198862101514E-03   1.637368707489E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.882120549509E-03  -9.064474515535E-04   0.000000000000E+00   5.336840101147E-03  -3.115097786271E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.689649619240E-03   5.178388012630E-04   0.000000000000E+00  -3.078147176035E-03   1.574432663788E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.607834953040E-03  -8.728127273043E-04   0.000000000000E+00   5.159700404737E-03  -3.002566233234E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.478091430065E-03   4.965805883230E-04   0.000000000000E+00  -2.961768568485E-03   1.513887612275E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.341006289192E-03  -8.403516485705E-04   0.000000000000E+00   4.987923138516E-03  -2.893882477329E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.273657150981E-03   4.761921517852E-04   0.000000000000E+00  -2.849588849348E-03   1.455647932994E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.081466463109E-03  -8.090264804074E-04   0.000000000000E+00   4.821366296304E-03  -2.788925353499E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.076144349121E-03   4.566401641424E-04   0.000000000000E+00  -2.741474169775E-03   1.399630697430E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.829050111539E-03  -7.788005852219E-04   0.000000000000E+00   4.659890951606E-03  -2.687577066558E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.885355039837E-03   4.378924479333E-04   0.000000000000E+00  -2.637294194658E-03   1.345755599188E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.583594590445E-03  -7.496383944836E-04   0.000000000000E+00   4.503361211024E-03  -2.589723112598E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.701095632825E-03   4.199179407959E-04   0.000000000000E+00  -2.536922036038E-03   1.293944885942E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.344939962443E-03  -7.215053810485E-04   0.000000000000E+00   4.351644170711E-03  -2.495252203244E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.523176877124E-03   4.026866614116E-04   0.000000000000E+00  -2.440234186842E-03   1.244123292613E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.112928982132E-03  -6.943680321128E-04   0.000000000000E+00   4.204609869112E-03  -2.404056189296E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.351413805153E-03   3.861696763469E-04   0.000000000000E+00  -2.347110455047E-03   1.196217975815E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.887407080697E-03  -6.681938227581E-04   0.000000000000E+00   4.062131241613E-03  -2.316029986606E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.185625675813E-03   3.703390677574E-04   0.000000000000E+00  -2.257433898257E-03   1.150158449534E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.668222349414E-03  -6.429511900993E-04   0.000000000000E+00   3.924084074902E-03  -2.231071503091E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.025635916801E-03   3.551679019445E-04   0.000000000000E+00  -2.171090758757E-03   1.105876522048E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.455225522469E-03  -6.186095080133E-04   0.000000000000E+00   3.790346961548E-03  -2.149081567074E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.871272066192E-03   3.406301987473E-04   0.000000000000E+00  -2.087970399071E-03   1.063306234075E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.248269959167E-03  -5.951390624387E-04   0.000000000000E+00   3.660801254842E-03  -2.069963856967E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.722365713410E-03   3.267009017499E-04   0.000000000000E+00  -2.007965238065E-03   1.022383798152E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.047211624978E-03  -5.725110272344E-04   0.000000000000E+00   3.535331023633E-03  -1.993624832151E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.578752439601E-03   3.133558492826E-04   0.000000000000E+00  -1.930970687581E-03   9.830475392140E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.851909071370E-03  -5.506974405987E-04   0.000000000000E+00   3.413823007146E-03  -1.919973665053E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.440271757603E-03   3.005717462191E-04   0.000000000000E+00  -1.856885089716E-03   9.452378364008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.662223414719E-03  -5.296711820118E-04   0.000000000000E+00   3.296166569869E-03  -1.848922174383E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.306767051423E-03   2.883261365166E-04   0.000000000000E+00  -1.785609654642E-03   9.088970660279E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.478018315776E-03  -5.094059497305E-04   0.000000000000E+00   3.182253657567E-03  -1.780384760110E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178085515483E-03   2.765973765277E-04   0.000000000000E+00  -1.717048399145E-03   8.739695457803E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.299159957985E-03  -4.898762387913E-04   0.000000000000E+00   3.071978752969E-03  -1.714278339313E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054078093547E-03   2.653646090298E-04   0.000000000000E+00  -1.651108085770E-03   8.404014800572E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.125517023296E-03  -4.710573195246E-04   0.000000000000E+00   2.965238830300E-03  -1.650522282528E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.934599417466E-03   2.546077379739E-04   0.000000000000E+00  -1.587698162662E-03   8.081409064854E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956960672720E-03  -4.529252165639E-04   0.000000000000E+00   2.861933315206E-03  -1.589038354100E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.819507745811E-03   2.443074039372E-04   0.000000000000E+00  -1.526730704119E-03   7.771376435919E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.793364516067E-03  -4.354566883677E-04   0.000000000000E+00   2.761964035821E-03  -1.529750648869E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.708664902415E-03   2.344449602538E-04   0.000000000000E+00  -1.468120351844E-03   7.473432396073E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.634604591474E-03  -4.186292072042E-04   0.000000000000E+00   2.665235182887E-03  -1.472585534601E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.601936214912E-03   2.250024498199E-04   0.000000000000E+00  -1.411784256941E-03   7.187109224061E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.480559341079E-03  -4.024209396214E-04   0.000000000000E+00   2.571653266893E-03  -1.417471593821E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.499190453320E-03   2.159625825511E-04   0.000000000000E+00  -1.357642022656E-03   6.911955505579E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.331109585788E-03  -3.868107273668E-04   0.000000000000E+00   2.481127075555E-03  -1.364339566840E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.400299768708E-03   2.073087134729E-04   0.000000000000E+00  -1.305615647868E-03   6.647535654748E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.186138497924E-03  -3.717780687686E-04   0.000000000000E+00   2.393567630916E-03  -1.313122295648E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.305139631992E-03   1.990248214429E-04   0.000000000000E+00  -1.255629471361E-03   6.393429446535E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.045531573414E-03  -3.573031005698E-04   0.000000000000E+00   2.308888146754E-03  -1.263754668941E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.213588772960E-03   1.910954884797E-04   0.000000000000E+00  -1.207610116879E-03   6.149231559959E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.909176605772E-03  -3.433665801924E-04   0.000000000000E+00   2.227003987426E-03  -1.216173568710E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125529119484E-03   1.835058796776E-04   0.000000000000E+00  -1.161486438954E-03   5.914551131703E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.776963661599E-03  -3.299498684375E-04   0.000000000000E+00   2.147832628109E-03  -1.170317818345E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.040845737012E-03   1.762417237184E-04   0.000000000000E+00  -1.117189469551E-03   5.689011320409E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.648785054433E-03  -3.170349125994E-04   0.000000000000E+00   2.071293614677E-03  -1.126128131563E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.959426768415E-03   1.692892939338E-04   0.000000000000E+00  -1.074652365511E-03   5.472248881135E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.524535314884E-03  -3.046042299717E-04   0.000000000000E+00   1.997308522401E-03  -1.083547061661E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881163374113E-03   1.626353899301E-04   0.000000000000E+00  -1.033810356795E-03   5.263913750022E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.404111159437E-03  -2.926408917834E-04   0.000000000000E+00   1.925800914450E-03  -1.042518951671E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805949672647E-03   1.562673197490E-04   0.000000000000E+00  -9.946006955539E-04   5.063668638922E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.287411462300E-03  -2.811285075339E-04   0.000000000000E+00   1.856696302491E-03  -1.002989886259E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.733682681638E-03   1.501728825553E-04   0.000000000000E+00  -9.569626060204E-04   4.871188639979E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.174337231097E-03  -2.700512097080E-04   0.000000000000E+00   1.789922109696E-03  -9.649076454675E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.664262259192E-03   1.443403518371E-04   0.000000000000E+00  -9.208372352062E-04   4.686160839822E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.064791581846E-03  -2.593936388635E-04   0.000000000000E+00   1.725407633960E-03  -9.282216593681E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597591045800E-03   1.387584591087E-04   0.000000000000E+00  -8.861676044394E-04   4.508283943353E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.958679708287E-03  -2.491409290695E-04   0.000000000000E+00   1.663084008850E-03  -8.928829625882E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.533574406721E-03   1.334163780951E-04   0.000000000000E+00  -8.528985617109E-04   4.337267906875E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.855908847091E-03  -2.392786937355E-04   0.000000000000E+00   1.602884163068E-03  -8.588441490749E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.472120374928E-03   1.283037094045E-04   0.000000000000E+00  -8.209767348737E-04   4.172833580648E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.756388245957E-03  -2.297930117934E-04   0.000000000000E+00   1.544742781854E-03  -8.260593284354E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413139594561E-03   1.234104656507E-04   0.000000000000E+00  -7.903504856300E-04   4.014712360267E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.660029139130E-03  -2.206704142565E-04   0.000000000000E+00   1.488596272473E-03  -7.944840848047E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.356545264984E-03   1.187270570327E-04   0.000000000000E+00  -7.609698643597E-04   3.862645847095E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.566744726035E-03  -2.118978710877E-04   0.000000000000E+00   1.434382731808E-03  -7.640754372384E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.302253085453E-03   1.142442773612E-04   0.000000000000E+00  -7.327865657906E-04   3.716385517619E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.476450143695E-03  -2.034627783777E-04   0.000000000000E+00   1.382041911353E-03  -7.347917997860E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.250181200354E-03   1.099532905006E-04   0.000000000000E+00  -7.057538854456E-04   3.575692401120E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.389062429925E-03  -1.953529458558E-04   0.000000000000E+00   1.331515178268E-03  -7.065929406782E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200250145107E-03   1.058456172397E-04   0.000000000000E+00  -6.798266769412E-04   3.440336766060E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.304500485066E-03  -1.875565847454E-04   0.000000000000E+00   1.282745476220E-03  -6.794399421922E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.152382792721E-03   1.019131225650E-04   0.000000000000E+00  -6.549613100902E-04   3.310097814705E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.222685043085E-03  -1.800622959614E-04   0.000000000000E+00   1.235677291288E-03  -6.532951633190E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106504300983E-03   9.814800332966E-05   0.000000000000E+00  -6.311156298033E-04   3.184763385852E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.143538653428E-03  -1.728590586029E-04   0.000000000000E+00   1.190256623439E-03  -6.281222053449E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.062542060341E-03   9.454277630514E-05   0.000000000000E+00  -6.082489157970E-04   3.064129665546E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.066985662530E-03  -1.659362187186E-04   0.000000000000E+00   1.146430956958E-03  -6.038858775405E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.020425642485E-03   9.109026661883E-05   0.000000000000E+00  -5.863218431223E-04   2.948000905825E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992952182306E-03  -1.592834783102E-04   0.000000000000E+00   1.104149226938E-03  -5.805521619453E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.800867495877E-04   8.778359653940E-05   0.000000000000E+00  -5.652964434425E-04   2.836189150829E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.921366046155E-03  -1.528908846565E-04   0.000000000000E+00   1.063361784810E-03  -5.580881787410E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.414591643182E-04   8.461617463752E-05   0.000000000000E+00  -5.451360671572E-04   2.728513970847E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.852156768810E-03  -1.467488199768E-04   0.000000000000E+00   1.024020354720E-03  -5.364621479694E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.044787004948E-04   8.158168527388E-05   0.000000000000E+00  -5.258053462460E-04   2.624802203368E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.785255521552E-03  -1.408479913754E-04   0.000000000000E+00   9.860780065018E-04  -5.156433590632E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.690831545290E-04   7.867407843749E-05   0.000000000000E+00  -5.072701579374E-04   2.524887701697E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.720595122801E-03  -1.351794210571E-04   0.000000000000E+00   9.494891270736E-04  -4.956021397798E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.352122575452E-04   7.588755989964E-05   0.000000000000E+00  -4.894975891024E-04   2.428611090361E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.658110022965E-03  -1.297344367340E-04   0.000000000000E+00   9.142094097167E-04  -4.763098340445E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.028076282957E-04   7.321658169884E-05   0.000000000000E+00  -4.724559014536E-04   2.335819527786E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.597736272252E-03  -1.245046622211E-04   0.000000000000E+00   8.801958147368E-04  -4.577387673649E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.718127267478E-04   7.065583291867E-05   0.000000000000E+00  -4.561144974453E-04   2.246366475432E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539411469729E-03  -1.194820083354E-04   0.000000000000E+00   8.474065291110E-04  -4.398622130304E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.421728084726E-04   6.820023078298E-05   0.000000000000E+00  -4.404438869606E-04   2.160111473856E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.483074714898E-03  -1.146586641130E-04   0.000000000000E+00   8.158009286470E-04  -4.226543601453E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.138348797480E-04   6.584491203012E-05   0.000000000000E+00  -4.254156547080E-04   2.076919925101E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.428666583504E-03  -1.100270883403E-04   0.000000000000E+00   7.853395512080E-04  -4.060902866939E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.867476534219E-04   6.358522457847E-05   0.000000000000E+00  -4.110024283571E-04   1.996662881555E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.376129128697E-03  -1.055800012836E-04   0.000000000000E+00   7.559840822372E-04  -3.901459378430E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.608615055209E-04   6.141671946398E-05   0.000000000000E+00  -3.971778473845E-04   1.919216840944E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325405883835E-03  -1.013103765167E-04   0.000000000000E+00   7.276973417408E-04  -3.747981049206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.361284326195E-04   5.933514305084E-05   0.000000000000E+00  -3.839165326439E-04   1.844463547550E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.276441836475E-03  -9.721143287885E-05   0.000000000000E+00   7.004432581309E-04  -3.600243995256E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.125020099331E-04   5.733642949194E-05   0.000000000000E+00  -3.711940566075E-04   1.772289799147E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229183365185E-03  -9.327662670640E-05   0.000000000000E+00   6.741868247507E-04  -3.458032215777E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.899373502027E-04   5.541669345743E-05   0.000000000000E+00  -3.589869143401E-04   1.702587260039E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183578166521E-03  -8.949964438171E-05   0.000000000000E+00   6.488940518107E-04  -3.321137264530E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.683910632810E-04   5.357222309450E-05   0.000000000000E+00  -3.472724951139E-04   1.635252279525E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139575217502E-03  -8.587439529161E-05   0.000000000000E+00   6.245319350796E-04  -3.189357995864E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.478212164965E-04   5.179947323241E-05   0.000000000000E+00  -3.360290547188E-04   1.570185716012E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097124795594E-03  -8.239500494316E-05   0.000000000000E+00   6.010684523133E-04  -3.062500419219E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.281872957478E-04   5.009505881901E-05   0.000000000000E+00  -3.252356884312E-04   1.507292766575E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.056178524840E-03  -7.905580807092E-05   0.000000000000E+00   5.784725728512E-04  -2.940377601273E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.094501673378E-04   4.845574858165E-05   0.000000000000E+00  -3.148723046334E-04   1.446482801754E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016689379777E-03  -7.585134169574E-05   0.000000000000E+00   5.567142479848E-04  -2.822809493050E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.915720405429E-04   4.687845890078E-05   0.000000000000E+00  -3.049195990703E-04   1.387669205479E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.786116026532E-04  -7.277633837474E-05   0.000000000000E+00   5.357643606043E-04  -2.709622608679E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.745164309192E-04   4.536024790344E-05   0.000000000000E+00  -2.953590297503E-04   1.330769220110E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.419005686317E-04  -6.982571990541E-05   0.000000000000E+00   5.155946500611E-04  -2.600649623870E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.582481243339E-04   4.389830975738E-05   0.000000000000E+00  -2.861727924639E-04   1.275703796346E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.065127004468E-04  -6.699459155391E-05   0.000000000000E+00   4.961776602155E-04  -2.495729074098E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.427331417107E-04   4.248996915976E-05   0.000000000000E+00  -2.773437969061E-04   1.222397447865E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.724055122260E-04  -6.427823655033E-05   0.000000000000E+00   4.774867487194E-04  -2.394705285181E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.279387044986E-04   4.113267603053E-05   0.000000000000E+00  -2.688556434177E-04   1.170778110766E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.395377475781E-04  -6.167211037795E-05   0.000000000000E+00   4.594961414703E-04  -2.297428464458E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.138332008603E-04   3.982400037999E-05   0.000000000000E+00  -2.606926003085E-04   1.120777007419E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.078694659317E-04  -5.917183471300E-05   0.000000000000E+00   4.421809635339E-04  -2.203754696138E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.003861525426E-04   3.856162736799E-05   0.000000000000E+00  -2.528395817654E-04   1.072328514867E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.773619450309E-04  -5.677319138244E-05   0.000000000000E+00   4.255171838983E-04  -2.113545621899E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.875681824602E-04   3.734335253002E-05   0.000000000000E+00  -2.452821263278E-04   1.025370037433E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.479774273347E-04  -5.447211683247E-05   0.000000000000E+00   4.094814871828E-04  -2.026667866255E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.753509829803E-04   3.616707718496E-05   0.000000000000E+00  -2.380063759436E-04   9.798418837025E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.196789114200E-04  -5.226469754077E-05   0.000000000000E+00   3.940511661757E-04  -1.942992559120E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.637072848619E-04   3.503080399547E-05   0.000000000000E+00  -2.309990555500E-04   9.356871474166E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.924301955330E-04  -5.014716593204E-05   0.000000000000E+00   3.792041327496E-04  -1.862395296238E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.526108268974E-04   3.393263269728E-05   0.000000000000E+00  -2.242474532162E-04   8.928515924818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.661961682200E-04  -4.811589597564E-05   0.000000000000E+00   3.649190447485E-04  -1.784756509770E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.420363262151E-04   3.287075598121E-05   0.000000000000E+00  -2.177394008136E-04   8.512835418528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.409430788957E-04  -4.616739791941E-05   0.000000000000E+00   3.511754224626E-04  -1.709961798252E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.319594492467E-04   3.184345552483E-05   0.000000000000E+00  -2.114632552076E-04   8.109337701756E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.166384797197E-04  -4.429831250989E-05   0.000000000000E+00   3.379536108292E-04  -1.637901708919E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223567833311E-04   3.084909816756E-05   0.000000000000E+00  -2.054078799512E-04   7.717554000643E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.932508138841E-04  -4.250540579084E-05   0.000000000000E+00   3.252345846738E-04  -1.568470899975E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.132058089936E-04   2.988613223176E-05   0.000000000000E+00  -1.995626275011E-04   7.337038020821E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.707489515675E-04  -4.078556533466E-05   0.000000000000E+00   3.129997254734E-04  -1.501567276314E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044848728422E-04   2.895308397740E-05   0.000000000000E+00  -1.939173219132E-04   6.967364981158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.491021181120E-04  -3.913579764475E-05   0.000000000000E+00   3.012307787833E-04  -1.437091803771E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.961731610831E-04   2.804855418449E-05   0.000000000000E+00  -1.884622420109E-04   6.608130681010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.282803585417E-04  -3.755322540548E-05   0.000000000000E+00   2.899100655289E-04  -1.374949159722E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.882506736877E-04   2.717121487366E-05   0.000000000000E+00  -1.831881050528E-04   6.258950601772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.082551314019E-04  -3.603508325303E-05   0.000000000000E+00   2.790207409705E-04  -1.315048639914E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.806981991398E-04   2.631980613834E-05   0.000000000000E+00  -1.780860508345E-04   5.919459038794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.889994793000E-04  -3.457871209759E-05   0.000000000000E+00   2.685468662396E-04  -1.257304301659E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.734972898046E-04   2.549313310752E-05   0.000000000000E+00  -1.731476262673E-04   5.589308265939E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.704874993539E-04  -3.318155351511E-05   0.000000000000E+00   2.584731608206E-04  -1.201633967286E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.666302378792E-04   2.469006301419E-05   0.000000000000E+00  -1.683647703812E-04   5.268167728808E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.526934839063E-04  -3.184114611562E-05   0.000000000000E+00   2.487846028148E-04  -1.147957754486E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600800519386E-04   2.390952238558E-05   0.000000000000E+00  -1.637297997799E-04   4.955723268818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.355914946347E-04  -3.055512408325E-05   0.000000000000E+00   2.394662292785E-04  -1.096197343000E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538304340493E-04   2.315049433401E-05   0.000000000000E+00  -1.592353945082E-04   4.651676374593E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.191558281271E-04  -2.932121647708E-05   0.000000000000E+00   2.305033430552E-04  -1.046276676380E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.478657574445E-04   2.241201595403E-05   0.000000000000E+00  -1.548745843373E-04   4.355743461417E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.033620472385E-04  -2.813724481984E-05   0.000000000000E+00   2.218819749236E-04  -9.981235302283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421710447796E-04   2.169317582693E-05   0.000000000000E+00  -1.506407354699E-04   4.067655178142E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.881876699488E-04  -2.700111796331E-05   0.000000000000E+00   2.135891876756E-04  -9.516704896464E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.367319469043E-04   2.099311161171E-05   0.000000000000E+00  -1.465275376189E-04   3.787155738699E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.736118069124E-04  -2.591082571621E-05   0.000000000000E+00   2.056129037338E-04  -9.068542518310E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.315347221999E-04   2.031100774326E-05   0.000000000000E+00  -1.425289915028E-04   3.514002280722E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.596139308988E-04  -2.486443406061E-05   0.000000000000E+00   1.979413434232E-04  -8.636136010569E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265662164224E-04   1.964609320936E-05   0.000000000000E+00  -1.386393966920E-04   3.247964246664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.461727896810E-04  -2.386008380398E-05   0.000000000000E+00   1.905625323480E-04  -8.218876716511E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218138430953E-04   1.899763942808E-05   0.000000000000E+00  -1.348533398567E-04   2.988822790695E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.332664558813E-04  -2.289599164147E-05   0.000000000000E+00   1.834643223981E-04  -7.816160177258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.172655643848E-04   1.836495820104E-05   0.000000000000E+00  -1.311656833528E-04   2.736370207112E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.208735762937E-04  -2.197045047312E-05   0.000000000000E+00   1.766349487942E-04  -7.427405187431E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.129098724928E-04   1.774739975206E-05   0.000000000000E+00  -1.275715541739E-04   2.490409381692E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.089748071637E-04  -2.108182625610E-05   0.000000000000E+00   1.700636650327E-04  -7.052075068444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.087357715411E-04   1.714435084929E-05   0.000000000000E+00  -1.240663332503E-04   2.250753264838E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.975531597282E-04  -2.022855154181E-05   0.000000000000E+00   1.637408870711E-04  -6.689681707643E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.047327599342E-04   1.655523299665E-05   0.000000000000E+00  -1.206456450783E-04   2.017224365237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.865928368381E-04  -1.940911885919E-05   0.000000000000E+00   1.576576664144E-04  -6.339766666617E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008908132022E-04   1.597950070574E-05   0.000000000000E+00  -1.173053476871E-04   1.789654264237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.760774465705E-04  -1.862207751114E-05   0.000000000000E+00   1.518048921615E-04  -6.001873512512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.972003673036E-04   1.541663983507E-05   0.000000000000E+00  -1.140415229200E-04   1.567883149445E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.659890909407E-04  -1.786603473411E-05   0.000000000000E+00   1.461728877564E-04  -5.675534118904E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936523023900E-04   1.486616600164E-05   0.000000000000E+00  -1.108504670367E-04   1.351759367937E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.563091491418E-04  -1.713965852603E-05   0.000000000000E+00   1.407517620396E-04  -5.360280683513E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902379270141E-04   1.432762305654E-05   0.000000000000E+00  -1.077286816158E-04   1.141138997302E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.470202011814E-04  -1.644167811550E-05   0.000000000000E+00   1.355322523629E-04  -5.055674155456E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.869489627769E-04   1.380058162437E-05   0.000000000000E+00  -1.046728647565E-04   9.358854347239E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.381074896656E-04  -1.577087965303E-05   0.000000000000E+00   1.305063589026E-04  -4.761325000212E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.837775294065E-04   1.328463770808E-05   0.000000000000E+00  -1.016799025743E-04   7.358690034095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.295586490378E-04  -1.512609886728E-05   0.000000000000E+00   1.256672174036E-04  -4.476887977528E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807161302571E-04   1.277941135063E-05   0.000000000000E+00  -9.874686098012E-05   5.409665757723E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213618694467E-04  -1.450621493345E-05   0.000000000000E+00   1.210082826677E-04  -4.202034085061E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.777576382135E-04   1.228454535158E-05   0.000000000000E+00  -9.587097772476E-05   3.510612118578E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135039213428E-04  -1.391014898469E-05   0.000000000000E+00   1.165224648277E-04  -3.936421442321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.748952820149E-04   1.179970404805E-05   0.000000000000E+00  -9.304965473480E-05   1.660418150320E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.059696759890E-04  -1.333686705003E-05   0.000000000000E+00   1.122019253279E-04  -3.679688682746E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.721226329536E-04   1.132457213759E-05   0.000000000000E+00  -9.028045068441E-05  -1.419719925416E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.987435238946E-04  -1.278538369783E-05   0.000000000000E+00   1.080386986119E-04  -3.431475837516E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.694335919772E-04   1.085885356257E-05   0.000000000000E+00  -8.756107384295E-05  -1.897562186473E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918115586871E-04  -1.225476211696E-05   0.000000000000E+00   1.040256375385E-04  -3.191455516095E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.668223771555E-04   1.040227043645E-05   0.000000000000E+00  -8.488937515775E-05  -3.607307358720E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851627809972E-04  -1.174410927155E-05   0.000000000000E+00   1.001569240038E-04  -2.959349170415E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642835115283E-04   9.954562023918E-06   0.000000000000E+00  -8.226334158772E-05  -5.272116367316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.787883463512E-04  -1.125256863195E-05   0.000000000000E+00   9.642773071496E-05  -2.734915151947E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.618118113093E-04   9.515483763282E-06   0.000000000000E+00  -7.968108966692E-05  -6.892854752597E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.726794367841E-04  -1.077931491743E-05   0.000000000000E+00   9.283329582885E-05  -2.517917747463E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.594023744394E-04   9.084806332674E-06   0.000000000000E+00  -7.714085929595E-05  -8.470347363350E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.668254423984E-04  -1.032355369808E-05   0.000000000000E+00   8.936814218035E-05  -2.308101519985E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.570505694949E-04   8.662314762896E-06   0.000000000000E+00  -7.464100776212E-05  -1.000538085732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.612138676595E-04  -9.884524889534E-06   0.000000000000E+00   8.602604445633E-05  -2.105190488016E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547520249274E-04   8.247807586208E-06   0.000000000000E+00  -7.218000396961E-05  -1.149870608882E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558319725015E-04  -9.461506295766E-06   0.000000000000E+00   8.280073748436E-05  -1.908911387651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525026186312E-04   7.841096028668E-06   0.000000000000E+00  -6.975642288322E-05  -1.295104038024E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.506688204088E-04  -9.053813534211E-06   0.000000000000E+00   7.968678832364E-05  -1.719021832942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502984678416E-04   7.442003237972E-06   0.000000000000E+00  -6.736894017763E-05  -1.436306968516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.457161634554E-04  -8.660795611996E-06   0.000000000000E+00   7.667996221267E-05  -1.535321649408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481359193332E-04   7.050363546844E-06   0.000000000000E+00  -6.501632707813E-05  -1.573545064947E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.409675398160E-04  -8.281828706802E-06   0.000000000000E+00   7.377682597491E-05  -1.357639449356E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.460115399468E-04   6.666021776622E-06   0.000000000000E+00  -6.269744540957E-05  -1.706881256348E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.364163300388E-04  -7.916311889525E-06   0.000000000000E+00   7.097391676039E-05  -1.185805470594E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.439221073906E-04   6.288832567822E-06   0.000000000000E+00  -6.041124281427E-05  -1.836375922636E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320542745605E-04  -7.563666896835E-06   0.000000000000E+00   6.826711683466E-05  -1.019631479972E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418646013516E-04   5.918659745901E-06   0.000000000000E+00  -5.815674816295E-05  -1.962087071141E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278715295424E-04  -7.223341001101E-06   0.000000000000E+00   6.565168475540E-05  -8.589119670920E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398361948934E-04   5.555375722117E-06   0.000000000000E+00  -5.593306714766E-05  -2.084070503722E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238581057068E-04  -6.894809910744E-06   0.000000000000E+00   6.312286723682E-05  -7.034437936652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378342461112E-04   5.198860915029E-06   0.000000000000E+00  -5.373937802531E-05  -2.202379976520E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.200055062794E-04  -6.577577742561E-06   0.000000000000E+00   6.067658582143E-05  -5.530478765155E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.358562900882E-04   4.849003211175E-06   0.000000000000E+00  -5.157492755557E-05  -2.317067349583E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163073423421E-04  -6.271173800541E-06   0.000000000000E+00   5.830968522876E-05  -4.075767009044E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339000310919E-04   4.505697444665E-06   0.000000000000E+00  -4.943902707635E-05  -2.428182730063E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127585892338E-04  -5.975148077115E-06   0.000000000000E+00   5.601961100679E-05  -2.669037287593E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.319633350370E-04   4.168844907517E-06   0.000000000000E+00  -4.733104874727E-05  -2.535774606860E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.093541575537E-04  -5.689068043234E-06   0.000000000000E+00   5.380380708816E-05  -1.309041472488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.300442222080E-04   3.838352885915E-06   0.000000000000E+00  -4.525042194773E-05  -2.639889977840E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060878397527E-04  -5.412518124920E-06   0.000000000000E+00   5.165927838996E-05   5.589124931019E-09   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.281408602110E-04   3.514134217652E-06   0.000000000000E+00  -4.319662981308E-05  -2.740574470384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029523280297E-04  -5.145101298346E-06   0.000000000000E+00   4.958260407852E-05   1.276338693479E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262515571733E-04   3.196106873737E-06   0.000000000000E+00  -4.116920591726E-05  -2.837872454971E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.994019581371E-05  -4.886440860608E-06   0.000000000000E+00   4.757034964673E-05   2.504677951928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.243747551744E-04   2.884193566190E-06   0.000000000000E+00  -3.916773109879E-05  -2.931827151803E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.704501884987E-05  -4.636180511858E-06   0.000000000000E+00   4.561953035460E-05   3.691921172252E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225090239021E-04   2.578321370150E-06   0.000000000000E+00  -3.719183041170E-05  -3.022480731866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.426176713802E-05  -4.393982412623E-06   0.000000000000E+00   4.372776647783E-05   4.839180281265E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.206530545288E-04   2.278421373810E-06   0.000000000000E+00  -3.524117021467E-05  -3.109874411247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.158629737436E-05  -4.159524444211E-06   0.000000000000E+00   4.189306574526E-05   5.947434294869E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188056538005E-04   1.984428341939E-06   0.000000000000E+00  -3.331545537737E-05  -3.194048540390E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.901449375292E-05  -3.932498238101E-06   0.000000000000E+00   4.011346485226E-05   7.017641031538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169657383359E-04   1.696280401847E-06   0.000000000000E+00  -3.141442661477E-05  -3.275042687299E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.654169717790E-05  -3.712608594503E-06   0.000000000000E+00   3.838679502508E-05   8.050809424035E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.151323291297E-04   1.413918747063E-06   0.000000000000E+00  -2.953785793792E-05  -3.352895715589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.416271548341E-05  -3.499573905161E-06   0.000000000000E+00   3.671068944685E-05   9.047997303074E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133045462485E-04   1.137287355534E-06   0.000000000000E+00  -2.768555421414E-05  -3.427645857759E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.187233240706E-05  -3.293126735589E-06   0.000000000000E+00   3.508279473203E-05   1.001024735048E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.114816037213E-04   8.663327268029E-07   0.000000000000E+00  -2.585734884120E-05  -3.499330783337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.966591811514E-05  -3.093013719575E-06   0.000000000000E+00   3.350102053465E-05   1.093851232303E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096628046214E-04   6.010036354640E-07   0.000000000000E+00  -2.405310153052E-05  -3.567987662269E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.753964829516E-05  -2.898994446696E-06   0.000000000000E+00   3.196362574195E-05   1.183363049445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.078475363146E-04   3.412508961273E-07   0.000000000000E+00  -2.227269618241E-05  -3.633653224552E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.549018339583E-05  -2.710839919316E-06   0.000000000000E+00   3.046908340195E-05   1.269636773334E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060352659027E-04   8.702714647384E-08   0.000000000000E+00  -2.051603887432E-05  -3.696363814822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.351415154745E-05  -2.528331521284E-06   0.000000000000E+00   2.901586674491E-05   1.352748220839E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042255358212E-04  -1.617133581218E-07   0.000000000000E+00  -1.878305593380E-05  -3.756155443564E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.160789744525E-05  -2.351260853361E-06   0.000000000000E+00   2.760234524287E-05   1.432775513191E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024179596135E-04  -4.050149365136E-07   0.000000000000E+00  -1.707369211026E-05  -3.813063834159E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.976764164606E-05  -2.179429899350E-06   0.000000000000E+00   2.622684938522E-05   1.509797135623E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006122178642E-04  -6.429206600802E-07   0.000000000000E+00  -1.538790883564E-05  -3.867124466315E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.798980844844E-05  -2.012650860375E-06   0.000000000000E+00   2.488780481900E-05   1.583888019233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.880805428432E-05  -8.754725214904E-07   0.000000000000E+00  -1.372568256761E-05  -3.918372616161E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.627122605689E-05  -1.850745598175E-06   0.000000000000E+00   2.358381400303E-05   1.655117218795E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.700527195361E-05  -1.102711589864E-06   0.000000000000E+00  -1.208700321980E-05  -3.966843392886E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.460913288365E-05  -1.693544868756E-06   0.000000000000E+00   2.231365846157E-05   1.723547963612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.520372970961E-05  -1.324678156334E-06   0.000000000000E+00  -1.047187267121E-05  -4.012571772275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.300104622984E-05  -1.540887439698E-06   0.000000000000E+00   2.107624495410E-05   1.789239384258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.340333868006E-05  -1.541411868123E-06   0.000000000000E+00  -8.880303354581E-06  -4.055592627138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.144449423521E-05  -1.392619313883E-06   0.000000000000E+00   1.987049572775E-05   1.852249818197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.160405894540E-05  -1.752951856269E-06   0.000000000000E+00  -7.312316911318E-06  -4.095940755327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.993673157865E-05  -1.248593508372E-06   0.000000000000E+00   1.869523166751E-05   1.912640184386E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.980589635590E-05  -1.959336847515E-06   0.000000000000E+00  -5.767942935271E-06  -4.133650904196E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.847480558385E-05  -1.108670554531E-06   0.000000000000E+00   1.754919622659E-05   1.970473139940E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.800889945373E-05  -2.160605275360E-06   0.000000000000E+00  -4.247217764200E-06  -4.168757793561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.705601773583E-05  -9.727187987403E-07   0.000000000000E+00   1.643123888969E-05   2.025807667980E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.621315654333E-05  -2.356795376046E-06   0.000000000000E+00  -2.750183356064E-06  -4.201296135358E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.567818625593E-05  -8.406137459947E-07   0.000000000000E+00   1.534042062066E-05   2.078696140225E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.441879287259E-05  -2.547945279743E-06   0.000000000000E+00  -1.276886220618E-06  -4.231300651409E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.433941455304E-05  -7.122371407613E-07   0.000000000000E+00   1.427592342570E-05   2.129187162207E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.262596793375E-05  -2.734093094430E-06   0.000000000000E+00   1.726235873311E-07  -4.258806089022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.303787843435E-05  -5.874764700459E-07   0.000000000000E+00   1.323696734040E-05   2.177328114157E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.083487288199E-05  -2.915276980791E-06   0.000000000000E+00   1.598293412562E-06  -4.283847234449E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.177189471020E-05  -4.662244358843E-07   0.000000000000E+00   1.222283692903E-05   2.223164376142E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.904572806955E-05  -3.091535221208E-06   0.000000000000E+00   3.000068884631E-06  -4.306458924191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.053982382913E-05  -3.483781727901E-07   0.000000000000E+00   1.123284016849E-05   2.266740451553E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.725878067294E-05  -3.262906282816E-06   0.000000000000E+00   4.377894757251E-06  -4.326676055021E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.933972877290E-05  -2.338390715608E-07   0.000000000000E+00   1.026617141539E-05   2.308103875027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.547430244134E-05  -3.429428874366E-06   0.000000000000E+00   5.731715686131E-06  -4.344533591796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.816942924244E-05  -1.225135480449E-07   0.000000000000E+00   9.321930768846E-06   2.347304629324E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.369258753721E-05  -3.591141994713E-06   0.000000000000E+00   7.061476957177E-06  -4.360066573706E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.702705915112E-05  -1.431355151758E-08   0.000000000000E+00   8.399341719048E-06   2.384388895523E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.191395047250E-05  -3.748084980992E-06   0.000000000000E+00   8.367125173728E-06  -4.373310119351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.591125229046E-05   9.084401105402E-08   0.000000000000E+00   7.497824928321E-06   2.419397007408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.013872414804E-05  -3.900297546120E-06   0.000000000000E+00   9.648608885728E-06  -4.384299429869E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.482073742849E-05   1.930380219962E-07   0.000000000000E+00   6.616843219175E-06   2.452367980657E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.836725797444E-05  -4.047819815107E-06   0.000000000000E+00   1.090587918416E-05  -4.393069791183E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.375421954881E-05   2.923433712800E-07   0.000000000000E+00   5.755856936443E-06   2.483340790491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.659991608560E-05  -4.190692355790E-06   0.000000000000E+00   1.213889024846E-05  -4.399656574797E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.271065436443E-05   3.888314303019E-07   0.000000000000E+00   4.914428266422E-06   2.512351346644E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.483707564416E-05  -4.328956203736E-06   0.000000000000E+00   1.334759984892E-05  -4.404095237244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.168918283341E-05   4.825710194258E-07   0.000000000000E+00   4.092192618103E-06   2.539433332804E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.307912521139E-05  -4.462652885954E-06   0.000000000000E+00   1.453196982076E-05  -4.406421318938E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.068870963378E-05   5.736288171134E-07   0.000000000000E+00   3.288694450050E-06   2.564622965634E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.132646321849E-05  -4.591824437878E-06   0.000000000000E+00   1.569196648725E-05  -4.406670441413E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.970781160000E-05   6.620687387511E-07   0.000000000000E+00   2.503351086570E-06   2.587960089382E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.957949649549E-05  -4.716513419505E-06   0.000000000000E+00   1.682756105946E-05  -4.404878304169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.874514532852E-05   7.479511887398E-07   0.000000000000E+00   1.735608559859E-06   2.609483744766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.783863889030E-05  -4.836762924441E-06   0.000000000000E+00   1.793872998933E-05  -4.401080680182E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.779965656299E-05   8.313330596014E-07   0.000000000000E+00   9.850233894807E-07   2.629229807091E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.610430994519E-05  -4.952616590816E-06   0.000000000000E+00   1.902545530209E-05  -4.395313410973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.687038789254E-05   9.122680628446E-07   0.000000000000E+00   2.511926076079E-07   2.647232902877E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.437693365308E-05  -5.064118604256E-06   0.000000000000E+00   2.008772488710E-05  -4.387612400697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.595648734233E-05   9.908069977643E-07   0.000000000000E+00  -4.662419246750E-07   2.663526192225E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.265693727335E-05  -5.171313701565E-06   0.000000000000E+00   2.112553276612E-05  -4.378013609744E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.505738513024E-05   1.066998344504E-06   0.000000000000E+00  -1.167529607072E-06   2.678139556161E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.094475021740E-05  -5.274247170303E-06   0.000000000000E+00   2.213887932726E-05  -4.366553047451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.417270441545E-05   1.140889117623E-06   0.000000000000E+00  -1.852848024944E-06   2.691100730597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.924080298677E-05  -5.372964846154E-06   0.000000000000E+00   2.312777153829E-05  -4.353266764657E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.330200410167E-05   1.212525336817E-06   0.000000000000E+00  -2.522400454427E-06   2.702438124623E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.754552618624E-05  -5.467513108297E-06   0.000000000000E+00   2.409222312543E-05  -4.338190845223E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.244462296472E-05   1.281951888806E-06   0.000000000000E+00  -3.176475123781E-06   2.712182612684E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.585934957616E-05  -5.557938872620E-06   0.000000000000E+00   2.503225473671E-05  -4.321361397624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.159969092424E-05   1.349212026723E-06   0.000000000000E+00  -3.815442203237E-06   2.720367642139E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.418270119374E-05  -5.644289583288E-06   0.000000000000E+00   2.594789407523E-05  -4.302814545697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.076623112333E-05   1.414346770795E-06   0.000000000000E+00  -4.439714172254E-06   2.727028130830E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.251600652052E-05  -5.726613201439E-06   0.000000000000E+00   2.683917601297E-05  -4.282586419302E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.994339645254E-05   1.477394549455E-06   0.000000000000E+00  -5.049653186030E-06   2.732197496134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.085968770373E-05  -5.804958194426E-06   0.000000000000E+00   2.770614268343E-05  -4.260713144494E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.913070257022E-05   1.538391498784E-06   0.000000000000E+00  -5.645482374010E-06   2.735904762065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921416282447E-05  -5.879373521131E-06   0.000000000000E+00   2.854884355333E-05  -4.237230833496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.832794050739E-05   1.597372299653E-06   0.000000000000E+00  -6.227321971493E-06   2.738175698447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.757984521605E-05  -5.949908617552E-06   0.000000000000E+00   2.936733547590E-05  -4.212175574375E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.753493057396E-05   1.654370839564E-06   0.000000000000E+00  -6.795284241662E-06   2.739035843628E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.595714282438E-05  -6.016613380817E-06   0.000000000000E+00   3.016168272665E-05  -4.185583420595E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.675150818197E-05   1.709420420833E-06   0.000000000000E+00  -7.349477965321E-06   2.738510560506E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.434645761539E-05  -6.079538151496E-06   0.000000000000E+00   3.093195702076E-05  -4.157490380245E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.597756573699E-05   1.762553869163E-06   0.000000000000E+00  -7.889992361163E-06   2.736624462254E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.274818501907E-05  -6.138733695694E-06   0.000000000000E+00   3.167823751688E-05  -4.127932405340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.521282359093E-05   1.813803596435E-06   0.000000000000E+00  -8.416983842343E-06   2.733404291533E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.116271342239E-05  -6.194251185505E-06   0.000000000000E+00   3.240061080187E-05  -4.096945380791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445657620591E-05   1.863201186579E-06   0.000000000000E+00  -8.930770196574E-06   2.728882072930E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.959042368980E-05  -6.246142179561E-06   0.000000000000E+00   3.309917086621E-05  -4.064565113467E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.370797097814E-05   1.910776541842E-06   0.000000000000E+00  -9.431724542711E-06   2.723091755457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.803168872960E-05  -6.294458601748E-06   0.000000000000E+00   3.377401906162E-05  -4.030827321087E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.296660195743E-05   1.956557605645E-06   0.000000000000E+00  -9.920053568138E-06   2.716061897640E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.648687309096E-05  -6.339252720069E-06   0.000000000000E+00   3.442526404929E-05  -3.995767621273E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.223252507956E-05   2.000571171486E-06   0.000000000000E+00  -1.039579347220E-05   2.707815313326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495633259549E-05  -6.380577125119E-06   0.000000000000E+00   3.505302173406E-05  -3.959421520276E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.150574928902E-05   2.042843713720E-06   0.000000000000E+00  -1.085900076037E-05   2.698375386627E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.344041400427E-05  -6.418484706952E-06   0.000000000000E+00   3.565741518856E-05  -3.921824402132E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078613584223E-05   2.083401419221E-06   0.000000000000E+00  -1.130978931049E-05   2.687767375375E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.193945470891E-05  -6.453028633134E-06   0.000000000000E+00   3.623857456819E-05  -3.883011517570E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.007371022637E-05   2.122270084555E-06   0.000000000000E+00  -1.174821413943E-05   2.676014390330E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.045378246307E-05  -6.484262325157E-06   0.000000000000E+00   3.679663701255E-05  -3.843017973023E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936858389350E-05   2.159475388012E-06   0.000000000000E+00  -1.217430096172E-05   2.663138398500E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.898371512924E-05  -6.512239435289E-06   0.000000000000E+00   3.733174654392E-05  -3.801878719956E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.867056258454E-05   2.195042964969E-06   0.000000000000E+00  -1.258819105658E-05   2.649165366508E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752956046511E-05  -6.537013822970E-06   0.000000000000E+00   3.784405395087E-05  -3.759628543930E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797910143518E-05   2.228997944921E-06   0.000000000000E+00  -1.299015689123E-05   2.634125965787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.609161592678E-05  -6.558639531176E-06   0.000000000000E+00   3.833371666964E-05  -3.716302054171E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.729369206601E-05   2.261364336542E-06   0.000000000000E+00  -1.338045871097E-05   2.618050585694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.467016850143E-05  -6.577170762786E-06   0.000000000000E+00   3.880089865485E-05  -3.671933672967E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.661428703303E-05   2.292164984171E-06   0.000000000000E+00  -1.375918832747E-05   2.600963489989E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326549456123E-05  -6.592661856596E-06   0.000000000000E+00   3.924577024560E-05  -3.626557625408E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.594110284947E-05   2.321422320380E-06   0.000000000000E+00  -1.412634250248E-05   2.582885203864E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187785974135E-05  -6.605167263622E-06   0.000000000000E+00   3.966850802443E-05  -3.580207929252E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.527414103654E-05   2.349158823042E-06   0.000000000000E+00  -1.448199955273E-05   2.563839125093E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050751883709E-05  -6.614741523684E-06   0.000000000000E+00   4.006929467176E-05  -3.532918384861E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.461334327017E-05   2.375396785669E-06   0.000000000000E+00  -1.482626190016E-05   2.543849461112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.154715725079E-06  -6.621439241181E-06   0.000000000000E+00   4.044831881375E-05  -3.484722565526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395885470877E-05   2.400158313499E-06   0.000000000000E+00  -1.515915912385E-05   2.522937374423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.819683299040E-06  -6.625315062301E-06   0.000000000000E+00   4.080577486788E-05  -3.435653807800E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331076242954E-05   2.423465534644E-06   0.000000000000E+00  -1.548074426263E-05   2.501124731946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.502643426891E-06  -6.626423651472E-06   0.000000000000E+00   4.114186288303E-05  -3.385745202194E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266893938184E-05   2.445340514210E-06   0.000000000000E+00  -1.579115120885E-05   2.478436643638E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.203806924407E-06  -6.624819668194E-06   0.000000000000E+00   4.145678837601E-05  -3.335029583985E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203315390883E-05   2.465805061801E-06   0.000000000000E+00  -1.609055435610E-05   2.454900015770E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.923373546790E-06  -6.620557744509E-06   0.000000000000E+00   4.175076216468E-05  -3.283539524267E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140319747675E-05   2.484880497696E-06   0.000000000000E+00  -1.637912146029E-05   2.430541494195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.661531992163E-06  -6.613692462306E-06   0.000000000000E+00   4.202400019994E-05  -3.231307321362E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077910320426E-05   2.502587569416E-06   0.000000000000E+00  -1.665693309108E-05   2.405383818907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418459924110E-06  -6.604278331174E-06   0.000000000000E+00   4.227672339277E-05  -3.178364992253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016104553907E-05   2.518946830471E-06   0.000000000000E+00  -1.692401951957E-05   2.379447280165E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.943240057719E-07  -6.592369766415E-06   0.000000000000E+00   4.250915744084E-05  -3.124744264444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.549060831061E-06   2.533978887203E-06   0.000000000000E+00  -1.718046374059E-05   2.352754280326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010720053027E-06  -6.578021067680E-06   0.000000000000E+00   4.272153265377E-05  -3.070476568062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.943180404498E-06   2.547704273459E-06   0.000000000000E+00  -1.742635237460E-05   2.325327219599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.196527434279E-06  -6.561286397733E-06   0.000000000000E+00   4.291408377476E-05  -3.015593028014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.343526136813E-06   2.560143465804E-06   0.000000000000E+00  -1.766174022537E-05   2.297186680117E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.362964141195E-06  -6.542219761588E-06   0.000000000000E+00   4.308704980418E-05  -2.960124456761E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.750142488134E-06   2.571316935157E-06   0.000000000000E+00  -1.788671242802E-05   2.268354373813E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509906915379E-06  -6.520874986345E-06   0.000000000000E+00   4.324067382008E-05  -2.904101346962E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.163007385329E-06   2.581245073283E-06   0.000000000000E+00  -1.810138043218E-05   2.238853401494E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.637243142073E-06  -6.497305701168E-06   0.000000000000E+00   4.337520279885E-05  -2.847553864701E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.582091081398E-06   2.589948172921E-06   0.000000000000E+00  -1.830586016333E-05   2.208707267851E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.744870748874E-06  -6.471565317795E-06   0.000000000000E+00   4.349088743601E-05  -2.790511842791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.007366883962E-06   2.597446374560E-06   0.000000000000E+00  -1.850026827130E-05   2.177939271365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.832698093211E-06  -6.443707011510E-06   0.000000000000E+00   4.358798196669E-05  -2.733004774439E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.438871574735E-06   2.603759616819E-06   0.000000000000E+00  -1.868469946021E-05   2.146571110924E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.900643842125E-06  -6.413783702606E-06   0.000000000000E+00   4.366674398624E-05  -2.675061807100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876685613767E-06   2.608907710473E-06   0.000000000000E+00  -1.885923320146E-05   2.114623544124E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.948636843182E-06  -6.381848038354E-06   0.000000000000E+00   4.372743427186E-05  -2.616711736774E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.320889231125E-06   2.612910426077E-06   0.000000000000E+00  -1.902395033583E-05   2.082117081987E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097661599078E-05  -6.347952375243E-06   0.000000000000E+00   4.377031660428E-05  -2.557983002320E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.771557468618E-06   2.615787530273E-06   0.000000000000E+00  -1.917893488313E-05   2.049072111699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198453008224E-05  -6.312148762037E-06   0.000000000000E+00   4.379565759104E-05  -2.498903680275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.228754251893E-06   2.617558770740E-06   0.000000000000E+00  -1.932427621998E-05   2.015509059125E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297233766895E-05  -6.274488923052E-06   0.000000000000E+00   4.380372648959E-05  -2.439501479810E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.692532024227E-06   2.618243850941E-06   0.000000000000E+00  -1.946006954408E-05   1.981448222286E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.394000690380E-05  -6.235024242125E-06   0.000000000000E+00   4.379479503382E-05  -2.379803738008E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.162929468166E-06   2.617862426466E-06   0.000000000000E+00  -1.958641627634E-05   1.946910341283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.488751537907E-05  -6.193805746811E-06   0.000000000000E+00   4.376913725911E-05  -2.319837415354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.639973643385E-06   2.616434106504E-06   0.000000000000E+00  -1.970342309250E-05   1.911916780629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.581484996466E-05  -6.150884093691E-06   0.000000000000E+00   4.372702933287E-05  -2.259629091638E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123699386143E-06   2.613978420414E-06   0.000000000000E+00  -1.981119494869E-05   1.876488452075E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.672200663562E-05  -6.106309553279E-06   0.000000000000E+00   4.366874938160E-05  -2.199204961876E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.141770775819E-07   2.610514821766E-06   0.000000000000E+00  -1.990982446832E-05   1.840644516144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.760899030293E-05  -6.060131996400E-06   0.000000000000E+00   4.359457732592E-05  -2.138590832790E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114435704199E-07   2.606062729917E-06   0.000000000000E+00  -1.999941804036E-05   1.804405189503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847581463360E-05  -6.012400880345E-06   0.000000000000E+00   4.350479471217E-05  -2.077812119312E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.844522204553E-07   2.600641480039E-06   0.000000000000E+00  -2.008007795077E-05   1.767790247150E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.932250187289E-05  -5.963165235917E-06   0.000000000000E+00   4.339968454934E-05  -2.016893841420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.734238827634E-07   2.594270357983E-06   0.000000000000E+00  -2.015189233934E-05   1.730817624149E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.014908266075E-05  -5.912473654966E-06   0.000000000000E+00   4.327953114764E-05  -1.955860621297E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.355431759555E-06   2.586968628470E-06   0.000000000000E+00  -2.021496849100E-05   1.693506780318E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.095559584635E-05  -5.860374278220E-06   0.000000000000E+00   4.314461995837E-05  -1.894736680660E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.830429388118E-06   2.578755491613E-06   0.000000000000E+00  -2.026941190063E-05   1.655876466443E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174208830176E-05  -5.806914783966E-06   0.000000000000E+00   4.299523741811E-05  -1.833545838372E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.298360429887E-06   2.569650098063E-06   0.000000000000E+00  -2.031532454447E-05   1.617944677175E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.250861473073E-05  -5.752142376787E-06   0.000000000000E+00   4.283167079280E-05  -1.772311508267E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.759188598396E-06   2.559671554510E-06   0.000000000000E+00  -2.035281657143E-05   1.579730583457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.325523747929E-05  -5.696103777341E-06   0.000000000000E+00   4.265420802760E-05  -1.711056697305E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.212886142541E-06   2.548838896911E-06   0.000000000000E+00  -2.038200209215E-05   1.541253795254E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.398202634343E-05  -5.638845212077E-06   0.000000000000E+00   4.246313759660E-05  -1.649804003824E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.659398508268E-06   2.537171071410E-06   0.000000000000E+00  -2.040298484928E-05   1.502531636584E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.468905837529E-05  -5.580412403935E-06   0.000000000000E+00   4.225874835723E-05  -1.588575616163E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.098673887074E-06   2.524686973083E-06   0.000000000000E+00  -2.041586989023E-05   1.463581043223E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.537641768945E-05  -5.520850563186E-06   0.000000000000E+00   4.204132940623E-05  -1.527393311438E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.530686387757E-06   2.511405444097E-06   0.000000000000E+00  -2.042077336107E-05   1.424420463116E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.604419526870E-05  -5.460204378943E-06   0.000000000000E+00   4.181116993937E-05  -1.466278454573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.955396730075E-06   2.497345240604E-06   0.000000000000E+00  -2.041780563101E-05   1.385067270138E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.669248876869E-05  -5.398518011073E-06   0.000000000000E+00   4.156855911347E-05  -1.405251997521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.372766327515E-06   2.482525037920E-06   0.000000000000E+00  -2.040707741056E-05   1.345538321295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.732140232416E-05  -5.335835082532E-06   0.000000000000E+00   4.131378591144E-05  -1.344334478715E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.782767543576E-06   2.466963432910E-06   0.000000000000E+00  -2.038870429773E-05   1.305850900139E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.793104635345E-05  -5.272198672404E-06   0.000000000000E+00   4.104713901123E-05  -1.283546022809E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.185363536180E-06   2.450678939818E-06   0.000000000000E+00  -2.036279770022E-05   1.266020868761E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.852153736495E-05  -5.207651309009E-06   0.000000000000E+00   4.076890665625E-05  -1.222906340478E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.580522846035E-06   2.433689996659E-06   0.000000000000E+00  -2.032947102866E-05   1.226064144230E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.909299776234E-05  -5.142234963794E-06   0.000000000000E+00   4.047937652970E-05  -1.162434728529E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.968228536910E-06   2.416014956381E-06   0.000000000000E+00  -2.028884381007E-05   1.185998365085E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964555565379E-05  -5.075991045583E-06   0.000000000000E+00   4.017883563289E-05  -1.102150070208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.348460813039E-06   2.397672066343E-06   0.000000000000E+00  -2.024103420452E-05   1.145840250831E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.017934465749E-05  -5.008960395045E-06   0.000000000000E+00   3.986757016415E-05  -1.042070835624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.721191913972E-06   2.378679470758E-06   0.000000000000E+00  -2.018615629356E-05   1.105604484113E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.069450371306E-05  -4.941183280081E-06   0.000000000000E+00   3.954586540420E-05  -9.822150825022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.086401846215E-06   2.359055219465E-06   0.000000000000E+00  -2.012432716799E-05   1.065306213659E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.119117688951E-05  -4.872699390855E-06   0.000000000000E+00   3.921400560064E-05  -9.226004568930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.444073241166E-06   2.338817263873E-06   0.000000000000E+00  -2.005566460306E-05   1.024960253437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.166951319988E-05  -4.803547836246E-06   0.000000000000E+00   3.887227386018E-05  -8.632441943682E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.794199555852E-06   2.317983446891E-06   0.000000000000E+00  -1.998029109912E-05   9.845829611494E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.212966641147E-05  -4.733767139726E-06   0.000000000000E+00   3.852095203957E-05  -8.041631211002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.136770203603E-06   2.296571488789E-06   0.000000000000E+00  -1.989832648911E-05   9.441892364641E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.257179486293E-05  -4.663395236273E-06   0.000000000000E+00   3.816032064276E-05  -7.453736552955E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.471775424672E-06   2.274598992918E-06   0.000000000000E+00  -1.980989020354E-05   9.037932116268E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.299606127992E-05  -4.592469469345E-06   0.000000000000E+00   3.779065871932E-05  -6.868918086849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.799207630408E-06   2.252083444500E-06   0.000000000000E+00  -1.971510186483E-05   8.634084402938E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340263259361E-05  -4.521026588603E-06   0.000000000000E+00   3.741224376794E-05  -6.287331883406E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011906308666E-05   2.229042208612E-06   0.000000000000E+00  -1.961408209999E-05   8.230485166401E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.379167976150E-05  -4.449102747282E-06   0.000000000000E+00   3.702535163976E-05  -5.709129983240E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.043134616536E-05   2.205492523179E-06   0.000000000000E+00  -1.950695482036E-05   7.827290302739E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416337759011E-05  -4.376733500925E-06   0.000000000000E+00   3.663025644915E-05  -5.134460419182E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073605906425E-05   2.181451488656E-06   0.000000000000E+00  -1.939384186300E-05   7.424635249188E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.451790455907E-05  -4.303953805543E-06   0.000000000000E+00   3.622723048346E-05  -4.563467236156E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103320573752E-05   2.156936070004E-06   0.000000000000E+00  -1.927486484721E-05   7.022648492592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.485544264808E-05  -4.230798016633E-06   0.000000000000E+00   3.581654411824E-05  -3.996290514850E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.132279283458E-05   2.131963094445E-06   0.000000000000E+00  -1.915014560518E-05   6.621455526892E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.517617716786E-05  -4.157299888519E-06   0.000000000000E+00   3.539846573538E-05  -3.433066395970E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.160482992099E-05   2.106549248372E-06   0.000000000000E+00  -1.901980632380E-05   6.221179753055E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.548029658891E-05  -4.083492573713E-06   0.000000000000E+00   3.497326164259E-05  -2.873927105398E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187933156540E-05   2.080711072853E-06   0.000000000000E+00  -1.888397096240E-05   5.821954611804E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.576799237853E-05  -4.009408622886E-06   0.000000000000E+00   3.454119599788E-05  -2.319000981527E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214631469392E-05   2.054464957931E-06   0.000000000000E+00  -1.874276350993E-05   5.423912859810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.603945883541E-05  -3.935079985085E-06   0.000000000000E+00   3.410253073575E-05  -1.768412503060E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.240579588455E-05   2.027827138358E-06   0.000000000000E+00  -1.859630615223E-05   5.027167780495E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.629489292980E-05  -3.860538008065E-06   0.000000000000E+00   3.365752549632E-05  -1.222282318187E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265779472834E-05   2.000813693520E-06   0.000000000000E+00  -1.844472141829E-05   4.631832436658E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.653449414547E-05  -3.785813439309E-06   0.000000000000E+00   3.320643755895E-05  -6.807272756533E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290233305924E-05   1.973440545440E-06   0.000000000000E+00  -1.828813161396E-05   4.238015584221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.675846432353E-05  -3.710936426689E-06   0.000000000000E+00   3.274952177536E-05  -1.438604549184E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.313943901068E-05   1.945723454978E-06   0.000000000000E+00  -1.812666160259E-05   3.845848284734E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.696700751017E-05  -3.635936520312E-06   0.000000000000E+00   3.228703051017E-05   3.882087996741E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336914002548E-05   1.917678013912E-06   0.000000000000E+00  -1.796043411987E-05   3.455439604807E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.716032980644E-05  -3.560842673539E-06   0.000000000000E+00   3.181921357917E-05   9.153748472772E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359146581520E-05   1.889319646018E-06   0.000000000000E+00  -1.778957165676E-05   3.066895482217E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.733863922062E-05  -3.485683245270E-06   0.000000000000E+00   3.134631819476E-05   1.437535714549E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.380644797913E-05   1.860663605211E-06   0.000000000000E+00  -1.761419610774E-05   2.680315899488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.750214552486E-05  -3.410486001866E-06   0.000000000000E+00   3.086858891179E-05   1.954593060992E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401412177681E-05   1.831724972000E-06   0.000000000000E+00  -1.743443021893E-05   2.295808635957E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.765106011139E-05  -3.335278119343E-06   0.000000000000E+00   3.038626757561E-05   2.466452142899E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.421452374265E-05   1.802518650577E-06   0.000000000000E+00  -1.725039568267E-05   1.913472328214E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.778559585678E-05  -3.260086186360E-06   0.000000000000E+00   2.989959327563E-05   2.973021775633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440769268581E-05   1.773059367622E-06   0.000000000000E+00  -1.706221393757E-05   1.533404352602E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.790596698196E-05  -3.184936206389E-06   0.000000000000E+00   2.940880229670E-05   3.474214296971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459367133112E-05   1.743361669768E-06   0.000000000000E+00  -1.687000763336E-05   1.155711241989E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.801238892292E-05  -3.109853601319E-06   0.000000000000E+00   2.891412807882E-05   3.969945527313E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.477250149445E-05   1.713439918223E-06   0.000000000000E+00  -1.667389633684E-05   7.804772838800E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.810507819802E-05  -3.034863214224E-06   0.000000000000E+00   2.841580117409E-05   4.460134731306E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494422745463E-05   1.683308290982E-06   0.000000000000E+00  -1.647399940210E-05   4.077875359722E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.818425228144E-05  -2.959989313091E-06   0.000000000000E+00   2.791404921019E-05   4.944704577293E-06
Spline
52  4.6
2.646759947901638e+00  4.201104723047592e+00  -5.086478946357348e-02
2.00000  2.05000  2.845406631239929e-01  -8.877377182165920e-01  1.174814318408633e+00  -7.381993345167164e-01
2.05000  2.10000  2.429985380923704e-01  -7.757927813846045e-01  1.064084418231126e+00  -6.947582897723600e-01
2.10000  2.15000  2.067822652824963e-01  -6.745950267347840e-01  9.598706747652714e-01  -6.578248509350827e-01
2.15000  2.20000  1.753699625263035e-01  -5.835416456402703e-01  8.611969471250094e-01  -6.191477043236382e-01
2.20000  2.25000  1.482684791490619e-01  -5.020655587101963e-01  7.683247914764632e-01  -5.809377828993925e-01
2.25000  2.30000  1.250133959693809e-01  -4.295901129342956e-01  6.811841240415546e-01  -5.426026685021283e-01
2.30000  2.35000  1.051690252992073e-01  -3.655412205439064e-01  5.997937237662356e-01  -5.043011008094621e-01
2.35000  2.40000  8.832841094382632e-02  -3.093441064233535e-01  5.241485586448159e-01  -4.659905392709146e-01
2.40000  2.45000  7.411332820186187e-02  -2.604241796034039e-01  4.542499777541790e-01  -4.276824064118141e-01
2.45000  2.50000  6.217428386527558e-02  -2.182067998760744e-01  3.900976167924065e-01  -3.893735526806222e-01
2.50000  2.55000  5.219051621936784e-02  -1.821173398419385e-01  3.316915838903134e-01  -3.510651537584262e-01
2.55000  2.60000  4.386999504277692e-02  -1.515811701060955e-01  2.790318108265497e-01  -3.127556564721825e-01
2.60000  2.65000  3.694942160747946e-02  -1.260236564469818e-01  2.321184623557220e-01  -2.744500978325482e-01
2.65000  2.70000  3.119422867879063e-02  -1.048701859451537e-01  1.909509476808399e-01  -2.361298829721191e-01
2.70000  2.75000  2.639858051536350e-02  -8.754606529936056e-02  1.555314652350219e-01  -1.978643543484961e-01
2.75000  2.80000  2.238537286918948e-02  -7.347690143347213e-02  1.258518120827476e-01  -1.593947369929816e-01
2.80000  2.85000  1.900623298559863e-02  -6.208718075264477e-02  1.019426015338004e-01  -1.216867883365272e-01
2.85000  2.90000  1.614151960325881e-02  -5.280557151178863e-02  8.368958328332127e-02  -8.113625361191683e-02
2.90000  2.95000  1.370032295417620e-02  -4.504513508554591e-02  7.151914524153379e-02  -5.956119292992765e-02
2.95000  3.00000  1.161941891388649e-02  -3.833992950836695e-02  6.258496630204459e-02  -5.696160534071368e-02
3.00000  3.05000  9.851764653555669e-03  -3.250864491821787e-02  5.404072550093757e-02  -5.151943452741559e-02
3.05000  3.10000  8.354994292081197e-03  -2.749096812707975e-02  4.631281032182526e-02  -4.683892198950460e-02
3.10000  3.15000  7.090373046283079e-03  -2.321097900981848e-02  3.928697202339953e-02  -4.195435957437244e-02
3.15000  3.20000  6.022797230903860e-03  -1.959693950428634e-02  3.299381808724369e-02  -3.712433839259664e-02
3.20000  3.25000  5.120794258608573e-03  -1.657599023350643e-02  2.742516732835416e-02  -3.228020215465541e-02
3.25000  3.30000  4.356522639984808e-03  -1.407557501683094e-02  2.258313700515586e-02  -2.743798490806138e-02
3.30000  3.35000  3.705771983542645e-03  -1.202304620312582e-02  1.846743926894667e-02  -2.260220675208449e-02
3.35000  3.40000  3.147962995714708e-03  -1.034581882687177e-02  1.507710825613398e-02  -1.773875324254510e-02
3.40000  3.45000  2.666147480856138e-03  -8.971148650577469e-03  1.241629526975222e-02  -1.297956205646759e-02
3.45000  3.50000  2.247008341244584e-03  -7.826865839025749e-03  1.046936096128208e-02  -7.830996930074101e-03
3.50000  3.55000  1.880859577080244e-03  -6.838662219873099e-03  9.294711421770964e-03  -5.281798595831671e-03
3.55000  3.60000  1.561503019816538e-03  -5.948804567164743e-03  8.502441632396216e-03  -5.331973929830377e-03
3.60000  3.65000  1.284652398798062e-03  -5.138550208398845e-03  7.702645542921656e-03  -4.992754695281535e-03
3.65000  3.70000  1.046357407898514e-03  -4.405731314321294e-03  6.953732338629428e-03  -4.757873420919160e-03
3.70000  3.75000  8.428604388514071e-04  -3.746042131115242e-03  6.240051325491550e-03  -4.495034874356992e-03
3.75000  3.80000  6.705965812500798e-04  -3.155749760123766e-03  5.565796094338004e-03  -4.239687456411391e-03
3.80000  3.85000  5.261936225476856e-04  -2.630967806613053e-03  4.929842975876298e-03  -3.982332796202006e-03
3.85000  3.90000  4.064720480571979e-04  -2.167851004996936e-03  4.332493056445993e-03  -3.725515976423954e-03
3.90000  3.95000  3.084450409514134e-04  -1.762543069175517e-03  3.773665659982402e-03  -3.468555037187527e-03
3.95000  4.00000  2.293184822629447e-04  -1.411190665956182e-03  3.253382404404270e-03  -3.211632735353465e-03
4.00000  4.05000  1.664909508842273e-04  -1.109939671030907e-03  2.771637494101253e-03  -2.954700003369704e-03
4.05000  4.10000  1.175537235675141e-04  -8.549361716460551e-04  2.328432493595798e-03  -2.697770354581320e-03
4.10000  4.15000  8.029077492487826e-05  -6.423261999458357e-04  1.923766940408602e-03  -2.440838803167625e-03
4.15000  4.20000  5.267877742821169e-05  -4.682557969287306e-04  1.557641119933453e-03  -2.183911779031494e-03
4.20000  4.25000  3.288710140922992e-05  -3.288710232781219e-04  1.230054353078730e-03  -1.926968548468353e-03
4.25000  4.30000  1.927781505946214e-05  -2.203178520837619e-04  9.410090708084781e-04  -1.670085616254549e-03
4.30000  4.35000  1.040568443026345e-05  -1.387425871248234e-04  6.904962283702967e-04  -1.412977697155678e-03
4.35000  4.40000  5.018173432803572e-06  -8.029029701646152e-05  4.785495737969457e-04  -1.156709427175194e-03
4.40000  4.45000  2.055443838075931e-06  -4.111066034058047e-05  3.050431597206642e-04  -8.973075476583084e-04
4.45000  4.50000  6.503552768912825e-07  -1.733615097595142e-05  1.704470275719184e-04  -6.496004571524316e-04
4.50000  4.55000  1.284652398794543e-07  -5.163451647402845e-06  7.300695899905404e-05  -3.582478201138993e-04
4.55000  4.60000  8.029077492709841e-09  -5.496143983516933e-07  1.926978598196932e-05  -4.794388022908844e-04  7.218207666358500e-03  -4.450166450697138e-02


==> anc/F-C.skf <==
0.020000 1000
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.172646515428E+00  -1.829944815897E+00   0.000000000000E+00   2.449818775722E-01  -1.315278387520E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.493215799140E-01   8.805702900056E-01   0.000000000000E+00  -2.598227118383E-01   8.130577844145E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099913369011E+00  -1.796805122062E+00   0.000000000000E+00   2.863836023663E-01  -1.269585231548E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.312374085234E-01   8.738916388784E-01   0.000000000000E+00  -2.728082035962E-01   8.081311713820E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.028193107547E+00  -1.763395030894E+00   0.000000000000E+00   3.279160764208E-01  -1.229733308888E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.127052787440E-01   8.669877866363E-01   0.000000000000E+00  -2.856787415515E-01   8.032727286939E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.576862105529E-01  -1.729798544107E+00   0.000000000000E+00   3.693212124813E-01  -1.195220904537E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.937677103388E-01   8.598695581422E-01   0.000000000000E+00  -2.984155574667E-01   7.984850997575E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.885664870675E-01  -1.696093341366E+00   0.000000000000E+00   4.103681306161E-01  -1.165557785754E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.744663661084E-01   8.525477282781E-01   0.000000000000E+00  -3.110002678405E-01   7.937688333288E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.209829563324E-01  -1.662351018881E+00   0.000000000000E+00   4.508519518232E-01  -1.140270723223E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.548419560305E-01   8.450329956951E-01   0.000000000000E+00  -3.234149896332E-01   7.891226724641E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.550617241493E-01  -1.628637348251E+00   0.000000000000E+00   4.905924220947E-01  -1.118907482595E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.349341559684E-01   8.373359592181E-01   0.000000000000E+00  -3.356424386153E-01   7.845438237233E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.909078298770E-01  -1.595012549545E+00   0.000000000000E+00   5.294324270906E-01  -1.101039582519E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.147815396239E-01   8.294670967322E-01   0.000000000000E+00  -3.476660116999E-01   7.800282058835E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.286070438443E-01  -1.561531573501E+00   0.000000000000E+00   5.672364455157E-01  -1.086264062464E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.944215224971E-01   8.214367463824E-01   0.000000000000E+00  -3.594698546274E-01   7.755706779824E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.682275992358E-01  -1.528244388397E+00   0.000000000000E+00   6.038889794054E-01  -1.074204460627E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.738903166933E-01   8.132550899189E-01   0.000000000000E+00  -3.710389163575E-01   7.711652469347E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.098218463456E-01  -1.495196267736E+00   0.000000000000E+00   6.392929913344E-01  -1.064511166939E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.532228955039E-01   8.049321380345E-01   0.000000000000E+00  -3.823589914744E-01   7.668052552812E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.534278205272E-01  -1.462428075456E+00   0.000000000000E+00   6.733683717403E-01  -1.056861287155E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.324529667658E-01   7.964777175404E-01   0.000000000000E+00  -3.934167518550E-01   7.624835498518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.990707181488E-01  -1.429976545779E+00   0.000000000000E+00   7.060504538517E-01  -1.050958129917E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.116129540855E-01   7.879014602394E-01   0.000000000000E+00  -4.041997687758E-01   7.581926322831E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.467642773769E-01  -1.397874555309E+00   0.000000000000E+00   7.372885889762E-01  -1.046530408643E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.907339850877E-01   7.792127933622E-01   0.000000000000E+00  -4.146965265578E-01   7.539247924309E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965120625912E-01  -1.366151385330E+00   0.000000000000E+00   7.670447910402E-01  -1.043331233394E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.698458859170E-01   7.704209314386E-01   0.000000000000E+00  -4.248964287660E-01   7.496722257774E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.483086526781E-01  -1.334832972741E+00   0.000000000000E+00   7.952924562260E-01  -1.041136953937E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.489771812919E-01   7.615348694870E-01   0.000000000000E+00  -4.347897978990E-01   7.454271359607E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.021407344487E-01  -1.303942148448E+00   0.000000000000E+00   8.220151612283E-01  -1.039745903639E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.281550994667E-01   7.525633774094E-01   0.000000000000E+00  -4.443678694242E-01   7.411818235537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.579881030651E-01  -1.273498862542E+00   0.000000000000E+00   8.472055419945E-01  -1.038977084345E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.074055815197E-01   7.435149954892E-01   0.000000000000E+00  -4.536227809348E-01   7.369287622038E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.158245719229E-01  -1.243520396053E+00   0.000000000000E+00   8.708642536071E-01  -1.038668824516E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.867532944342E-01   7.343980308958E-01   0.000000000000E+00  -4.625475571319E-01   7.326606632122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.561879505030E-02  -1.214021559493E+00   0.000000000000E+00   8.929990110641E-01  -1.038677436533E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.662216474922E-01   7.252205551054E-01   0.000000000000E+00  -4.711360912651E-01   7.283705295896E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.733500595391E-02  -1.185014878800E+00   0.000000000000E+00   9.136237098729E-01  -1.038875893741E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.458328115422E-01   7.159904021553E-01   0.000000000000E+00  -4.793831235992E-01   7.240517005777E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.336779326426E-04  -1.156510769503E+00   0.000000000000E+00   9.327576244670E-01  -1.039152543256E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.256077407462E-01   7.067151676546E-01   0.000000000000E+00  -4.872842174151E-01   7.196978875706E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.362788793423E-02  -1.128517700014E+00   0.000000000000E+00   9.504246814383E-01  -1.039409866644E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.055661964478E-01   6.974022084803E-01   0.000000000000E+00  -4.948357329965E-01   7.153032023160E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.639503988423E-02  -1.101042344921E+00   0.000000000000E+00   9.666528035146E-01  -1.039563297031E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857267728378E-01   6.880586430922E-01   0.000000000000E+00  -5.020348000041E-01   7.108621782173E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.741530977796E-02  -1.074089729023E+00   0.000000000000E+00   9.814733192659E-01  -1.039540098130E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.661069241273E-01   6.786913524053E-01   0.000000000000E+00  -5.088792885929E-01   7.063697855005E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.267379966713E-01  -1.047663362700E+00   0.000000000000E+00   9.949204328404E-01  -1.039278308043E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.467229929638E-01   6.693069811650E-01   0.000000000000E+00  -5.153677795846E-01   7.018214409545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.544137922524E-01  -1.021765369058E+00   0.000000000000E+00   1.007030747734E+00  -1.038725748562E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.275902398562E-01   6.599119397711E-01   0.000000000000E+00  -5.214995339725E-01   6.972130128963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.804944417905E-01  -9.963966032422E-01   0.000000000000E+00   1.017842838712E+00  -1.037839099161E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.087228733958E-01   6.505124065043E-01   0.000000000000E+00  -5.272744619982E-01   6.925408219605E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.050324356089E-01  -9.715567642170E-01   0.000000000000E+00   1.027396866462E+00  -1.036583033837E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.901340810836E-01   6.411143301106E-01   0.000000000000E+00  -5.326930920123E-01   6.878016382623E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280807275380E-01  -9.472444993523E-01   0.000000000000E+00   1.035734230259E+00  -1.034929418427E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.718360605934E-01   6.317234327032E-01   0.000000000000E+00  -5.377565393021E-01   6.829926754332E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496924780906E-01  -9.234575021407E-01   0.000000000000E+00   1.042897254727E+00  -1.032856565792E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.538400513204E-01   6.223452129439E-01   0.000000000000E+00  -5.424664750450E-01   6.781115819838E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.699208210702E-01  -9.001926033908E-01   0.000000000000E+00   1.048928907526E+00  -1.030348546294E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.361563660779E-01   6.129849494715E-01   0.000000000000E+00  -5.468250955248E-01   6.731564304061E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.888186528852E-01  -8.774458562480E-01   0.000000000000E+00   1.053872545443E+00  -1.027394551045E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187944228243E-01   6.036477045437E-01   0.000000000000E+00  -5.508350917287E-01   6.681257043855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.064384440161E-01  -8.552126153926E-01   0.000000000000E+00   1.057771686812E+00  -1.023988305493E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017627763111E-01   5.943383278651E-01   0.000000000000E+00  -5.544996194249E-01   6.630182844573E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.228320719620E-01  -8.334876107531E-01   0.000000000000E+00   1.060669808459E+00  -1.020127530934E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.506914955994E-02   5.850614605749E-01   0.000000000000E+00  -5.578222698065E-01   6.578334324070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.380506747225E-01  -8.122650160562E-01   0.000000000000E+00   1.062610165518E+00  -1.015813451499E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.872046508528E-02   5.758215393688E-01   0.000000000000E+00  -5.608070407724E-01   6.525707746808E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.521445235734E-01  -7.915385125194E-01   0.000000000000E+00   1.063635632491E+00  -1.011050344086E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272287578845E-02   5.666228007349E-01   0.000000000000E+00  -5.634583089048E-01   6.472302850449E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.651629136826E-01  -7.713013479694E-01   0.000000000000E+00   1.063788563999E+00  -1.005845128626E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.708179546149E-02   5.574692852818E-01   0.000000000000E+00  -5.657808021917E-01   6.418122667043E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.771540710076E-01  -7.515463916588E-01   0.000000000000E+00   1.063110673647E+00  -1.000206996011E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.180192884438E-02   5.483648421413E-01   0.000000000000E+00  -5.677795735342E-01   6.363173340653E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.881650739352E-01  -7.322661850277E-01   0.000000000000E+00   1.061642929511E+00  -9.941470710524E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.887301188544E-03   5.393131334287E-01   0.000000000000E+00  -5.694599750691E-01   6.307463943062E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.982417882236E-01  -7.134529886561E-01   0.000000000000E+00   1.059425464795E+00  -9.876781078826E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.658712714279E-03   5.303176387455E-01   0.000000000000E+00  -5.708276333295E-01   6.251006288987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.074288139467E-01  -6.950988256236E-01   0.000000000000E+00   1.056497502318E+00  -9.808142153279E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.183336007229E-02   5.213816597101E-01   0.000000000000E+00  -5.718884252625E-01   6.193814752012E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.157694432966E-01  -6.771955214955E-01   0.000000000000E+00   1.052897291584E+00  -9.735706098958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.563448223207E-02   5.125083245046E-01   0.000000000000E+00  -5.726484551132E-01   6.135906082336E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.233056282306E-01  -6.597347411341E-01   0.000000000000E+00   1.048662057266E+00  -9.659633941737E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.906048743884E-02   5.037005924260E-01   0.000000000000E+00  -5.731140321825E-01   6.077299227228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.300779570651E-01  -6.427080225246E-01   0.000000000000E+00   1.043827958051E+00  -9.580093585985E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.211032423840E-02   4.949612584311E-01   0.000000000000E+00  -5.732916494606E-01   6.018015154963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.361256391996E-01  -6.261068078019E-01   0.000000000000E+00   1.038430054852E+00  -9.497258046645E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.478345553544E-02   4.862929576661E-01   0.000000000000E+00  -5.731879631338E-01   5.958076682901E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.414864972209E-01  -6.099224716425E-01   0.000000000000E+00   1.032502287469E+00  -9.411303878195E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.707983332021E-02   4.776981699725E-01   0.000000000000E+00  -5.728097729602E-01   5.897508310235E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.461969656822E-01  -5.941463471921E-01   0.000000000000E+00   1.026077458859E+00  -9.322409783776E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.899987407174E-02   4.691792243616E-01   0.000000000000E+00  -5.721640035056E-01   5.836336055850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.502920958934E-01  -5.787697496829E-01   0.000000000000E+00   1.019187226214E+00  -9.230755389078E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105444348428E-01   4.607383034510E-01   0.000000000000E+00  -5.712576862285E-01   5.774587301645E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.538055660892E-01  -5.637839978853E-01   0.000000000000E+00   1.011862098119E+00  -9.136520166866E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217147900293E-01   4.523774478569E-01   0.000000000000E+00  -5.700979424028E-01   5.712290641598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.567696963776E-01  -5.491804335368E-01   0.000000000000E+00   1.004131437099E+00  -9.039882498582E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325126088250E-01   4.440985605364E-01   0.000000000000E+00  -5.686919668621E-01   5.649475736759E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.592154678976E-01  -5.349504388866E-01   0.000000000000E+00   9.960234669320E-01  -8.941018860625E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.429399333583E-01   4.359034110770E-01   0.000000000000E+00  -5.670470125501E-01   5.586173176332E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.611725456542E-01  -5.210854524736E-01   0.000000000000E+00   9.875652841234E-01  -8.840103123926E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529991575094E-01   4.277936399256E-01   0.000000000000E+00  -5.651703758591E-01   5.522414344924E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.626693045286E-01  -5.075769832664E-01   0.000000000000E+00   9.787828730187E-01  -8.737305955924E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.626930064010E-01   4.197707625570E-01   0.000000000000E+00  -5.630693827382E-01   5.458231296011E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.637328579949E-01  -4.944166232801E-01   0.000000000000E+00   9.697011240426E-01  -8.632794314972E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.720245165567E-01   4.118361735765E-01   0.000000000000E+00  -5.607513755518E-01   5.393656631616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.643890891146E-01  -4.815960587716E-01   0.000000000000E+00   9.603438546152E-01  -8.526731028236E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.809970167184E-01   4.039911507545E-01   0.000000000000E+00  -5.582237006670E-01   5.328723388174E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.646626834093E-01  -4.691070801245E-01   0.000000000000E+00   9.507338323249E-01  -8.419274444314E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.896141093145E-01   3.962368589902E-01   0.000000000000E+00  -5.554936967501E-01   5.263464928513E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.645771632476E-01  -4.569415905167E-01   0.000000000000E+00   9.408927999808E-01  -8.310578152884E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.978796525680E-01   3.885743542042E-01   0.000000000000E+00  -5.525686837504E-01   5.197914839874E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.641549234152E-01  -4.450916134639E-01   0.000000000000E+00   9.308415021979E-01  -8.200790764239E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.057977432342E-01   3.810045871553E-01   0.000000000000E+00  -5.494559525495E-01   5.132106837845E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.634172675681E-01  -4.335492993248E-01   0.000000000000E+00   9.205997132076E-01  -8.090055742044E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.133726999567E-01   3.735284071838E-01   0.000000000000E+00  -5.461627552543E-01   5.066074676102E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.623844452982E-01  -4.223069308496E-01   0.000000000000E+00   9.101862656097E-01  -7.978511283346E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.206090472284E-01   3.661465658767E-01   0.000000000000E+00  -5.426962961120E-01   4.999852061798E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.610756895672E-01  -4.113569278527E-01   0.000000000000E+00   8.996190798174E-01  -7.866290240218E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275114999470E-01   3.588597206568E-01   0.000000000000E+00  -5.390637230250E-01   4.933472576446E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.595092542925E-01  -4.006918510752E-01   0.000000000000E+00   8.889151939701E-01  -7.753520078188E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.340849485497E-01   3.516684382935E-01   0.000000000000E+00  -5.352721196439E-01   4.866969602150E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577024518937E-01  -3.903044053108E-01   0.000000000000E+00   8.780907941145E-01  -7.640322866734E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.403344447159E-01   3.445731983359E-01   0.000000000000E+00  -5.313284980162E-01   4.800376252992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.556716906261E-01  -3.801874418537E-01   0.000000000000E+00   8.671612444777E-01  -7.526815297824E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.462651876237E-01   3.375743964668E-01   0.000000000000E+00  -5.272397917709E-01   4.733725311406E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.534325115547E-01  -3.703339603339E-01   0.000000000000E+00   8.561411176755E-01  -7.413108728602E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518825107459E-01   3.306723477794E-01   0.000000000000E+00  -5.230128498160E-01   4.667049169367E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509996250366E-01  -3.607371099907E-01   0.000000000000E+00   8.450442247205E-01  -7.299309244968E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571918691733E-01   3.238672899748E-01   0.000000000000E+00  -5.186544305291E-01   4.600379774199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.483869465979E-01  -3.513901904356E-01   0.000000000000E+00   8.338836447118E-01  -7.185517742970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.621988274503E-01   3.171593864832E-01   0.000000000000E+00  -5.141711964199E-01   4.533748578823E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.456076321102E-01  -3.422866519581E-01   0.000000000000E+00   8.226717541021E-01  -7.071830025169E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.669090479103E-01   3.105487295057E-01   0.000000000000E+00  -5.095697092452E-01   4.467186496269E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.426741121816E-01  -3.334200954155E-01   0.000000000000E+00   8.114202554549E-01  -6.958336909594E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713282794960E-01   3.040353429815E-01   0.000000000000E+00  -5.048564255562E-01   4.400723858257E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.395981256949E-01  -3.247842717484E-01   0.000000000000E+00   8.001402056190E-01  -6.845124349050E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.754623470525E-01   2.976191854768E-01   0.000000000000E+00  -5.000376926590E-01   4.334390377670E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.363907524346E-01  -3.163730811630E-01   0.000000000000E+00   7.888420432550E-01  -6.732273558825E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.793171410784E-01   2.913001530005E-01   0.000000000000E+00  -4.951197449689E-01   4.268215114746E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.330624447569E-01  -3.081805720144E-01   0.000000000000E+00   7.775356156651E-01  -6.619861151001E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.828986079232E-01   2.850780817428E-01   0.000000000000E+00  -4.901087007422E-01   4.202226446806E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.296230582678E-01  -3.002009394238E-01   0.000000000000E+00   7.662302048837E-01  -6.507959273890E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.862127404164E-01   2.789527507426E-01   0.000000000000E+00  -4.850105591645E-01   4.136452041349E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.260818814791E-01  -2.924285236638E-01   0.000000000000E+00   7.549345529957E-01  -6.396635755087E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.892655689165E-01   2.729238844804E-01   0.000000000000E+00  -4.798311977818E-01   4.070918832344E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.224476644273E-01  -2.848578083355E-01   0.000000000000E+00   7.436568866603E-01  -6.285954247088E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.920631527673E-01   2.669911554001E-01   0.000000000000E+00  -4.745763702545E-01   4.005652999555E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.187286462403E-01  -2.774834183670E-01   0.000000000000E+00   7.324049408209E-01  -6.175974374280E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946115721485E-01   2.611541863603E-01   0.000000000000E+00  -4.692517044204E-01   3.940679950743E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.149325816491E-01  -2.703001178554E-01   0.000000000000E+00   7.211859815928E-01  -6.066751880487E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.969169203091E-01   2.554125530156E-01   0.000000000000E+00  -4.638627006495E-01   3.876024306581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.110667664447E-01  -2.633028077755E-01   0.000000000000E+00   7.100068283220E-01  -5.958338776168E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.989852961709E-01   2.497657861298E-01   0.000000000000E+00  -4.584147304765E-01   3.811709888139E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.071380618865E-01  -2.564865235758E-01   0.000000000000E+00   6.988738748162E-01  -5.850783484622E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.008227972917E-01   2.442133738215E-01   0.000000000000E+00  -4.529130354952E-01   3.747759706792E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.031529180730E-01  -2.498464326782E-01   0.000000000000E+00   6.877931097537E-01  -5.744130986636E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.024355131756E-01   2.387547637439E-01   0.000000000000E+00  -4.473627265018E-01   3.684195956406E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.991173962903E-01  -2.433778319008E-01   0.000000000000E+00   6.767701362772E-01  -5.638422963010E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.038295189203E-01   2.333893651993E-01   0.000000000000E+00  -4.417687828727E-01   3.621040007666E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.950371903577E-01  -2.370761448172E-01   0.000000000000E+00   6.658101907864E-01  -5.533697934603E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050108691902E-01   2.281165511904E-01   0.000000000000E+00  -4.361360521635E-01   3.558312404425E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.909176469904E-01  -2.309369190677E-01   0.000000000000E+00   6.549181609427E-01  -5.429991399476E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.059855925042E-01   2.229356604083E-01   0.000000000000E+00  -4.304692499180E-01   3.496032861933E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.867637852061E-01  -2.249558236331E-01   0.000000000000E+00   6.440986029057E-01  -5.327335966954E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.067596858291E-01   2.178459991602E-01   0.000000000000E+00  -4.247729596730E-01   3.434220266833E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.825803148011E-01  -2.191286460860E-01   0.000000000000E+00   6.333557578187E-01  -5.225761488218E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.073391094680E-01   2.128468432365E-01   0.000000000000E+00  -4.190516331482E-01   3.372892678808E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.783716539255E-01  -2.134512898257E-01   0.000000000000E+00   6.226935675642E-01  -5.125295183440E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.077297822332E-01   2.079374397186E-01   0.000000000000E+00  -4.133095906109E-01   3.312067333763E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.741419457838E-01  -2.079197713083E-01   0.000000000000E+00   6.121156898192E-01  -5.025961765146E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.079375768959E-01   2.031170087306E-01   0.000000000000E+00  -4.075510214030E-01   3.251760648439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.698950744995E-01  -2.025302172811E-01   0.000000000000E+00   6.016255124171E-01  -4.927783557843E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.079683159019E-01   1.983847451327E-01   0.000000000000E+00  -4.017799846208E-01   3.191988226348E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.656346801666E-01  -1.972788620255E-01   0.000000000000E+00   5.912261670593E-01  -4.830780613805E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.078277673444E-01   1.937398201612E-01   0.000000000000E+00  -3.960004099381E-01   3.132764864947E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.613641731262E-01  -1.921620446189E-01   0.000000000000E+00   5.809205423876E-01  -4.734970824931E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.075216411871E-01   1.891813830135E-01   0.000000000000E+00  -3.902160985624E-01   3.074104563932E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.570867474964E-01  -1.871762062176E-01   0.000000000000E+00   5.707112964477E-01  -4.640370030748E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.070555857261E-01   1.847085623806E-01   0.000000000000E+00  -3.844307243156E-01   3.016020534595E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.528053939908E-01  -1.823178873696E-01   0.000000000000E+00   5.606008685607E-01  -4.546992122515E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.064351842850E-01   1.803204679280E-01   0.000000000000E+00  -3.786478348301E-01   2.958525210121E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.485229120515E-01  -1.775837253580E-01   0.000000000000E+00   5.505914906434E-01  -4.454849143502E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.056659521334E-01   1.760161917268E-01   0.000000000000E+00  -3.728708528524E-01   2.901630256777E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.442419213321E-01  -1.729704515817E-01   0.000000000000E+00   5.406851979789E-01  -4.363951385431E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.047533336223E-01   1.717948096343E-01   0.000000000000E+00  -3.671030776458E-01   2.845346585897E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.399648725597E-01  -1.684748889760E-01   0.000000000000E+00   5.308838394671E-01  -4.274307481176E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.037026995277E-01   1.676553826281E-01   0.000000000000E+00  -3.613476864854E-01   2.789684366584E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.356940577999E-01  -1.640939494744E-01   0.000000000000E+00   5.211890873905E-01  -4.185924493803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.025193445957E-01   1.635969580919E-01   0.000000000000E+00  -3.556077362369E-01   2.734653039084E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.314316201539E-01  -1.598246315172E-01   0.000000000000E+00   5.116024467109E-01  -4.098808001968E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.012084852815E-01   1.596185710564E-01   0.000000000000E+00  -3.498861650135E-01   2.680261328730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271795629213E-01  -1.556640176061E-01   0.000000000000E+00   5.021252638876E-01  -4.012962181786E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997752576759E-01   1.557192453950E-01   0.000000000000E+00  -3.441857939039E-01   2.626517260428E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.229397582389E-01  -1.516092719080E-01   0.000000000000E+00   4.927587352982E-01  -3.928389885268E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982247156121E-01   1.518979949760E-01   0.000000000000E+00  -3.385093287640E-01   2.573428173590E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.187139552382E-01  -1.476576379088E-01   0.000000000000E+00   4.835039151989E-01  -3.845092715389E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965618289453E-01   1.481538247720E-01   0.000000000000E+00  -3.328593620686E-01   2.521000737495E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.145037877185E-01  -1.438064361184E-01   0.000000000000E+00   4.743617233518E-01  -3.763071097912E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947914820007E-01   1.444857319287E-01   0.000000000000E+00  -3.272383748153E-01   2.469240966983E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.103107813891E-01  -1.400530618291E-01   0.000000000000E+00   4.653329522063E-01  -3.682324349989E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.929184721816E-01   1.408927067920E-01   0.000000000000E+00  -3.216487384758E-01   2.418154238468E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.061363606774E-01  -1.363949829236E-01   0.000000000000E+00   4.564182737439E-01  -3.602850745761E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.909475087331E-01   1.373737338962E-01   0.000000000000E+00  -3.160927169897E-01   2.367745306197E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019818551211E-01  -1.328297377411E-01   0.000000000000E+00   4.476182460156E-01  -3.524647578904E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.888832116535E-01   1.339277929142E-01   0.000000000000E+00  -3.105724687958E-01   2.318018318717E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.978485053852E-01  -1.293549329915E-01   0.000000000000E+00   4.389333192894E-01  -3.447711222377E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.867301107502E-01   1.305538595695E-01   0.000000000000E+00  -3.050900488957E-01   2.268976835516E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937374689055E-01  -1.259682417270E-01   0.000000000000E+00   4.303638418987E-01  -3.372037185295E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.844926448317E-01   1.272509065120E-01   0.000000000000E+00  -2.996474109462E-01   2.220623843780E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.896498251712E-01  -1.226674013656E-01   0.000000000000E+00   4.219100658222E-01  -3.297620167200E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.821751610326E-01   1.240179041585E-01   0.000000000000E+00  -2.942464093746E-01   2.172961775247E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.855865806806E-01  -1.194502117670E-01   0.000000000000E+00   4.135721519370E-01  -3.224454109714E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.797819142642E-01   1.208538214980E-01   0.000000000000E+00  -2.888888015152E-01   2.125992523104E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815486735731E-01  -1.163145333623E-01   0.000000000000E+00   4.053501750176E-01  -3.152532245705E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.773170667871E-01   1.177576268641E-01   0.000000000000E+00  -2.835762497609E-01   2.079717458913E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.775369779599E-01  -1.132582853357E-01   0.000000000000E+00   3.972441284667E-01  -3.081847146072E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747846878998E-01   1.147282886739E-01   0.000000000000E+00  -2.783103237277E-01   2.034137449514E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.735523079633E-01  -1.102794438585E-01   0.000000000000E+00   3.892539288139E-01  -3.012390764276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.721887537385E-01   1.117647761353E-01   0.000000000000E+00  -2.730925024283E-01   1.989252873896E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.695954214856E-01  -1.073760403726E-01   0.000000000000E+00   3.813794199720E-01  -2.944154478597E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.695331471834E-01   1.088660599234E-01   0.000000000000E+00  -2.679241764516E-01   1.945063639994E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.656670237245E-01  -1.045461599256E-01   0.000000000000E+00   3.736203772478E-01  -2.877129132330E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.668216578664E-01   1.060311128264E-01   0.000000000000E+00  -2.628066501443E-01   1.901569201394E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.617677704347E-01  -1.017879395557E-01   0.000000000000E+00   3.659765112007E-01  -2.811305072067E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.640579822765E-01   1.032589103623E-01   0.000000000000E+00  -2.577411437930E-01   1.858768573918E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.578982709747E-01  -9.909956672447E-02   0.000000000000E+00   3.584474712274E-01  -2.746672183882E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.612457239576E-01   1.005484313672E-01   0.000000000000E+00  -2.527287958031E-01   1.816660352075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.540590911213E-01  -9.647927779849E-02   0.000000000000E+00   3.510328490475E-01  -2.683219927836E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583883937939E-01   9.789865855553E-02   0.000000000000E+00  -2.477706648726E-01   1.775242725346E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502507557029E-01  -9.392535657541E-02   0.000000000000E+00   3.437321819082E-01  -2.620937370670E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554894103807E-01   9.530857905384E-02   0.000000000000E+00  -2.428677321568E-01   1.734513494295E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464737510248E-01  -9.143613285909E-02   0.000000000000E+00   3.365449557182E-01  -2.559813216862E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.525521004735E-01   9.277718490779E-02   0.000000000000E+00  -2.380209034244E-01   1.694470086488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.427285271305E-01  -8.900998107706E-02   0.000000000000E+00   3.294706079638E-01  -2.499835838100E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495796995144E-01   9.030347356430E-02   0.000000000000E+00  -2.332310111999E-01   1.655109572191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390154998896E-01  -8.664531894440E-02   0.000000000000E+00   3.225085305185E-01  -2.440993301235E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465753522295E-01   8.788644832872E-02   0.000000000000E+00  -2.284988168922E-01   1.616428679855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.353350529428E-01  -8.434060616571E-02   0.000000000000E+00   3.156580722690E-01  -2.383273394859E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.435421132944E-01   8.552511879813E-02   0.000000000000E+00  -2.238250129065E-01   1.578423811356E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.316875394959E-01  -8.209434318416E-02   0.000000000000E+00   3.089185416461E-01  -2.326663654447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.404829480649E-01   8.321850127145E-02   0.000000000000E+00  -2.192102247388E-01   1.541091056986E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280732839843E-01  -7.990506996710E-02   0.000000000000E+00   3.022892090308E-01  -2.271151386296E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.374007333677E-01   8.096561913698E-02   0.000000000000E+00  -2.146550130499E-01   1.504426210185E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.244925836204E-01  -7.777136483272E-02   0.000000000000E+00   2.957693090232E-01  -2.216723690159E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.342982583485E-01   7.876550323810E-02   0.000000000000E+00  -2.101598757183E-01   1.468424782003E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.209457098226E-01  -7.569184331421E-02   0.000000000000E+00   2.893580426137E-01  -2.163367480772E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.311782253740E-01   7.661719221786E-02   0.000000000000E+00  -2.057252498706E-01   1.433082015286E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174329095417E-01  -7.366515706207E-02   0.000000000000E+00   2.830545792714E-01  -2.111069508253E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.280432509849E-01   7.451973284293E-02   0.000000000000E+00  -2.013515138879E-01   1.398392898569E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.139544064919E-01  -7.168999278184E-02   0.000000000000E+00   2.768580589133E-01  -2.059816377460E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.248958668950E-01   7.247218030786E-02   0.000000000000E+00  -1.970389893864E-01   1.364352179687E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.105104022958E-01  -6.976507120622E-02   0.000000000000E+00   2.707675937876E-01  -2.009594566343E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.217385210358E-01   7.047359851992E-02   0.000000000000E+00  -1.927879431720E-01   1.330954379082E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.071010775462E-01  -6.788914610141E-02   0.000000000000E+00   2.647822702720E-01  -1.960390443351E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.185735786413E-01   6.852306036548E-02   0.000000000000E+00  -1.885985891673E-01   1.298193802810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037265927900E-01  -6.606100330883E-02   0.000000000000E+00   2.589011506193E-01  -1.912190283926E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154033233709E-01   6.661964795821E-02   0.000000000000E+00  -1.844710903100E-01   1.266064555238E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.003870894539E-01  -6.427945981210E-02   0.000000000000E+00   2.531232745689E-01  -1.864980286191E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.122299584686E-01   6.476245287005E-02   0.000000000000E+00  -1.804055604224E-01   1.234560551440E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.970826906965E-01  -6.254336284232E-02   0.000000000000E+00   2.474476609461E-01  -1.818746585728E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.090556079534E-01   6.295057634516E-02   0.000000000000E+00  -1.764020660502E-01   1.203675529274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938135022059E-01  -6.085158900844E-02   0.000000000000E+00   2.418733091806E-01  -1.773475269699E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.058823178402E-01   6.118312949771E-02   0.000000000000E+00  -1.724606282709E-01   1.173403061148E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.905796129526E-01  -5.920304345654E-02   0.000000000000E+00   2.363992007187E-01  -1.729152390107E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.027120573883E-01   5.945923349389E-02   0.000000000000E+00  -1.685812244705E-01   1.143736565471E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.873810958801E-01  -5.759665905986E-02   0.000000000000E+00   2.310243004484E-01  -1.685763976446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995467203734E-01   5.777801971874E-02   0.000000000000E+00  -1.647637900883E-01   1.114669317791E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842180085668E-01  -5.603139563050E-02   0.000000000000E+00   2.257475579873E-01  -1.643296047631E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.963881263830E-01   5.613862992838E-02   0.000000000000E+00  -1.610082203292E-01   1.086194461613E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.810903938328E-01  -5.450623916323E-02   0.000000000000E+00   2.205679089978E-01  -1.601734623311E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.932380221316E-01   5.454021638809E-02   0.000000000000E+00  -1.573143718425E-01   1.058305018912E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.779982803236E-01  -5.302020109754E-02   0.000000000000E+00   2.154842763676E-01  -1.561065734555E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.900980827926E-01   5.298194199671E-02   0.000000000000E+00  -1.536820643682E-01   1.030993900322E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749416830478E-01  -5.157231761003E-02   0.000000000000E+00   2.104955714180E-01  -1.521275433973E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.869699133466E-01   5.146298039800E-02   0.000000000000E+00  -1.501110823489E-01   1.004253915017E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.719206038907E-01  -5.016164892632E-02   0.000000000000E+00   2.056006950210E-01  -1.482349805273E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.838550499432E-01   4.998251607931E-02   0.000000000000E+00  -1.466011765078E-01   9.780777802879E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.689350321034E-01  -4.878727865459E-02   0.000000000000E+00   2.007985386531E-01  -1.444274972262E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807549612729E-01   4.853974445808E-02   0.000000000000E+00  -1.431520653929E-01   9.524581308009E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.659849447526E-01  -4.744831314472E-02   0.000000000000E+00   1.960879854800E-01  -1.407037107419E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.776710499497E-01   4.713387195664E-02   0.000000000000E+00  -1.397634368869E-01   9.273875275608E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.630703071619E-01  -4.614388086462E-02   0.000000000000E+00   1.914679113175E-01  -1.370622439870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.746046539004E-01   4.576411606579E-02   0.000000000000E+00  -1.364349496819E-01   9.028584665663E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.601910733222E-01  -4.487313179679E-02   0.000000000000E+00   1.869371855998E-01  -1.335017263020E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.715570477597E-01   4.442970539747E-02   0.000000000000E+00  -1.331662347209E-01   8.788633871693E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.573471862832E-01  -4.363523685844E-02   0.000000000000E+00   1.824946723154E-01  -1.300207941639E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.685294442696E-01   4.312987972716E-02   0.000000000000E+00  -1.299568966036E-01   8.553946801385E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.545385785305E-01  -4.242938733428E-02   0.000000000000E+00   1.781392308678E-01  -1.266180918591E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655229956805E-01   4.186389002624E-02   0.000000000000E+00  -1.268065149582E-01   8.324446954315E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.517651723430E-01  -4.125479433226E-02   0.000000000000E+00   1.738697169505E-01  -1.232922721139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.625387951535E-01   4.063099848478E-02   0.000000000000E+00  -1.237146457792E-01   8.100057496804E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.490268801361E-01  -4.011068825224E-02   0.000000000000E+00   1.696849833287E-01  -1.200419966856E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595778781616E-01   3.943047852526E-02   0.000000000000E+00  -1.206808227303E-01   7.880701333948E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.463236047905E-01  -3.899631827546E-02   0.000000000000E+00   1.655838806479E-01  -1.168659369177E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.566412238888E-01   3.826161480741E-02   0.000000000000E+00  -1.177045584132E-01   7.666301178855E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.436552399679E-01  -3.791095186855E-02   0.000000000000E+00   1.615652581865E-01  -1.137627742591E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.537297566250E-01   3.712370322472E-02   0.000000000000E+00  -1.147853456028E-01   7.456779619162E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.410216704188E-01  -3.685387430132E-02   0.000000000000E+00   1.576279645679E-01  -1.107312007497E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.508443471568E-01   3.601605089294E-02   0.000000000000E+00  -1.119226584483E-01   7.252059180848E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.384227722646E-01  -3.582438818359E-02   0.000000000000E+00   1.537708484523E-01  -1.077699194739E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479858141514E-01   3.493797613084E-02   0.000000000000E+00  -1.091159536409E-01   7.052062389426E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.358584133024E-01  -3.482181301052E-02   0.000000000000E+00   1.499927592130E-01  -1.048776449803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451549255330E-01   3.388880843378E-02   0.000000000000E+00  -1.063646715479E-01   6.856711828536E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333284532570E-01  -3.384548472768E-02   0.000000000000E+00   1.462925475561E-01  -1.020531036781E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.423523998510E-01   3.286788844019E-02   0.000000000000E+00  -1.036682373145E-01   6.665930196013E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.308327440614E-01  -3.289475530618E-02   0.000000000000E+00   1.426690661399E-01  -9.929503419653E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.395789076385E-01   3.187456789143E-02   0.000000000000E+00  -1.010260619320E-01   6.479640357463E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.283711301078E-01  -3.196899233274E-02   0.000000000000E+00   1.391211701797E-01  -9.660218772668E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.368350727599E-01   3.090820958542E-02   0.000000000000E+00  -9.843754327457E-02   6.297765397425E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259434485063E-01  -3.106757860804E-02   0.000000000000E+00   1.356477179738E-01  -9.397332832818E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.341214737469E-01   2.996818732413E-02   0.000000000000E+00  -9.590206710340E-02   6.120228668147E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.235495293202E-01  -3.018991176390E-02   0.000000000000E+00   1.322475714654E-01  -9.140723321251E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.314386451220E-01   2.905388585545E-02   0.000000000000E+00  -9.341900803953E-02   5.946953836049E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211891958099E-01  -2.933540388570E-02   0.000000000000E+00   1.289195967477E-01  -8.890269301776E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287870787090E-01   2.816470080966E-02   0.000000000000E+00  -9.098773050546E-02   5.777864925924E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188622646651E-01  -2.850348114852E-02   0.000000000000E+00   1.256626645503E-01  -8.645851202926E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261672249288E-01   2.730003863071E-02   0.000000000000E+00  -8.860758963596E-02   5.612886362928E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165685462316E-01  -2.769358346489E-02   0.000000000000E+00   1.224756507199E-01  -8.407350841213E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.235794940803E-01   2.645931650274E-02   0.000000000000E+00  -8.627793215856E-02   5.451943012418E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143078447313E-01  -2.690516414167E-02   0.000000000000E+00   1.193574366570E-01  -8.174651440138E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.210242576061E-01   2.564196227194E-02   0.000000000000E+00  -8.399809724410E-02   5.294960217694E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.120799584834E-01  -2.613768954641E-02   0.000000000000E+00   1.163069097439E-01  -7.947637647909E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185018493417E-01   2.484741436417E-02   0.000000000000E+00  -8.176741732789E-02   5.141863835697E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.098846801175E-01  -2.539063878512E-02   0.000000000000E+00   1.133229637671E-01  -7.726195553318E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.160125667478E-01   2.407512169852E-02   0.000000000000E+00  -7.958521890192E-02   4.992580270728E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077217967798E-01  -2.466350338822E-02   0.000000000000E+00   1.104044992902E-01  -7.510212699611E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.135566721251E-01   2.332454359701E-02   0.000000000000E+00  -7.745082327856E-02   4.847036506227E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055910903408E-01  -2.395578700496E-02   0.000000000000E+00   1.075504240123E-01  -7.299578096521E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111343938114E-01   2.259514969074E-02   0.000000000000E+00  -7.536354732623E-02   4.705160134686E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034923375996E-01  -2.326700510721E-02   0.000000000000E+00   1.047596531567E-01  -7.094182231268E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.087459273606E-01   2.188641982273E-02   0.000000000000E+00  -7.332270417777E-02   4.566879385729E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014253104733E-01  -2.259668470386E-02   0.000000000000E+00   1.020311097603E-01  -6.893917076927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063914367018E-01   2.119784394762E-02   0.000000000000E+00  -7.132760391161E-02   4.432123152441E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.938977620301E-02  -2.194436405692E-02   0.000000000000E+00   9.936372501755E-02  -6.698676100420E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040710552807E-01   2.052892202844E-02   0.000000000000E+00  -6.937755420668E-02   4.300821015966E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.738549753901E-02  -2.130959241235E-02   0.000000000000E+00   9.675643856289E-02  -6.508354268075E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.017848871799E-01   1.987916393072E-02   0.000000000000E+00  -6.747186097130E-02   4.172903268463E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.541223292915E-02  -2.069192973582E-02   0.000000000000E+00   9.420819876333E-02  -6.322848050431E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.953300822100E-02   1.924808931413E-02   0.000000000000E+00  -6.560982894666E-02   4.048300934440E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.346973671033E-02  -2.009094645304E-02   0.000000000000E+00   9.171796298251E-02  -6.142055425511E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.731546704514E-02   1.863522752176E-02   0.000000000000E+00  -6.379076228551E-02   3.926945790539E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.155775928377E-02  -1.950622320266E-02   0.000000000000E+00   8.928469782965E-02  -5.965875880906E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.513228617401E-02   1.804011746734E-02   0.000000000000E+00  -6.201396510643E-02   3.808770383821E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.967604730123E-02  -1.893735058963E-02   0.000000000000E+00   8.690737938605E-02  -5.794210414509E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.298346305006E-02   1.746230752052E-02   0.000000000000E+00  -6.027874202436E-02   3.693708048585E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.782434384019E-02  -1.838392895099E-02   0.000000000000E+00   8.458499344820E-02  -5.626961534351E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.086897105604E-02   1.690135539041E-02   0.000000000000E+00  -5.858439865784E-02   3.581692921800E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.600238858018E-02  -1.784556812333E-02   0.000000000000E+00   8.231653571935E-02  -5.464033257152E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.878876051363E-02   1.635682800751E-02   0.000000000000E+00  -5.693024211361E-02   3.472659957168E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.420991797199E-02  -1.732188721927E-02   0.000000000000E+00   8.010101199292E-02  -5.305331105950E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.674275966113E-02   1.582830140425E-02   0.000000000000E+00  -5.531558144887E-02   3.366544937888E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.244666540911E-02  -1.681251441041E-02   0.000000000000E+00   7.793743836490E-02  -5.150762106792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.473087561012E-02   1.531536059423E-02   0.000000000000E+00  -5.373972811209E-02   3.263284488159E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.071236139638E-02  -1.631708671125E-02   0.000000000000E+00   7.582484136539E-02  -5.000234784339E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.275299528094E-02   1.481759945040E-02   0.000000000000E+00  -5.220199636259E-02   3.162816083472E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.900673371338E-02  -1.583524977561E-02   0.000000000000E+00   7.376225814432E-02  -4.853659156644E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.080898631715E-02   1.433462058219E-02   0.000000000000E+00  -5.070170366959E-02   3.065078059734E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.732950757722E-02  -1.536665769056E-02   0.000000000000E+00   7.174873658083E-02  -4.710946729385E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.889869797870E-02   1.386603521190E-02   0.000000000000E+00  -4.923817109124E-02   2.970009621269E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.568040580094E-02  -1.491097278429E-02   0.000000000000E+00   6.978333544165E-02  -4.572010488684E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.702196201415E-02   1.341146305035E-02   0.000000000000E+00  -4.781072363414E-02   2.877550847744E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.405914895409E-02  -1.446786543051E-02   0.000000000000E+00   6.786512449062E-02  -4.436764893994E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.517859351174E-02   1.297053217192E-02   0.000000000000E+00  -4.641869059386E-02   2.787642700056E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.246545551228E-02  -1.403701386500E-02   0.000000000000E+00   6.599318459011E-02  -4.305125869481E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.336839172937E-02   1.254287888925E-02   0.000000000000E+00  -4.506140587705E-02   2.700227025233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.089904201676E-02  -1.361810400033E-02   0.000000000000E+00   6.416660780792E-02  -4.177010795221E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.159114090386E-02   1.212814762747E-02   0.000000000000E+00  -4.373820830558E-02   2.615246560371E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.935962321737E-02  -1.321082925104E-02   0.000000000000E+00   6.238449749413E-02  -4.052338497687E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.984661103918E-02   1.172599079836E-02   0.000000000000E+00  -4.244844190326E-02   2.532644935674E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.784691222650E-02  -1.281489035823E-02   0.000000000000E+00   6.064596836990E-02  -3.931029239536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.813455867417E-02   1.133606867429E-02   0.000000000000E+00  -4.119145616567E-02   2.452366676607E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.636062065791E-02  -1.242999522356E-02   0.000000000000E+00   5.895014658531E-02  -3.813004708982E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.645472762956E-02   1.095804926221E-02   0.000000000000E+00  -3.996660631360E-02   2.374357205228E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.490045877639E-02  -1.205585874060E-02   0.000000000000E+00   5.729616977854E-02  -3.698188008460E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.480684973467E-02   1.059160817772E-02   0.000000000000E+00  -3.877325353046E-02   2.298562840711E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.346613563139E-02  -1.169220263801E-02   0.000000000000E+00   5.568318712306E-02  -3.586503642971E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.319064553391E-02   1.023642851931E-02   0.000000000000E+00  -3.761076518447E-02   2.224930799117E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.205735919928E-02  -1.133875532041E-02   0.000000000000E+00   5.411035937054E-02  -3.477877507882E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.160582497320E-02   9.892200742901E-03   0.000000000000E+00  -3.647851503568E-02   2.153409192435E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.067383651644E-02  -1.099525171686E-02   0.000000000000E+00   5.257685888649E-02  -3.372236876331E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.005208806653E-02   9.558622536734E-03   0.000000000000E+00  -3.537588342877E-02   2.083947026937E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.931527381236E-02  -1.066143313020E-02   0.000000000000E+00   5.108186965340E-02  -3.269510386161E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.852912554298E-02   9.235398696691E-03   0.000000000000E+00  -3.430225747163E-02   2.016494200870E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.798137664119E-02  -1.033704709180E-02   0.000000000000E+00   4.962458731106E-02  -3.169628026669E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.703661947426E-02   8.922241002152E-03   0.000000000000E+00  -3.325703120063E-02   1.951001501526E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.667185000751E-02  -1.002184722044E-02   0.000000000000E+00   4.820421914737E-02  -3.072521124574E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.557424388318E-02   8.618868092425E-03   0.000000000000E+00  -3.223960573266E-02   1.887420601722E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.538639849201E-02  -9.715593081672E-03   0.000000000000E+00   4.681998410111E-02  -2.978122330372E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.414166533308E-02   8.325005343846E-03   0.000000000000E+00  -3.124938940460E-02   1.825704055713E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.412472637555E-02  -9.418050053097E-03   0.000000000000E+00   4.547111275641E-02  -2.886365603603E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.273854349871E-02   8.040384747601E-03   0.000000000000E+00  -3.028579790071E-02   1.765805294575E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.288653775766E-02  -9.128989191758E-03   0.000000000000E+00   4.415684733477E-02  -2.797186198637E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.136453171869E-02   7.764744788337E-03   0.000000000000E+00  -2.934825436810E-02   1.707678621090E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.167153667399E-02  -8.848187105006E-03   0.000000000000E+00   4.287644166112E-02  -2.710520649358E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.001927752980E-02   7.497830323606E-03   0.000000000000E+00  -2.843618952101E-02   1.651279204143E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.047942721225E-02  -8.575425823451E-03   0.000000000000E+00   4.162916114321E-02  -2.626306754377E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.870242318346E-02   7.239392464230E-03   0.000000000000E+00  -2.754904173416E-02   1.596563072685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.930991362385E-02  -8.310492678676E-03   0.000000000000E+00   4.041428274839E-02  -2.544483561739E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.741360614468E-02   6.989188455592E-03   0.000000000000E+00  -2.668625712558E-02   1.543487109267E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.816270043416E-02  -8.053180181023E-03   0.000000000000E+00   3.923109494749E-02  -2.464991353165E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.615245957369E-02   6.746981559952E-03   0.000000000000E+00  -2.584728962938E-02   1.492009043179E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.703749254938E-02  -7.803285902615E-03   0.000000000000E+00   3.807889768534E-02  -2.387771628932E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.491861279062E-02   6.512540939781E-03   0.000000000000E+00  -2.503160105877E-02   1.442087443219E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.593399536086E-02  -7.560612362979E-03   0.000000000000E+00   3.695700232015E-02  -2.312767090989E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.371169172355E-02   6.285641542216E-03   0.000000000000E+00  -2.423866115984E-02   1.393681710114E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.485191484691E-02  -7.324966914632E-03   0.000000000000E+00   3.586473157954E-02  -2.239921629184E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.253131934011E-02   6.066063984599E-03   0.000000000000E+00  -2.346794765632E-02   1.346752068617E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.379095767407E-02  -7.096161634117E-03   0.000000000000E+00   3.480141948531E-02  -2.169180301724E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.137711606315E-02   5.853594441226E-03   0.000000000000E+00  -2.271894628582E-02   1.301259559302E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.275083129020E-02  -6.874013214980E-03   0.000000000000E+00   3.376641131734E-02  -2.100489324061E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.024870017054E-02   5.648024531253E-03   0.000000000000E+00  -2.199115082783E-02   1.257166030076E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.173124402224E-02  -6.658342861662E-03   0.000000000000E+00   3.275906351029E-02  -2.033796047364E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914568817967E-02   5.449151207865E-03   0.000000000000E+00  -2.128406312387E-02   1.214434127437E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.073190516703E-02  -6.448976186392E-03   0.000000000000E+00   3.177874360405E-02  -1.969048945280E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.806769521673E-02   5.256776648679E-03   0.000000000000E+00  -2.059719309006E-02   1.173027287485E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.975252507791E-02  -6.245743110843E-03   0.000000000000E+00   3.082483016797E-02  -1.906197597534E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.701433537128E-02   5.070708147447E-03   0.000000000000E+00  -1.993005872264E-02   1.132909726719E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.879281525454E-02  -6.048477764562E-03   0.000000000000E+00   2.989671270084E-02  -1.845192672789E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.598522203631E-02   4.890758007059E-03   0.000000000000E+00  -1.928218609640E-02   1.094046432626E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.785248842413E-02  -5.857018391665E-03   0.000000000000E+00   2.899379156802E-02  -1.785985912707E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.497996823418E-02   4.716743433887E-03   0.000000000000E+00  -1.865310935682E-02   1.056403154090E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.693125862408E-02  -5.671207255893E-03   0.000000000000E+00   2.811547790267E-02  -1.728530115202E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.399818692868E-02   4.548486433474E-03   0.000000000000E+00  -1.804237070572E-02   1.019946391635E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.602884128039E-02  -5.490890547779E-03   0.000000000000E+00   2.726119351828E-02  -1.672779118795E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.303949132362E-02   4.385813707593E-03   0.000000000000E+00  -1.744952038119E-02   9.846433875093E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.514495328292E-02  -5.315918297237E-03   0.000000000000E+00   2.643037081990E-02  -1.618687785816E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.210349514826E-02   4.228556552700E-03   0.000000000000E+00  -1.687411663167E-02   9.504621156482E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.427931306206E-02  -5.146144282004E-03   0.000000000000E+00   2.562245268899E-02  -1.566211984681E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.118981292977E-02   4.076550759774E-03   0.000000000000E+00  -1.631572568484E-02   9.173712715039E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.343164065569E-02  -4.981425945301E-03   0.000000000000E+00   2.483689241055E-02  -1.515308576792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029806025325E-02   3.929636515579E-03   0.000000000000E+00  -1.577392171127E-02   8.853402617785E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.260165778090E-02  -4.821624309240E-03   0.000000000000E+00   2.407315355201E-02  -1.465935397439E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.942785400943E-02   3.787658305348E-03   0.000000000000E+00  -1.524828678338E-02   8.543391940647E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.178908789891E-02  -4.666603893347E-03   0.000000000000E+00   2.333070986660E-02  -1.418051241455E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.857881263049E-02   3.650464816896E-03   0.000000000000E+00  -1.473841082972E-02   8.243388664061E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.099365627972E-02  -4.516232635516E-03   0.000000000000E+00   2.260904518989E-02  -1.371615844314E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.775055631425E-02   3.517908846165E-03   0.000000000000E+00  -1.424389158500E-02   7.953107567950E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.021509006201E-02  -4.370381809234E-03   0.000000000000E+00   2.190765331931E-02  -1.326589870868E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.694270723708E-02   3.389847204236E-03   0.000000000000E+00  -1.376433453607E-02   7.672270126181E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945311831337E-02  -4.228925951180E-03   0.000000000000E+00   2.122603792043E-02  -1.282934894647E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.615488975577E-02   3.266140625757E-03   0.000000000000E+00  -1.329935286399E-02   7.400604400576E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.870747208614E-02  -4.091742783149E-03   0.000000000000E+00   2.056371240091E-02  -1.240613384162E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538673059882E-02   3.146653678860E-03   0.000000000000E+00  -1.284856738263E-02   7.137844934681E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797788447141E-02  -3.958713139153E-03   0.000000000000E+00   1.992019981052E-02  -1.199588687565E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463785904714E-02   3.031254676493E-03   0.000000000000E+00  -1.241160647371E-02   6.883732647277E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.726409065109E-02  -3.829720892477E-03   0.000000000000E+00   1.929503271352E-02  -1.159825016482E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.390790710493E-02   2.919815589242E-03   0.000000000000E+00  -1.198810601886E-02   6.638014725867E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.656582794930E-02  -3.704652885154E-03   0.000000000000E+00   1.868775306702E-02  -1.121287427407E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.319650966052E-02   2.812211959576E-03   0.000000000000E+00  -1.157770932859E-02   6.400444520114E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.588283587348E-02  -3.583398861579E-03   0.000000000000E+00   1.809791214234E-02  -1.083941814189E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.250330463787E-02   2.708322817562E-03   0.000000000000E+00  -1.118006706858E-02   6.170781435412E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.521485616664E-02  -3.465851396972E-03   0.000000000000E+00   1.752507035715E-02  -1.047754884324E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.182793313877E-02   2.608030598019E-03   0.000000000000E+00  -1.079483718336E-02   5.948790826626E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.456163284717E-02  -3.351905832943E-03   0.000000000000E+00   1.696879717757E-02  -1.012694146068E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.117003957613E-02   2.511221059116E-03   0.000000000000E+00  -1.042168481766E-02   5.734243892103E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.392291224654E-02  -3.241460213323E-03   0.000000000000E+00   1.642867100719E-02  -9.787278984571E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.052927179864E-02   2.417783202404E-03   0.000000000000E+00  -1.006028223549E-02   5.526917568023E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.329844305303E-02  -3.134415221011E-03   0.000000000000E+00   1.590427905107E-02  -9.458252071079E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.990528120705E-02   2.327609194294E-03   0.000000000000E+00  -9.710308737318E-03   5.326594423196E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.268797634252E-02  -3.030674113062E-03   0.000000000000E+00   1.539521720202E-02  -9.139559005704E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.929772286229E-02   2.240594288940E-03   0.000000000000E+00  -9.371450575255E-03   5.133062554310E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.209126561768E-02  -2.930142664683E-03   0.000000000000E+00   1.490108990867E-02  -8.830905437541E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.870625558583E-02   2.156636752556E-03   0.000000000000E+00  -9.043400866667E-03   4.946115481771E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.150806683433E-02  -2.832729106513E-03   0.000000000000E+00   1.442151007672E-02  -8.532004358312E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.813054205241E-02   2.075637789124E-03   0.000000000000E+00  -8.725859506172E-03   4.765552046139E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093813843827E-02  -2.738344067603E-03   0.000000000000E+00   1.395609891172E-02  -8.242575830838E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.757024887548E-02   1.997501467520E-03   0.000000000000E+00  -8.418533076292E-03   4.591176305264E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.038124138580E-02  -2.646900518544E-03   0.000000000000E+00   1.350448583007E-02  -7.962346980151E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.702504668555E-02   1.922134650011E-03   0.000000000000E+00  -8.121134756840E-03   4.422797432132E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.983713917688E-02  -2.558313717425E-03   0.000000000000E+00   1.306630831125E-02  -7.691051714879E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.649461020176E-02   1.849446922142E-03   0.000000000000E+00  -7.833384233205E-03   4.260229613519E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.930559787267E-02  -2.472501151777E-03   0.000000000000E+00   1.264121179004E-02  -7.428430734421E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597861829686E-02   1.779350523979E-03   0.000000000000E+00  -7.555007603674E-03   4.103291949469E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.878638612456E-02  -2.389382488761E-03   0.000000000000E+00   1.222884951566E-02  -7.174231243491E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547675405582E-02   1.711760282714E-03   0.000000000000E+00  -7.285737285893E-03   3.951808353653E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827927518687E-02  -2.308879522266E-03   0.000000000000E+00   1.182888245919E-02  -6.928206962383E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498870482842E-02   1.646593546608E-03   0.000000000000E+00  -7.025311922608E-03   3.805607454655E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.778403894303E-02  -2.230916121149E-03   0.000000000000E+00   1.144097915289E-02  -6.690117858192E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451416227590E-02   1.583770120267E-03   0.000000000000E+00  -6.773476286805E-03   3.664522498222E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.730045391580E-02  -2.155418179779E-03   0.000000000000E+00   1.106481560196E-02  -6.459730135212E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.405282241200E-02   1.523212201218E-03   0.000000000000E+00  -6.529981186329E-03   3.528391250496E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.682829928736E-02  -2.082313571088E-03   0.000000000000E+00   1.070007514256E-02  -6.236815992855E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.360438563857E-02   1.464844317812E-03   0.000000000000E+00  -6.294583368144E-03   3.397055902312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.636735690781E-02  -2.011532094993E-03   0.000000000000E+00   1.034644832770E-02  -6.021153614676E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316855677600E-02   1.408593268387E-03   0.000000000000E+00  -6.067045422287E-03   3.270362974538E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591741131245E-02  -1.943005434993E-03   0.000000000000E+00   1.000363279487E-02  -5.812526913816E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.274504508857E-02   1.354388061725E-03   0.000000000000E+00  -5.847135685624E-03   3.148163224507E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.547824972640E-02  -1.876667112031E-03   0.000000000000E+00   9.671333166542E-03  -5.610725520610E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.233356430506E-02   1.302159858743E-03   0.000000000000E+00  -5.634628145517E-03   3.030311553585E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.504966207527E-02  -1.812452438881E-03   0.000000000000E+00   9.349260916781E-03  -5.415544610570E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.193383263484E-02   1.251841915452E-03   0.000000000000E+00  -5.429302343480E-03   2.916666915875E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.463144099407E-02  -1.750298476536E-03   0.000000000000E+00   9.037134240302E-03  -5.226784746853E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154557277938E-02   1.203369527118E-03   0.000000000000E+00  -5.230943278901E-03   2.807092228080E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.422338182689E-02  -1.690143993956E-03   0.000000000000E+00   8.734677972218E-03  -5.044251856903E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.116851193975E-02   1.156679973650E-03   0.000000000000E+00  -5.039341312927E-03   2.701454280576E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.382528263878E-02  -1.631929420745E-03   0.000000000000E+00   8.441623415107E-03  -4.867757003318E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080238181994E-02   1.111712466167E-03   0.000000000000E+00  -4.854292072569E-03   2.599623649662E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.343694420941E-02  -1.575596813063E-03   0.000000000000E+00   8.157708279718E-03  -4.697116379997E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.044691862644E-02   1.068408094759E-03   0.000000000000E+00  -4.675596355108E-03   2.501474611047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.305817004071E-02  -1.521089808762E-03   0.000000000000E+00   7.882676525120E-03  -4.532151098757E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010186306415E-02   1.026709777396E-03   0.000000000000E+00  -4.503060032881E-03   2.406885054568E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268876635381E-02  -1.468353589985E-03   0.000000000000E+00   7.616278260924E-03  -4.372687125121E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.766960328722E-03   9.865622099835E-04   0.000000000000E+00  -4.336493958487E-03   2.315736400151E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.232854208687E-02  -1.417334846379E-03   0.000000000000E+00   7.358269645093E-03  -4.218555197447E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.441960095649E-03   9.479118175538E-04   0.000000000000E+00  -4.175713870497E-03   2.227913515032E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197730889513E-02  -1.367981733653E-03   0.000000000000E+00   7.108412739231E-03  -4.069590637335E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.126616506184E-03   9.107067065547E-04   0.000000000000E+00  -4.020540299710E-03   2.143304632239E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163488114217E-02  -1.320243840879E-03   0.000000000000E+00   6.866475424832E-03  -3.925633325413E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.820688150235E-03   8.748966182441E-04   0.000000000000E+00  -3.870798476020E-03   2.061801270350E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.130107589576E-02  -1.274072155044E-03   0.000000000000E+00   6.632231290578E-03  -3.786527564024E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.523938046413E-03   8.404328831534E-04   0.000000000000E+00  -3.726318235941E-03   1.983298154532E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097571292691E-02  -1.229419022000E-03   0.000000000000E+00   6.405459495309E-03  -3.652121929060E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.236133619393E-03   8.072683766143E-04   0.000000000000E+00  -3.586933930839E-03   1.907693138856E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065861469436E-02  -1.186238116490E-03   0.000000000000E+00   6.185944697274E-03  -3.522269274310E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.957046674705E-03   7.753574753252E-04   0.000000000000E+00  -3.452484335909E-03   1.834887129899E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034960634021E-02  -1.144484406089E-03   0.000000000000E+00   5.973476910893E-03  -3.396826511967E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.686453371104E-03   7.446560149418E-04   0.000000000000E+00  -3.322812559941E-03   1.764784011635E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004851567662E-02  -1.104114120066E-03   0.000000000000E+00   5.767851421733E-03  -3.275654596623E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.424134190688E-03   7.151212486837E-04   0.000000000000E+00  -3.197765955942E-03   1.697290571616E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.755173178617E-03  -1.065084717748E-03   0.000000000000E+00   5.568868686019E-03  -3.158618424347E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.169873906825E-03   6.867118069180E-04   0.000000000000E+00  -3.077196032595E-03   1.632316428430E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.469411975237E-03  -1.027354854043E-03   0.000000000000E+00   5.376334195488E-03  -3.045586678156E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.923461550106E-03   6.593876577306E-04   0.000000000000E+00  -2.960958366650E-03   1.569773960454E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.191067827723E-03  -9.908843540733E-04   0.000000000000E+00   5.190058413198E-03  -2.936431800914E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.684690372367E-03   6.331100684422E-04   0.000000000000E+00  -2.848912516223E-03   1.509578235885E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.919979116911E-03  -9.556341799988E-04   0.000000000000E+00   5.009856648407E-03  -2.831029890054E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.453357808931E-03   6.078415680732E-04   0.000000000000E+00  -2.740921935081E-03   1.451646944041E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.655986835780E-03  -9.215664018219E-04   0.000000000000E+00   4.835548953942E-03  -2.729260566596E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.229265439230E-03   5.835459107256E-04   0.000000000000E+00  -2.636853887909E-03   1.395900327954E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.398934575322E-03  -8.886441706359E-04   0.000000000000E+00   4.666960043863E-03  -2.631006939168E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.012218945821E-03   5.601880398681E-04   0.000000000000E+00  -2.536579366580E-03   1.342261118203E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.148668501788E-03  -8.568316892313E-04   0.000000000000E+00   4.503919188064E-03  -2.536155515006E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.802028072014E-03   5.377340535200E-04   0.000000000000E+00  -2.439973007495E-03   1.290654468037E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.905037334354E-03  -8.260941867654E-04   0.000000000000E+00   4.346260106834E-03  -2.444596058814E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.598506578112E-03   5.161511702965E-04   0.000000000000E+00  -2.346913009942E-03   1.241007889727E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.667892331556E-03  -7.963978887593E-04   0.000000000000E+00   4.193820875594E-03  -2.356221573797E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.401472196453E-03   4.954076963121E-04   0.000000000000E+00  -2.257281055557E-03   1.193251192171E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.437087284329E-03  -7.677099964016E-04   0.000000000000E+00   4.046443860085E-03  -2.270928216525E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.210746585293E-03   4.754729929292E-04   0.000000000000E+00  -2.170962228877E-03   1.147316419748E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.212478498332E-03  -7.399986560083E-04   0.000000000000E+00   3.903975586394E-03  -2.188615156193E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.026155281645E-03   4.563174453195E-04   0.000000000000E+00  -2.087844938987E-03   1.103137792371E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.993924753115E-03  -7.132329374190E-04   0.000000000000E+00   3.766266670896E-03  -2.109184567444E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.847527653170E-03   4.379124318406E-04   0.000000000000E+00  -2.007820842301E-03   1.060651646786E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.781287276220E-03  -6.873828091214E-04   0.000000000000E+00   3.633171724185E-03  -2.032541541578E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.674696849183E-03   4.202302941960E-04   0.000000000000E+00  -1.930784766474E-03   1.019796379055E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.574429744520E-03  -6.624191141604E-04   0.000000000000E+00   3.504549252615E-03  -1.958593946284E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.507499750889E-03   4.032443083728E-04   0.000000000000E+00  -1.856634635445E-03   9.805123882421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.373218279870E-03  -6.383135471747E-04   0.000000000000E+00   3.380261598873E-03  -1.887252447266E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.345776920895E-03   3.869286563379E-04   0.000000000000E+00  -1.785271395645E-03   9.427420212839E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.177521412140E-03  -6.150386312719E-04   0.000000000000E+00   3.260174835447E-03  -1.818430382545E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.189372552121E-03   3.712583984768E-04   0.000000000000E+00  -1.716598943358E-03   9.064295190299E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.987210019823E-03  -5.925676996302E-04   0.000000000000E+00   3.144158689137E-03  -1.752043709334E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.038134416112E-03   3.562094467557E-04   0.000000000000E+00  -1.650524053233E-03   8.715209634333E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.802157311675E-03  -5.708748683765E-04   0.000000000000E+00   3.032086425882E-03  -1.688010899291E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.891913810929E-03   3.417585386074E-04   0.000000000000E+00  -1.586956307985E-03   8.379642259035E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.622238846842E-03  -5.499350196735E-04   0.000000000000E+00   2.923834808933E-03  -1.626252911396E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.750565508544E-03   3.278832114955E-04   0.000000000000E+00  -1.525808029238E-03   8.057089167645E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.447332539229E-03  -5.297237804445E-04   0.000000000000E+00   2.819284032130E-03  -1.566693157307E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.613947701960E-03   3.145617781792E-04   0.000000000000E+00  -1.466994209566E-03   7.747063358601E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.277318590708E-03  -5.102175010645E-04   0.000000000000E+00   2.718317601013E-03  -1.509257343651E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.481921952000E-03   3.017733026357E-04   0.000000000000E+00  -1.410432445691E-03   7.449094242451E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.112079400249E-03  -4.913932363415E-04   0.000000000000E+00   2.620822252722E-03  -1.453873487046E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.354353133872E-03   2.894975766345E-04   0.000000000000E+00  -1.356042872851E-03   7.162727169678E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.951499555635E-03  -4.732287297808E-04   0.000000000000E+00   2.526687888514E-03  -1.400471817716E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.231109383577E-03   2.777150969561E-04   0.000000000000E+00  -1.303748100345E-03   6.887522969352E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.795465905567E-03  -4.557023895819E-04   0.000000000000E+00   2.435807509868E-03  -1.348984725002E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.112062044184E-03   2.664070432281E-04   0.000000000000E+00  -1.253473148237E-03   6.623057498298E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.643867573632E-03  -4.387932736129E-04   0.000000000000E+00   2.348077181345E-03  -1.299346718386E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997085612048E-03   2.555552563775E-04   0.000000000000E+00  -1.205145385234E-03   6.368921200796E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496595839632E-03  -4.224810716361E-04   0.000000000000E+00   2.263395912948E-03  -1.251494351795E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.886057683016E-03   2.451422176763E-04   0.000000000000E+00  -1.158694467712E-03   6.124718678569E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.353543991899E-03  -4.067460874530E-04   0.000000000000E+00   2.181665555135E-03  -1.205366174509E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778858898660E-03   2.351510283679E-04   0.000000000000E+00  -1.114052279901E-03   5.890068270860E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.214607343657E-03  -3.915692219291E-04   0.000000000000E+00   2.102790728208E-03  -1.160902611620E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.675372892575E-03   2.255653898675E-04   0.000000000000E+00  -1.071152875215E-03   5.664601644580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.079683384275E-03  -3.769319583248E-04   0.000000000000E+00   2.026678843353E-03  -1.118046030385E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.575486236828E-03   2.163695845188E-04   0.000000000000E+00  -1.029932418733E-03   5.447963394339E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948671839255E-03  -3.628163432237E-04   0.000000000000E+00   1.953240035647E-03  -1.076740625603E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.479088388538E-03   2.075484568848E-04   0.000000000000E+00  -9.903291307957E-04   5.239810651998E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.821474464159E-03  -3.492049742206E-04   0.000000000000E+00   1.882387064459E-03  -1.036932412883E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.386071636654E-03   1.990873955846E-04   0.000000000000E+00  -9.522832317433E-04   5.039812705954E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.697994786945E-03  -3.360809804190E-04   0.000000000000E+00   1.814035128515E-03  -9.985690418582E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.296331049007E-03   1.909723156338E-04   0.000000000000E+00  -9.157368877678E-04   4.847650629682E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.578138125425E-03  -3.234280120348E-04   0.000000000000E+00   1.748101857816E-03  -9.615998509029E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.209764419570E-03   1.831896412993E-04   0.000000000000E+00  -8.806341578626E-04   4.663016919526E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.461811904516E-03  -3.112302242804E-04   0.000000000000E+00   1.684507356486E-03  -9.259758209242E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.126272216075E-03   1.757262894434E-04   0.000000000000E+00  -8.469209418802E-04   4.485615141531E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.348925826896E-03  -2.994722636280E-04   0.000000000000E+00   1.623174217525E-03  -8.916496075828E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.045757527940E-03   1.685696533520E-04   0.000000000000E+00  -8.145449296790E-04   4.315159587250E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.239391565907E-03  -2.881392511932E-04   0.000000000000E+00   1.564027338683E-03  -8.585753703244E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.968126014542E-03   1.617075870301E-04   0.000000000000E+00  -7.834555513355E-04   4.151374938214E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.133122257115E-03  -2.772167716552E-04   0.000000000000E+00   1.506993720941E-03  -8.267087320342E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.893285853915E-03   1.551283899586E-04   0.000000000000E+00  -7.536039284339E-04   3.993995939042E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.030032454405E-03  -2.666908597181E-04   0.000000000000E+00   1.452002396418E-03  -7.960066839450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.821147691826E-03   1.488207922929E-04   0.000000000000E+00  -7.249428263986E-04   3.842767078935E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.930038699083E-03  -2.565479913121E-04   0.000000000000E+00   1.398984606274E-03  -7.664276802930E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.751624591326E-03   1.427739405064E-04   0.000000000000E+00  -6.974266078899E-04   3.697442281592E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.833060003875E-03  -2.467750652506E-04   0.000000000000E+00   1.347873882443E-03  -7.379316227414E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.684631982729E-03   1.369773834497E-04   0.000000000000E+00  -6.710111872010E-04   3.557784603042E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.739017481034E-03  -2.373593932886E-04   0.000000000000E+00   1.298605892299E-03  -7.104798284296E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620087614075E-03   1.314210588256E-04   0.000000000000E+00  -6.456539856856E-04   3.423565937543E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.647833389840E-03  -2.282886854809E-04   0.000000000000E+00   1.251118050087E-03  -6.840347863236E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.557911502138E-03   1.260952800771E-04   0.000000000000E+00  -6.213138882077E-04   3.294566731409E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.559430762186E-03  -2.195510428580E-04   0.000000000000E+00   1.205349372479E-03  -6.585601143175E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498025883884E-03   1.209907236542E-04   0.000000000000E+00  -5.979512005471E-04   3.170575704262E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.473734257440E-03  -2.111349473041E-04   0.000000000000E+00   1.161240721465E-03  -6.340205907878E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440355168521E-03   1.160984166760E-04   0.000000000000E+00  -5.755276078114E-04   3.051389577989E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390671314202E-03  -2.030292503314E-04   0.000000000000E+00   1.118735181296E-03  -6.103824103012E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.384825890079E-03   1.114097249616E-04   0.000000000000E+00  -5.540061338080E-04   2.936812813005E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.310172047075E-03  -1.952231575749E-04   0.000000000000E+00   1.077777926075E-03  -5.876130395316E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331366660551E-03   1.069163414247E-04   0.000000000000E+00  -5.333511013531E-04   2.826657351681E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232167675605E-03  -1.877062190480E-04   0.000000000000E+00   1.038315684953E-03  -5.656810177370E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.279908123613E-03   1.026102748198E-04   0.000000000000E+00  -5.135280935290E-04   2.720742368835E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.156589253157E-03  -1.804683163980E-04   0.000000000000E+00   1.000296232419E-03  -5.445556129974E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230382908953E-03   9.848383884361E-05   0.000000000000E+00  -4.945039158717E-04   2.618894029272E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.083368432771E-03  -1.734996652779E-04   0.000000000000E+00   9.636686978446E-04  -5.242070441959E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.182725587159E-03   9.452964155519E-05   0.000000000000E+00  -4.762465594399E-04   2.520945251835E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.012439687194E-03  -1.667908018274E-04   0.000000000000E+00   9.283842274696E-04  -5.046067206401E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136872625279E-03   9.074057514325E-05   0.000000000000E+00  -4.587251648220E-04   2.426735480408E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943741315641E-03  -1.603325705869E-04   0.000000000000E+00   8.943963060799E-04  -4.857274479788E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092762342934E-03   8.710980599273E-05   0.000000000000E+00  -4.419099869750E-04   2.336110461076E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.877213638495E-03  -1.541161065395E-04   0.000000000000E+00   8.616600327155E-04  -4.675430023186E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050334869107E-03   8.363076507541E-05   0.000000000000E+00  -4.257723609725E-04   2.248922025903E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812796097605E-03  -1.481328297461E-04   0.000000000000E+00   8.301311950485E-04  -4.500277505110E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.009532099524E-03   8.029713862999E-05   0.000000000000E+00  -4.102846685673E-04   2.165027882661E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.750426748067E-03  -1.423744437150E-04   0.000000000000E+00   7.997660708696E-04  -4.331564927575E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.702976547293E-04   7.710285914869E-05   0.000000000000E+00  -3.954203056281E-04   2.084291410894E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.690045198631E-03  -1.368329335905E-04   0.000000000000E+00   7.705223976812E-04  -4.169049328809E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.325768387344E-04   7.404209663202E-05   0.000000000000E+00  -3.811536503642E-04   2.006581463638E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.631595909852E-03  -1.315005555085E-04   0.000000000000E+00   7.423604216832E-04  -4.012501931828E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.963165983733E-04   7.110925013797E-05   0.000000000000E+00  -3.674600323844E-04   1.931772175151E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.575027780801E-03  -1.263698166696E-04   0.000000000000E+00   7.152426645013E-04  -3.861706254411E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.614654832769E-04   6.829893958745E-05   0.000000000000E+00  -3.543157025361E-04   1.859742774172E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.520289876838E-03  -1.214334608493E-04   0.000000000000E+00   6.891324932325E-04  -3.716452189998E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.279736065125E-04   6.560599783922E-05   0.000000000000E+00  -3.416978035293E-04   1.790377402785E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.467327873473E-03  -1.166844676679E-04   0.000000000000E+00   6.639929543186E-04  -3.576529617369E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.957926058727E-04   6.302546301541E-05   0.000000000000E+00  -3.295843413216E-04   1.723564940615E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.416085560962E-03  -1.121160606605E-04   0.000000000000E+00   6.397873163983E-04  -3.441731526918E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.648756058324E-04   6.055257108030E-05   0.000000000000E+00  -3.179541572646E-04   1.659198834416E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.366510313223E-03  -1.077217038247E-04   0.000000000000E+00   6.164807837192E-04  -3.311861272564E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.351771801367E-04   5.818274864875E-05   0.000000000000E+00  -3.067869009667E-04   1.597176932621E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318556566804E-03  -1.034950863310E-04   0.000000000000E+00   5.940415916556E-04  -3.186738384266E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.066533150862E-04   5.591160604365E-05   0.000000000000E+00  -2.960630039058E-04   1.537401325153E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.272182979920E-03  -9.943009846959E-05   0.000000000000E+00   5.724399768480E-04  -3.066193332132E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.792613734339E-04   5.373493056648E-05   0.000000000000E+00  -2.857636537249E-04   1.479778187938E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227345800815E-03  -9.552081929451E-05   0.000000000000E+00   5.516460406298E-04  -2.950057255335E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.529600589687E-04   5.164867999521E-05   0.000000000000E+00  -2.758707692347E-04   1.424217632291E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183995591716E-03  -9.176152593024E-05   0.000000000000E+00   5.316287135186E-04  -2.838157746043E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.277093817394E-04   4.964897629633E-05   0.000000000000E+00  -2.663669760978E-04   1.370633558990E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142081288401E-03  -8.814670574573E-05   0.000000000000E+00   5.123571180349E-04  -2.730324003950E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.034706239293E-04   4.773209954516E-05   0.000000000000E+00  -2.572355831753E-04   1.318943516868E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101557687885E-03  -8.467105257564E-05   0.000000000000E+00   4.938029102881E-04  -2.626398839206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.802063063776E-04   4.589448204247E-05   0.000000000000E+00  -2.484605595228E-04   1.269068565819E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.062388339338E-03  -8.132944414819E-05   0.000000000000E+00   4.759410926134E-04  -2.526241786441E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.578801557520E-04   4.413270263601E-05   0.000000000000E+00  -2.400265120363E-04   1.220933144193E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024540307734E-03  -7.811691726303E-05   0.000000000000E+00   4.587482727196E-04  -2.429721017518E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.364570723588E-04   4.244348122750E-05   0.000000000000E+00  -2.319186637161E-04   1.174464940377E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.879760091121E-04  -7.502866066369E-05   0.000000000000E+00   4.422001287627E-04  -2.336701892022E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.159030985824E-04   4.082367346005E-05   0.000000000000E+00  -2.241228325414E-04   1.129594768440E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.526506903033E-04  -7.206002570362E-05   0.000000000000E+00   4.262705990836E-04  -2.247042396107E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.961853879654E-04   3.927026559664E-05   0.000000000000E+00  -2.166254109520E-04   1.086256447879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.185183735325E-04  -6.920654529114E-05   0.000000000000E+00   4.109338656715E-04  -2.160603074635E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.772721749225E-04   3.778036955910E-05   0.000000000000E+00  -2.094133459111E-04   1.044386687164E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.855403308420E-04  -6.646392751641E-05   0.000000000000E+00   3.961669332980E-04  -2.077258278318E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.591327450583E-04   3.635121814669E-05   0.000000000000E+00  -2.024741195413E-04   1.003924971151E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.536872891970E-04  -6.382803269977E-05   0.000000000000E+00   3.819501638660E-04  -1.996898934946E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.417374061132E-04   3.498016040830E-05   0.000000000000E+00  -1.957957303209E-04   9.648134521199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.229329638622E-04  -6.129484893370E-05   0.000000000000E+00   3.682652858394E-04  -1.919423492086E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.250574595348E-04   3.366465718574E-05   0.000000000000E+00  -1.893666748368E-04   9.269968445232E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.932455963439E-04  -5.886048181532E-05   0.000000000000E+00   3.550926653503E-04  -1.844724741834E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.090651726199E-04   3.240227679702E-05   0.000000000000E+00  -1.831759300570E-04   8.904223230941E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.645859767302E-04  -5.652117297522E-05   0.000000000000E+00   3.424109006437E-04  -1.772688452334E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.937337512885E-04   3.119069087852E-05   0.000000000000E+00  -1.772129361402E-04   8.550394244561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.369136976227E-04  -5.427331404605E-05   0.000000000000E+00   3.301986721981E-04  -1.703201547334E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.790373134337E-04   3.002767036912E-05   0.000000000000E+00  -1.714675797511E-04   8.207999520348E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.101952874897E-04  -5.211344511761E-05   0.000000000000E+00   3.184372793433E-04  -1.636163437219E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.649508628680E-04   2.891108163387E-05   0.000000000000E+00  -1.659301778783E-04   7.876578841794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.844060808810E-04  -5.003823423558E-05   0.000000000000E+00   3.071110504506E-04  -1.571488706225E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.514502638281E-04   2.783888272123E-05   0.000000000000E+00  -1.605914621286E-04   7.555692853703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.595242190359E-04  -4.804445151698E-05   0.000000000000E+00   2.962054685822E-04  -1.509097407409E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.385122160829E-04   2.680911975772E-05   0.000000000000E+00  -1.554425635156E-04   7.244922205837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.355233006698E-04  -4.612896463029E-05   0.000000000000E+00   2.857049365081E-04  -1.448905965206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261142305863E-04   2.581992346623E-05   0.000000000000E+00  -1.504749977006E-04   6.943866725366E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.123707681093E-04  -4.428875077637E-05   0.000000000000E+00   2.755923930562E-04  -1.390824499891E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.142346056787E-04   2.486950580437E-05   0.000000000000E+00  -1.456806506821E-04   6.652144617844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.900328350868E-04  -4.252090463982E-05   0.000000000000E+00   2.658507791751E-04  -1.334763741657E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.028524038694E-04   2.395615673251E-05   0.000000000000E+00  -1.410517649445E-04   6.369391697259E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.684808288612E-04  -4.082264601631E-05   0.000000000000E+00   2.564650045712E-04  -1.280644025151E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.919474291312E-04   2.307824108561E-05   0.000000000000E+00  -1.365809260195E-04   6.095260641900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.476927126486E-04  -3.919129877706E-05   0.000000000000E+00   2.474222088401E-04  -1.228396366240E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.815002047486E-04   2.223419556796E-05   0.000000000000E+00  -1.322610494840E-04   5.829420277876E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.276486636904E-04  -3.762427540193E-05   0.000000000000E+00   2.387104693744E-04  -1.177956474206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714919516817E-04   2.142252584679E-05   0.000000000000E+00  -1.280853683529E-04   5.571554886980E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.083260633439E-04  -3.611907032292E-05   0.000000000000E+00   2.303172169326E-04  -1.129258124251E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.619045674593E-04   2.064180376044E-05   0.000000000000E+00  -1.240474208869E-04   5.321363540653E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.896988326342E-04  -3.467326530673E-05   0.000000000000E+00   2.222291926464E-04  -1.082232231479E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527206055764E-04   1.989066462107E-05   0.000000000000E+00  -1.201410387764E-04   5.078559457120E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.717406462464E-04  -3.328453696966E-05   0.000000000000E+00   2.144333465621E-04  -1.036811096299E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.439232553889E-04   1.916780461653E-05   0.000000000000E+00  -1.163603357115E-04   4.842869382275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.544284281537E-04  -3.195065821170E-05   0.000000000000E+00   2.069179544689E-04  -9.929335420413E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.354963225278E-04   1.847197831483E-05   0.000000000000E+00  -1.126996963265E-04   4.614032993770E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.377427540592E-04  -3.066948476849E-05   0.000000000000E+00   1.996725500915E-04  -9.505440864197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.274242097676E-04   1.780199624851E-05   0.000000000000E+00  -1.091537654889E-04   4.391802325979E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.216647465690E-04  -2.943895070218E-05   0.000000000000E+00   1.926870737273E-04  -9.095898972107E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.196918984017E-04   1.715672260088E-05   0.000000000000E+00  -1.057174379597E-04   4.175941217820E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.061733912654E-04  -2.825705715847E-05   0.000000000000E+00   1.859509831827E-04  -8.700164440039E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.122849300625E-04   1.653507296616E-05   0.000000000000E+00  -1.023858483725E-04   3.966224779639E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.912466551149E-04  -2.712188135366E-05   0.000000000000E+00   1.794536432691E-04  -8.317692335092E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.051893890362E-04   1.593601220531E-05   0.000000000000E+00  -9.915436156670E-05   3.762438881845E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.768645207102E-04  -2.603157714653E-05   0.000000000000E+00   1.731853028732E-04  -7.947979590215E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983918850000E-04   1.535855237232E-05   0.000000000000E+00  -9.601856322763E-05   3.564379661737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.630101737572E-04  -2.498437168237E-05   0.000000000000E+00   1.671373414436E-04  -7.590577651538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.918795362249E-04   1.480175072202E-05   0.000000000000E+00  -9.297425084857E-05   3.371853049728E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.496684086454E-04  -2.397855765312E-05   0.000000000000E+00   1.613018433454E-04  -7.245067150069E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856399532121E-04   1.426470779728E-05   0.000000000000E+00  -9.001742499812E-05   3.184674313892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.368227258425E-04  -2.301248831556E-05   0.000000000000E+00   1.556706679350E-04  -6.911026714287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.796612227563E-04   1.374656558102E-05   0.000000000000E+00  -8.714428088227E-05   3.002667621906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.244535625776E-04  -2.208457454390E-05   0.000000000000E+00   1.502349199451E-04  -6.588005161018E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739318924353E-04   1.324650572516E-05   0.000000000000E+00  -8.435120019991E-05   2.825665620435E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.125401655994E-04  -2.119328893005E-05   0.000000000000E+00   1.449855498980E-04  -6.275546336603E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.684409555090E-04   1.276374784359E-05   0.000000000000E+00  -8.163474327396E-05   2.653509030726E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.010650557906E-04  -2.033716923114E-05   0.000000000000E+00   1.399145942702E-04  -5.973249510122E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631778362288E-04   1.229754787361E-05   0.000000000000E+00  -7.899164146331E-05   2.486046260776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.900158510589E-04  -1.951481507942E-05   0.000000000000E+00   1.350157724982E-04  -5.680784019752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.581323755415E-04   1.184719649869E-05   0.000000000000E+00  -7.641878983307E-05   2.323133032514E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.793821898884E-04  -1.872487617972E-05   0.000000000000E+00   1.302835047829E-04  -5.397853798654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.532948171829E-04   1.141201763151E-05   0.000000000000E+00  -7.391324008555E-05   2.164632024188E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.691518619176E-04  -1.796605223824E-05   0.000000000000E+00   1.257118287416E-04  -5.124148907788E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.486557941562E-04   1.099136696039E-05   0.000000000000E+00  -7.147219374398E-05   2.010412527424E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.593093340486E-04  -1.723708736093E-05   0.000000000000E+00   1.212940025330E-04  -4.859326322431E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442063155839E-04   1.058463054899E-05   0.000000000000E+00  -6.909299557883E-05   1.860350118346E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.498362583136E-04  -1.653677082011E-05   0.000000000000E+00   1.170225788118E-04  -4.603015598137E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.399377539186E-04   1.019122348927E-05   0.000000000000E+00  -6.677312726244E-05   1.714326341605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.407150214699E-04  -1.586394327557E-05   0.000000000000E+00   1.128904492669E-04  -4.354867497207E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.358418325292E-04   9.810588615792E-06   0.000000000000E+00  -6.451020127090E-05   1.572228408913E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.319333951541E-04  -1.521749656146E-05   0.000000000000E+00   1.088921703852E-04  -4.114601832730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.319106136177E-04   9.442195260428E-06   0.000000000000E+00  -6.230195498717E-05   1.433948908636E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.234836940478E-04  -1.459636839186E-05   0.000000000000E+00   1.050236564563E-04  -3.882001112181E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.281364864978E-04   9.085538066254E-06   0.000000000000E+00  -6.014624503677E-05   1.299385528916E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.153573607492E-04  -1.399953813680E-05   0.000000000000E+00   1.012807059501E-04  -3.656843738295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.245121561932E-04   8.740135841192E-06   0.000000000000E+00  -5.804104182360E-05   1.168440791885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.075432801400E-04  -1.342602523145E-05   0.000000000000E+00   9.765851507691E-05  -3.438883171635E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.210306323797E-04   8.405530464360E-06   0.000000000000E+00  -5.598442427473E-05   1.041021799730E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.000288757389E-04  -1.287488542535E-05   0.000000000000E+00   9.415198139168E-05  -3.227860877112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176852186394E-04   8.081285832852E-06   0.000000000000E+00  -5.397457477793E-05   9.170399915408E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.927997985702E-04  -1.234520343842E-05   0.000000000000E+00   9.075562316544E-05  -3.023505816718E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.144695020275E-04   7.766986850532E-06   0.000000000000E+00  -5.200977431165E-05   7.964109107542E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858426298666E-04  -1.183610234803E-05   0.000000000000E+00   8.746429628386E-05  -2.825562911070E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113773429542E-04   7.462238462551E-06   0.000000000000E+00  -5.008839776233E-05   6.790539831927E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.791488225393E-04  -1.134674026203E-05   0.000000000000E+00   8.427426946817E-05  -2.633837293801E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.084028653613E-04   7.166664724675E-06   0.000000000000E+00  -4.820890941790E-05   5.648923046253E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.727116206549E-04  -1.087631174714E-05   0.000000000000E+00   8.118239809350E-05  -2.448162044973E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055404471896E-04   6.879907914474E-06   0.000000000000E+00  -4.636985863778E-05   4.538524381447E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.665212145706E-04  -1.042404916338E-05   0.000000000000E+00   7.818473482490E-05  -2.268337568095E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.027847111391E-04   6.601627677540E-06   0.000000000000E+00  -4.456987568978E-05   3.458642206556E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605677586192E-04  -9.989224685596E-06   0.000000000000E+00   7.527744039143E-05  -2.094169211270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001305156982E-04   6.331500208311E-06   0.000000000000E+00  -4.280766774810E-05   2.408605780171E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.548434811788E-04  -9.571138098497E-06   0.000000000000E+00   7.245737627355E-05  -1.925489829400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.757294646267E-05   6.069217470012E-06   0.000000000000E+00  -4.108201505762E-05   1.387773493751E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.493391982931E-04  -9.169107720410E-06   0.000000000000E+00   6.972105390590E-05  -1.762123707275E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.510730769875E-05   5.814486441215E-06   0.000000000000E+00  -3.939176723945E-05   3.955311890058E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.440457790226E-04  -8.782470368580E-06   0.000000000000E+00   6.706504607629E-05  -1.603893279002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.272911418131E-05   5.567028396781E-06   0.000000000000E+00  -3.773583975073E-05  -5.687094408093E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.389573505333E-04  -8.410586745304E-06   0.000000000000E+00   6.448690376589E-05  -1.450666819644E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.043408328766E-05   5.326578223427E-06   0.000000000000E+00  -3.611321049277E-05  -1.505512370139E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340662331022E-04  -8.052843768384E-06   0.000000000000E+00   6.198367754082E-05  -1.302292328507E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.821812731774E-05   5.092883755879E-06   0.000000000000E+00  -3.452291654209E-05  -2.415418697704E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293599496503E-04  -7.708662939324E-06   0.000000000000E+00   5.955115900917E-05  -1.158568359393E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.607734608305E-05   4.865705151061E-06   0.000000000000E+00  -3.296405103554E-05  -3.298948017801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248294342111E-04  -7.377510049366E-06   0.000000000000E+00   5.718618435676E-05  -1.019334473394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.400801970841E-05   4.644814281870E-06   0.000000000000E+00  -3.143576016727E-05  -4.156599736790E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204715565689E-04  -7.058875997497E-06   0.000000000000E+00   5.488727763366E-05  -8.845026943031E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.200660166959E-05   4.429994160848E-06   0.000000000000E+00  -2.993724032010E-05  -4.988854317260E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162818637609E-04  -6.752258687714E-06   0.000000000000E+00   5.265262974023E-05  -7.539681961849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.006971206273E-05   4.221038390130E-06   0.000000000000E+00  -2.846773531908E-05  -5.796174458921E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122550710791E-04  -6.457165600537E-06   0.000000000000E+00   5.048023225344E-05  -6.276210790805E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.819413107487E-05   4.017750631965E-06   0.000000000000E+00  -2.702653379551E-05  -6.579006223347E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.083885901594E-04  -6.173114201811E-06   0.000000000000E+00   4.836887336411E-05  -5.053833585613E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.637679267719E-05   3.819944104309E-06   0.000000000000E+00  -2.561296666718E-05  -7.337780098964E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046752283089E-04  -5.899634100931E-06   0.000000000000E+00   4.631609010862E-05  -3.871278908668E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.461477852068E-05   3.627441101661E-06   0.000000000000E+00  -2.422640473033E-05  -8.072912007364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010998564776E-04  -5.636285402407E-06   0.000000000000E+00   4.431731379672E-05  -2.726454296655E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.290531203371E-05   3.440072531383E-06   0.000000000000E+00  -2.286625635189E-05  -8.784804261901E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.765185466983E-05  -5.382673763517E-06   0.000000000000E+00   4.236929609072E-05  -1.617775334131E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.124575271357E-05   3.257677477124E-06   0.000000000000E+00  -2.153196526888E-05  -9.473846468930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.433081062143E-05  -5.138432505409E-06   0.000000000000E+00   4.047154013474E-05  -5.448141971542E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.963359060651E-05   3.080102776926E-06   0.000000000000E+00  -2.022300847895E-05  -1.014041638594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.113608147025E-05  -4.903200099840E-06   0.000000000000E+00   3.862350523535E-05   4.929404994918E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.806644097611E-05   2.907202623625E-06   0.000000000000E+00  -1.893889423221E-05  -1.078488072796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.806452578842E-05  -4.676617238469E-06   0.000000000000E+00   3.682401153746E-05   1.496198881130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.654203914947E-05   2.738838183284E-06   0.000000000000E+00  -1.767916011211E-05  -1.140759592980E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.511680586961E-05  -4.458329367330E-06   0.000000000000E+00   3.507291561770E-05   2.465285413937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.505823553709E-05   2.574877228999E-06   0.000000000000E+00  -1.644337120167E-05  -1.200890886752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.229021450457E-05  -4.247981070397E-06   0.000000000000E+00   3.336919518162E-05   3.400866895328E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.361299082353E-05   2.415193793641E-06   0.000000000000E+00  -1.523111833774E-05  -1.258915753591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.957035402728E-05  -4.045231446906E-06   0.000000000000E+00   3.170875228359E-05   4.304804106732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.220437132903E-05   2.259667839797E-06   0.000000000000E+00  -1.404201644839E-05  -1.314867168518E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.694243940843E-05  -3.849778914183E-06   0.000000000000E+00   3.008747258494E-05   5.178972776172E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.083054451710E-05   2.108184941610E-06   0.000000000000E+00  -1.287570296249E-05  -1.368777342499E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.440450699905E-05  -3.661358735930E-06   0.000000000000E+00   2.850461815761E-05   6.023868595316E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.948977467698E-05   1.960635985146E-06   0.000000000000E+00  -1.173183630354E-05  -1.420677778572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.195940118713E-05  -3.479712967351E-06   0.000000000000E+00   2.696071782775E-05   6.839557597821E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.818041874102E-05   1.816916881279E-06   0.000000000000E+00  -1.061009444944E-05  -1.470599324999E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.960501412638E-05  -3.304584726607E-06   0.000000000000E+00   2.545501645224E-05   7.626551646252E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.690092226015E-05   1.676928292452E-06   0.000000000000E+00  -9.510173567998E-06  -1.518572224833E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.734182401465E-05  -3.135720613788E-06   0.000000000000E+00   2.398745686721E-05   8.385120800602E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.564981551978E-05   1.540575373817E-06   0.000000000000E+00  -8.431786717410E-06  -1.564626162368E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.517269868624E-05  -2.972863942300E-06   0.000000000000E+00   2.255859330771E-05   9.115291460027E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.442570979048E-05   1.407767524752E-06   0.000000000000E+00  -7.374662611262E-06  -1.608790306692E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.309071451684E-05  -2.815758140552E-06   0.000000000000E+00   2.116646761004E-05   9.818062206363E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.322729371683E-05   1.278418154382E-06   0.000000000000E+00  -6.338544448431E-06  -1.651093352209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.108031129256E-05  -2.664161092902E-06   0.000000000000E+00   1.980693999939E-05   1.049528015342E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.205332983933E-05   1.152444458136E-06   0.000000000000E+00  -5.323188801368E-06  -1.691563556483E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.913214769273E-05  -2.517869827866E-06   0.000000000000E+00   1.847748979872E-05   1.114810980426E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.090265124054E-05   1.029767205781E-06   0.000000000000E+00  -4.328364564911E-06  -1.730228775354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.724906749890E-05  -2.376701000570E-06   0.000000000000E+00   1.717873133432E-05   1.177657240534E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.977415830789E-05   9.103105374561E-07   0.000000000000E+00  -3.353851953811E-06  -1.767116495938E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.543255047257E-05  -2.240472968955E-06   0.000000000000E+00   1.591091554167E-05   1.238077110752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.866681563368E-05   7.940017754421E-07   0.000000000000E+00  -2.399441566553E-06  -1.802253866510E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.368053768960E-05  -2.109004879593E-06   0.000000000000E+00   1.467343376122E-05   1.296117548843E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.757964900861E-05   6.807712388663E-07   0.000000000000E+00  -1.464933484562E-06  -1.835667725049E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.199581545505E-05  -1.982118635672E-06   0.000000000000E+00   1.346686819167E-05   1.351778399330E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.651174254618E-05   5.705520732295E-07   0.000000000000E+00  -5.501364337884E-07  -1.867384624873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037961362421E-05  -1.859632250050E-06   0.000000000000E+00   1.229143973470E-05   1.405074275694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.546223590581E-05   4.632800862125E-07   0.000000000000E+00   3.451330124486E-07  -1.897430858587E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.882485686549E-05  -1.741363354200E-06   0.000000000000E+00   1.114525862514E-05   1.456100479480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.443032162247E-05   3.588935917079E-07   0.000000000000E+00   1.221051186033E-06  -1.925832480122E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.731930468561E-05  -1.627144133439E-06   0.000000000000E+00   1.002520079604E-05   1.504995477305E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.341524254064E-05   2.573332635919E-07   0.000000000000E+00   2.077788030224E-06  -1.952615324804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.585687121857E-05  -1.516831625943E-06   0.000000000000E+00   8.929661181445E-06   1.551843648981E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.241628935171E-05   1.585419965118E-07   0.000000000000E+00   2.915507764172E-06  -1.977805027585E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.444104500191E-05  -1.410298680353E-06   0.000000000000E+00   7.859460732370E-06   1.596634541023E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.143279821275E-05   6.246477341865E-08   0.000000000000E+00   3.734369511806E-06  -2.001427039995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.307216315797E-05  -1.307415863981E-06   0.000000000000E+00   6.814598202573E-06   1.639388861918E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.046414847481E-05  -3.095145932754E-08   0.000000000000E+00   4.534527888196E-06  -2.023506645190E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.174912367996E-05  -1.208057915288E-06   0.000000000000E+00   5.794763809179E-06   1.680140537784E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.950976049154E-05  -1.217579084197E-07   0.000000000000E+00   5.316133548704E-06  -2.044068971525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.047398367911E-05  -1.112099483618E-06   0.000000000000E+00   4.800383951069E-06   1.718894536557E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.856909351479E-05  -2.100040472934E-07   0.000000000000E+00   6.079333709009E-06  -2.063139005058E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.924674201288E-05  -1.019414885131E-06   0.000000000000E+00   3.831408627432E-06   1.755675235022E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.764164368048E-05  -2.957377196568E-07   0.000000000000E+00   6.824272624359E-06  -2.080741600285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.806346970135E-05  -9.298787083346E-07   0.000000000000E+00   2.886796681910E-06   1.790542254702E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.672694206854E-05  -3.790052397600E-07   0.000000000000E+00   7.551092041785E-06  -2.096901490002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.691595777727E-05  -8.433718476750E-07   0.000000000000E+00   1.964504284280E-06   1.823592116405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.582455284410E-05  -4.598514865372E-07   0.000000000000E+00   8.259931621143E-06  -2.111643293860E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.579871764090E-05  -7.597905622437E-07   0.000000000000E+00   1.063131187292E-06   1.854899792074E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.493407148262E-05  -5.383199907964E-07   0.000000000000E+00   8.950929322206E-06  -2.124991525633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.471402920282E-05  -6.790451714515E-07   0.000000000000E+00   1.832030583235E-07   1.884464996066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.405512305049E-05  -6.144530201143E-07   0.000000000000E+00   9.624221773340E-06  -2.136970599901E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.366238309747E-05  -6.010454271185E-07   0.000000000000E+00  -6.752277584958E-07   1.912306116342E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318736057787E-05  -6.882916561711E-07   0.000000000000E+00   1.027994460280E-05  -2.147604837232E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.264327665663E-05  -5.257022516436E-07   0.000000000000E+00  -1.512311652225E-06   1.938449984408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.233046348285E-05  -7.598758697683E-07   0.000000000000E+00   1.091823275403E-05  -2.156918468920E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.165707807559E-05  -4.529279959536E-07   0.000000000000E+00  -2.328026416474E-06   1.962915583894E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.148413607534E-05  -8.292445885889E-07   0.000000000000E+00   1.153922076844E-05  -2.164935640470E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.070348010891E-05  -3.826372445269E-07   0.000000000000E+00  -3.122483981284E-06   1.985729097031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.064810611431E-05  -8.964357645057E-07   0.000000000000E+00   1.214304305329E-05  -2.171680414625E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.978131429218E-05  -3.147443693944E-07   0.000000000000E+00  -3.896037035816E-06   2.006920797091E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982212343495E-05  -9.614864332525E-07   0.000000000000E+00   1.272983412082E-05  -2.177176773400E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.888652974041E-05  -2.491659152793E-07   0.000000000000E+00  -4.649690441677E-06   2.026550878103E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.900595863034E-05  -1.024432772781E-06   0.000000000000E+00   1.329972881129E-05  -2.181448619606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.801393100394E-05  -1.858248204600E-07   0.000000000000E+00  -5.384741958091E-06   2.044686129446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.819940179564E-05  -1.085310156947E-06   0.000000000000E+00   1.385286249307E-05  -2.184519777537E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.716361442000E-05  -1.246551942625E-07   0.000000000000E+00  -6.101207398212E-06   2.061346647869E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.740226131960E-05  -1.144153205938E-06   0.000000000000E+00   1.438937124694E-05  -2.186413993334E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.633642387729E-05  -6.559373640081E-08   0.000000000000E+00  -6.798943806501E-06   2.076547011283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.661436274411E-05  -1.200995833402E-06   0.000000000000E+00   1.490939202845E-05  -2.187154934426E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.553250146037E-05  -8.577372873074E-09   0.000000000000E+00  -7.477972505903E-06   2.090307702730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583554765835E-05  -1.255871290828E-06   0.000000000000E+00   1.541306281790E-05  -2.186766188853E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.475107176427E-05   4.645614879735E-08   0.000000000000E+00  -8.138531404622E-06   2.102656540922E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.506567265652E-05  -1.308812208771E-06   0.000000000000E+00   1.590052275093E-05  -2.185271263818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.399170172836E-05   9.956666145464E-08   0.000000000000E+00  -8.780783940571E-06   2.113620154195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.430460833707E-05  -1.359850634709E-06   0.000000000000E+00   1.637191223504E-05  -2.182693583975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.325411688797E-05   1.508110137571E-07   0.000000000000E+00  -9.404842907335E-06   2.123219607681E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.355223834967E-05  -1.409018069802E-06   0.000000000000E+00   1.682737305277E-05  -2.179056489252E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.253738495646E-05   2.002480038534E-07   0.000000000000E+00  -1.001101973911E-05   2.131487429465E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.280845848736E-05  -1.456345501434E-06   0.000000000000E+00   1.726704844863E-05  -2.174383232339E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.183823902230E-05   2.479339752614E-07   0.000000000000E+00  -1.060011816014E-05   2.138471832449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.207317582206E-05  -1.501863434446E-06   0.000000000000E+00   1.769108320626E-05  -2.168696975829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.115498603574E-05   2.939190654481E-07   0.000000000000E+00  -1.117259941324E-05   2.144208087761E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.134630787938E-05  -1.545601920109E-06   0.000000000000E+00   1.809962371134E-05  -2.162020789121E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.048754340600E-05   3.382508420925E-07   0.000000000000E+00  -1.172854985058E-05   2.148718054902E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.062778185765E-05  -1.587590582256E-06   0.000000000000E+00   1.849281800348E-05  -2.154377644951E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.983687738650E-05   3.809725293061E-07   0.000000000000E+00  -1.226782213783E-05   2.152015142652E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991753387843E-05  -1.627858642404E-06   0.000000000000E+00   1.887081581870E-05  -2.145790415844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.920212727787E-05   4.221295519673E-07   0.000000000000E+00  -1.279067797194E-05   2.154126791591E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921550828372E-05  -1.666434942039E-06   0.000000000000E+00   1.923376861912E-05  -2.136281870170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858263823086E-05   4.617650651368E-07   0.000000000000E+00  -1.329735138950E-05   2.155081578469E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852165695821E-05  -1.703347964189E-06   0.000000000000E+00   1.958182961627E-05  -2.125874668187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797822614172E-05   4.999193133766E-07   0.000000000000E+00  -1.378795348828E-05   2.154898060574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.783593869399E-05  -1.738625852119E-06   0.000000000000E+00   1.991515378315E-05  -2.114591357797E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.738870071865E-05   5.366331868840E-07   0.000000000000E+00  -1.426261497363E-05   2.153602775037E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.715831858317E-05  -1.772296427369E-06   0.000000000000E+00   2.023389785899E-05  -2.102454370301E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.681327856343E-05   5.719467460846E-07   0.000000000000E+00  -1.472161316498E-05   2.151221237875E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.648876744413E-05  -1.804387206195E-06   0.000000000000E+00   2.053822034614E-05  -2.089486015850E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.625037982941E-05   6.058984722891E-07   0.000000000000E+00  -1.516537172091E-05   2.147788274538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.582726127909E-05  -1.834925413846E-06   0.000000000000E+00   2.082828149910E-05  -2.075708479009E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.569907289372E-05   6.385243914212E-07   0.000000000000E+00  -1.559419538719E-05   2.143331512827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.517378075617E-05  -1.863937998765E-06   0.000000000000E+00   2.110424330816E-05  -2.061143814129E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.515930655960E-05   6.698577520481E-07   0.000000000000E+00  -1.600818668867E-05   2.137872898566E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.452831072809E-05  -1.891451644373E-06   0.000000000000E+00   2.136626947416E-05  -2.045813940607E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.463159867989E-05   6.999310247469E-07   0.000000000000E+00  -1.640731714424E-05   2.131427557295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.389083976587E-05  -1.917492780546E-06   0.000000000000E+00   2.161452538124E-05  -2.029740638333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.411480949465E-05   7.287769412818E-07   0.000000000000E+00  -1.679195247347E-05   2.124027447089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326135973054E-05  -1.942087593448E-06   0.000000000000E+00   2.184917805986E-05  -2.012945542803E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.360907427370E-05   7.564246865027E-07   0.000000000000E+00  -1.716213710994E-05   2.115688701892E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263986536034E-05  -1.965262034765E-06   0.000000000000E+00   2.207039614814E-05  -1.995450140524E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.311388645500E-05   7.829048100189E-07   0.000000000000E+00  -1.751810082821E-05   2.106437869545E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.202635388636E-05  -1.987041829738E-06   0.000000000000E+00   2.227834984715E-05  -1.977275764199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.262930332764E-05   8.082460675529E-07   0.000000000000E+00  -1.785992968615E-05   2.096294392159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142082466929E-05  -2.007452484329E-06   0.000000000000E+00   2.247321087219E-05  -1.958443588064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215469568067E-05   8.324772600973E-07   0.000000000000E+00  -1.818787708798E-05   2.085283912262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082327885840E-05  -2.026519291624E-06   0.000000000000E+00   2.265515240002E-05  -1.938974623226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168970252440E-05   8.556258673609E-07   0.000000000000E+00  -1.850212216726E-05   2.073428998829E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023371907047E-05  -2.044267337651E-06   0.000000000000E+00   2.282434901338E-05  -1.918889712978E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123339512255E-05   8.777187126624E-07   0.000000000000E+00  -1.880297965758E-05   2.060757616153E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.652149090843E-06  -2.060721505866E-06   0.000000000000E+00   2.298097664074E-05  -1.898209528292E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078590656862E-05   8.987810837177E-07   0.000000000000E+00  -1.909053581262E-05   2.047288472098E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.078573590948E-06  -2.075906481768E-06   0.000000000000E+00   2.312521249490E-05  -1.876954563251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034705010095E-05   9.188369586229E-07   0.000000000000E+00  -1.936494049164E-05   2.033042599490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.512997864733E-06  -2.089846756401E-06   0.000000000000E+00   2.325723500846E-05  -1.855145130670E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.916455493740E-06   9.379103201039E-07   0.000000000000E+00  -1.962640431941E-05   2.018044051742E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.955427584025E-06  -2.102566629285E-06   0.000000000000E+00   2.337722376613E-05  -1.832801357702E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.494200649520E-06   9.560235917017E-07   0.000000000000E+00  -1.987500710300E-05   2.002308034990E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.405868569703E-06  -2.114090211089E-06   0.000000000000E+00   2.348535943587E-05  -1.809943181560E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.079763734847E-06   9.732001392742E-07   0.000000000000E+00  -2.011100107402E-05   1.985862581698E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.864326577230E-06  -2.124441425605E-06   0.000000000000E+00   2.358182369848E-05  -1.786590345420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.673319361799E-06   9.894609118163E-07   0.000000000000E+00  -2.033446637147E-05   1.968722992119E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.330807100053E-06  -2.133644011325E-06   0.000000000000E+00   2.366679917485E-05  -1.762762394280E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.274417988274E-06   1.004827423225E-06   0.000000000000E+00  -2.054561959987E-05   1.950912740708E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.805315186114E-06  -2.141721522558E-06   0.000000000000E+00   2.374046935232E-05  -1.738478671038E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.883086183751E-06   1.019321827773E-06   0.000000000000E+00  -2.074460029501E-05   1.932450922917E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.287855267711E-06  -2.148697330355E-06   0.000000000000E+00   2.380301851004E-05  -1.713758312697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.498867375937E-06   1.032963328967E-06   0.000000000000E+00  -2.093161162032E-05   1.913359692063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.778431006120E-06  -2.154594622877E-06   0.000000000000E+00   2.385463164333E-05  -1.688620246541E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.121507830926E-06   1.045772344061E-06   0.000000000000E+00  -2.110685023220E-05   1.893660425148E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.277045147091E-06  -2.159436405523E-06   0.000000000000E+00   2.389549438735E-05  -1.663083186683E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.750853925040E-06   1.057767983208E-06   0.000000000000E+00  -2.127048156612E-05   1.873373791251E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.783699388888E-06  -2.163245500862E-06   0.000000000000E+00   2.392579294057E-05  -1.637165630477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.386863347151E-06   1.068968281022E-06   0.000000000000E+00  -2.142264094204E-05   1.852516940846E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.298394263344E-06  -2.166044548184E-06   0.000000000000E+00   2.394571398695E-05  -1.610885855262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.029545540315E-06   1.079391582994E-06   0.000000000000E+00  -2.156347006707E-05   1.831108223247E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.821129024803E-06  -2.167856002897E-06   0.000000000000E+00   2.395544461940E-05  -1.584261915135E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.678484697266E-06   1.089056056747E-06   0.000000000000E+00  -2.169318703699E-05   1.809171128319E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.351901551759E-06  -2.168702135688E-06   0.000000000000E+00   2.395517226201E-05  -1.557311637908E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.333807071612E-06   1.097978414692E-06   0.000000000000E+00  -2.181190450343E-05   1.786720770694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.890708257181E-06  -2.168605031530E-06   0.000000000000E+00   2.394508459290E-05  -1.530052622146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.995351634415E-06   1.106176039308E-06   0.000000000000E+00  -2.191979849550E-05   1.763777159384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.437544008840E-06  -2.167586588522E-06   0.000000000000E+00   2.392536946752E-05  -1.502502234475E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.662935582648E-06   1.113666327065E-06   0.000000000000E+00  -2.201704558060E-05   1.740359479851E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.924020569192E-07  -2.165668516579E-06   0.000000000000E+00   2.389621484202E-05  -1.474677606864E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.336720782200E-06   1.120464602334E-06   0.000000000000E+00  -2.210375404751E-05   1.716483134443E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.552739721604E-07  -2.162872336000E-06   0.000000000000E+00   2.385780869727E-05  -1.446595634186E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.016231768048E-06   1.126587438700E-06   0.000000000000E+00  -2.218017015540E-05   1.692170453697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261495909262E-07  -2.159219375953E-06   0.000000000000E+00   2.381033896321E-05  -1.418272971855E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.701351684395E-06   1.132050587552E-06   0.000000000000E+00  -2.224645221993E-05   1.667440400031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.949830337774E-07  -2.154730772920E-06   0.000000000000E+00   2.375399344490E-05  -1.389726033641E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.392101254323E-06   1.136869451492E-06   0.000000000000E+00  -2.230274948558E-05   1.642307800871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.081376702362E-07  -2.149427468829E-06   0.000000000000E+00   2.368895974752E-05  -1.360970989585E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.088544632738E-06   1.141058594606E-06   0.000000000000E+00  -2.234919164512E-05   1.616789840420E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113329945411E-06  -2.143330209678E-06   0.000000000000E+00   2.361542520533E-05  -1.332023764169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.790377358397E-06   1.144633124271E-06   0.000000000000E+00  -2.238598451823E-05   1.590906537702E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.510577367611E-06  -2.136459543341E-06   0.000000000000E+00   2.353357680728E-05  -1.302900034451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.497589365183E-06   1.147607223657E-06   0.000000000000E+00  -2.241328909469E-05   1.564673746916E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899899352868E-06  -2.128835818156E-06   0.000000000000E+00   2.344360112869E-05  -1.273615228564E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.210284288550E-06   1.149995214812E-06   0.000000000000E+00  -2.243121605819E-05   1.538106370853E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.281317237055E-06  -2.120479180834E-06   0.000000000000E+00   2.334568425988E-05  -1.244184524179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.928115802689E-06   1.151811075529E-06   0.000000000000E+00  -2.243999516961E-05   1.511224564361E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.654854288332E-06  -2.111409574785E-06   0.000000000000E+00   2.324001173819E-05  -1.214622847176E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.651286112796E-06   1.153068233894E-06   0.000000000000E+00  -2.243973204502E-05   1.484041365373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.020535712330E-06  -2.101646738280E-06   0.000000000000E+00   2.312676848107E-05  -1.184944870503E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.379749305302E-06   1.153780675284E-06   0.000000000000E+00  -2.243058190083E-05   1.456572583276E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.378388652724E-06  -2.091210202612E-06   0.000000000000E+00   2.300613871977E-05  -1.155165013112E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113112529673E-06   1.153961972309E-06   0.000000000000E+00  -2.241278768402E-05   1.428839475136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.728442188788E-06  -2.080119290425E-06   0.000000000000E+00   2.287830593527E-05  -1.125297439067E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.514583939284E-07   1.153624408621E-06   0.000000000000E+00  -2.238646315318E-05   1.400854546836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.070727326247E-06  -2.068393113806E-06   0.000000000000E+00   2.274345279457E-05  -1.095356056765E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.948670580711E-07   1.152781059291E-06   0.000000000000E+00  -2.235175456540E-05   1.372632094983E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.405276987484E-06  -2.056050572774E-06   0.000000000000E+00   2.260176108985E-05  -1.065354518351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.431693196151E-07   1.151444948858E-06   0.000000000000E+00  -2.230884727895E-05   1.344190010627E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.732125996100E-06  -2.043110353464E-06   0.000000000000E+00   2.245341167769E-05  -1.035306219179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.628525538614E-08   1.149627549515E-06   0.000000000000E+00  -2.225790261666E-05   1.315542920925E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.051311058562E-06  -2.029590926632E-06   0.000000000000E+00   2.229858442096E-05  -1.005224297493E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.457489248296E-07   1.147342389826E-06   0.000000000000E+00  -2.219906838527E-05   1.286704706102E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.362870742884E-06  -2.015510546042E-06   0.000000000000E+00   2.213745813130E-05  -9.751216341900E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.829603837032E-07   1.144600488305E-06   0.000000000000E+00  -2.213250396996E-05   1.257689828109E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.666845454862E-06  -2.000887247025E-06   0.000000000000E+00   2.197021051417E-05  -9.450108527303E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.155190042130E-07   1.141414043560E-06   0.000000000000E+00  -2.205838376293E-05   1.228514577295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.963277410606E-06  -1.985738845027E-06   0.000000000000E+00   2.179701811454E-05  -9.149043191440E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.432668337896E-07   1.137794652209E-06   0.000000000000E+00  -2.197683416722E-05   1.199189619134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.252210607960E-06  -1.970082934238E-06   0.000000000000E+00   2.161805626463E-05  -8.848141421930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066348754338E-06   1.133754091068E-06   0.000000000000E+00  -2.188803527372E-05   1.169731383042E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.533690794734E-06  -1.953936886430E-06   0.000000000000E+00   2.143349903388E-05  -8.547521736810E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284913395244E-06   1.129303764074E-06   0.000000000000E+00  -2.179216251671E-05   1.140155310233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.807765435153E-06  -1.937317849619E-06   0.000000000000E+00   2.124351917916E-05  -8.247300087966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498899538359E-06   1.124454259070E-06   0.000000000000E+00  -2.168935884506E-05   1.110471430366E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.074483673849E-06  -1.920242747018E-06   0.000000000000E+00   2.104828809783E-05  -7.947589866376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.708315172173E-06   1.119217447344E-06   0.000000000000E+00  -2.157976982945E-05   1.080695529367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.333896300445E-06  -1.902728276061E-06   0.000000000000E+00   2.084797578222E-05  -7.648501908585E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.913272283680E-06   1.113603682663E-06   0.000000000000E+00  -2.146356973246E-05   1.050840182841E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.586055708323E-06  -1.884790907283E-06   0.000000000000E+00   2.064275077501E-05  -7.350144503582E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.113792189772E-06   1.107623764934E-06   0.000000000000E+00  -2.134091121324E-05   1.020918293832E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.831015857066E-06  -1.866446883717E-06   0.000000000000E+00   2.043278012762E-05  -7.052623401919E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.309870217103E-06   1.101288246346E-06   0.000000000000E+00  -2.121194165604E-05   9.909416421139E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.068832228800E-06  -1.847712219784E-06   0.000000000000E+00   2.021822935859E-05  -6.756041824136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.501543135806E-06   1.094607463675E-06   0.000000000000E+00  -2.107681184267E-05   9.609229041057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.299561787890E-06  -1.828602700963E-06   0.000000000000E+00   1.999926241531E-05  -6.460500472461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.688910976967E-06   1.087591966253E-06   0.000000000000E+00  -2.093570004524E-05   9.308753809820E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.523262935470E-06  -1.809133882915E-06   0.000000000000E+00   1.977604163606E-05  -6.166097541354E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.871890759272E-06   1.080251638167E-06   0.000000000000E+00  -2.078871818711E-05   9.008079258188E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.739995466583E-06  -1.789321091127E-06   0.000000000000E+00   1.954872771437E-05  -5.872928730466E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050583041208E-06   1.072596763977E-06   0.000000000000E+00  -2.063604641863E-05   8.707354770874E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.949820524457E-06  -1.769179420417E-06   0.000000000000E+00   1.931747966463E-05  -5.581087257638E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.225072381464E-06   1.064636697803E-06   0.000000000000E+00  -2.047783746442E-05   8.406680780485E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.152800554819E-06  -1.748723734720E-06   0.000000000000E+00   1.908245479019E-05  -5.290663873976E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.395324628039E-06   1.056381688751E-06   0.000000000000E+00  -2.031423316764E-05   8.106175226908E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.348999259741E-06  -1.727968666652E-06   0.000000000000E+00   1.884380865103E-05  -5.001746877696E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.561384335730E-06   1.047840940157E-06   0.000000000000E+00  -2.014538048228E-05   7.805943925969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.538481551518E-06  -1.706928617627E-06   0.000000000000E+00   1.860169503598E-05  -4.714422131642E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.723309735519E-06   1.039024227294E-06   0.000000000000E+00  -1.997144298551E-05   7.506105208100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.721313504528E-06  -1.685617757562E-06   0.000000000000E+00   1.835626593341E-05  -4.428773079003E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.881123424047E-06   1.029940572555E-06   0.000000000000E+00  -1.979255143314E-05   7.206755984180E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.897562308902E-06  -1.664050025032E-06   0.000000000000E+00   1.810767150599E-05  -4.144880761494E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.034849332612E-06   1.020599258554E-06   0.000000000000E+00  -1.960885975663E-05   6.907998856315E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.006729622351E-05  -1.642239127420E-06   0.000000000000E+00   1.785606006527E-05  -3.862823837764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.184494678678E-06   1.011009338140E-06   0.000000000000E+00  -1.942050707501E-05   6.609929204549E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.023058452714E-05  -1.620198541021E-06   0.000000000000E+00   1.760157804891E-05  -3.582678602173E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.330154064216E-06   1.001179743718E-06   0.000000000000E+00  -1.922764996101E-05   6.312667230593E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038749747260E-05  -1.597941511412E-06   0.000000000000E+00   1.734436999837E-05  -3.304519005007E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.471800619447E-06   9.911192304487E-07   0.000000000000E+00  -1.903041639381E-05   6.016284080613E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053810623826E-05  -1.575481053828E-06   0.000000000000E+00   1.708457853922E-05  -3.028416672776E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609467030766E-06   9.808367768622E-07   0.000000000000E+00  -1.882895584087E-05   5.720882964082E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068248288120E-05  -1.552829953572E-06   0.000000000000E+00   1.682234436156E-05  -2.754440929357E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.743246854204E-06   9.703403121510E-07   0.000000000000E+00  -1.862341059231E-05   5.426559509546E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082070029053E-05  -1.530000766665E-06   0.000000000000E+00   1.655780620355E-05  -2.482658818147E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.873124414018E-06   9.596384191611E-07   0.000000000000E+00  -1.841391794715E-05   5.133413191468E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.095283213992E-05  -1.507005820306E-06   0.000000000000E+00   1.629110083406E-05  -2.213135123710E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.999142716526E-06   9.487401711788E-07   0.000000000000E+00  -1.820061882074E-05   4.841515441457E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107895284178E-05  -1.483857213816E-06   0.000000000000E+00   1.602236303969E-05  -1.945932395702E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.121349040653E-06   9.376528688613E-07   0.000000000000E+00  -1.798364922108E-05   4.550961168338E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119913750078E-05  -1.460566819148E-06   0.000000000000E+00   1.575172560958E-05  -1.681110971171E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.239768994443E-06   9.263848542789E-07   0.000000000000E+00  -1.776314550638E-05   4.261837508740E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131346186813E-05  -1.437146281960E-06   0.000000000000E+00   1.547931932486E-05  -1.418728999546E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.354439898710E-06   9.149440780814E-07   0.000000000000E+00  -1.753924589201E-05   3.974221250183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142200229716E-05  -1.413607022486E-06   0.000000000000E+00   1.520527294737E-05  -1.158842466680E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.465370075390E-06   9.033382606306E-07   0.000000000000E+00  -1.731207032476E-05   3.688180634173E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152483569693E-05  -1.389960236427E-06   0.000000000000E+00   1.492971321004E-05  -9.015052195813E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.572631356926E-06   8.915751550255E-07   0.000000000000E+00  -1.708176484473E-05   3.403808628672E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162203949045E-05  -1.366216896296E-06   0.000000000000E+00   1.465276480929E-05  -6.467689923759E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.676241451959E-06   8.796623408692E-07   0.000000000000E+00  -1.684845689559E-05   3.121179981773E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171369156812E-05  -1.342387752205E-06   0.000000000000E+00   1.437455039722E-05  -3.946834311877E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.776214330044E-06   8.676074468260E-07   0.000000000000E+00  -1.661227052449E-05   2.840357751632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179987024756E-05  -1.318483333408E-06   0.000000000000E+00   1.409519057674E-05  -1.452961211432E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.872618901265E-06   8.554170795040E-07   0.000000000000E+00  -1.637333357178E-05   2.561405643702E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188065422928E-05  -1.294513949355E-06   0.000000000000E+00   1.381480389607E-05   1.013473876353E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.965482432961E-06   8.430995060568E-07   0.000000000000E+00  -1.613178489787E-05   2.284420062537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.195612255577E-05  -1.270489691159E-06   0.000000000000E+00   1.353350684615E-05   3.452035529427E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.054826668226E-06   8.306610789456E-07   0.000000000000E+00  -1.588773313741E-05   2.009448667427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.202635457043E-05  -1.246420432900E-06   0.000000000000E+00   1.325141385715E-05   5.862308136214E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.140708335505E-06   8.181088582296E-07   0.000000000000E+00  -1.564131307644E-05   1.736562528512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.209142987679E-05  -1.222315833147E-06   0.000000000000E+00   1.296863729825E-05   8.243895619428E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.223154719727E-06   8.054512923421E-07   0.000000000000E+00  -1.539264542221E-05   1.465820484742E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215142829948E-05  -1.198185336477E-06   0.000000000000E+00   1.268528747655E-05   1.059642115838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.302202422749E-06   7.926912307670E-07   0.000000000000E+00  -1.514184284209E-05   1.197284397153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220642984512E-05  -1.174038174956E-06   0.000000000000E+00   1.240147263826E-05   1.291952691229E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.377893677116E-06   7.798390837873E-07   0.000000000000E+00  -1.488903281579E-05   9.310210253218E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225651466392E-05  -1.149883369899E-06   0.000000000000E+00   1.211729897035E-05   1.521287373555E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450240509974E-06   7.668999705214E-07   0.000000000000E+00  -1.463433217059E-05   6.670705736723E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230176301267E-05  -1.125729733377E-06   0.000000000000E+00   1.183287060284E-05   1.747614089931E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.519318513096E-06   7.538802468120E-07   0.000000000000E+00  -1.437785018696E-05   4.055028809294E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234225521851E-05  -1.101585870102E-06   0.000000000000E+00   1.154828961344E-05   1.970902580010E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.585144390299E-06   7.407865864131E-07   0.000000000000E+00  -1.411970901969E-05   1.463705111318E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.237807164226E-05  -1.077460179052E-06   0.000000000000E+00   1.126365603074E-05   2.191124367703E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.647738595137E-06   7.276243714945E-07   0.000000000000E+00  -1.386001141897E-05  -1.103020226212E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.240929264459E-05  -1.053360855410E-06   0.000000000000E+00   1.097906784101E-05   2.408252732223E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.707182642004E-06   7.144006853244E-07   0.000000000000E+00  -1.359888452423E-05  -3.644180733387E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243599855071E-05  -1.029295892238E-06   0.000000000000E+00   1.069462099319E-05   2.622262679429E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.763475564664E-06   7.011208548955E-07   0.000000000000E+00  -1.333642204723E-05  -6.159687413755E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245826961836E-05  -1.005273082611E-06   0.000000000000E+00   1.041040940719E-05   2.833130912243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.816683633120E-06   6.877908842185E-07   0.000000000000E+00  -1.307274599488E-05  -8.648933206234E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.247618600415E-05  -9.813000213174E-07   0.000000000000E+00   1.012652498098E-05   3.040835802062E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.866837302188E-06   6.744164268733E-07   0.000000000000E+00  -1.280795097750E-05  -1.111147862103E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248982773279E-05  -9.573841069666E-07   0.000000000000E+00   9.843057599445E-06   3.245357359359E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.913973702108E-06   6.610031772719E-07   0.000000000000E+00  -1.254214972000E-05  -1.354688884904E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249927466556E-05  -9.335325439302E-07   0.000000000000E+00   9.560095144118E-06   3.446677204559E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.958133781672E-06   6.475566304353E-07   0.000000000000E+00  -1.227544300642E-05  -1.595482056571E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250460647112E-05  -9.097523444135E-07   0.000000000000E+00   9.277723503031E-06   3.644778538601E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.999362535140E-06   6.340821683967E-07   0.000000000000E+00  -1.200793354116E-05  -1.833485623965E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250590259561E-05  -8.860503304986E-07   0.000000000000E+00   8.996026581656E-06   3.839646113968E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.037677755634E-06   6.205856133367E-07   0.000000000000E+00  -1.173971913978E-05  -2.068671601211E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250324223457E-05  -8.624331362049E-07   0.000000000000E+00   8.715086314273E-06   4.031266205396E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.073148558080E-06   6.070706803420E-07   0.000000000000E+00  -1.147089860633E-05  -2.300980415764E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249670430600E-05  -8.389072097018E-07   0.000000000000E+00   8.434982676447E-06   4.219626580323E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.105805293375E-06   5.935437233272E-07   0.000000000000E+00  -1.120157386538E-05  -2.530406579427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248636742267E-05  -8.154788153497E-07   0.000000000000E+00   8.155793697434E-06   4.404716470225E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.135665640285E-06   5.800094589968E-07   0.000000000000E+00  -1.093182744836E-05  -2.756910593831E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.247230986722E-05  -7.921540359338E-07   0.000000000000E+00   7.877595473770E-06   4.586526541242E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.162805724539E-06   5.664727892902E-07   0.000000000000E+00  -1.066176708757E-05  -2.980451904538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245460956658E-05  -7.689387748573E-07   0.000000000000E+00   7.600462183121E-06   4.765048864869E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.187241076002E-06   5.529383118902E-07   0.000000000000E+00  -1.039147734233E-05  -3.201011581488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243334406814E-05  -7.458387582999E-07   0.000000000000E+00   7.324466098872E-06   4.940276889401E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.209030216490E-06   5.394107502852E-07   0.000000000000E+00  -1.012105340527E-05  -3.418554127953E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.240859051591E-05  -7.228595374926E-07   0.000000000000E+00   7.049677604893E-06   5.112205410804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.228205135794E-06   5.258946293330E-07   0.000000000000E+00  -9.850577985195E-06  -3.633062723502E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238042562854E-05  -7.000064909805E-07   0.000000000000E+00   6.776165211362E-06   5.280830543917E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.244806708235E-06   5.123944606222E-07   0.000000000000E+00  -9.580145926750E-06  -3.844512161901E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234892567680E-05  -6.772848268020E-07   0.000000000000E+00   6.503995570498E-06   5.446149693937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.258876620315E-06   4.989144382424E-07   0.000000000000E+00  -9.309830715951E-06  -4.052878934071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231416646319E-05  -6.546995848668E-07   0.000000000000E+00   6.233233493068E-06   5.608161527722E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.270459013782E-06   4.854591270489E-07   0.000000000000E+00  -9.039726995152E-06  -4.258137781079E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227622330140E-05  -6.322556391613E-07   0.000000000000E+00   5.963941965264E-06   5.766865945421E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.279584827528E-06   4.720323235956E-07   0.000000000000E+00  -8.769911513077E-06  -4.460276058420E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223517099678E-05  -6.099577000918E-07   0.000000000000E+00   5.696182166077E-06   5.922264052310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.286309621457E-06   4.586382755502E-07   0.000000000000E+00  -8.500468820612E-06  -4.659266354565E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219108382795E-05  -5.878103167900E-07   0.000000000000E+00   5.430013484714E-06   6.074358130688E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.290669300766E-06   4.452805945504E-07   0.000000000000E+00  -8.231472234137E-06  -4.855115139078E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214403552845E-05  -5.658178793664E-07   0.000000000000E+00   5.165493538776E-06   6.223151611882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.292686534078E-06   4.319639874117E-07   0.000000000000E+00  -7.963000336542E-06  -5.047782131399E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.209409926988E-05  -5.439846213576E-07   0.000000000000E+00   4.902678192853E-06   6.368649048643E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.292429695779E-06   4.186909392245E-07   0.000000000000E+00  -7.695134734695E-06  -5.237258843606E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204134764506E-05  -5.223146218995E-07   0.000000000000E+00   4.641621576630E-06   6.510856087604E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.289925602860E-06   4.054663148664E-07   0.000000000000E+00  -7.427940633752E-06  -5.423541140170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198585265270E-05  -5.008118081713E-07   0.000000000000E+00   4.382376104605E-06   6.649779441769E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.285223311391E-06   3.922929614756E-07   0.000000000000E+00  -7.161496840045E-06  -5.606613495735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192768568197E-05  -4.794799576912E-07   0.000000000000E+00   4.124992494931E-06   6.785426863673E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.278358349713E-06   3.791745539358E-07   0.000000000000E+00  -6.895871714022E-06  -5.786467867956E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186691749820E-05  -4.583227006321E-07   0.000000000000E+00   3.869519789125E-06   6.917807118353E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.269371975705E-06   3.661144623323E-07   0.000000000000E+00  -6.631135718956E-06  -5.963091870000E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180361822943E-05  -4.373435221479E-07   0.000000000000E+00   3.616005371892E-06   7.046929956574E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.258305307278E-06   3.531159562969E-07   0.000000000000E+00  -6.367355943937E-06  -6.136478791248E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.173785735316E-05  -4.165457648011E-07   0.000000000000E+00   3.364494991292E-06   7.172806088555E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.245199549847E-06   3.401822047936E-07   0.000000000000E+00  -6.104598624319E-06  -6.306627733829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166970368415E-05  -3.959326307286E-07   0.000000000000E+00   3.115032778844E-06   7.295447157643E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.230099833775E-06   3.273164090356E-07   0.000000000000E+00  -5.842928205123E-06  -6.473527766163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159922536264E-05  -3.755071841169E-07   0.000000000000E+00   2.867661270084E-06   7.414865714471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.213031814073E-06   3.145214338979E-07   0.000000000000E+00  -5.582402546768E-06  -6.637183769281E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152648984339E-05  -3.552723534461E-07   0.000000000000E+00   2.622421425243E-06   7.531075191189E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.194055180113E-06   3.018000608686E-07   0.000000000000E+00  -5.323091207506E-06  -6.797588153267E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.145156388522E-05  -3.352309338349E-07   0.000000000000E+00   2.379352650220E-06   7.644089875981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.173192061636E-06   2.891556137204E-07   0.000000000000E+00  -5.065050340275E-06  -6.954732529969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.137451354110E-05  -3.153855893340E-07   0.000000000000E+00   2.138492817163E-06   7.753924888022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.150498559192E-06   2.765904383916E-07   0.000000000000E+00  -4.808339414423E-06  -7.108626464559E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.129540414919E-05  -2.957388552355E-07   0.000000000000E+00   1.899878286045E-06   7.860596152512E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.126002281634E-06   2.641072919955E-07   0.000000000000E+00  -4.553011331576E-06  -7.259271824075E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121430032379E-05  -2.762931403852E-07   0.000000000000E+00   1.663543925536E-06   7.964120376066E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.099752932256E-06   2.517087207603E-07   0.000000000000E+00  -4.299128992515E-06  -7.406665250979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113126594782E-05  -2.570507294388E-07   0.000000000000E+00   1.429523134688E-06   8.064515022244E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.071784575303E-06   2.393971815213E-07   0.000000000000E+00  -4.046737562300E-06  -7.550808473675E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.104636416502E-05  -2.380137851608E-07   0.000000000000E+00   1.197847864043E-06   8.161798287713E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.042137065167E-06   2.271753776582E-07   0.000000000000E+00  -3.795895896740E-06  -7.691707867388E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.095965737281E-05  -2.191843506601E-07   0.000000000000E+00   9.685486372807E-07   8.255989078445E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.010849730666E-06   2.150455667190E-07   0.000000000000E+00  -3.546651493746E-06  -7.829371049630E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.087120721658E-05  -2.005643517135E-07   0.000000000000E+00   7.416545730596E-07   8.347106985990E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.977961395551E-06   2.030091462258E-07   0.000000000000E+00  -3.299054236839E-06  -7.963804484652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078107458299E-05  -1.821555988825E-07   0.000000000000E+00   5.171934060492E-07   8.435172264602E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.943511156583E-06   1.910694541011E-07   0.000000000000E+00  -3.053153428124E-06  -8.095009025641E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068931959531E-05  -1.639597898841E-07   0.000000000000E+00   2.951915093286E-07   8.520205808232E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.907540630884E-06   1.792280498738E-07   0.000000000000E+00  -2.808994972451E-06  -8.222995161595E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.059600160811E-05  -1.459785117062E-07   0.000000000000E+00   7.567391544640E-08   8.602229127973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.870079226567E-06   1.674868006245E-07   0.000000000000E+00  -2.566625588673E-06  -8.347777583199E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.050117920308E-05  -1.282132428223E-07   0.000000000000E+00  -1.413356614050E-07   8.681264329748E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.831178140763E-06   1.558479455767E-07   0.000000000000E+00  -2.326084980226E-06  -8.469352937120E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040491018528E-05  -1.106653554285E-07   0.000000000000E+00  -3.558148038504E-07   8.757334092377E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.790858727283E-06   1.443132409255E-07   0.000000000000E+00  -2.087415317584E-06  -8.587747718012E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030725157921E-05  -9.333611754067E-08   0.000000000000E+00  -5.677423697275E-07   8.830461646015E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.749164814656E-06   1.328844201823E-07   0.000000000000E+00  -1.850659595644E-06  -8.702966521046E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.020825962659E-05  -7.622669521338E-08   0.000000000000E+00  -7.770984700300E-07   8.900670750635E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.706142456457E-06   1.215632173252E-07   0.000000000000E+00  -1.615860742398E-06  -8.815015295305E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010798978308E-05  -5.933815462047E-08   0.000000000000E+00  -9.838644476987E-07   8.967985675202E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.661821020295E-06   1.103512803425E-07   0.000000000000E+00  -1.383054355351E-06  -8.923910783966E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000649671662E-05  -4.267146419760E-08   0.000000000000E+00  -1.188022855642E-06   9.032431176825E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.616237477275E-06   9.925015634797E-08   0.000000000000E+00  -1.152275184313E-06  -9.029670065634E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.903834305640E-06  -2.622749677410E-08   0.000000000000E+00  -1.389557435328E-06   9.094032480499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.569428284172E-06   8.826139247935E-08   0.000000000000E+00  -9.235639886262E-07  -9.132307149268E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.800055637810E-06  -1.000703158484E-08   0.000000000000E+00  -1.588453095122E-06   9.152815258790E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.521429551660E-06   7.738659813751E-08   0.000000000000E+00  -6.969472730726E-07  -9.231837144670E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.695213008873E-06   5.989243592544E-09   0.000000000000E+00  -1.784695888978E-06   9.208805612494E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.472276549586E-06   6.662624605079E-08   0.000000000000E+00  -4.724611309405E-07  -9.328271195516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.589357922571E-06   2.176073045311E-08   0.000000000000E+00  -1.978272995033E-06   9.262030050757E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.422004969673E-06   5.598288481756E-08   0.000000000000E+00  -2.501429912127E-07  -9.421625295270E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.482541090178E-06   3.730691807614E-08   0.000000000000E+00  -2.169172694108E-06   9.312515472303E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.370650031250E-06   4.545671328885E-08   0.000000000000E+00  -3.001573786034E-08  -9.511931785513E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.374812430799E-06   5.262738099680E-08   0.000000000000E+00  -2.357384348783E-06   9.360289146478E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.318246063836E-06   3.504967766270E-08   0.000000000000E+00   1.878862444275E-07  -9.599188742633E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.266221071951E-06   6.772177715246E-08   0.000000000000E+00  -2.542898382135E-06   9.405378694825E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.264826065145E-06   2.476240864631E-08   0.000000000000E+00   4.035391091914E-07  -9.683428295679E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.156815350560E-06   8.258984593006E-08   0.000000000000E+00  -2.725706256578E-06   9.447812072900E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.210425296029E-06   1.459607878246E-08   0.000000000000E+00   6.169107670605E-07  -9.764664089222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.046642813855E-06   9.723140628985E-08   0.000000000000E+00  -2.905800453397E-06   9.487617552548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.155078174620E-06   4.551613422015E-09   0.000000000000E+00   8.279815813727E-07  -9.842913133198E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.935750221339E-06   1.116463547298E-07   0.000000000000E+00  -3.083174451484E-06   9.524823704265E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.098817403146E-06  -5.370032987962E-09   0.000000000000E+00   1.036723700761E-06  -9.918200357552E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.824183546354E-06   1.258346634782E-07   0.000000000000E+00  -3.257822707022E-06   9.559459380063E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.041674911645E-06  -1.516800797202E-08   0.000000000000E+00   1.243114312371E-06  -9.990547224295E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.711987978183E-06   1.397963785788E-07   0.000000000000E+00  -3.429740632907E-06   9.591553696667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.983683503589E-06  -2.484152943907E-08   0.000000000000E+00   1.447131908604E-06  -1.005997486709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.599207924778E-06   1.535316180112E-07   0.000000000000E+00  -3.598924578230E-06   9.621136018821E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.924875378792E-06  -3.438985718442E-08   0.000000000000E+00   1.648754994370E-06  -1.012650409247E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.485887015037E-06   1.670405699053E-07   0.000000000000E+00  -3.765371808266E-06   9.648235943202E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.865282293003E-06  -4.381231548643E-08   0.000000000000E+00   1.847963102552E-06  -1.019015494143E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.372068102131E-06   1.803234906852E-07   0.000000000000E+00  -3.929080484278E-06   9.672883282339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.804935628217E-06  -5.310804609469E-08   0.000000000000E+00   2.044735553281E-06  -1.025094554087E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.257793266498E-06   1.933807032871E-07   0.000000000000E+00  -4.090049643563E-06   9.695108049186E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.743866303490E-06  -6.227717130579E-08   0.000000000000E+00   2.239061710069E-06  -1.030892163483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.143103819350E-06   2.062125954201E-07   0.000000000000E+00  -4.248279179792E-06   9.714940441691E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.682105120966E-06  -7.131783602889E-08   0.000000000000E+00   2.430916891547E-06  -1.036408076066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.028040306422E-06   2.188196177726E-07   0.000000000000E+00  -4.403769823411E-06   9.732410827907E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.619682867224E-06  -8.023135730004E-08   0.000000000000E+00   2.620293166477E-06  -1.041646140988E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.912642511865E-06   2.312022823261E-07   0.000000000000E+00  -4.556523122064E-06   9.747549731162E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.556626652040E-06  -8.901602329829E-08   0.000000000000E+00   2.807169860738E-06  -1.046608474773E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.796949462328E-06   2.433611606387E-07   0.000000000000E+00  -4.706541421573E-06   9.760387815945E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.492967971573E-06  -9.767185961219E-08   0.000000000000E+00   2.991534291877E-06  -1.051297267693E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.680999431433E-06   2.552968821816E-07   0.000000000000E+00  -4.853827846718E-06   9.770955873549E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.428738156065E-06  -1.061984253850E-07   0.000000000000E+00   3.173373912702E-06  -1.055715454200E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.564829944233E-06   2.670101326562E-07   0.000000000000E+00  -4.998386282277E-06   9.779284808641E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.363962600142E-06  -1.145955673889E-07   0.000000000000E+00   3.352679588698E-06  -1.059865693164E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.448477781879E-06   2.785016523993E-07   0.000000000000E+00  -5.140221354587E-06   9.785405625499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.298670112650E-06  -1.228629976564E-07   0.000000000000E+00   3.529436796358E-06  -1.063750520605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.331978986798E-06   2.897722347647E-07   0.000000000000E+00  -5.279338412760E-06   9.789349414995E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.232888718499E-06  -1.310006139819E-07   0.000000000000E+00   3.703642851493E-06  -1.067372500573E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.215368867482E-06   3.008227245050E-07   0.000000000000E+00  -5.415743510436E-06   9.791147341852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.166645879432E-06  -1.390082261914E-07   0.000000000000E+00   3.875281471606E-06  -1.070734088746E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.098682004021E-06   3.116540162659E-07   0.000000000000E+00  -5.549443387739E-06   9.790830631795E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.099968650949E-06  -1.468856599412E-07   0.000000000000E+00   4.044346573082E-06  -1.073837816985E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.981952253323E-06   3.222670530090E-07   0.000000000000E+00  -5.680445453275E-06   9.788430559548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.032883651718E-06  -1.546330140465E-07   0.000000000000E+00   4.210833063784E-06  -1.076687117052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.865212754880E-06   3.326628245061E-07   0.000000000000E+00  -5.808757766363E-06   9.783978436714E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.965417085236E-06  -1.622503626876E-07   0.000000000000E+00   4.374735174926E-06  -1.079284973758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.748495936308E-06   3.428423658576E-07   0.000000000000E+00  -5.934389019569E-06   9.777505600145E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.897594777765E-06  -1.697373651379E-07   0.000000000000E+00   4.536045680217E-06  -1.081632923209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.631833519427E-06   3.528067560056E-07   0.000000000000E+00  -6.057348521383E-06   9.769043400402E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.829442189624E-06  -1.770944542587E-07   0.000000000000E+00   4.694758132522E-06  -1.083734658199E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.515256525986E-06   3.625571163090E-07   0.000000000000E+00  -6.177646179096E-06   9.758623190810E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.760984096221E-06  -1.843212370919E-07   0.000000000000E+00   4.850876570356E-06  -1.085592527402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.398795284034E-06   3.720946091082E-07   0.000000000000E+00  -6.295292481808E-06   9.746276316439E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.692244665754E-06  -1.914189480767E-07   0.000000000000E+00   5.004390368881E-06  -1.087209682243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.282479434004E-06   3.814204363193E-07   0.000000000000E+00  -6.410298483864E-06   9.732034103673E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.623250123701E-06  -1.983866929544E-07   0.000000000000E+00   5.155302615484E-06  -1.088589049156E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.166337935132E-06   3.905358380855E-07   0.000000000000E+00  -6.522675788307E-06   9.715927849743E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.554022758154E-06  -2.052251469379E-07   0.000000000000E+00   5.303609551249E-06  -1.089733516515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.050399071841E-06   3.994420913828E-07   0.000000000000E+00  -6.632436530507E-06   9.697988812916E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.484585671875E-06  -2.119344810495E-07   0.000000000000E+00   5.449311596621E-06  -1.090645899230E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.934690460356E-06   4.081405087319E-07   0.000000000000E+00  -6.739593362290E-06   9.678248202463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.414962142318E-06  -2.185150023928E-07   0.000000000000E+00   5.592408464219E-06  -1.091328981555E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.819239055263E-06   4.166324368503E-07   0.000000000000E+00  -6.844159435955E-06   9.656737169361E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.345174792372E-06  -2.249670676747E-07   0.000000000000E+00   5.732901028226E-06  -1.091785595696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.704071156355E-06   4.249192554000E-07   0.000000000000E+00  -6.946148388676E-06   9.633486796971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.275245843682E-06  -2.312908523559E-07   0.000000000000E+00   5.870790255462E-06  -1.092018492640E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.589212415230E-06   4.330023757049E-07   0.000000000000E+00  -7.045574327052E-06   9.608528092082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205197021973E-06  -2.374872378242E-07   0.000000000000E+00   6.006085508285E-06  -1.092032073817E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.474687842482E-06   4.408832395043E-07   0.000000000000E+00  -7.142451811973E-06   9.581891976132E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.135049758143E-06  -2.435561122898E-07   0.000000000000E+00   6.138781765118E-06  -1.091827700400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.360521814277E-06   4.485633177642E-07   0.000000000000E+00  -7.236795843703E-06   9.553609276764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.064824988969E-06  -2.494981481131E-07   0.000000000000E+00   6.268885455628E-06  -1.091408791729E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.246738079670E-06   4.560441094388E-07   0.000000000000E+00  -7.328621846843E-06   9.523710719649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.994543320076E-06  -2.553137057225E-07   0.000000000000E+00   6.396401343211E-06  -1.090778472179E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.133359767506E-06   4.633271403369E-07   0.000000000000E+00  -7.417945656148E-06   9.492226920412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.924226857514E-06  -2.610035237398E-07   0.000000000000E+00   6.521332609358E-06  -1.089939340316E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.020409393591E-06   4.704139619248E-07   0.000000000000E+00  -7.504783501922E-06   9.459188376892E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.853889188055E-06  -2.665681479191E-07   0.000000000000E+00   6.643689937755E-06  -1.088894932837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.907908867847E-06   4.773061502482E-07   0.000000000000E+00  -7.589151996110E-06   9.424625461614E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.783556902303E-06  -2.720078134035E-07   0.000000000000E+00   6.763473017233E-06  -1.087648127099E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.795879501533E-06   4.840053047625E-07   0.000000000000E+00  -7.671068118233E-06   9.388568414764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.713245808056E-06  -2.773234338442E-07   0.000000000000E+00   6.880697621737E-06  -1.086201890988E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.684342014512E-06   4.905130472934E-07   0.000000000000E+00  -7.750549201847E-06   9.351047336723E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.642974640411E-06  -2.825152213025E-07   0.000000000000E+00   6.995363506135E-06  -1.084559170171E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.573316542501E-06   4.968310209416E-07   0.000000000000E+00  -7.827612921101E-06   9.312092181617E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.572761896367E-06  -2.875845666116E-07   0.000000000000E+00   7.107482875287E-06  -1.082722792918E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462822644402E-06   5.029608890441E-07   0.000000000000E+00  -7.902277277393E-06   9.271732750521E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.502625386046E-06  -2.925314949829E-07   0.000000000000E+00   7.217061539558E-06  -1.080695799109E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.352879309669E-06   5.089043341442E-07   0.000000000000E+00  -7.974560586416E-06   9.229998685232E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.432582610991E-06  -2.973566950128E-07   0.000000000000E+00   7.324109412176E-06  -1.078480933300E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.243504965602E-06   5.146630569933E-07   0.000000000000E+00  -8.044481465386E-06   9.186919462054E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.362650608878E-06  -3.020613765371E-07   0.000000000000E+00   7.428639455830E-06  -1.076082769546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.134717484832E-06   5.202387755563E-07   0.000000000000E+00  -8.112058820424E-06   9.142524385743E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.292846195450E-06  -3.066456710782E-07   0.000000000000E+00   7.530658249434E-06  -1.073502330870E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.026534192600E-06   5.256332240503E-07   0.000000000000E+00  -8.177311834165E-06   9.096842584039E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223185681619E-06  -3.111105980516E-07   0.000000000000E+00   7.630175657650E-06  -1.070743496228E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.918971874229E-06   5.308481520037E-07   0.000000000000E+00  -8.240259953644E-06   9.049903001941E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.153685032533E-06  -3.154570123685E-07   0.000000000000E+00   7.727209512567E-06  -1.067809153307E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.812046782545E-06   5.358853233189E-07   0.000000000000E+00  -8.300922878249E-06   9.001734396543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.084359873625E-06  -3.196855938548E-07   0.000000000000E+00   7.821764209690E-06  -1.064702089387E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.705774645200E-06   5.407465153776E-07   0.000000000000E+00  -8.359320548193E-06   8.952365331797E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015226317174E-06  -3.237971738755E-07   0.000000000000E+00   7.913854352013E-06  -1.061425590367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.600170672210E-06   5.454335181543E-07   0.000000000000E+00  -8.415473132779E-06   8.901824173619E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946296772529E-06  -3.277925819957E-07   0.000000000000E+00   8.003494288523E-06  -1.057982730462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.495249563273E-06   5.499481333338E-07   0.000000000000E+00  -8.469401019168E-06   8.850139085369E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.877588425649E-06  -3.316726597905E-07   0.000000000000E+00   8.090695173910E-06  -1.054376310275E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.391025515200E-06   5.542921734840E-07   0.000000000000E+00  -8.521124801304E-06   8.797338023005E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.809114337968E-06  -3.354382650825E-07   0.000000000000E+00   8.175470874541E-06  -1.050609298540E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.287512229315E-06   5.584674612027E-07   0.000000000000E+00  -8.570665268974E-06   8.743448731025E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.740888734138E-06  -3.390902655210E-07   0.000000000000E+00   8.257834398414E-06  -1.046684505925E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.184722918790E-06   5.624758283365E-07   0.000000000000E+00  -8.618043397179E-06   8.688498738053E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.672924319880E-06  -3.426295874831E-07   0.000000000000E+00   8.337800857266E-06  -1.042604835872E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.082670316076E-06   5.663191151500E-07   0.000000000000E+00  -8.663280335532E-06   8.632515353178E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605235277342E-06  -3.460565277958E-07   0.000000000000E+00   8.415383556377E-06  -1.038373024495E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.981366680173E-06   5.699991695848E-07   0.000000000000E+00  -8.706397398090E-06   8.575525661840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.537833391054E-06  -3.493737598714E-07   0.000000000000E+00   8.490604630911E-06  -1.033993321625E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.880823804055E-06   5.735178464795E-07   0.000000000000E+00  -8.747416053177E-06   8.517556522471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470731827851E-06  -3.525804128243E-07   0.000000000000E+00   8.563469967438E-06  -1.029467132154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.781053021792E-06   5.768770068440E-07   0.000000000000E+00  -8.786357913615E-06   8.458634562781E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.403942489990E-06  -3.556780513377E-07   0.000000000000E+00   8.633998778602E-06  -1.024797826736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.682065216073E-06   5.800785171309E-07   0.000000000000E+00  -8.823244726928E-06   8.398786176710E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337477160151E-06  -3.586676961125E-07   0.000000000000E+00   8.702207257027E-06  -1.019988446951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.583870825216E-06   5.831242485282E-07   0.000000000000E+00  -8.858098365877E-06   8.338037521219E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.271347326124E-06  -3.615501810001E-07   0.000000000000E+00   8.768110812926E-06  -1.015041513073E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.486479850504E-06   5.860160762812E-07   0.000000000000E+00  -8.890940819242E-06   8.276414513299E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.205564001163E-06  -3.643269943729E-07   0.000000000000E+00   8.831725540941E-06  -1.009960122187E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.389901863391E-06   5.887558790081E-07   0.000000000000E+00  -8.921794182612E-06   8.213942827223E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.140138285028E-06  -3.669976254753E-07   0.000000000000E+00   8.893073011751E-06  -1.004747308492E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.294146012527E-06   5.913455380591E-07   0.000000000000E+00  -8.950680649556E-06   8.150647891857E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075080577127E-06  -3.695652033638E-07   0.000000000000E+00   8.952167198007E-06  -9.994057938462E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.199221031005E-06   5.937869368669E-07   0.000000000000E+00  -8.977622502879E-06   8.086554888197E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.010400979612E-06  -3.720293416305E-07   0.000000000000E+00   9.009024731796E-06  -9.939383229412E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.105135243358E-06   5.960819603294E-07   0.000000000000E+00  -9.002642106076E-06   8.021688747014E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.946109389061E-06  -3.743913967961E-07   0.000000000000E+00   9.063664279804E-06  -9.883476769002E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.011896572572E-06   5.982324942037E-07   0.000000000000E+00  -9.025761894971E-06   7.956074146774E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.882215395830E-06  -3.766524002058E-07   0.000000000000E+00   9.116103256488E-06  -9.826364368105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919512547156E-06   6.002404245144E-07   0.000000000000E+00  -9.047004369615E-06   7.889735511271E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818728323929E-06  -3.788133283977E-07   0.000000000000E+00   9.166359751903E-06  -9.768073229453E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827990307962E-06   6.021076369783E-07   0.000000000000E+00  -9.066392086271E-06   7.822697008078E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.755656985759E-06  -3.808753296373E-07   0.000000000000E+00   9.214453675017E-06  -9.708636000144E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.737336615269E-06   6.038360164425E-07   0.000000000000E+00  -9.083947649577E-06   7.754982546484E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.693010392130E-06  -3.828394779938E-07   0.000000000000E+00   9.260402277717E-06  -9.648081240855E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647557855380E-06   6.054274463424E-07   0.000000000000E+00  -9.099693704980E-06   7.686615776036E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.630796825892E-06  -3.847062952554E-07   0.000000000000E+00   9.304225728234E-06  -9.586426304323E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558660047726E-06   6.068838081688E-07   0.000000000000E+00  -9.113652931279E-06   7.617620084893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.569023977286E-06  -3.864780339281E-07   0.000000000000E+00   9.345946610351E-06  -9.523706809711E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.470648851328E-06   6.082069809546E-07   0.000000000000E+00  -9.125848033316E-06   7.548018598611E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.507700181856E-06  -3.881546204948E-07   0.000000000000E+00   9.385576853044E-06  -9.459945087752E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.383529571729E-06   6.093988407680E-07   0.000000000000E+00  -9.136301734926E-06   7.477834178539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446832763553E-06  -3.897375845351E-07   0.000000000000E+00   9.423139165431E-06  -9.395166750872E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297307167507E-06   6.104612602332E-07   0.000000000000E+00  -9.145036771982E-06   7.407089421095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.386429025441E-06  -3.912279395370E-07   0.000000000000E+00   9.458653718150E-06  -9.329401043098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211986256914E-06   6.113961080469E-07   0.000000000000E+00  -9.152075885629E-06   7.335806656393E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326495881604E-06  -3.926267730711E-07   0.000000000000E+00   9.492140522930E-06  -9.262674676762E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127571124465E-06   6.122052485271E-07   0.000000000000E+00  -9.157441815704E-06   7.264007947579E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.267040380472E-06  -3.939351685983E-07   0.000000000000E+00   9.523619199556E-06  -9.195012572930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.044065727307E-06   6.128905411611E-07   0.000000000000E+00  -9.161157294281E-06   7.191715089910E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208068649604E-06  -3.951541983850E-07   0.000000000000E+00   9.553108414625E-06  -9.126440232477E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.614737017730E-07   6.134538401723E-07   0.000000000000E+00  -9.163245039442E-06   7.118949610068E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.149586981290E-06  -3.962850067752E-07   0.000000000000E+00   9.580633520147E-06  -9.056983212478E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.797983697235E-07   6.138969941033E-07   0.000000000000E+00  -9.163727749111E-06   7.045732765659E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.091601338605E-06  -3.973286471163E-07   0.000000000000E+00   9.606210091028E-06  -8.986664363808E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.990427447653E-07   6.142218454049E-07   0.000000000000E+00  -9.162628095157E-06   6.972085544649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034117458170E-06  -3.982860665697E-07   0.000000000000E+00   9.629858119592E-06  -8.915506048377E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.192095386630E-07   6.144302300432E-07   0.000000000000E+00  -9.159968717580E-06   6.898028665059E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.771406804764E-07  -3.991588359431E-07   0.000000000000E+00   9.651602724480E-06  -8.843549228416E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.403011673960E-07   6.145239771108E-07   0.000000000000E+00  -9.155772218807E-06   6.823582574658E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.206763504549E-07  -3.999474016609E-07   0.000000000000E+00   9.671460213927E-06  -8.770797944762E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.623197573846E-07   6.145049084719E-07   0.000000000000E+00  -9.150061158345E-06   6.748767450937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.647293059494E-07  -4.006533195012E-07   0.000000000000E+00   9.689453854050E-06  -8.697288347854E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.852671515385E-07   6.143748383785E-07   0.000000000000E+00  -9.142858047247E-06   6.673603200703E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.093045001801E-07  -4.012773955958E-07   0.000000000000E+00   9.705604244202E-06  -8.623043674045E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.091449151923E-07   6.141355731533E-07   0.000000000000E+00  -9.134185343103E-06   6.598109460532E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.544061358707E-07  -4.018210710890E-07   0.000000000000E+00   9.719930833944E-06  -8.548084376806E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339543422130E-07   6.137889108240E-07   0.000000000000E+00  -9.124065444831E-06   6.522305596390E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.000385285986E-07  -4.022854238894E-07   0.000000000000E+00   9.732458961884E-06  -8.472433459898E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.596964607397E-07   6.133366408262E-07   0.000000000000E+00  -9.112520687887E-06   6.446210704280E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.462059853365E-07  -4.026709511833E-07   0.000000000000E+00   9.743205000843E-06  -8.396117462438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863720390403E-07   6.127805436662E-07   0.000000000000E+00  -9.099573339407E-06   6.369843610141E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.929119893328E-07  -4.029794227042E-07   0.000000000000E+00   9.752192915344E-06  -8.319160018809E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139815913590E-07   6.121223906463E-07   0.000000000000E+00  -9.085245593692E-06   6.293222870577E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.401604181586E-07  -4.032116893918E-07   0.000000000000E+00   9.759443287903E-06  -8.241583283094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.252538348007E-08   6.113639435401E-07   0.000000000000E+00  -9.069559567549E-06   6.216366772869E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.879544706154E-07  -4.033688574345E-07   0.000000000000E+00   9.764977546446E-06  -8.163409743815E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.799656153116E-08   6.105069543460E-07   0.000000000000E+00  -9.052537296141E-06   6.139293335939E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.362973719755E-07  -4.034520361450E-07   0.000000000000E+00   9.768817126595E-06  -8.084662448591E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.758445787190E-08   6.095531649893E-07   0.000000000000E+00  -9.034200728551E-06   6.062020310545E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.851921083572E-07  -4.034622593311E-07   0.000000000000E+00   9.770982272900E-06  -8.005359595414E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662387513887E-07   6.085043070744E-07   0.000000000000E+00  -9.014571723841E-06   5.984565180179E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.346414361401E-07  -4.034006619149E-07   0.000000000000E+00   9.771494203909E-06  -7.925525469588E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.339601141983E-07   6.073621016380E-07   0.000000000000E+00  -8.993672047036E-06   5.906945161765E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846478893487E-07  -4.032684653996E-07   0.000000000000E+00   9.770378469116E-06  -7.845187188625E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.007494393580E-07   6.061282588923E-07   0.000000000000E+00  -8.971523365217E-06   5.829177206375E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352139255317E-07  -4.030664344468E-07   0.000000000000E+00   9.767653533785E-06  -7.764356986157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.666078354975E-07   6.048044780171E-07   0.000000000000E+00  -8.948147243958E-06   5.751278000249E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.863416301591E-07  -4.027959713475E-07   0.000000000000E+00   9.763340433324E-06  -7.683063573711E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.315366215885E-07   6.033924469152E-07   0.000000000000E+00  -8.923565143560E-06   5.673263965599E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.380331280683E-07  -4.024577855403E-07   0.000000000000E+00   9.757461487399E-06  -7.601325851281E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.955373218157E-07   6.018938420105E-07   0.000000000000E+00  -8.897798415698E-06   5.595151261626E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.029000315084E-08  -4.020535332332E-07   0.000000000000E+00   9.750037865264E-06  -7.519163890671E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.586116604244E-07   6.003103280536E-07   0.000000000000E+00  -8.870868300051E-06   5.516955785786E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.311405793302E-08  -4.015837626201E-07   0.000000000000E+00   9.741090460692E-06  -7.436595804897E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.207615567181E-07   5.986435579008E-07   0.000000000000E+00  -8.842795920962E-06   5.438693174513E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.493299015892E-09  -4.010497433398E-07   0.000000000000E+00   9.730641027530E-06  -7.353643736994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.819891200340E-07   5.968951723568E-07   0.000000000000E+00  -8.813602284469E-06   5.360378804756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.953048898165E-08  -4.004520789753E-07   0.000000000000E+00   9.718708628873E-06  -7.270329223021E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.422966449135E-07   5.950667999756E-07   0.000000000000E+00  -8.783308275130E-06   5.282027795036E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.499737397517E-08  -3.997931336345E-07   0.000000000000E+00   9.705323123743E-06  -7.186672204533E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.016866061618E-07   5.931600569071E-07   0.000000000000E+00  -8.751934653268E-06   5.203655006760E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.398920606921E-07  -3.990727130575E-07   0.000000000000E+00   9.690500224708E-06  -7.102691069755E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.601616541520E-07   5.911765467184E-07   0.000000000000E+00  -8.719502052038E-06   5.125275045530E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842140999827E-07  -3.982922533022E-07   0.000000000000E+00   9.674259846101E-06  -7.018406011580E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.177246100956E-07   5.891178602595E-07   0.000000000000E+00  -8.686030974840E-06   5.046902262576E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.279628511953E-07  -3.974527115157E-07   0.000000000000E+00   9.656623943128E-06  -6.933831967089E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.743784613367E-07   5.869855754993E-07   0.000000000000E+00  -8.651541792677E-06   4.968550756150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.711379385214E-07  -3.965553733040E-07   0.000000000000E+00   9.637615017358E-06  -6.848993372275E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.030126356870E-06   5.847812574093E-07   0.000000000000E+00  -8.616054741732E-06   4.890234373038E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.137389918752E-07  -3.956010305351E-07   0.000000000000E+00   9.617252988946E-06  -6.763902250458E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.084971602730E-06   5.825064577986E-07   0.000000000000E+00  -8.579589920848E-06   4.811966709940E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.557658526451E-07  -3.945907047002E-07   0.000000000000E+00   9.595559772429E-06  -6.678580625221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138917657633E-06   5.801627152380E-07   0.000000000000E+00  -8.542167289447E-06   4.733761115298E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.972185699300E-07  -3.935255701767E-07   0.000000000000E+00   9.572556961286E-06  -6.593048890999E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.191968128498E-06   5.777515548976E-07   0.000000000000E+00  -8.503806665143E-06   4.655630690571E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.380973204825E-07  -3.924067162128E-07   0.000000000000E+00   9.548263950990E-06  -6.507322015174E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244126766211E-06   5.752744884671E-07   0.000000000000E+00  -8.464527721779E-06   4.577588292103E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.784023015171E-07  -3.912349187831E-07   0.000000000000E+00   9.522707139573E-06  -6.421418969284E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.295397461301E-06   5.727330140447E-07   0.000000000000E+00  -8.424349987362E-06   4.499646532762E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.181339909438E-07  -3.900113291109E-07   0.000000000000E+00   9.495901173563E-06  -6.335354987565E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345784239776E-06   5.701286160346E-07   0.000000000000E+00  -8.383292842199E-06   4.421817783535E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.572929376586E-07  -3.887369132249E-07   0.000000000000E+00   9.467868003570E-06  -6.249145557887E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.395291259021E-06   5.674627650706E-07   0.000000000000E+00  -8.341375517017E-06   4.344114175411E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.958798319583E-07  -3.874126672297E-07   0.000000000000E+00   9.438629353382E-06  -6.162809750592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.443922803656E-06   5.647369179230E-07   0.000000000000E+00  -8.298617091291E-06   4.266547601062E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.338954310683E-07  -3.860395772290E-07   0.000000000000E+00   9.408206227159E-06  -6.076365289995E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.491683281627E-06   5.619525174243E-07   0.000000000000E+00  -8.255036491563E-06   4.189129716740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.713408517016E-07  -3.846186760407E-07   0.000000000000E+00   9.376619268728E-06  -5.989827892472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.538577220205E-06   5.591109924079E-07   0.000000000000E+00  -8.210652489921E-06   4.111871944092E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.082170457196E-07  -3.831509821645E-07   0.000000000000E+00   9.343888915547E-06  -5.903213448341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.584609262072E-06   5.562137576214E-07   0.000000000000E+00  -8.165483702434E-06   4.034785471885E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.445250170676E-07  -3.816370136884E-07   0.000000000000E+00   9.310031871832E-06  -5.816534739035E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.629784161652E-06   5.532622136988E-07   0.000000000000E+00  -8.119548587864E-06   3.957881258181E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.802664193819E-07  -3.800784810955E-07   0.000000000000E+00   9.275077342547E-06  -5.729815504072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.674106781137E-06   5.502577470692E-07   0.000000000000E+00  -8.072865446235E-06   3.881170031916E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.154424343051E-07  -3.784757539447E-07   0.000000000000E+00   9.239037287769E-06  -5.643057348577E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.717582087026E-06   5.472017299564E-07   0.000000000000E+00  -8.025452417720E-06   3.804662295245E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.500546459914E-07  -3.768299608494E-07   0.000000000000E+00   9.201933711468E-06  -5.556283002043E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760215146272E-06   5.440955202790E-07   0.000000000000E+00  -7.977327481291E-06   3.728368325012E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.841047041745E-07  -3.751420894228E-07   0.000000000000E+00   9.163788067507E-06  -5.469509655259E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.802011122907E-06   5.409404616735E-07   0.000000000000E+00  -7.928508453830E-06   3.652298175261E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.175943387747E-07  -3.734130411832E-07   0.000000000000E+00   9.124619836905E-06  -5.382750262047E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842975274366E-06   5.377378834088E-07   0.000000000000E+00  -7.879012988935E-06   3.576461678781E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.505253914691E-07  -3.716437370716E-07   0.000000000000E+00   9.084448547148E-06  -5.296018472074E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.883112948140E-06   5.344891004037E-07   0.000000000000E+00  -7.828858576096E-06   3.500868449486E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.828998008536E-07  -3.698350874144E-07   0.000000000000E+00   9.043293813287E-06  -5.209328727907E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.922429578315E-06   5.311954131669E-07   0.000000000000E+00  -7.778062539724E-06   3.425527884193E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014719603839E-06  -3.679879946044E-07   0.000000000000E+00   9.001174544457E-06  -5.122693888617E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960930682310E-06   5.278581078050E-07   0.000000000000E+00  -7.726642038347E-06   3.350449164867E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045986939724E-06  -3.661033668864E-07   0.000000000000E+00   8.958110690447E-06  -5.036125656380E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.998621857498E-06   5.244784560070E-07   0.000000000000E+00  -7.674614063965E-06   3.275641260623E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076704039656E-06  -3.641821180533E-07   0.000000000000E+00   8.914123857867E-06  -4.949639360354E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035508778056E-06   5.210577150138E-07   0.000000000000E+00  -7.621995441209E-06   3.201112929752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106873190734E-06  -3.622250985723E-07   0.000000000000E+00   8.869229873236E-06  -4.863249571850E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071597191788E-06   5.175971276471E-07   0.000000000000E+00  -7.568802826836E-06   3.126872721949E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.136496987532E-06  -3.602335887317E-07   0.000000000000E+00   8.823449109555E-06  -4.776969247738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.106892917017E-06   5.140979222855E-07   0.000000000000E+00  -7.515052709123E-06   3.052928980334E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165577527240E-06  -3.582076262926E-07   0.000000000000E+00   8.776800132344E-06  -4.690807543537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.141401839493E-06   5.105613128729E-07   0.000000000000E+00  -7.460761407389E-06   2.979289843596E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.194117287770E-06  -3.561479975748E-07   0.000000000000E+00   8.729300828099E-06  -4.604784234321E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.175129909479E-06   5.069884989399E-07   0.000000000000E+00  -7.405945071543E-06   2.905963248211E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222119757647E-06  -3.540569982225E-07   0.000000000000E+00   8.680975205646E-06  -4.518902860786E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.208083138730E-06   5.033806655955E-07   0.000000000000E+00  -7.350619681686E-06   2.832956930412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249586903255E-06  -3.519342342728E-07   0.000000000000E+00   8.631833995944E-06  -4.433175565568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.240267597638E-06   4.997389835594E-07   0.000000000000E+00  -7.294801047849E-06   2.760278428563E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.276521699425E-06  -3.497808048624E-07   0.000000000000E+00   8.581898229334E-06  -4.347618444692E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.271689412408E-06   4.960646091823E-07   0.000000000000E+00  -7.238504809683E-06   2.687935085165E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.302927067967E-06  -3.475976604413E-07   0.000000000000E+00   8.531191201109E-06  -4.262243035042E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.302354762247E-06   4.923586844437E-07   0.000000000000E+00  -7.181746436146E-06   2.615934049001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328805913557E-06  -3.453855563037E-07   0.000000000000E+00   8.479725921558E-06  -4.177060323802E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.332269876690E-06   4.886223370234E-07   0.000000000000E+00  -7.124541225571E-06   2.544282277514E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.354161241766E-06  -3.431453022566E-07   0.000000000000E+00   8.427521024066E-06  -4.092080579800E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.361441032843E-06   4.848566802784E-07   0.000000000000E+00  -7.066904305273E-06   2.472986538699E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378996124550E-06  -3.408777089578E-07   0.000000000000E+00   8.374594980314E-06  -4.007315023970E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389874552880E-06   4.810628133367E-07   0.000000000000E+00  -7.008850631753E-06   2.402053413613E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.403313694090E-06  -3.385835726841E-07   0.000000000000E+00   8.320965525228E-06  -3.922774321113E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.417576801306E-06   4.772418210630E-07   0.000000000000E+00  -6.950394990399E-06   2.331489298158E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427117143660E-06  -3.362636753154E-07   0.000000000000E+00   8.266649536835E-06  -3.838466691954E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.444554182610E-06   4.733947741729E-07   0.000000000000E+00  -6.891551995800E-06   2.261300405694E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.450409723867E-06  -3.339187961516E-07   0.000000000000E+00   8.211664319735E-06  -3.754402794071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470813138638E-06   4.695227292112E-07   0.000000000000E+00  -6.832336091594E-06   2.191492768876E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473194743303E-06  -3.315497171969E-07   0.000000000000E+00   8.156027284200E-06  -3.670594981941E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.496360146290E-06   4.656267286446E-07   0.000000000000E+00  -6.772761550721E-06   2.122072242065E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495475551243E-06  -3.291571767202E-07   0.000000000000E+00   8.099757034656E-06  -3.587052220177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.521201715087E-06   4.617078008802E-07   0.000000000000E+00  -6.712842475519E-06   2.053044503424E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.517255609092E-06  -3.267419981191E-07   0.000000000000E+00   8.042871645541E-06  -3.503785245250E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.545344384840E-06   4.577669603258E-07   0.000000000000E+00  -6.652592797937E-06   1.984415057069E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.538538337023E-06  -3.243048753500E-07   0.000000000000E+00   7.985384487825E-06  -3.420802760287E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.568794723439E-06   4.538052074583E-07   0.000000000000E+00  -6.592026279810E-06   1.916189235399E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559327236303E-06  -3.218464658227E-07   0.000000000000E+00   7.927313036682E-06  -3.338110221010E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.591559324511E-06   4.498235288481E-07   0.000000000000E+00  -6.531156513116E-06   1.848372201095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579625916862E-06  -3.193676455323E-07   0.000000000000E+00   7.868674586577E-06  -3.255720626436E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.613644805373E-06   4.458228972465E-07   0.000000000000E+00  -6.469996920253E-06   1.780968949421E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.599437887602E-06  -3.168689550682E-07   0.000000000000E+00   7.809483971843E-06  -3.173639781845E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.635057804782E-06   4.418042716395E-07   0.000000000000E+00  -6.408560754529E-06   1.713984310402E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.618766919509E-06  -3.143513067307E-07   0.000000000000E+00   7.749759150730E-06  -3.091878120438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.655804980892E-06   4.377685972960E-07   0.000000000000E+00  -6.346861100402E-06   1.647422950897E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.637616630433E-06  -3.118152974642E-07   0.000000000000E+00   7.689515523226E-06  -3.010445054100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.675893009213E-06   4.337168058552E-07   0.000000000000E+00  -6.284910874047E-06   1.581289376903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.655990749198E-06  -3.092616231602E-07   0.000000000000E+00   7.628768050825E-06  -2.929347941503E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.695328580601E-06   4.296498153837E-07   0.000000000000E+00  -6.222722823751E-06   1.515587935635E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.673893067022E-06  -3.066910110492E-07   0.000000000000E+00   7.567536892278E-06  -2.848594539688E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714118399292E-06   4.255685304381E-07   0.000000000000E+00  -6.160309530401E-06   1.450322817667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691327357172E-06  -3.041041001045E-07   0.000000000000E+00   7.505833338892E-06  -2.768193001937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.732269181002E-06   4.214738421464E-07   0.000000000000E+00  -6.097683408045E-06   1.385498059160E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.708297456443E-06  -3.015015654792E-07   0.000000000000E+00   7.443673107728E-06  -2.688150370577E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.749787651070E-06   4.173666282945E-07   0.000000000000E+00  -6.034856704534E-06   1.321117544001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724807255074E-06  -2.988841175575E-07   0.000000000000E+00   7.381071493489E-06  -2.608472011118E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766680542561E-06   4.132477533534E-07   0.000000000000E+00  -5.971841501863E-06   1.257185005804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.740860561619E-06  -2.962522151555E-07   0.000000000000E+00   7.318044104164E-06  -2.529167270622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.782954594599E-06   4.091180686279E-07   0.000000000000E+00  -5.908649717169E-06   1.193704030285E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756461402791E-06  -2.936067372962E-07   0.000000000000E+00   7.254605616978E-06  -2.450241135591E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.798616550462E-06   4.049784122612E-07   0.000000000000E+00  -5.845293102985E-06   1.130678057103E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.771613756998E-06  -2.909483953431E-07   0.000000000000E+00   7.190772578621E-06  -2.371709244434E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.813673156028E-06   4.008296093854E-07   0.000000000000E+00  -5.781783248302E-06   1.068110382236E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.786321410770E-06  -2.882773628833E-07   0.000000000000E+00   7.126555862081E-06  -2.293564049263E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.828131157989E-06   3.966724721291E-07   0.000000000000E+00  -5.718131578888E-06   1.006004159852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.800588527053E-06  -2.855946425669E-07   0.000000000000E+00   7.061972911699E-06  -2.215822327273E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.841997302338E-06   3.925077997847E-07   0.000000000000E+00  -5.654349358398E-06   9.443624046193E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.814419241279E-06  -2.829010492942E-07   0.000000000000E+00   6.997040272321E-06  -2.138488435506E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.855278332659E-06   3.883363788087E-07   0.000000000000E+00  -5.590447688780E-06   8.831879935880E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827817310391E-06  -2.801966278023E-07   0.000000000000E+00   6.931766958354E-06  -2.061566110201E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.867980988696E-06   3.841589829788E-07   0.000000000000E+00  -5.526437511331E-06   8.224836684247E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840786841240E-06  -2.774819808155E-07   0.000000000000E+00   6.866169643350E-06  -1.985060857199E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.880112004759E-06   3.799763734347E-07   0.000000000000E+00  -5.462329607333E-06   7.622520373822E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.853332066820E-06  -2.747581167008E-07   0.000000000000E+00   6.800260553146E-06  -1.908980367508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.891678108280E-06   3.757892987832E-07   0.000000000000E+00  -5.398134598914E-06   7.024955773814E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.865457068156E-06  -2.720254947221E-07   0.000000000000E+00   6.734055257878E-06  -1.833331187561E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.902686018380E-06   3.715984952033E-07   0.000000000000E+00  -5.333862949967E-06   6.432166360449E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.877165910929E-06  -2.692846119210E-07   0.000000000000E+00   6.667566458750E-06  -1.758117853148E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913142444457E-06   3.674046865007E-07   0.000000000000E+00  -5.269524966880E-06   5.844174337255E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.888462727240E-06  -2.665360342926E-07   0.000000000000E+00   6.600807217440E-06  -1.683345429975E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.923054084828E-06   3.632085842373E-07   0.000000000000E+00  -5.205130799551E-06   5.261000655226E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899351657088E-06  -2.637803174661E-07   0.000000000000E+00   6.533790193795E-06  -1.609019755861E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.932427625402E-06   3.590108878068E-07   0.000000000000E+00  -5.140690442211E-06   4.682665032764E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.909836879135E-06  -2.610180436210E-07   0.000000000000E+00   6.466531421784E-06  -1.535145763926E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941269738385E-06   3.548122845223E-07   0.000000000000E+00  -5.076213734362E-06   4.109185975734E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919922514051E-06  -2.582496553091E-07   0.000000000000E+00   6.399041162805E-06  -1.461723737749E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949587081029E-06   3.506134497278E-07   0.000000000000E+00  -5.011710361769E-06   3.540580797458E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929612802388E-06  -2.554758460531E-07   0.000000000000E+00   6.331332058832E-06  -1.388765270400E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.957386294369E-06   3.464150468859E-07   0.000000000000E+00  -4.947189857335E-06   2.976865637425E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938911820304E-06  -2.526969084331E-07   0.000000000000E+00   6.263416383157E-06  -1.316268373311E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.964674002073E-06   3.422177276633E-07   0.000000000000E+00  -4.882661602104E-06   2.418055481911E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.947823811950E-06  -2.499134776214E-07   0.000000000000E+00   6.195307516761E-06  -1.244241425160E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.971456809252E-06   3.380221320569E-07   0.000000000000E+00  -4.818134826389E-06   1.864164183176E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.956352988587E-06  -2.471261000048E-07   0.000000000000E+00   6.127017743631E-06  -1.172689070495E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977741301339E-06   3.338288884632E-07   0.000000000000E+00  -4.753618610509E-06   1.315204477768E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.964503527004E-06  -2.443352264203E-07   0.000000000000E+00   6.058558819783E-06  -1.101614365639E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983534043004E-06   3.296386137889E-07   0.000000000000E+00  -4.689121886044E-06   7.711880069181E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.972279620962E-06  -2.415413349592E-07   0.000000000000E+00   5.989942372629E-06  -1.031021533929E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.988841577079E-06   3.254519135556E-07   0.000000000000E+00  -4.624653436736E-06   2.321253344564E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.979685468726E-06  -2.387449019822E-07   0.000000000000E+00   5.921179228894E-06  -9.609128742011E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.993670423495E-06   3.212693819852E-07   0.000000000000E+00  -4.560221899564E-06  -3.019740340523E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.986725043565E-06  -2.359460808497E-07   0.000000000000E+00   5.852282476120E-06  -8.912908425898E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.998027078336E-06   3.170916021230E-07   0.000000000000E+00  -4.495835765874E-06  -8.311016321807E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.993403320592E-06  -2.331464174564E-07   0.000000000000E+00   5.783267028825E-06  -8.221606943409E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.001918012775E-06   3.129191459106E-07   0.000000000000E+00  -4.431503382346E-06  -1.355250015032E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999723653504E-06  -2.303451616354E-07   0.000000000000E+00   5.714137933035E-06  -7.535272601977E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.005349672219E-06   3.087525743090E-07   0.000000000000E+00  -4.367232952102E-06  -1.874412740237E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005690587097E-06  -2.275433129481E-07   0.000000000000E+00   5.644908916261E-06  -6.853924491465E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.008328475355E-06   3.045924374005E-07   0.000000000000E+00  -4.303032535850E-06  -2.388584349956E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.011308311922E-06  -2.247413076513E-07   0.000000000000E+00   5.575590920768E-06  -6.177590863718E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010860813212E-06   3.004392744619E-07   0.000000000000E+00  -4.238910052846E-06  -2.897760353096E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.016580936974E-06  -2.219394060114E-07   0.000000000000E+00   5.506195076512E-06  -5.506314624791E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.012953048403E-06   2.962936141193E-07   0.000000000000E+00  -4.174873282235E-06  -3.401937206828E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.021512683477E-06  -2.191380988303E-07   0.000000000000E+00   5.436731331276E-06  -4.840094787618E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.014611514150E-06   2.921559743928E-07   0.000000000000E+00  -4.110929863911E-06  -3.901112299765E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.026107832822E-06  -2.163379897371E-07   0.000000000000E+00   5.367210706656E-06  -4.179010432380E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015842513620E-06   2.880268628454E-07   0.000000000000E+00  -4.047087299853E-06  -4.395283933373E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.030370395353E-06  -2.135391268013E-07   0.000000000000E+00   5.297641145782E-06  -3.522965458068E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.016652319052E-06   2.839067766663E-07   0.000000000000E+00  -3.983352955125E-06  -4.884451305491E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.034304710818E-06  -2.107422375229E-07   0.000000000000E+00   5.228038783850E-06  -2.872097551245E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.017047171019E-06   2.797962027634E-07   0.000000000000E+00  -3.919734059033E-06  -5.368614492540E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037914871930E-06  -2.079476156456E-07   0.000000000000E+00   5.158408802183E-06  -2.226412723150E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.017033277720E-06   2.756956178983E-07   0.000000000000E+00  -3.856237706370E-06  -5.847774432688E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.041205027860E-06  -2.051556490090E-07   0.000000000000E+00   5.088762147057E-06  -1.585920128683E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.016616814268E-06   2.716054887632E-07   0.000000000000E+00  -3.792870858421E-06  -6.321932908952E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.044179318464E-06  -2.023667232055E-07   0.000000000000E+00   5.019108854913E-06  -9.506390601751E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015803921957E-06   2.675262720892E-07   0.000000000000E+00  -3.729640344242E-06  -6.791092532546E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.046841876175E-06  -1.995812119253E-07   0.000000000000E+00   4.949458682683E-06  -3.205936479051E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.014600707694E-06   2.634584147665E-07   0.000000000000E+00  -3.666552861845E-06  -7.255256725732E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.049196989031E-06  -1.967997698485E-07   0.000000000000E+00   4.879820762380E-06   3.042026306012E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.013013243321E-06   2.594023539274E-07   0.000000000000E+00  -3.603614979177E-06  -7.714429706202E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.051248513272E-06  -1.940222685740E-07   0.000000000000E+00   4.810204003768E-06   9.237533570312E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011047564980E-06   2.553585170584E-07   0.000000000000E+00  -3.540833135510E-06  -8.168616470428E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.053000414092E-06  -1.912488465477E-07   0.000000000000E+00   4.740616654374E-06   1.538036711697E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.008709672591E-06   2.513273221167E-07   0.000000000000E+00  -3.478213642582E-06  -8.617822777254E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054457244531E-06  -1.884806626051E-07   0.000000000000E+00   4.671070305555E-06   2.147019002962E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.006005529199E-06   2.473091776058E-07   0.000000000000E+00  -3.415762685589E-06  -9.062055133020E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.055622872928E-06  -1.857177165293E-07   0.000000000000E+00   4.601574929218E-06   2.750682940242E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.002941060535E-06   2.433044827155E-07   0.000000000000E+00  -3.353486324736E-06  -9.501320774316E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056501290945E-06  -1.829602799445E-07   0.000000000000E+00   4.532135520735E-06   3.349029908477E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.999522154389E-06   2.393136273836E-07   0.000000000000E+00  -3.291390495988E-06  -9.935627653989E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057096558802E-06  -1.802087227890E-07   0.000000000000E+00   4.462762304403E-06   3.942040395299E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.995754660227E-06   2.353369924459E-07   0.000000000000E+00  -3.229481012634E-06  -1.036498442443E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057412700209E-06  -1.774633748294E-07   0.000000000000E+00   4.393464080228E-06   4.529698813888E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.991644388583E-06   2.313749496933E-07   0.000000000000E+00  -3.167763566243E-06  -1.078940042312E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057453666789E-06  -1.747244437752E-07   0.000000000000E+00   4.324248135092E-06   5.112038836256E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.987197110734E-06   2.274278620211E-07   0.000000000000E+00  -3.106243728038E-06  -1.120888565719E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057223530470E-06  -1.719923876135E-07   0.000000000000E+00   4.255123222652E-06   5.689020875185E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982418558098E-06   2.234960834795E-07   0.000000000000E+00  -3.044926949894E-06  -1.162345078890E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056726238764E-06  -1.692674565327E-07   0.000000000000E+00   4.186097002051E-06   6.260644670909E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977314422010E-06   2.195799594375E-07   0.000000000000E+00  -2.983818565729E-06  -1.203310712047E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.055965752720E-06  -1.665499597221E-07   0.000000000000E+00   4.117177032953E-06   6.826890342127E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.971890353163E-06   2.156798266230E-07   0.000000000000E+00  -2.922923792529E-06  -1.243786657971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054945993457E-06  -1.638401282014E-07   0.000000000000E+00   4.048374111139E-06   7.387750792012E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966151961315E-06   2.117960132749E-07   0.000000000000E+00  -2.862247731688E-06  -1.283774170566E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.053670911676E-06  -1.611383160803E-07   0.000000000000E+00   3.979694175980E-06   7.943232454855E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.960104814879E-06   2.079288392211E-07   0.000000000000E+00  -2.801795370127E-06  -1.323274563457E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052144449802E-06  -1.584448968011E-07   0.000000000000E+00   3.911143045533E-06   8.493333906616E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.953754440603E-06   2.040786159751E-07   0.000000000000E+00  -2.741571581512E-06  -1.362289208524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.050370368898E-06  -1.557599055070E-07   0.000000000000E+00   3.842729389567E-06   9.038039112505E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947106323248E-06   2.002456468605E-07   0.000000000000E+00  -2.681581127441E-06  -1.400819534597E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.048352603429E-06  -1.530837560527E-07   0.000000000000E+00   3.774460104582E-06   9.577362506508E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.940165905277E-06   1.964302270875E-07   0.000000000000E+00  -2.621828658636E-06  -1.438867026002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.046095007491E-06  -1.504167169723E-07   0.000000000000E+00   3.706342108459E-06   1.011131761630E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.932938586539E-06   1.926326438634E-07   0.000000000000E+00  -2.562318716153E-06  -1.476433221263E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.043601392038E-06  -1.477590408414E-07   0.000000000000E+00   3.638382655408E-06   1.063988819627E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925429724038E-06   1.888531765044E-07   0.000000000000E+00  -2.503055732592E-06  -1.513519711752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040875422173E-06  -1.451108096245E-07   0.000000000000E+00   3.570587478668E-06   1.116307329795E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917644631630E-06   1.850920965136E-07   0.000000000000E+00  -2.444044033239E-06  -1.550128140356E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037921078583E-06  -1.424725565345E-07   0.000000000000E+00   3.502964696155E-06   1.168084325855E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.909588579817E-06   1.813496676910E-07   0.000000000000E+00  -2.385287837282E-06  -1.586260200159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.034741970163E-06  -1.398442788943E-07   0.000000000000E+00   3.435522426186E-06   1.219326668210E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.901266795504E-06   1.776261462400E-07   0.000000000000E+00  -2.326791259000E-06  -1.621917633207E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.031341860994E-06  -1.372262949836E-07   0.000000000000E+00   3.368264916175E-06   1.270031071977E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.892684461807E-06   1.739217808521E-07   0.000000000000E+00  -2.268558308941E-06  -1.657102229173E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.027724471499E-06  -1.346188604389E-07   0.000000000000E+00   3.301198515342E-06   1.320196523760E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883846717787E-06   1.702368128102E-07   0.000000000000E+00  -2.210592895126E-06  -1.691815824150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023893471726E-06  -1.320221743137E-07   0.000000000000E+00   3.234329627775E-06   1.369825569448E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.874758658392E-06   1.665714760951E-07   0.000000000000E+00  -2.152898824219E-06  -1.726060299385E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.019852516307E-06  -1.294364471480E-07   0.000000000000E+00   3.167663921878E-06   1.418920318472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.865425334173E-06   1.629259974594E-07   0.000000000000E+00  -2.095479802596E-06  -1.759837580059E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015605236364E-06  -1.268618865195E-07   0.000000000000E+00   3.101207709472E-06   1.467480201678E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.855851751209E-06   1.593005965571E-07   0.000000000000E+00  -2.038339437780E-06  -1.793149634090E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.011155240701E-06  -1.242987003732E-07   0.000000000000E+00   3.034967194312E-06   1.515504502548E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846042870914E-06   1.556954860015E-07   0.000000000000E+00  -1.981481239293E-06  -1.825998470920E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.006506099353E-06  -1.217470841915E-07   0.000000000000E+00   2.968947494491E-06   1.562994517274E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.836003609958E-06   1.521108715063E-07   0.000000000000E+00  -1.924908620133E-06  -1.858386140412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.001661388786E-06  -1.192072243555E-07   0.000000000000E+00   2.903153738776E-06   1.609951539588E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825738840097E-06   1.485469519245E-07   0.000000000000E+00  -1.868624897612E-06  -1.890314731566E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.996624847455E-06  -1.166796623049E-07   0.000000000000E+00   2.837595140664E-06   1.656376234528E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.815253388181E-06   1.450039194028E-07   0.000000000000E+00  -1.812633294820E-06  -1.921786371507E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.991399520234E-06  -1.141638380230E-07   0.000000000000E+00   2.772273565078E-06   1.702269202154E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.804552035900E-06   1.414819594177E-07   0.000000000000E+00  -1.756936941515E-06  -1.952803224270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.985989056894E-06  -1.116602068619E-07   0.000000000000E+00   2.707194289391E-06   1.747632214301E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.793639519867E-06   1.379812509222E-07   0.000000000000E+00  -1.701538875494E-06  -1.983367489763E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.980396920076E-06  -1.091690376069E-07   0.000000000000E+00   2.642360469547E-06   1.792469461422E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.782520531475E-06   1.345019663951E-07   0.000000000000E+00  -1.646442043547E-06  -2.013481402596E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.974627075512E-06  -1.066910907607E-07   0.000000000000E+00   2.577783676076E-06   1.836776040873E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.771199716867E-06   1.310442719542E-07   0.000000000000E+00  -1.591649302702E-06  -2.043147231046E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.968682188120E-06  -1.042256154041E-07   0.000000000000E+00   2.513462193748E-06   1.880560585047E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.759681676894E-06   1.276083274545E-07   0.000000000000E+00  -1.537163421352E-06  -2.072367276014E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.962565899685E-06  -1.017731037966E-07   0.000000000000E+00   2.449403777741E-06   1.923818239262E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747970967085E-06   1.241942865568E-07   0.000000000000E+00  -1.482987080364E-06  -2.101143869914E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.956281585498E-06  -9.933376768468E-08   0.000000000000E+00   2.385612233026E-06   1.966551545550E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.736072097618E-06   1.208022968378E-07   0.000000000000E+00  -1.429122874184E-06  -2.129479375720E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.949832611177E-06  -9.690783474080E-08   0.000000000000E+00   2.322092035395E-06   2.008762894835E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723989533367E-06   1.174324998714E-07   0.000000000000E+00  -1.375573311969E-06  -2.157376185875E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943222180283E-06  -9.449525355491E-08   0.000000000000E+00   2.258851452155E-06   2.050452488897E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.711727693824E-06   1.140850313108E-07   0.000000000000E+00  -1.322340818685E-06  -2.184836721330E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936453596128E-06  -9.209626617715E-08   0.000000000000E+00   2.195890195022E-06   2.091623465466E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.699290953179E-06   1.107600209939E-07   0.000000000000E+00  -1.269427736250E-06  -2.211863430573E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929530091809E-06  -8.971098700603E-08   0.000000000000E+00   2.133212957888E-06   2.132278868094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.686683640326E-06   1.074575930179E-07   0.000000000000E+00  -1.216836324561E-06  -2.238458788616E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.922454884834E-06  -8.733955348748E-08   0.000000000000E+00   2.070824601263E-06   2.172419191466E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.673910038869E-06   1.041778658251E-07   0.000000000000E+00  -1.164568762633E-06  -2.264625296064E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.915231162377E-06  -8.498209688776E-08   0.000000000000E+00   2.008729635200E-06   2.212044616553E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.660974387223E-06   1.009209523010E-07   0.000000000000E+00  -1.112627149714E-06  -2.290365478154E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.907862081314E-06  -8.263873980753E-08   0.000000000000E+00   1.946931893423E-06   2.251157231100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.647880878636E-06   9.768695985297E-08   0.000000000000E+00  -1.061013506321E-06  -2.315681883866E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.900350770802E-06  -8.030960108728E-08   0.000000000000E+00   1.885434963226E-06   2.289759323741E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.634633661198E-06   9.447599048963E-08   0.000000000000E+00  -1.009729775307E-06  -2.340577084975E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892700332529E-06  -7.799480145971E-08   0.000000000000E+00   1.824242052398E-06   2.327852197642E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.621236838042E-06   9.128814091390E-08   0.000000000000E+00  -9.587778229598E-07  -2.365053675130E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.884913817635E-06  -7.569441184917E-08   0.000000000000E+00   1.763357195949E-06   2.365438702970E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.607694467277E-06   8.812350260692E-08   0.000000000000E+00  -9.081594400564E-07  -2.389114269066E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.876994383443E-06  -7.340869562731E-08   0.000000000000E+00   1.702787669077E-06   2.402517062153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.594010562172E-06   8.498216189742E-08   0.000000000000E+00  -8.578763428485E-07  -2.412761501599E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.868944690326E-06  -7.113729337151E-08   0.000000000000E+00   1.642528976282E-06   2.439099712628E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.580189091216E-06   8.186420006869E-08   0.000000000000E+00  -8.079301742854E-07  -2.435998026917E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860768310232E-06  -6.888099698061E-08   0.000000000000E+00   1.582591025811E-06   2.475180938829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.566233978225E-06   7.876969341117E-08   0.000000000000E+00  -7.583225048287E-07  -2.458826517576E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.852467778918E-06  -6.663944230864E-08   0.000000000000E+00   1.522974262879E-06   2.510762047791E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.552149102487E-06   7.569871333604E-08   0.000000000000E+00  -7.090548336890E-07  -2.481249663838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.844046128310E-06  -6.441281987926E-08   0.000000000000E+00   1.463682583225E-06   2.545846013352E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.537938298763E-06   7.265132641612E-08   0.000000000000E+00  -6.601285896985E-07  -2.503270172723E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.835506263323E-06  -6.220120852167E-08   0.000000000000E+00   1.404718877100E-06   2.580435641849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.523605357590E-06   6.962759450720E-08   0.000000000000E+00  -6.115451324397E-07  -2.524890767299E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.826851062746E-06  -6.000470022893E-08   0.000000000000E+00   1.346086055341E-06   2.614533027662E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.509154025252E-06   6.662757478817E-08   0.000000000000E+00  -5.633057531377E-07  -2.546114185821E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.818083367324E-06  -5.782337204330E-08   0.000000000000E+00   1.287786385747E-06   2.648139949107E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494588004028E-06   6.365131987053E-08   0.000000000000E+00  -5.154116757929E-07  -2.566943181021E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.809206005957E-06  -5.565730765293E-08   0.000000000000E+00   1.229823727437E-06   2.681258964266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.479910952253E-06   6.069887785804E-08   0.000000000000E+00  -4.678640581114E-07  -2.587380519331E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.800221786059E-06  -5.350659031733E-08   0.000000000000E+00   1.172202318042E-06   2.713894182488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465126484551E-06   5.777029242442E-08   0.000000000000E+00  -4.206639924969E-07  -2.607428980076E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.791133428917E-06  -5.137125683098E-08   0.000000000000E+00   1.114921063279E-06   2.746047654455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450238171927E-06   5.486560290232E-08   0.000000000000E+00  -3.738125070390E-07  -2.627091354853E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.781943829191E-06  -4.925160769709E-08   0.000000000000E+00   1.057984092177E-06   2.777720004205E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.435249541982E-06   5.198484434107E-08   0.000000000000E+00  -3.273105665058E-07  -2.646370446690E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.772655411293E-06  -4.714727215058E-08   0.000000000000E+00   1.001394479213E-06   2.808912594216E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.420164079024E-06   4.912804758906E-08   0.000000000000E+00  -2.811590732513E-07  -2.665269069422E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.763270827188E-06  -4.505830116777E-08   0.000000000000E+00   9.451541041719E-07   2.839630509098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.404985224308E-06   4.629523937434E-08   0.000000000000E+00  -2.353588682355E-07  -2.683790046969E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753793088879E-06  -4.298531768357E-08   0.000000000000E+00   8.892657065212E-07   2.869872370992E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389716376170E-06   4.348644236347E-08   0.000000000000E+00  -1.899107319484E-07  -2.701936212617E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.744224528753E-06  -4.092782739406E-08   0.000000000000E+00   8.337300398583E-07   2.899647290806E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.374360890240E-06   4.070167524722E-08   0.000000000000E+00  -1.448153853811E-07  -2.719710408412E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.734567849151E-06  -3.888616655742E-08   0.000000000000E+00   7.785499030184E-07   2.928952131041E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.358922079630E-06   3.794095280915E-08   0.000000000000E+00  -1.000734909443E-07  -2.737115484461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724825603212E-06  -3.686031595434E-08   0.000000000000E+00   7.237282065652E-07   2.957791756650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.343403215116E-06   3.520428598743E-08   0.000000000000E+00  -5.568565335114E-08  -2.754154298272E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.715000230962E-06  -3.485021838187E-08   0.000000000000E+00   6.692670695364E-07   2.986169576372E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.327807525349E-06   3.249168195429E-08   0.000000000000E+00  -1.165242060469E-08  -2.770829714147E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.705094366624E-06  -3.285605475719E-08   0.000000000000E+00   6.151668561808E-07   3.014086646438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.312138197078E-06   2.980314418494E-08   0.000000000000E+00   3.202571513308E-08  -2.787144602560E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.695110419122E-06  -3.087778713738E-08   0.000000000000E+00   5.614301124853E-07   3.041545023208E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.296398375326E-06   2.713867252361E-08   0.000000000000E+00   7.534831659045E-08  -2.803101839530E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.685050845527E-06  -2.891545658000E-08   0.000000000000E+00   5.080585903510E-07   3.068547992568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.280591163647E-06   2.449826325334E-08   0.000000000000E+00   1.183150005378E-07  -2.818704306009E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674918067734E-06  -2.696909499704E-08   0.000000000000E+00   4.550538964231E-07   3.095098353657E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264719624294E-06   2.188190916248E-08   0.000000000000E+00   1.609254368451E-07  -2.833954887338E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664714479124E-06  -2.503873073800E-08   0.000000000000E+00   4.024176882590E-07   3.121198442573E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.248786778507E-06   1.928959961456E-08   0.000000000000E+00   2.031793476392E-07  -2.848856472645E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.654442443543E-06  -2.312438815011E-08   0.000000000000E+00   3.501513963535E-07   3.146850691574E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.232795606660E-06   1.672132060262E-08   0.000000000000E+00   2.450765064747E-07  -2.863411954230E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.644104287130E-06  -2.122608052448E-08   0.000000000000E+00   2.982551638964E-07   3.172059193576E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.216749048584E-06   1.417705483478E-08   0.000000000000E+00   2.866167373382E-07  -2.877624227121E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.633702347122E-06  -1.934384964381E-08   0.000000000000E+00   2.467323731343E-07   3.196827303135E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.200650003693E-06   1.165678177622E-08   0.000000000000E+00   3.277999139263E-07  -2.891496188417E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.623238885644E-06  -1.747769953550E-08   0.000000000000E+00   1.955847994203E-07   3.221157023910E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.184501331346E-06   9.160477738701E-09   0.000000000000E+00   3.686259586584E-07  -2.905030736861E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.612716209511E-06  -1.562768862538E-08   0.000000000000E+00   1.448118675487E-07   3.245047851738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.168305850981E-06   6.688115913270E-09   0.000000000000E+00   4.090948419949E-07  -2.918230772180E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.602136407233E-06  -1.379367792057E-08   0.000000000000E+00   9.441435456039E-08   3.268508597365E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.152066342410E-06   4.239666460982E-09   0.000000000000E+00   4.492065814648E-07  -2.931099194753E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591501774889E-06  -1.197579362417E-08   0.000000000000E+00   4.439434412900E-08   3.291538268073E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.135785546057E-06   1.815096552223E-09   0.000000000000E+00   4.889612409470E-07  -2.943638904932E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.580814488568E-06  -1.017405019774E-08   0.000000000000E+00  -5.247022073017E-09   3.314139086423E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.119466163226E-06  -5.856295536892E-10   0.000000000000E+00   5.283589297495E-07  -2.955852802672E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.570076487007E-06  -8.388243934622E-09   0.000000000000E+00  -5.451034602275E-08   3.336314457461E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.103110856308E-06  -2.962550458849E-09   0.000000000000E+00   5.673998018740E-07  -2.967743787017E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559290481699E-06  -6.618951283484E-09   0.000000000000E+00  -1.033905092401E-07   3.358067911934E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.086722249093E-06  -5.315707566866E-09   0.000000000000E+00   6.060840551687E-07  -2.979314755596E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.548457951381E-06  -4.865580775910E-09   0.000000000000E+00  -1.518927504169E-07   3.379404120518E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.070302926972E-06  -7.645145019591E-09   0.000000000000E+00   6.444119305907E-07  -2.990568604221E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.537581209840E-06  -3.128379160049E-09   0.000000000000E+00  -2.000118479901E-07   3.400325104020E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.053855437261E-06  -9.950909641877E-09   0.000000000000E+00   6.823837113768E-07  -3.001508226376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526662187254E-06  -1.407180511830E-09   0.000000000000E+00  -2.477472382797E-07   3.420831666411E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.037382289388E-06  -1.223305088604E-08   0.000000000000E+00   7.199997222705E-07  -3.012136512819E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.515703041724E-06   2.977728982588E-10   0.000000000000E+00  -2.951005455556E-07   3.440927963718E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020885955219E-06  -1.449162076467E-08   0.000000000000E+00   7.572603287383E-07  -3.022456351164E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.504705593170E-06   1.986757720109E-09   0.000000000000E+00  -3.420701387832E-07   3.460616377451E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004368869317E-06  -1.672667380662E-08   0.000000000000E+00   7.941659362390E-07  -3.032470625395E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.493671909867E-06   3.659614579761E-09   0.000000000000E+00  -3.886554754357E-07   3.479900356077E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.987833429170E-06  -1.893826699749E-08   0.000000000000E+00   8.307169894576E-07  -3.042182215509E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.482603714894E-06   5.316644402537E-09   0.000000000000E+00  -4.348557260725E-07   3.498782025408E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.971281995521E-06  -2.112645972132E-08   0.000000000000E+00   8.669139715775E-07  -3.051593997101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.471503468279E-06   6.957118279972E-09   0.000000000000E+00  -4.806709859599E-07   3.517264526209E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954716892584E-06  -2.329131371009E-08   0.000000000000E+00   9.027574034927E-07  -3.060708840956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.460372501878E-06   8.581784007812E-09   0.000000000000E+00  -5.261011014703E-07   3.535352129879E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.938140408375E-06  -2.543289298814E-08   0.000000000000E+00   9.382478431160E-07  -3.069529612675E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449212786807E-06   1.019050131051E-08   0.000000000000E+00  -5.711474174872E-07   3.553050148041E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921554794945E-06  -2.755126381771E-08   0.000000000000E+00   9.733858846279E-07  -3.078059172321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.438026208823E-06   1.178323913740E-08   0.000000000000E+00  -6.158058058927E-07   3.570358960837E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.904962268670E-06  -2.964649465358E-08   0.000000000000E+00   1.008172157821E-06  -3.086300373996E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.426814600728E-06   1.335996944443E-08   0.000000000000E+00  -6.600770286612E-07   3.587279054141E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888365010539E-06  -3.171865608472E-08   0.000000000000E+00   1.042607327330E-06  -3.094256065525E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.415579691326E-06   1.492076916462E-08   0.000000000000E+00  -7.039628698000E-07   3.603815294615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871765166430E-06  -3.376782078502E-08   0.000000000000E+00   1.076692091940E-06  -3.101929088120E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.404323254497E-06   1.646564980941E-08   0.000000000000E+00  -7.474622928556E-07   3.619970848159E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.855164847371E-06  -3.579406346449E-08   0.000000000000E+00   1.110427183921E-06  -3.109322275983E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.393046976359E-06   1.799467863815E-08   0.000000000000E+00  -7.905754080060E-07   3.635748383276E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.838566129869E-06  -3.779746081453E-08   0.000000000000E+00   1.143813368292E-06  -3.116438456050E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381752629881E-06   1.950782173278E-08   0.000000000000E+00  -8.333016025826E-07   3.651150574996E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.821971056136E-06  -3.977809147164E-08   0.000000000000E+00   1.176851442247E-06  -3.123280447565E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.370441853358E-06   2.100514879856E-08   0.000000000000E+00  -8.756415951070E-07   3.666181720996E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805381634422E-06  -4.173603595283E-08   0.000000000000E+00   1.209542234356E-06  -3.129851061886E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.359116281502E-06   2.248671038913E-08   0.000000000000E+00  -9.175962088711E-07   3.680845910482E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.788799839289E-06  -4.367137661997E-08   0.000000000000E+00   1.241886604008E-06  -3.136153102038E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.347777543226E-06   2.395253917657E-08   0.000000000000E+00  -9.591660180506E-07   3.695144823550E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.772227611854E-06  -4.558419762321E-08   0.000000000000E+00   1.273885440655E-06  -3.142189362580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336427287532E-06   2.540264486109E-08   0.000000000000E+00  -1.000347279810E-06   3.709080199911E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.755666860157E-06  -4.747458486607E-08   0.000000000000E+00   1.305539663285E-06  -3.147962629116E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325067066890E-06   2.683708277831E-08   0.000000000000E+00  -1.041142832348E-06   3.722655532632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739119459358E-06  -4.934262594762E-08   0.000000000000E+00   1.336850219693E-06  -3.153475678193E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313698441651E-06   2.825588510671E-08   0.000000000000E+00  -1.081553724022E-06   3.735873693460E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722587252087E-06  -5.118841012808E-08   0.000000000000E+00   1.367818085899E-06  -3.158731276878E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.302322922234E-06   2.965911662859E-08   0.000000000000E+00  -1.121579718942E-06   3.748738474079E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.706072048709E-06  -5.301202827416E-08   0.000000000000E+00   1.398444265470E-06  -3.163732182607E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.290942045093E-06   3.104680440550E-08   0.000000000000E+00  -1.161220796565E-06   3.761251510056E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.689575627616E-06  -5.481357281995E-08   0.000000000000E+00   1.428729788944E-06  -3.168481142840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.279557227797E-06   3.241906348879E-08   0.000000000000E+00  -1.200478266465E-06   3.773419505450E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.673099735516E-06  -5.659313772828E-08   0.000000000000E+00   1.458675713240E-06  -3.172980894808E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268170053574E-06   3.377578683745E-08   0.000000000000E+00  -1.239352039426E-06   3.785242884863E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.656646087724E-06  -5.835081843845E-08   0.000000000000E+00   1.488283121008E-06  -3.177234165329E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256781800367E-06   3.511725218447E-08   0.000000000000E+00  -1.277843230415E-06   3.796725225810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.640216368443E-06  -6.008671182991E-08   0.000000000000E+00   1.517553120054E-06  -3.181243670495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245394070649E-06   3.644322520444E-08   0.000000000000E+00  -1.315952774898E-06   3.807869115284E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623812231064E-06  -6.180091617914E-08   0.000000000000E+00   1.546486842743E-06  -3.185012115474E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234008119513E-06   3.775399586667E-08   0.000000000000E+00  -1.353677366005E-06   3.818676402926E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.607435298459E-06  -6.349353111824E-08   0.000000000000E+00   1.575085445445E-06  -3.188542194291E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222625322733E-06   3.904954525720E-08   0.000000000000E+00  -1.391021456524E-06   3.829151286183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.591087163230E-06  -6.516465759694E-08   0.000000000000E+00   1.603350107952E-06  -3.191836589556E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211247198719E-06   4.032979263993E-08   0.000000000000E+00  -1.427984375140E-06   3.839296581166E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.574769388044E-06  -6.681439784084E-08   0.000000000000E+00   1.631282032897E-06  -3.194897972290E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.199874867138E-06   4.159497436206E-08   0.000000000000E+00  -1.464567686367E-06   3.849114952680E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558483505923E-06  -6.844285530934E-08   0.000000000000E+00   1.658882445189E-06  -3.197729001741E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188509714203E-06   4.284507656980E-08   0.000000000000E+00  -1.500771404504E-06   3.858609200042E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.542231020497E-06  -7.005013466105E-08   0.000000000000E+00   1.686152591482E-06  -3.200332325119E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177153259414E-06   4.407985706443E-08   0.000000000000E+00  -1.536597023205E-06   3.867783784824E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.526013406317E-06  -7.163634171625E-08   0.000000000000E+00   1.713093739645E-06  -3.202710577425E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165806041756E-06   4.530026955339E-08   0.000000000000E+00  -1.572045001173E-06   3.876642322050E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509832109152E-06  -7.320158341620E-08   0.000000000000E+00   1.739707178192E-06  -3.204866381277E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.154469996016E-06   4.650550728074E-08   0.000000000000E+00  -1.607116696751E-06   3.885185915916E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.493688546241E-06  -7.474596778577E-08   0.000000000000E+00   1.765994215751E-06  -3.206802346721E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143146069373E-06   4.769590228942E-08   0.000000000000E+00  -1.641813132750E-06   3.893417668372E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.477584106616E-06  -7.626960389856E-08   0.000000000000E+00   1.791956180536E-06  -3.208521071061E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131835676821E-06   4.887145333862E-08   0.000000000000E+00  -1.676131039933E-06   3.901338650706E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461520151370E-06  -7.777260184369E-08   0.000000000000E+00   1.817594419893E-06  -3.210025138637E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.120539679809E-06   5.003241460651E-08   0.000000000000E+00  -1.710076778460E-06   3.908958214237E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445498013932E-06  -7.925507268579E-08   0.000000000000E+00   1.842910299690E-06  -3.211317120734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109259411873E-06   5.117867175009E-08   0.000000000000E+00  -1.743649276878E-06   3.916272841849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.429519000414E-06  -8.071712843123E-08   0.000000000000E+00   1.867905203892E-06  -3.212399575355E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097995986598E-06   5.231033282721E-08   0.000000000000E+00  -1.776849351517E-06   3.923286734867E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413584389805E-06  -8.215888199423E-08   0.000000000000E+00   1.892580533990E-06  -3.213275047163E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.086750507690E-06   5.342747436998E-08   0.000000000000E+00  -1.809678271977E-06   3.930003811948E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.397695434331E-06  -8.358044716503E-08   0.000000000000E+00   1.916937708595E-06  -3.213946067183E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.075524063644E-06   5.453016694434E-08   0.000000000000E+00  -1.842137583954E-06   3.936428598278E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.381853359692E-06  -8.498193857321E-08   0.000000000000E+00   1.940978162893E-06  -3.214415152802E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064317725353E-06   5.561847968338E-08   0.000000000000E+00  -1.874228291780E-06   3.942563381716E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.366059365358E-06  -8.636347165891E-08   0.000000000000E+00   1.964703348193E-06  -3.214684807539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053132553541E-06   5.669247181400E-08   0.000000000000E+00  -1.905951633791E-06   3.948409533093E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.350314624869E-06  -8.772516263296E-08   0.000000000000E+00   1.988114731410E-06  -3.214757520997E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041969551089E-06   5.775223963878E-08   0.000000000000E+00  -1.937308605789E-06   3.953970024314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.334620286078E-06  -8.906712845724E-08   0.000000000000E+00   2.011213794686E-06  -3.214635768608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030829832540E-06   5.879778208784E-08   0.000000000000E+00  -1.968297246229E-06   3.959248180187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.318977471484E-06  -9.038948680210E-08   0.000000000000E+00   2.034002034856E-06  -3.214322011660E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019714309018E-06   5.982922398257E-08   0.000000000000E+00  -1.998922725348E-06   3.964247002088E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.303387278456E-06  -9.169235602115E-08   0.000000000000E+00   2.056480963025E-06  -3.213818697049E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008623983392E-06   6.084660366905E-08   0.000000000000E+00  -2.029185419083E-06   3.968969056607E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287850779546E-06  -9.297585511986E-08   0.000000000000E+00   2.078652104097E-06  -3.213128257271E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.975597340003E-07   6.185011344482E-08   0.000000000000E+00  -2.059085995442E-06   3.973416220899E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.272369022770E-06  -9.424010372495E-08   0.000000000000E+00   2.100516996394E-06  -3.212253110247E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.865226749683E-07   6.283957744113E-08   0.000000000000E+00  -2.088626360660E-06   3.977594067221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.256943031813E-06  -9.548522205993E-08   0.000000000000E+00   2.122077191166E-06  -3.211195659205E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.755135473896E-07   6.381532454692E-08   0.000000000000E+00  -2.117807549297E-06   3.981503855129E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241573806438E-06  -9.671133090767E-08   0.000000000000E+00   2.143334252182E-06  -3.209958292675E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.645332616680E-07   6.477738350346E-08   0.000000000000E+00  -2.146631824166E-06   3.985152418876E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.226262322620E-06  -9.791855158881E-08   0.000000000000E+00   2.164289755291E-06  -3.208543384311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.535827819431E-07   6.572574193252E-08   0.000000000000E+00  -2.175099975206E-06   3.988536844508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211009532922E-06  -9.910700593224E-08   0.000000000000E+00   2.184945288055E-06  -3.206953292811E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.426629759294E-07   6.666048461580E-08   0.000000000000E+00  -2.203212149621E-06   3.991660940460E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195816366709E-06  -1.002768162473E-07   0.000000000000E+00   2.205302449296E-06  -3.205190361864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.317746907536E-07   6.758169674887E-08   0.000000000000E+00  -2.230968602971E-06   3.994528397516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.180683730434E-06  -1.014281052960E-07   0.000000000000E+00   2.225362848695E-06  -3.203256920048E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209187145585E-07   6.848947687450E-08   0.000000000000E+00  -2.258373808759E-06   3.997141933947E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165612507901E-06  -1.025609962679E-07   0.000000000000E+00   2.245128106404E-06  -3.201155280772E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.100958727015E-07   6.938389560287E-08   0.000000000000E+00  -2.285428070841E-06   3.999503880508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.150603560556E-06  -1.036756127547E-07   0.000000000000E+00   2.264599852682E-06  -3.198887742158E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.993069582731E-07   7.026503240616E-08   0.000000000000E+00  -2.312132830553E-06   4.001617617700E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.135657727723E-06  -1.047720787228E-07   0.000000000000E+00   2.283779727450E-06  -3.196456587019E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.885527365798E-07   7.113297479335E-08   0.000000000000E+00  -2.338490045973E-06   4.003487351612E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.120775826889E-06  -1.058505184885E-07   0.000000000000E+00   2.302669379952E-06  -3.193864082791E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.778335329501E-07   7.198822479651E-08   0.000000000000E+00  -2.364502298871E-06   4.005115413094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105958653982E-06  -1.069110566940E-07   0.000000000000E+00   2.321270468372E-06  -3.191112481454E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.671514691741E-07   7.282952894323E-08   0.000000000000E+00  -2.390166806205E-06   4.006502778441E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.091206983576E-06  -1.079538182833E-07   0.000000000000E+00   2.339584659468E-06  -3.188204019464E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.565058898428E-07   7.365829581787E-08   0.000000000000E+00  -2.415490117418E-06   4.007652407130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.076521569209E-06  -1.089789284790E-07   0.000000000000E+00   2.357613628204E-06  -3.185140917732E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.458979745152E-07   7.447417089097E-08   0.000000000000E+00  -2.440469911350E-06   4.008567285445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061903143624E-06  -1.099865127552E-07   0.000000000000E+00   2.375359057375E-06  -3.181925381580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.353284270367E-07   7.527722010349E-08   0.000000000000E+00  -2.465108329826E-06   4.009249749566E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.047352419017E-06  -1.109766968199E-07   0.000000000000E+00   2.392822637286E-06  -3.178559600645E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.247978913454E-07   7.606754530940E-08   0.000000000000E+00  -2.489408865939E-06   4.009702674674E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.032870087337E-06  -1.119496065880E-07   0.000000000000E+00   2.410006065398E-06  -3.175045748908E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.143070134346E-07   7.684525153625E-08   0.000000000000E+00  -2.513372426623E-06   4.009929641256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018456820458E-06  -1.129053681621E-07   0.000000000000E+00   2.426911045959E-06  -3.171385984568E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.038564411719E-07   7.761042101065E-08   0.000000000000E+00  -2.537000909807E-06   4.009934604974E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.004113270519E-06  -1.138441078073E-07   0.000000000000E+00   2.443539289684E-06  -3.167582450144E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.934468648662E-07   7.836307340432E-08   0.000000000000E+00  -2.560295623410E-06   4.009718705163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.898400701173E-07  -1.147659519351E-07   0.000000000000E+00   2.459892513456E-06  -3.163637272261E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.830788721495E-07   7.910332117543E-08   0.000000000000E+00  -2.583258112758E-06   4.009284352279E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.756378325966E-07  -1.156710270768E-07   0.000000000000E+00   2.475972439939E-06  -3.159552561791E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.727530596364E-07   7.983124940889E-08   0.000000000000E+00  -2.605890075651E-06   4.008633404729E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.615071522720E-07  -1.165594598667E-07   0.000000000000E+00   2.491780797298E-06  -3.155330413718E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.624700044662E-07   8.054694284569E-08   0.000000000000E+00  -2.628194312973E-06   4.007769039705E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.474486047078E-07  -1.174313770194E-07   0.000000000000E+00   2.507319318876E-06  -3.150972907209E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.522302772391E-07   8.125052605377E-08   0.000000000000E+00  -2.650168790969E-06   4.006693680916E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.334627469072E-07  -1.182869053127E-07   0.000000000000E+00   2.522589742879E-06  -3.146482105463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.420345102562E-07   8.194194947050E-08   0.000000000000E+00  -2.671817954029E-06   4.005410402302E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.195501176096E-07  -1.191261715672E-07   0.000000000000E+00   2.537593812084E-06  -3.141860055840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.318831597963E-07   8.262140467612E-08   0.000000000000E+00  -2.693143919400E-06   4.003921022655E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.057112375162E-07  -1.199493026242E-07   0.000000000000E+00   2.552333273500E-06  -3.137108789778E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.217767917369E-07   8.328895728992E-08   0.000000000000E+00  -2.714147510148E-06   4.002228382536E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.919466095229E-07  -1.207564253318E-07   0.000000000000E+00   2.566809878117E-06  -3.132230322750E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.117158729349E-07   8.394470752942E-08   0.000000000000E+00  -2.734831430583E-06   4.000336796183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.782567189912E-07  -1.215476665235E-07   0.000000000000E+00   2.581025380608E-06  -3.127226654347E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.017009036386E-07   8.458874267442E-08   0.000000000000E+00  -2.755197280008E-06   3.998248310014E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.646420339257E-07  -1.223231530010E-07   0.000000000000E+00   2.594981538996E-06  -3.122099768185E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.917324528334E-07   8.522108248681E-08   0.000000000000E+00  -2.775245808955E-06   3.995963400559E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.511030052728E-07  -1.230830115165E-07   0.000000000000E+00   2.608680114443E-06  -3.116851631978E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.818109219630E-07   8.584186528489E-08   0.000000000000E+00  -2.794979788168E-06   3.993485248121E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.376400671091E-07  -1.238273687574E-07   0.000000000000E+00   2.622122870929E-06  -3.111484197474E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.719367931094E-07   8.645114867666E-08   0.000000000000E+00  -2.814400957680E-06   3.990815882829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.242536369101E-07  -1.245563513251E-07   0.000000000000E+00   2.635311574980E-06  -3.105999400497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.621104640599E-07   8.704910272682E-08   0.000000000000E+00  -2.833508807092E-06   3.987961652007E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.109441157681E-07  -1.252700857223E-07   0.000000000000E+00   2.648247995421E-06  -3.100399160977E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.523324406342E-07   8.763569801369E-08   0.000000000000E+00  -2.852307436777E-06   3.984919762636E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.977118886078E-07  -1.259686983350E-07   0.000000000000E+00   2.660933903101E-06  -3.094685382896E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.426031130899E-07   8.821105773854E-08   0.000000000000E+00  -2.870798329382E-06   3.981693928823E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.845573244077E-07  -1.266523154175E-07   0.000000000000E+00   2.673371070632E-06  -3.088859954327E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.329228822687E-07   8.877527385470E-08   0.000000000000E+00  -2.888983357076E-06   3.978288024566E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.714807764809E-07  -1.273210630762E-07   0.000000000000E+00   2.685561272149E-06  -3.082924747482E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.232921369628E-07   8.932843541208E-08   0.000000000000E+00  -2.906864635147E-06   3.974705476937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.584825826265E-07  -1.279750672539E-07   0.000000000000E+00   2.697506283040E-06  -3.076881618687E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.137114444211E-07   8.987043425417E-08   0.000000000000E+00  -2.924443768249E-06   3.970947405260E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.455630654193E-07  -1.286144537165E-07   0.000000000000E+00   2.709207879725E-06  -3.070732408406E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.041806828011E-07   9.040186811549E-08   0.000000000000E+00  -2.941721978873E-06   3.967015123107E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.327225323766E-07  -1.292393480366E-07   0.000000000000E+00   2.720667839398E-06  -3.064478941266E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.947006004178E-07   9.092240276079E-08   0.000000000000E+00  -2.958702520280E-06   3.962911460635E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.199612761944E-07  -1.298498755801E-07   0.000000000000E+00   2.731887939788E-06  -3.058123026112E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.852715120093E-07   9.143217082463E-08   0.000000000000E+00  -2.975385449736E-06   3.958638958667E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.072795749819E-07  -1.304461614938E-07   0.000000000000E+00   2.742869958957E-06  -3.051666455961E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.758937370013E-07   9.193128508051E-08   0.000000000000E+00  -2.991771713906E-06   3.954199844585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.946776924594E-07  -1.310283306876E-07   0.000000000000E+00   2.753615675025E-06  -3.045111008089E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.665675571752E-07   9.241984616345E-08   0.000000000000E+00  -3.007865695678E-06   3.949596024541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.821558781819E-07  -1.315965078257E-07   0.000000000000E+00   2.764126865987E-06  -3.038458444072E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.572932363100E-07   9.289797283562E-08   0.000000000000E+00  -3.023668784256E-06   3.944829732084E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.697143677420E-07  -1.321508173100E-07   0.000000000000E+00   2.774405309474E-06  -3.031710509744E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.480711763280E-07   9.336567828645E-08   0.000000000000E+00  -3.039182448055E-06   3.939904716117E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.573533829696E-07  -1.326913832700E-07   0.000000000000E+00   2.784452782541E-06  -3.024868935300E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.389016186743E-07   9.382307519286E-08   0.000000000000E+00  -3.054408915746E-06   3.934823129341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450731321805E-07  -1.332183295486E-07   0.000000000000E+00   2.794271061461E-06  -3.017935435297E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.297847278283E-07   9.427035898923E-08   0.000000000000E+00  -3.069350458417E-06   3.929589183933E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.328738103363E-07  -1.337317796909E-07   0.000000000000E+00   2.803861921502E-06  -3.010911708740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.207208816069E-07   9.470751007416E-08   0.000000000000E+00  -3.084008020475E-06   3.924200402281E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.207555992946E-07  -1.342318569304E-07   0.000000000000E+00   2.813227136746E-06  -3.003799439018E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.117103953220E-07   9.513452431779E-08   0.000000000000E+00  -3.098384934584E-06   3.918660681878E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.087186679575E-07  -1.347186841816E-07   0.000000000000E+00   2.822368479871E-06  -2.996600294069E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.027534269766E-07   9.555162410015E-08   0.000000000000E+00  -3.112479433526E-06   3.912972131695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.967631725178E-07  -1.351923840229E-07   0.000000000000E+00   2.831287721960E-06  -2.989315926339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.938502320792E-07   9.595884176774E-08   0.000000000000E+00  -3.126296046230E-06   3.907137239993E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.848892566512E-07  -1.356530786913E-07   0.000000000000E+00   2.839986632318E-06  -2.981947972851E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.850010158153E-07   9.635627526310E-08   0.000000000000E+00  -3.139837040651E-06   3.901157688674E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.730970516992E-07  -1.361008900661E-07   0.000000000000E+00   2.848466978265E-06  -2.974498055241E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.762059979183E-07   9.674400594652E-08   0.000000000000E+00  -3.153103982815E-06   3.895036561541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.613866768810E-07  -1.365359396625E-07   0.000000000000E+00   2.856730524971E-06  -2.966967779858E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.674653769859E-07   9.712211963415E-08   0.000000000000E+00  -3.166099113598E-06   3.888777241305E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.497582394642E-07  -1.369583486209E-07   0.000000000000E+00   2.864779035265E-06  -2.959358737717E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.587793385681E-07   9.749069852216E-08   0.000000000000E+00  -3.178824075906E-06   3.882380799415E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.382118349825E-07  -1.373682376929E-07   0.000000000000E+00   2.872614269445E-06  -2.951672504617E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.501480922177E-07   9.784982586937E-08   0.000000000000E+00  -3.191280428265E-06   3.875848186835E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.267475474262E-07  -1.377657272377E-07   0.000000000000E+00   2.880237985142E-06  -2.943910641208E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.415717881277E-07   9.819958835259E-08   0.000000000000E+00  -3.203470869787E-06   3.869181809189E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.153654494133E-07  -1.381509372068E-07   0.000000000000E+00   2.887651937101E-06  -2.936074692986E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.330505432035E-07   9.854010355947E-08   0.000000000000E+00  -3.215397283745E-06   3.862383933686E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.040656023840E-07  -1.385239871384E-07   0.000000000000E+00   2.894857877057E-06  -2.928166190365E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.245847452266E-07   9.887130085382E-08   0.000000000000E+00  -3.227057701531E-06   3.855455882371E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.928480567883E-07  -1.388849961478E-07   0.000000000000E+00   2.901857553544E-06  -2.920186648776E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161742985628E-07   9.919341743120E-08   0.000000000000E+00  -3.238458616213E-06   3.848400200655E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.817128522629E-07  -1.392340829167E-07   0.000000000000E+00   2.908652711735E-06  -2.912137568666E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.078193565474E-07   9.950653669626E-08   0.000000000000E+00  -3.249601194052E-06   3.841220018308E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.706600178500E-07  -1.395713656866E-07   0.000000000000E+00   2.915245093316E-06  -2.904020435592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.995200649057E-07   9.981072743308E-08   0.000000000000E+00  -3.260487401784E-06   3.833918435126E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.596895721127E-07  -1.398969622493E-07   0.000000000000E+00   2.921636436288E-06  -2.895836720270E-06
Spline
34  3.94
3.824197320973817e+00  6.246534017519908e+00  -1.756153443331128e-02
2.25000  2.30000  7.705623768061226e-02  -3.618370306345775e-01  6.918681015909361e-01  -5.512005034082628e-01
2.30000  2.35000  6.062515633993475e-02  -2.967842242510461e-01  6.091880260796970e-01  -5.400066122635846e-01
2.35000  2.40000  4.724141436604867e-02  -2.399154712350530e-01  5.281870342401589e-01  -5.309993893455305e-01
2.40000  2.45000  3.649973346622826e-02  -1.910792632311287e-01  4.485371258383296e-01  -5.195500403475186e-01
2.45000  2.50000  2.800216936422417e-02  -1.501221759499019e-01  3.706046197862014e-01  -5.156825274432734e-01
2.50000  2.55000  2.135811180026419e-02  -1.169293329271065e-01  2.932522406697107e-01  -4.618474610507056e-01
2.55000  2.60000  1.618704482295182e-02  -9.106796481801575e-02  2.239751215121051e-01  -3.573950854019103e-01
2.60000  2.65000  1.214891000015604e-02  -7.135091580731949e-02  1.703658587018183e-01  -2.624738131496442e-01
2.65000  2.70000  8.974469629900915e-03  -5.628288353576004e-02  1.309947867293718e-01  -1.579631013749625e-01
2.70000  2.75000  6.468067032264460e-03  -4.436812812313502e-02  1.073003215231273e-01  -1.045892218014902e-01
2.75000  2.80000  4.504837777190347e-03  -3.442251513433350e-02  9.161193825290379e-02  -1.016694055300556e-01
2.80000  2.85000  3.000033190414679e-03  -2.602384185051857e-02  7.636152742339550e-02  -9.120845643453490e-02
2.85000  2.90000  1.878343859392917e-03  -1.907175253143800e-02  6.268025895821519e-02  -8.276815284091976e-02
2.90000  2.95000  1.071110861111442e-03  -1.342448778192340e-02  5.026503603207727e-02  -7.378640006377402e-02
2.95000  3.00000  5.163257620874916e-04  -8.951382179193956e-03  3.919707602251111e-02  -6.494979851887669e-02
3.00000  3.05000  1.586306183692130e-04  -5.518798065834430e-03  2.945460624467964e-02  -5.607404122850401e-02
3.05000  3.10000  -5.068202446437185e-05  -2.993892750580253e-03  2.104350006040407e-02  -4.720975568779096e-02
3.10000  3.15000  -1.536691313033486e-04  -1.243615912198272e-03  1.396203670723539e-02  -3.833873889382344e-02
3.15000  3.20000  -1.857371775069016e-04  -1.349527831784121e-04  8.211225873161891e-03  -2.948317536338049e-02
3.20000  3.25000  -1.756421489033399e-04  4.650459889124254e-04  3.788749568654794e-03  -2.057253003199431e-02
3.25000  3.30000  -1.454895417900811e-04  6.896269705379471e-04  7.028700638556578e-04  -1.186675864074248e-02
3.30000  3.35000  -1.107343629336375e-04  6.709132871179447e-04  -1.077143732255707e-03  -2.396573290328131e-03
3.35000  3.40000  -8.018112956967039e-05  5.452246142149122e-04  -1.436629725804929e-03  1.970915092941330e-03
3.40000  3.45000  -5.626510878681951e-05  4.163435048314797e-04  -1.140992461863731e-03  1.235711600298395e-03
3.45000  3.50000  -3.814595074986747e-05  3.115120956473441e-04  -9.556357218189703e-04  1.264906794126026e-03
3.50000  3.55000  -2.480132192278197e-05  2.254353244213925e-04  -7.658997027000671e-04  1.089284046579113e-03
3.55000  3.60000  -1.530814445264015e-05  1.570149845007294e-04  -6.025070957132007e-04  9.685343780592783e-04
3.60000  3.65000  -8.842596169629244e-06  1.040282827648537e-04  -4.572269390043081e-04  8.331103348057077e-04
3.65000  3.70000  -4.680110587046627e-06  6.455391637546580e-05  -3.322603887834524e-04  7.015107114600673e-04
3.70000  3.75000  -2.195376901299450e-06  3.658920783307094e-05  -2.270337820644418e-04  5.692877832169201e-04
3.75000  3.80000  -8.623399919048956e-07  1.815548800075371e-05  -1.416406145819041e-04  4.357336546545255e-04
3.80000  3.85000  -2.542004214901557e-07  7.259428952472275e-06  -7.628056638372550e-05  3.081276322682481e-04
3.85000  3.90000  -4.341443579232418e-08  1.942329556111569e-06  -3.006142154348805e-05  1.580603854963298e-04
3.90000  3.94000  -1.693963658424690e-09  1.216402929852394e-07  -6.352363719038662e-06  2.849580018621095e-04  -6.631213661124721e-03  5.596414787872318e-02


==> anc/F-F.skf <==
0.020000 450
   0.000000000000E+00  -4.087051502013E-01  -1.095846433646E+00   3.434718689513E+01   0.000000000000E+00   5.586396491696E-01   5.586396491696E-01   0.000000000000E+00   5.000000000000E+00   2.000000000000E+00
   1.900000000000E+01 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297407858345E+00  -2.677431657702E+00   0.000000000000E+00  -1.865922290651E-01  -2.001416146365E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.068010579607E-01   8.947129002732E-01   0.000000000000E+00  -2.080747055320E-01   8.817810109456E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.163083456467E+00  -2.608364501415E+00   0.000000000000E+00  -1.063672173708E-01  -1.944838557635E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.822422547804E-01   8.851815141719E-01   0.000000000000E+00  -2.207622578599E-01   8.747211551993E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033549398869E+00  -2.539581692062E+00   0.000000000000E+00  -2.616767248821E-02  -1.897187434547E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.573344954735E-01   8.753921013893E-01   0.000000000000E+00  -2.334428075845E-01   8.677524689559E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.090724545295E-01  -2.471259918922E+00   0.000000000000E+00   5.331827551430E-02  -1.857308491050E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.321491483098E-01   8.653647084786E-01   0.000000000000E+00  -2.460781605593E-01   8.608696686261E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.898474802004E-01  -2.403555806075E+00   0.000000000000E+00   1.314991388831E-01  -1.824130344412E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.067543698246E-01   8.551189480639E-01   0.000000000000E+00  -2.586313167191E-01   8.540651636081E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.760056627730E-01  -2.336607269854E+00   0.000000000000E+00   2.078729281812E-01  -1.796668275198E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.812150096025E-01   8.446739551280E-01   0.000000000000E+00  -2.710667245413E-01   8.473295935016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.676222974228E-01  -2.270534878136E+00   0.000000000000E+00   2.820197798873E-01  -1.774025162106E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.555925498629E-01   8.340483504108E-01   0.000000000000E+00  -2.833504864065E-01   8.406523024652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.647240463563E-01  -2.205443189503E+00   0.000000000000E+00   3.535945614568E-01  -1.755390297320E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.299450756396E-01   8.232602102806E-01   0.000000000000E+00  -2.954505200018E-01   8.340217540234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.672956471110E-01  -2.141422053978E+00   0.000000000000E+00   4.223196098696E-01  -1.740036647256E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.043272717005E-01   8.123270424871E-01   0.000000000000E+00  -3.073366806111E-01   8.274258902085E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.752860578416E-01  -2.078547860470E+00   0.000000000000E+00   4.879777184854E-01  -1.727317009472E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.787904426850E-01   8.012657672329E-01   0.000000000000E+00  -3.189808488176E-01   8.208524392401E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886140392946E-01  -2.016884719521E+00   0.000000000000E+00   5.504054542423E-01  -1.716659422220E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.533825532475E-01   7.900927030454E-01   0.000000000000E+00  -3.303569878037E-01   8.142891760807E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.071731807760E-01  -1.956485573700E+00   0.000000000000E+00   6.094868624946E-01  -1.707562108107E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.281482852871E-01   7.788235569603E-01   0.000000000000E+00  -3.414411741012E-01   8.077241401922E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083638258071E-02  -1.897393232108E+00   0.000000000000E+00   6.651475987919E-01  -1.699588173088E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.031291096147E-01   7.674734185665E-01   0.000000000000E+00  -3.522116053192E-01   8.011458147216E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.054018704111E-02  -1.839641329511E+00   0.000000000000E+00   7.173495133542E-01  -1.692360233343E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.783633696586E-01   7.560567574936E-01   0.000000000000E+00  -3.626485880622E-01   7.945432711659E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.071136337083E-01  -1.783255214001E+00   0.000000000000E+00   7.660857019199E-01  -1.685555105038E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.538863750480E-01   7.445874239553E-01   0.000000000000E+00  -3.727345089542E-01   7.879062833558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.690513400265E-01  -1.728252768891E+00   0.000000000000E+00   8.113760239327E-01  -1.678898657739E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.297305031272E-01   7.330786519906E-01   0.000000000000E+00  -3.824537914070E-01   7.812254143528E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.265283820182E-01  -1.674645174735E+00   0.000000000000E+00   8.532630756340E-01  -1.672160904242E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.059253066604E-01   7.215430650748E-01   0.000000000000E+00  -3.917928405071E-01   7.744920795973E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797253043501E-01  -1.622437616317E+00   0.000000000000E+00   8.918085932046E-01  -1.665151373309E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.824976261712E-01   7.099926837975E-01   0.000000000000E+00  -4.007399781548E-01   7.676985893846E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.288261993561E-01  -1.571629937997E+00   0.000000000000E+00   9.270902520336E-01  -1.657714790188E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.594717055387E-01   6.984389353299E-01   0.000000000000E+00  -4.092853703617E-01   7.608381734845E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.740170401531E-01  -1.522217249807E+00   0.000000000000E+00   9.591988238411E-01  -1.649727074029E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.368693096308E-01   6.868926644287E-01   0.000000000000E+00  -4.174209484058E-01   7.539049904674E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.154842271651E-01  -1.474190486171E+00   0.000000000000E+00   9.882356535556E-01  -1.641091648661E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.147098429058E-01   6.753641457441E-01   0.000000000000E+00  -4.251403253497E-01   7.468941240557E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.534133175003E-01  -1.427536919229E+00   0.000000000000E+00   1.014310421282E+00  -1.631736057531E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.930104680505E-01   6.638630972216E-01   0.000000000000E+00  -4.324387092519E-01   7.398015685895E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.879879157519E-01  -1.382240628994E+00   0.000000000000E+00   1.037539159651E+00  -1.621608869823E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.717862238501E-01   6.523986944060E-01   0.000000000000E+00  -4.393128142373E-01   7.326242054757E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.193887117262E-01  -1.338282932806E+00   0.000000000000E+00   1.058042501924E+00  -1.610676862993E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.510501415978E-01   6.409795854759E-01   0.000000000000E+00  -4.457607704451E-01   7.253597722886E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.477926549835E-01  -1.295642776714E+00   0.000000000000E+00   1.075944140484E+00  -1.598922467419E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.308133594620E-01   6.296139068502E-01   0.000000000000E+00  -4.517820337369E-01   7.180068259992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.733722581943E-01  -1.254297091395E+00   0.000000000000E+00   1.091369478483E+00  -1.586341458581E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.110852343194E-01   6.183092992288E-01   0.000000000000E+00  -4.573772959229E-01   7.105647016383E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.962950217626E-01  -1.214221115128E+00   0.000000000000E+00   1.104444459347E+00  -1.572940882173E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.187345065355E-02   6.070729239408E-01   0.000000000000E+00  -4.625483961525E-01   7.030334675370E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.167229716460E-01  -1.175388686212E+00   0.000000000000E+00   1.115294559910E+00  -1.558737197768E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.318412619244E-02   5.959114794881E-01   0.000000000000E+00  -4.672982340149E-01   6.954138781423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.348123014315E-01  -1.137772507053E+00   0.000000000000E+00   1.124043933460E+00  -1.543754626436E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.502191403029E-02   5.848312181862E-01   0.000000000000E+00  -4.716306848014E-01   6.877073252725E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.507131089469E-01  -1.101344382014E+00   0.000000000000E+00   1.130814689246E+00  -1.528023687493E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.739010104006E-02   5.738379628133E-01   0.000000000000E+00  -4.755505173010E-01   6.799157885575E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.645692172414E-01  -1.066075430978E+00   0.000000000000E+00   1.135726295240E+00  -1.511579909587E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.029070243783E-02   5.629371231919E-01   0.000000000000E+00  -4.790633144266E-01   6.720417856976E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.765180697277E-01  -1.031936280464E+00   0.000000000000E+00   1.138895091358E+00  -1.494462701571E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.724552407947E-03   5.521337126354E-01   0.000000000000E+00  -4.821753969029E-01   6.640883230797E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.866906896138E-01  -9.988972340458E-01   0.000000000000E+00   1.140433900865E+00  -1.476714368745E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230860925979E-02   5.414323642007E-01   0.000000000000E+00  -4.848937501903E-01   6.560588471990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.952116943430E-01  -9.669284237069E-01   0.000000000000E+00   1.140451728410E+00  -1.458379260845E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.781005453395E-02   5.308373466990E-01   0.000000000000E+00  -4.872259547670E-01   6.479571972595E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.021993565315E-01  -9.359999436891E-01   0.000000000000E+00   1.139053533962E+00  -1.439503038657E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.278198848813E-02   5.203525804199E-01   0.000000000000E+00  -4.891801198478E-01   6.397875592533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.077657037196E-01  -9.060819682906E-01   0.000000000000E+00   1.136340072780E+00  -1.420132046960E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.722747458613E-02   5.099816525352E-01   0.000000000000E+00  -4.907648205783E-01   6.315544217616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.120166500986E-01  -8.771448550052E-01   0.000000000000E+00   1.132407792464E+00  -1.400312782495E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.115036383924E-02   4.997278321509E-01   0.000000000000E+00  -4.919890387107E-01   6.232625336616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.150521541676E-01  -8.491592342764E-01   0.000000000000E+00   1.127348778987E+00  -1.380091446267E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.455522775139E-02   4.895940849854E-01   0.000000000000E+00  -4.928621067379E-01   6.149168638810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.169663970253E-01  -8.220960870951E-01   0.000000000000E+00   1.121250744484E+00  -1.359513570659E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.744729495280E-02   4.795830876520E-01   0.000000000000E+00  -4.933936554393E-01   6.065225632977E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.178479766681E-01  -7.959268115516E-01   0.000000000000E+00   1.114197050300E+00  -1.338623712464E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098323914115E-01   4.696972415341E-01   0.000000000000E+00  -4.935935647706E-01   5.980849288467E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.177801142769E-01  -7.706232794067E-01   0.000000000000E+00   1.106266759579E+00  -1.317465203811E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217168841028E-01   4.599386862389E-01   0.000000000000E+00  -4.934719180140E-01   5.896093698674E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.168408690138E-01  -7.461578836479E-01   0.000000000000E+00   1.097534714294E+00  -1.296079953846E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331076280108E-01   4.503093126246E-01   0.000000000000E+00  -4.930389590921E-01   5.811013766977E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.151033583337E-01  -7.225035779337E-01   0.000000000000E+00   1.088071632246E+00  -1.274508294501E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440119163308E-01   4.408107753955E-01   0.000000000000E+00  -4.923050529360E-01   5.725664914980E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.126359812447E-01  -6.996339087566E-01   0.000000000000E+00   1.077944220098E+00  -1.252788864558E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.544374337385E-01   4.314445052636E-01   0.000000000000E+00  -4.912806487935E-01   5.640102812723E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.095026423300E-01  -6.775230410951E-01   0.000000000000E+00   1.067215298989E+00  -1.230958526745E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.643922125923E-01   4.222117206766E-01   0.000000000000E+00  -4.899762463551E-01   5.554383130366E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.057629746871E-01  -6.561457782517E-01   0.000000000000E+00   1.055943939756E+00  -1.209052313174E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.738845919332E-01   4.131134391164E-01   0.000000000000E+00  -4.884023645703E-01   5.468561310722E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.014725602336E-01  -6.354775765266E-01   0.000000000000E+00   1.044185605141E+00  -1.187103394929E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829231791485E-01   4.041504879706E-01   0.000000000000E+00  -4.865695130290E-01   5.382692361946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.966831460947E-01  -6.154945553134E-01   0.000000000000E+00   1.031992296759E+00  -1.165143072131E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.915168141677E-01   3.953235149833E-01   0.000000000000E+00  -4.844881657766E-01   5.296830669564E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.914428560218E-01  -5.961735031536E-01   0.000000000000E+00   1.019412704898E+00  -1.143200781153E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996745360623E-01   3.866329982935E-01   0.000000000000E+00  -4.821687374354E-01   5.211029827024E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.857963959926E-01  -5.774918802405E-01   0.000000000000E+00   1.006492359511E+00  -1.121304116125E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.074055519232E-01   3.780792560673E-01   0.000000000000E+00  -4.796215615045E-01   5.125342483857E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.797852533228E-01  -5.594278178167E-01   0.000000000000E+00   9.932737810265E-01  -1.099478862219E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.147192078944E-01   3.696624557332E-01   0.000000000000E+00  -4.768568707131E-01   5.039820210556E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.734478887735E-01  -5.419601148660E-01   0.000000000000E+00   9.797966298046E-01  -1.077749038443E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.216249622441E-01   3.613826228314E-01   0.000000000000E+00  -4.738847793055E-01   4.954513379237E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.668199212754E-01  -5.250682324656E-01   0.000000000000E+00   9.660978532831E-01  -1.056136948048E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.281323603626E-01   3.532396494854E-01   0.000000000000E+00  -4.707152671378E-01   4.869471059156E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.599343050043E-01  -5.087322861267E-01   0.000000000000E+00   9.522118300196E-01  -1.034663234856E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.342510115745E-01   3.452333025078E-01   0.000000000000E+00  -4.673581654735E-01   4.784740926168E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.528214986462E-01  -4.929330364181E-01   0.000000000000E+00   9.381705099952E-01  -1.013346944050E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399905676643E-01   3.373632311499E-01   0.000000000000E+00  -4.638231443643E-01   4.700369185210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.455096267742E-01  -4.776518781401E-01   0.000000000000E+00   9.240035506759E-01  -9.922055861724E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.453607030141E-01   3.296289745072E-01   0.000000000000E+00  -4.601197015135E-01   4.616400504927E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.380246333324E-01  -4.628708282851E-01   0.000000000000E+00   9.097384484448E-01  -9.712552032779E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.503710962588E-01   3.220299685915E-01   0.000000000000E+00  -4.562571525169E-01   4.532877963566E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.303904272873E-01  -4.485725129999E-01   0.000000000000E+00   8.954006651214E-01  -9.505104363452E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.550314133686E-01   3.145655530811E-01   0.000000000000E+00  -4.522446223868E-01   4.449843005328E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.226290205557E-01  -4.347401537381E-01   0.000000000000E+00   8.810137493661E-01  -9.299845931447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.593512920736E-01   3.072349777591E-01   0.000000000000E+00  -4.480910382658E-01   4.367335406331E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.147606583645E-01  -4.213575527705E-01   0.000000000000E+00   8.665994528488E-01  -9.096897159545E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.633403275481E-01   3.000374086526E-01   0.000000000000E+00  -4.438051232433E-01   4.285393249464E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.068039422319E-01  -4.084090782064E-01   0.000000000000E+00   8.521778411216E-01  -8.896366485956E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.670080592780E-01   2.929719338826E-01   0.000000000000E+00  -4.393953911915E-01   4.204052907347E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.987759457912E-01  -3.958796486530E-01   0.000000000000E+00   8.377673991935E-01  -8.698351023378E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.703639590383E-01   2.860375692360E-01   0.000000000000E+00  -4.348701425443E-01   4.123349032736E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.906923236963E-01  -3.837547176355E-01   0.000000000000E+00   8.233851318404E-01  -8.502937203141E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.734174199116E-01   2.792332634696E-01   0.000000000000E+00  -4.302374609427E-01   4.043314555690E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.825674138714E-01  -3.720202578708E-01   0.000000000000E+00   8.090466587331E-01  -8.310201401827E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761777462821E-01   2.725579033579E-01   0.000000000000E+00  -4.255052106803E-01   3.963980686866E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.744143333754E-01  -3.606627454948E-01   0.000000000000E+00   7.947663044944E-01  -8.120210548414E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.786541447440E-01   2.660103184929E-01   0.000000000000E+00  -4.206810348822E-01   3.885376926384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.662450681621E-01  -3.496691443118E-01   0.000000000000E+00   7.805571838112E-01  -7.933022709943E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.808557158657E-01   2.595892858479E-01   0.000000000000E+00  -4.157723543559E-01   3.807531077665E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.580705570216E-01  -3.390268901374E-01   0.000000000000E+00   7.664312817597E-01  -7.748687654685E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.827914467545E-01   2.532935341133E-01   0.000000000000E+00  -4.107863670589E-01   3.730469265756E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.499007699909E-01  -3.287238752904E-01   0.000000000000E+00   7.523995295127E-01  -7.567247392401E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.844702043713E-01   2.471217478151E-01   0.000000000000E+00  -4.057300481266E-01   3.654215959640E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.417447815176E-01  -3.187484332841E-01   0.000000000000E+00   7.384718755988E-01  -7.388736690633E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.859007295457E-01   2.410725712237E-01   0.000000000000E+00  -4.006101504138E-01   3.578793998080E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.336108386605E-01  -3.090893237559E-01   0.000000000000E+00   7.246573529105E-01  -7.213183567413E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.870916316449E-01   2.351446120637E-01   0.000000000000E+00  -3.954332055004E-01   3.504224618586E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.255064246035E-01  -2.997357176727E-01   0.000000000000E+00   7.109641416389E-01  -7.040609760042E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.880513838554E-01   2.293364450311E-01   0.000000000000E+00  -3.902055251192E-01   3.430527489092E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.174383177529E-01  -2.906771828378E-01   0.000000000000E+00   6.973996283367E-01  -6.871031170632E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.887883190332E-01   2.236466151286E-01   0.000000000000E+00  -3.849332029653E-01   3.357720742012E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.094126466779E-01  -2.819036697248E-01   0.000000000000E+00   6.839704612928E-01  -6.704458288431E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.893106260881E-01   2.180736408240E-01   0.000000000000E+00  -3.796221168484E-01   3.285821010312E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.014349411503E-01  -2.734054976554E-01   0.000000000000E+00   6.706826024126E-01  -6.540896589754E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.896263468625E-01   2.126160170425E-01   0.000000000000E+00  -3.742779311549E-01   3.214843465308E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.935101795202E-01  -2.651733413361E-01   0.000000000000E+00   6.575413757868E-01  -6.380346915862E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.897433734729E-01   2.072722179977E-01   0.000000000000E+00  -3.689060995846E-01   3.144801855898E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.856428326653E-01  -2.571982177641E-01   0.000000000000E+00   6.445515131315E-01  -6.222805829807E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.896694460813E-01   2.020406998698E-01   0.000000000000E+00  -3.635118681342E-01   3.075708548971E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.778369047291E-01  -2.494714735108E-01   0.000000000000E+00   6.317171962743E-01  -6.068265952722E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.894121510664E-01   1.969199033379E-01   0.000000000000E+00  -3.581002782989E-01   3.007574570761E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.700959708630E-01  -2.419847723854E-01   0.000000000000E+00   6.190420968574E-01  -5.916716280528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.889789195657E-01   1.919082559717E-01   0.000000000000E+00  -3.526761704649E-01   2.940409648907E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.624232121675E-01  -2.347300834833E-01   0.000000000000E+00   6.065294134187E-01  -5.768142481697E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883770263638E-01   1.870041744911E-01   0.000000000000E+00  -3.472441874710E-01   2.874222255053E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.548214480234E-01  -2.276996696169E-01   0.000000000000E+00   5.941819060113E-01  -5.622527177089E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.876135890992E-01   1.822060668970E-01   0.000000000000E+00  -3.418087783151E-01   2.809019647779E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.472931659887E-01  -2.208860761297E-01   0.000000000000E+00   5.820019285063E-01  -5.479850202447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.866955677682E-01   1.775123344820E-01   0.000000000000E+00  -3.363742019864E-01   2.744807915714E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.398405494310E-01  -2.142821200881E-01   0.000000000000E+00   5.699914587261E-01  -5.340088854692E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.856297645023E-01   1.729213737243E-01   0.000000000000E+00  -3.309445314040E-01   2.681592020677E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.324655030500E-01  -2.078808798474E-01   0.000000000000E+00   5.581521265397E-01  -5.203218122457E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.844228235996E-01   1.684315780718E-01   0.000000000000E+00  -3.255236574435E-01   2.619375840724E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.251696764408E-01  -2.016756849867E-01   0.000000000000E+00   5.464852400518E-01  -5.069210902031E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.830812317896E-01   1.640413396199E-01   0.000000000000E+00  -3.201152930377E-01   2.558162212963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.179544858345E-01  -1.956601066048E-01   0.000000000000E+00   5.349918100052E-01  -4.938038199286E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.816113187132E-01   1.597490506900E-01   0.000000000000E+00  -3.147229773336E-01   2.497952976043E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.108211341473E-01  -1.898279479713E-01   0.000000000000E+00   5.236725725126E-01  -4.809669318166E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.800192576015E-01   1.555531053115E-01   0.000000000000E+00  -3.093500798952E-01   2.438749012221E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.037706294587E-01  -1.841732355215E-01   0.000000000000E+00   5.125280102260E-01  -4.684072036774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.783110661367E-01   1.514519006128E-01   0.000000000000E+00  -3.039998049368E-01   2.380550288911E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.968038020340E-01  -1.786902101943E-01   0.000000000000E+00   5.015583720463E-01  -4.561212771686E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.764926074788E-01   1.474438381258E-01   0.000000000000E+00  -2.986751955773E-01   2.323355899658E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.899213199955E-01  -1.733733190933E-01   0.000000000000E+00   4.907636914694E-01  -4.441056731106E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.745695914468E-01   1.435273250071E-01   0.000000000000E+00  -2.933791381040E-01   2.267164104446E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.831237037426E-01  -1.682172074710E-01   0.000000000000E+00   4.801438036597E-01  -4.323568057540E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.725475758377E-01   1.397007751812E-01   0.000000000000E+00  -2.881143662362E-01   2.211972369311E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.764113392132E-01  -1.632167110230E-01   0.000000000000E+00   4.696983613345E-01  -4.208709960512E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.704319678736E-01   1.359626104081E-01   0.000000000000E+00  -2.828834653807E-01   2.157777405182E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.697844900721E-01  -1.583668484826E-01   0.000000000000E+00   4.594268495421E-01  -4.096444839969E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.682280257631E-01   1.323112612800E-01   0.000000000000E+00  -2.776888768701E-01   2.104575205928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.632433089072E-01  -1.536628145061E-01   0.000000000000E+00   4.493285994053E-01  -3.986734400990E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.659408603681E-01   1.287451681503E-01   0.000000000000E+00  -2.725329021771E-01   2.052361085558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.567878475075E-01  -1.490999728420E-01   0.000000000000E+00   4.394028009026E-01  -3.879539760312E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.635754369640E-01   1.252627819978E-01   0.000000000000E+00  -2.674177070984E-01   2.001129714559E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.504180662943E-01  -1.446738497704E-01   0.000000000000E+00   4.296485147525E-01  -3.774821545220E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.611365770848E-01   1.218625652295E-01   0.000000000000E+00  -2.623453259021E-01   1.950875155327E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.441338429672E-01  -1.403801278063E-01   0.000000000000E+00   4.200646834614E-01  -3.672539985117E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586289604439E-01   1.185429924256E-01   0.000000000000E+00  -2.573176654322E-01   1.901590896697E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.379349804285E-01  -1.362146396563E-01   0.000000000000E+00   4.106501415931E-01  -3.572654996345E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.560571269222E-01   1.153025510290E-01   0.000000000000E+00  -2.523365091674E-01   1.853269887522E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.318212140390E-01  -1.321733624196E-01   0.000000000000E+00   4.014036253141E-01  -3.475126260698E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.534254786163E-01   1.121397419817E-01   0.000000000000E+00  -2.474035212279E-01   1.805904569326E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.257922182590E-01  -1.282524120237E-01   0.000000000000E+00   3.923237812645E-01  -3.379913297949E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.507382819389E-01   1.090530803116E-01   0.000000000000E+00  -2.425202503267E-01   1.759486907995E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.198476127218E-01  -1.244480378876E-01   0.000000000000E+00   3.834091748000E-01  -3.286975532783E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.479996697644E-01   1.060410956724E-01   0.000000000000E+00  -2.376881336635E-01   1.714008424511E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.139869677846E-01  -1.207566178024E-01   0.000000000000E+00   3.746582976512E-01  -3.196272356730E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.452136436152E-01   1.031023328372E-01   0.000000000000E+00  -2.329085007552E-01   1.669460224729E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.082098095981E-01  -1.171746530205E-01   0.000000000000E+00   3.660695750395E-01  -3.107763185161E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.423840758806E-01   1.002353521507E-01   0.000000000000E+00  -2.281825772038E-01   1.625833028199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.025156247340E-01  -1.136987635477E-01   0.000000000000E+00   3.576413722861E-01  -3.021407509488E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.395147120646E-01   9.743872994003E-02   0.000000000000E+00  -2.235114883961E-01   1.583117196028E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.969038644040E-01  -1.103256836265E-01   0.000000000000E+00   3.493720009532E-01  -2.937164945313E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.366091730565E-01   9.471105888739E-02   0.000000000000E+00  -2.188962631356E-01   1.541302757795E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.913739483064E-01  -1.070522574070E-01   0.000000000000E+00   3.412597245460E-01  -2.854995276760E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.336709574206E-01   9.205094836650E-02   0.000000000000E+00  -2.143378372036E-01   1.500379437528E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.859252681276E-01  -1.038754347941E-01   0.000000000000E+00   3.333027638105E-01  -2.774858497040E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.307034437004E-01   8.945702474422E-02   0.000000000000E+00  -2.098370568484E-01   1.460336678742E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.805571907291E-01  -1.007922674666E-01   0.000000000000E+00   3.254993016511E-01  -2.696714845278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.277098927321E-01   8.692793164957E-02   0.000000000000E+00  -2.053946822017E-01   1.421163668564E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.752690610445E-01  -9.779990505917E-02   0.000000000000E+00   3.178474876985E-01  -2.620524840247E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.246934499658E-01   8.446233021186E-02   0.000000000000E+00  -2.010113906206E-01   1.382849360944E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.700602047122E-01  -9.489559150188E-02   0.000000000000E+00   3.103454425505E-01  -2.546249311353E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.216571477900E-01   8.205889926943E-02   0.000000000000E+00  -1.966877799551E-01   1.345382498972E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.649299304641E-01  -9.207666151060E-02   0.000000000000E+00   3.029912617094E-01  -2.473849426654E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.186039078554E-01   7.971633555071E-02   0.000000000000E+00  -1.924243717407E-01   1.308751636316E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.598775322931E-01  -8.934053722020E-02   0.000000000000E+00   2.957830192361E-01  -2.403286717983E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.155365433963E-01   7.743335382902E-02   0.000000000000E+00  -1.882216143147E-01   1.272945157793E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549022914165E-01  -8.668472495695E-02   0.000000000000E+00   2.887187711428E-01  -2.334523104012E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.124577615474E-01   7.520868705261E-02   0.000000000000E+00  -1.840798858572E-01   1.237951299096E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.500034780541E-01  -8.410681214375E-02   0.000000000000E+00   2.817965585418E-01  -2.267520911017E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.093701656513E-01   7.304108645125E-02   0.000000000000E+00  -1.799994973564E-01   1.203758165680E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.451803530362E-01  -8.160446432913E-02   0.000000000000E+00   2.750144105665E-01  -2.202242891353E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.062762575567E-01   7.092932162070E-02   0.000000000000E+00  -1.759806954980E-01   1.170353750850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.404321692575E-01  -7.917542234303E-02   0.000000000000E+00   2.683703470815E-01  -2.138652239960E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.031784399048E-01   6.887218058628E-02   0.000000000000E+00  -1.720236654793E-01   1.137725953037E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.357581729892E-01  -7.681749956137E-02   0.000000000000E+00   2.618623811972E-01  -2.076712609048E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.000790184002E-01   6.686846984674E-02   0.000000000000E+00  -1.681285337489E-01   1.105862592311E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.311576050631E-01  -7.452857928817E-02   0.000000000000E+00   2.554885216014E-01  -2.016388121267E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.969802040678E-01   6.491701439958E-02   0.000000000000E+00  -1.642953706709E-01   1.074751426127E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.266297019384E-01  -7.230661224058E-02   0.000000000000E+00   2.492467747211E-01  -1.957643381215E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.938841154905E-01   6.301665774881E-02   0.000000000000E+00  -1.605241931159E-01   1.044380164338E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.221736966631E-01  -7.014961413661E-02   0.000000000000E+00   2.431351467260E-01  -1.900443485185E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.907927810293E-01   6.116626189622E-02   0.000000000000E+00  -1.568149669791E-01   1.014736483487E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.177888197376E-01  -6.805566338028E-02   0.000000000000E+00   2.371516453861E-01  -1.844754029829E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.877081410229E-01   5.936470731718E-02   0.000000000000E+00  -1.531676096251E-01   9.858080403982E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.134742998922E-01  -6.602289883982E-02   0.000000000000E+00   2.312942817912E-01  -1.790541119581E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.846320499654E-01   5.761089292181E-02   0.000000000000E+00  -1.495819922618E-01   9.575824850908E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.092293647846E-01  -6.404951771507E-02   0.000000000000E+00   2.255610719441E-01  -1.737771372772E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.815662786624E-01   5.590373600237E-02   0.000000000000E+00  -1.460579422438E-01   9.300474730312E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.050532416251E-01  -6.213377349030E-02   0.000000000000E+00   2.199500382333E-01  -1.686411926549E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.785125163628E-01   5.424217216792E-02   0.000000000000E+00  -1.425952453051E-01   9.031906767438E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.009451577388E-01  -6.027397396845E-02   0.000000000000E+00   2.144592107992E-01  -1.636430440958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.754723728668E-01   5.262515526677E-02   0.000000000000E+00  -1.391936477245E-01   8.769997968009E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.969043410667E-01  -5.846847938362E-02   0.000000000000E+00   2.090866287916E-01  -1.587795102015E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.724473806086E-01   5.105165729765E-02   0.000000000000E+00  -1.358528584222E-01   8.514625722111E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929300206166E-01  -5.671570058817E-02   0.000000000000E+00   2.038303415371E-01  -1.540474623941E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.694389967132E-01   4.952066831031E-02   0.000000000000E+00  -1.325725509909E-01   8.265667902238E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.890214268654E-01  -5.501409731122E-02   0.000000000000E+00   1.986884096139E-01  -1.494438250451E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.664486050267E-01   4.803119629617E-02   0.000000000000E+00  -1.293523656604E-01   8.023002955710E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851777921173E-01  -5.336217648576E-02   0.000000000000E+00   1.936589058415E-01  -1.449655755403E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.634775181192E-01   4.658226706970E-02   0.000000000000E+00  -1.261919111995E-01   7.786509991630E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.813983508266E-01  -5.175849064097E-02   0.000000000000E+00   1.887399161987E-01  -1.406097442802E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.605269792610E-01   4.517292414124E-02   0.000000000000E+00  -1.230907667532E-01   7.556068862591E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.776823398839E-01  -5.020163635741E-02   0.000000000000E+00   1.839295406619E-01  -1.363734146071E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.575981643695E-01   4.380222858171E-02   0.000000000000E+00  -1.200484836200E-01   7.331560241286E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.740289988727E-01  -4.869025278201E-02   0.000000000000E+00   1.792258939823E-01  -1.322537226803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.546921839283E-01   4.246925887983E-02   0.000000000000E+00  -1.170645869669E-01   7.112865692229E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704375702975E-01  -4.722302019989E-02   0.000000000000E+00   1.746271063929E-01  -1.282478572671E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.518100848779E-01   4.117311079251E-02   0.000000000000E+00  -1.141385774863E-01   6.899867738751E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.669072997892E-01  -4.579865866157E-02   0.000000000000E+00   1.701313242625E-01  -1.243530595238E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.489528524763E-01   3.991289718863E-02   0.000000000000E+00  -1.112699329944E-01   6.692449925438E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.634374362867E-01  -4.441592666316E-02   0.000000000000E+00   1.657367106913E-01  -1.205666227378E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461214121307E-01   3.868774788705E-02   0.000000000000E+00  -1.084581099732E-01   6.490496876205E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.600272322012E-01  -4.307361987531E-02   0.000000000000E+00   1.614414460558E-01  -1.168858919590E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.433166312000E-01   3.749680948905E-02   0.000000000000E+00  -1.057025450563E-01   6.293894348152E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.566759435618E-01  -4.177056992163E-02   0.000000000000E+00   1.572437285046E-01  -1.133082636525E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.405393207671E-01   3.633924520568E-02   0.000000000000E+00  -1.030026564616E-01   6.102529281368E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.533828301474E-01  -4.050564320304E-02   0.000000000000E+00   1.531417744109E-01  -1.098311853303E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.377902373810E-01   3.521423468062E-02   0.000000000000E+00  -1.003578453696E-01   5.916289844864E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.501471556031E-01  -3.927773976565E-02   0.000000000000E+00   1.491338187788E-01  -1.064521550895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.350700847695E-01   3.412097380866E-02   0.000000000000E+00  -9.776749725154E-02   5.735065478765E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.469681875484E-01  -3.808579221063E-02   0.000000000000E+00   1.452181156160E-01  -1.031687211508E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.323795155215E-01   3.305867455042E-02   0.000000000000E+00  -9.523098314620E-02   5.558746932935E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.438451976718E-01  -3.692876464633E-02   0.000000000000E+00   1.413929382638E-01  -9.997848137926E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297191327393E-01   3.202656474358E-02   0.000000000000E+00  -9.274766088769E-02   5.387226302169E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.407774618179E-01  -3.580565167496E-02   0.000000000000E+00   1.376565796940E-01  -9.687908277090E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.270894916602E-01   3.102388791087E-02   0.000000000000E+00  -9.031687628548E-02   5.220397058114E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.377642600670E-01  -3.471547742331E-02   0.000000000000E+00   1.340073527755E-01  -9.386822091842E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244911012488E-01   3.004990306536E-02   0.000000000000E+00  -8.793796425769E-02   5.058154078043E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.348048768065E-01  -3.365729460128E-02   0.000000000000E+00   1.304435905057E-01  -9.094363945086E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.219244257581E-01   2.910388451310E-02   0.000000000000E+00  -8.561024991898E-02   4.900393670640E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318986007987E-01  -3.263018359995E-02   0.000000000000E+00   1.269636462191E-01  -8.810312947313E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.193898862614E-01   2.818512165365E-02   0.000000000000E+00  -8.333304962409E-02   4.747013598909E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.290447252410E-01  -3.163325161999E-02   0.000000000000E+00   1.235658937634E-01  -8.534452896506E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168878621536E-01   2.729291877860E-02   0.000000000000E+00  -8.110567196845E-02   4.597913100360E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.262425478227E-01  -3.066563183188E-02   0.000000000000E+00   1.202487276511E-01  -8.266572218422E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.144186926230E-01   2.642659486837E-02   0.000000000000E+00  -7.892741874691E-02   4.452992904582E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234913707802E-01  -2.972648256583E-02   0.000000000000E+00   1.170105631942E-01  -8.006463905333E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.119826780924E-01   2.558548338772E-02   0.000000000000E+00  -7.679758587174E-02   4.312155248329E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.207905009443E-01  -2.881498653100E-02   0.000000000000E+00   1.138498366048E-01  -7.753925451980E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.095800816310E-01   2.476893207988E-02   0.000000000000E+00  -7.471546425112E-02   4.175303888252E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181392497892E-01  -2.793035006186E-02   0.000000000000E+00   1.107650050839E-01  -7.508758794412E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.072111303374E-01   2.397630275988E-02   0.000000000000E+00  -7.268034062927E-02   4.042344111372E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155369334767E-01  -2.707180239105E-02   0.000000000000E+00   1.077545468873E-01  -7.270770244284E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048760166912E-01   2.320697110698E-02   0.000000000000E+00  -7.069149838919E-02   3.913182743421E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.129828728998E-01  -2.623859494779E-02   0.000000000000E+00   1.048169613727E-01  -7.039770422607E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.025748998774E-01   2.246032645673E-02   0.000000000000E+00  -6.874821831931E-02   3.787728155159E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.104763937231E-01  -2.543000068047E-02   0.000000000000E+00   1.019507690281E-01  -6.815574197109E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.003079070803E-01   2.173577159247E-02   0.000000000000E+00  -6.684977934498E-02   3.665890266760E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080168264231E-01  -2.464531340273E-02   0.000000000000E+00   9.915451148783E-02  -6.598000613004E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.807513474873E-02   2.103272253682E-02   0.000000000000E+00  -6.499545922587E-02   3.547580550382E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.056035063263E-01  -2.388384716224E-02   0.000000000000E+00   9.642675152595E-02  -6.386872829305E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.587664983311E-02   2.035060834313E-02   0.000000000000E+00  -6.318453522045E-02   3.432712031018E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.032357736480E-01  -2.314493563047E-02   0.000000000000E+00   9.376607304446E-02  -6.182018051300E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.371249099317E-02   1.968887088702E-02   0.000000000000E+00  -6.141628471840E-02   3.321199285707E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.009129735272E-01  -2.242793151324E-02   0.000000000000E+00   9.117108103857E-02  -5.983267461600E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.158266977789E-02   1.904696465835E-02   0.000000000000E+00  -5.968998584202E-02   3.212958441215E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.863445606372E-02  -2.173220598165E-02   0.000000000000E+00   8.864040155509E-02  -5.790456157010E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.948717177724E-02   1.842435655362E-02   0.000000000000E+00  -5.800491801767E-02   3.107907170270E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.639957635272E-02  -2.105714812148E-02   0.000000000000E+00   8.617268163439E-02  -5.603423078944E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.742595774606E-02   1.782052566895E-02   0.000000000000E+00  -5.636036251816E-02   3.005964686425E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.420769451957E-02  -2.040216440102E-02   0.000000000000E+00   8.376658924453E-02  -5.422010946767E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.539896470041E-02   1.723496309381E-02   0.000000000000E+00  -5.475560297695E-02   2.907051737641E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.205817575329E-02  -1.976667815759E-02   0.000000000000E+00   8.142081320226E-02  -5.246066193250E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.340610698663E-02   1.666717170569E-02   0.000000000000E+00  -5.318992587525E-02   2.811090598667E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.995039034034E-02  -1.915012909944E-02   0.000000000000E+00   7.913406308495E-02  -5.075438896941E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.144727732333E-02   1.611666596563E-02   0.000000000000E+00  -5.166262100275E-02   2.718005062291E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.788371369700E-02  -1.855197282479E-02   0.000000000000E+00   7.690506913093E-02  -4.909982715806E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.952234781674E-02   1.558297171493E-02   0.000000000000E+00  -5.017298189298E-02   2.627720429536E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.585752640198E-02  -1.797168035629E-02   0.000000000000E+00   7.473258213381E-02  -4.749554820478E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.763117094944E-02   1.506562597304E-02   0.000000000000E+00  -4.872030623410E-02   2.540163498865E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.387121422738E-02  -1.740873769100E-02   0.000000000000E+00   7.261537332439E-02  -4.594015830439E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.577358054314E-02   1.456417673672E-02   0.000000000000E+00  -4.730389625594E-02   2.455262554472E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.192416817066E-02  -1.686264536415E-02   0.000000000000E+00   7.055223424893E-02  -4.443229749605E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.394939269543E-02   1.407818278062E-02   0.000000000000E+00  -4.592305909422E-02   2.372947353718E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.001578448439E-02  -1.633291802751E-02   0.000000000000E+00   6.854197663661E-02  -4.297063898534E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.215840669114E-02   1.360721345930E-02   0.000000000000E+00  -4.457710713260E-02   2.293149113768E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.814546470608E-02  -1.581908404133E-02   0.000000000000E+00   6.658343226089E-02  -4.155388854183E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.040040588838E-02   1.315084851084E-02   0.000000000000E+00  -4.326535832344E-02   2.215800497499E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.631261568739E-02  -1.532068507735E-02   0.000000000000E+00   6.467545279384E-02  -4.018078384948E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.867515857981E-02   1.270867786205E-02   0.000000000000E+00  -4.198713648802E-02   2.140835598729E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.451664962222E-02  -1.483727573868E-02   0.000000000000E+00   6.281690965527E-02  -3.885009386095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.698241882919E-02   1.228030143540E-02   0.000000000000E+00  -4.074177159693E-02   2.068189926822E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.275698407491E-02  -1.436842318530E-02   0.000000000000E+00   6.100669385585E-02  -3.756061819579E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.532192728386E-02   1.186532895769E-02   0.000000000000E+00  -3.952860003140E-02   1.997800390718E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.103304200571E-02  -1.391370677731E-02   0.000000000000E+00   5.924371583258E-02  -3.631118651103E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.369341196331E-02   1.146337977060E-02   0.000000000000E+00  -3.834696482623E-02   1.929605282447E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.934425179800E-02  -1.347271772525E-02   0.000000000000E+00   5.752690528253E-02  -3.510065790499E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.209658902414E-02   1.107408264307E-02   0.000000000000E+00  -3.719621589501E-02   1.863544260157E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.769004728208E-02  -1.304505875312E-02   0.000000000000E+00   5.585521098834E-02  -3.392792029737E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.053116350196E-02   1.069707558565E-02   0.000000000000E+00  -3.607571023839E-02   1.799558330725E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.606986775948E-02  -1.263034377106E-02   0.000000000000E+00   5.422760064399E-02  -3.279188983527E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.899683003037E-02   1.033200566683E-02   0.000000000000E+00  -3.498481213589E-02   1.737589831968E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.448315802563E-02  -1.222819755824E-02   0.000000000000E+00   5.264306066847E-02  -3.169151032493E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.749327353754E-02   9.978528831394E-03   0.000000000000E+00  -3.392289332204E-02   1.677582414512E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.292936839166E-02  -1.183825545523E-02   0.000000000000E+00   5.110059602441E-02  -3.062575261219E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.602016992069E-02   9.636309720876E-03   0.000000000000E+00  -3.288933314737E-02   1.619481023358E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.140795470511E-02  -1.146016306575E-02   0.000000000000E+00   4.959923002951E-02  -2.959361403677E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.457718669876E-02   9.305021496079E-03   0.000000000000E+00  -3.188351872492E-02   1.563231879169E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.991837836911E-02  -1.109357596795E-02   0.000000000000E+00   4.813800416113E-02  -2.859411787508E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.316398364384E-02   8.984345661786E-03   0.000000000000E+00  -3.090484506273E-02   1.508782459324E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.846010636044E-02  -1.073815943326E-02   0.000000000000E+00   4.671597786475E-02  -2.762631272822E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.178021339151E-02   8.673971893621E-03   0.000000000000E+00  -2.995271518310E-02   1.456081478775E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.703261124689E-02  -1.039358815438E-02   0.000000000000E+00   4.533222835254E-02  -2.668927204658E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.042552203061E-02   8.373597867129E-03   0.000000000000E+00  -2.902654022892E-02   1.405078870729E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.563537120239E-02  -1.005954598089E-02   0.000000000000E+00   4.398585040557E-02  -2.578209350422E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.909954967275E-02   8.082929089073E-03   0.000000000000E+00  -2.812573955778E-02   1.355725767187E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.426787002104E-02  -9.735725663559E-03   0.000000000000E+00   4.267595616939E-02  -2.490389852052E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.780193100195E-02   7.801678730994E-03   0.000000000000E+00  -2.724974082430E-02   1.307974479377E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.292959713066E-02  -9.421828605416E-03   0.000000000000E+00   4.140167494961E-02  -2.405383174204E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.653229580482E-02   7.529567465036E-03   0.000000000000E+00  -2.639798005125E-02   1.261778478103E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.162004760344E-02  -9.117564620155E-03   0.000000000000E+00   4.016215300673E-02  -2.323106046116E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.529026948163E-02   7.266323302063E-03   0.000000000000E+00  -2.556990168985E-02   1.217092374026E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.033872216636E-02  -8.822651697717E-03   0.000000000000E+00   3.895655334287E-02  -2.243477417088E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.407547353859E-02   7.011681432072E-03   0.000000000000E+00  -2.476495866981E-02   1.173871897921E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.908512720907E-02  -8.536815776942E-03   0.000000000000E+00   3.778405549798E-02  -2.166418401001E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.288752606189E-02   6.765384066926E-03   0.000000000000E+00  -2.398261243961E-02   1.132073880911E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.785877479161E-02  -8.259790524292E-03   0.000000000000E+00   3.664385533182E-02  -2.091852231271E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.172604217369E-02   6.527180285411E-03   0.000000000000E+00  -2.322233299729E-02   1.091656234722E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.665918264905E-02  -7.991317119570E-03   0.000000000000E+00   3.553516481921E-02  -2.019704208202E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.059063447053E-02   6.296825880615E-03   0.000000000000E+00  -2.248359891241E-02   1.052577931954E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.548587419605E-02  -7.731144047320E-03   0.000000000000E+00   3.445721182771E-02  -1.949901655385E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.948091344461E-02   6.074083209658E-03   0.000000000000E+00  -2.176589733940E-02   1.014798986412E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.433837852867E-02  -7.479026894324E-03   0.000000000000E+00   3.340923991308E-02  -1.882373867778E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.839648788811E-02   5.858721045744E-03   0.000000000000E+00  -2.106872402291E-02   9.782804334948E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.321623042524E-02  -7.234728153307E-03   0.000000000000E+00   3.239050809363E-02  -1.817052070564E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.733696528122E-02   5.650514432567E-03   0.000000000000E+00  -2.039158329532E-02   9.429843106726E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.211897034581E-02  -6.998017031203E-03   0.000000000000E+00   3.140029064730E-02  -1.753869369189E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.630195216392E-02   5.449244541051E-03   0.000000000000E+00  -1.973398806699E-02   9.088736380573E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.104614442948E-02  -6.768669264082E-03   0.000000000000E+00   3.043787688409E-02  -1.692760709499E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.529105449223E-02   5.254698528428E-03   0.000000000000E+00  -1.909545980957E-02   8.759123990911E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.999730449018E-02  -6.546466936517E-03   0.000000000000E+00   2.950257093937E-02  -1.633662827668E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.430387797900E-02   5.066669399650E-03   0.000000000000E+00  -1.847552853264E-02   8.440655213584E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.897200801161E-02  -6.331198306727E-03   0.000000000000E+00   2.859369155149E-02  -1.576514215106E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.334002841980E-02   4.884955871130E-03   0.000000000000E+00  -1.787373275413E-02   8.132988575386E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.796981813961E-02  -6.122657634840E-03   0.000000000000E+00   2.771057185168E-02  -1.521255068271E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.239911200426E-02   4.709362236802E-03   0.000000000000E+00  -1.728961946481E-02   7.835791665100E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.699030367384E-02  -5.920645019042E-03   0.000000000000E+00   2.685255914351E-02  -1.467827254362E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.148073561310E-02   4.539698236494E-03   0.000000000000E+00  -1.672274408720E-02   7.548740946151E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.603303905692E-02  -5.724966233369E-03   0.000000000000E+00   2.601901469088E-02  -1.416174266251E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.058450710137E-02   4.375778926606E-03   0.000000000000E+00  -1.617267042917E-02   7.271521570996E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.509760436278E-02  -5.535432571778E-03   0.000000000000E+00   2.520931350221E-02  -1.366241182944E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.971003556816E-02   4.217424553075E-03   0.000000000000E+00  -1.563897063255E-02   7.003827197322E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.418358528333E-02  -5.351860695558E-03   0.000000000000E+00   2.442284411508E-02  -1.317974633361E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.885693161317E-02   4.064460426623E-03   0.000000000000E+00  -1.512122511710E-02   6.745359806147E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.329057311288E-02  -5.174072486353E-03   0.000000000000E+00   2.365900838682E-02  -1.271322754638E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.802480758051E-02   3.916716800266E-03   0.000000000000E+00  -1.461902252000E-02   6.495829521914E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.241816473261E-02  -5.001894901089E-03   0.000000000000E+00   2.291722127555E-02  -1.226235158411E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.721327779004E-02   3.774028749079E-03   0.000000000000E+00  -1.413195963125E-02   6.254954434626E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.156596259143E-02  -4.835159832892E-03   0.000000000000E+00   2.219691063433E-02  -1.182662889179E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.642195875662E-02   3.636236052191E-03   0.000000000000E+00  -1.365964132521E-02   6.022460424114E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.073357468762E-02  -4.673703974358E-03   0.000000000000E+00   2.149751699380E-02  -1.140558391701E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.565046939762E-02   3.503183076998E-03   0.000000000000E+00  -1.320168048846E-02   5.798080986477E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.992061454654E-02  -4.517368686435E-03   0.000000000000E+00   2.081849335907E-02  -1.099875476377E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.489843122903E-02   3.374718665588E-03   0.000000000000E+00  -1.275769794434E-02   5.581557062771E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.912670119871E-02  -4.365999869218E-03   0.000000000000E+00   2.015930499791E-02  -1.060569281323E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.416546855044E-02   3.250696023328E-03   0.000000000000E+00  -1.232732237428E-02   5.372636869954E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.835145915678E-02  -4.219447836413E-03   0.000000000000E+00   1.951942922896E-02  -1.022596242354E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.345120861935E-02   3.130972609631E-03   0.000000000000E+00  -1.191019023631E-02   5.171075734199E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.759451838892E-02  -4.077567194144E-03   0.000000000000E+00   1.889835522456E-02  -9.859140568708E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275528181495E-02   3.015410030856E-03   0.000000000000E+00  -1.150594568076E-02   4.976635926521E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.685551429283E-02  -3.940216722388E-03   0.000000000000E+00   1.829558379883E-02  -9.504816513353E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.207732179197E-02   2.903873935340E-03   0.000000000000E+00  -1.111424046356E-02   4.789086500850E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.613408766825E-02  -3.807259259986E-03   0.000000000000E+00   1.771062720319E-02  -9.162591532554E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.141696562453E-02   2.796233910515E-03   0.000000000000E+00  -1.073473385717E-02   4.608203134496E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.542988468632E-02  -3.678561592543E-03   0.000000000000E+00   1.714300893307E-02  -8.832078542160E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.077385394070E-02   2.692363382122E-03   0.000000000000E+00  -1.036709255949E-02   4.433767971086E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.474255686055E-02  -3.553994343434E-03   0.000000000000E+00   1.659226351695E-02  -8.512901862148E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.014763104779E-02   2.592139515462E-03   0.000000000000E+00  -1.001099060082E-02   4.265569465957E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.407176101459E-02  -3.433431867677E-03   0.000000000000E+00   1.605793632484E-02  -8.204696867824E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.953794504879E-02   2.495443118698E-03   0.000000000000E+00  -9.666109249065E-03   4.103402234057E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.341715924781E-02  -3.316752149297E-03   0.000000000000E+00   1.553958336961E-02  -7.907109705082E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.894444795031E-02   2.402158548148E-03   0.000000000000E+00  -9.332136913408E-03   3.947066900322E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.277841890372E-02  -3.203836700342E-03   0.000000000000E+00   1.503677110669E-02  -7.619797036873E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.836679576209E-02   2.312173615581E-03   0.000000000000E+00  -9.008769046595E-03   3.796369952588E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.215521253230E-02  -3.094570463767E-03   0.000000000000E+00   1.454907625038E-02  -7.342425722546E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.780464858874E-02   2.225379497458E-03   0.000000000000E+00  -8.695708045950E-03   3.651123597007E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.154721785540E-02  -2.988841718009E-03   0.000000000000E+00   1.407608557239E-02  -7.074672584037E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725767071352E-02   2.141670646115E-03   0.000000000000E+00  -8.392663153311E-03   3.511145615990E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.095411772696E-02  -2.886541985207E-03   0.000000000000E+00   1.361739571696E-02  -6.816224123162E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.672553067488E-02   2.060944702861E-03   0.000000000000E+00  -8.099350354016E-03   3.376259228661E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037560009733E-02  -2.787565940621E-03   0.000000000000E+00   1.317261301305E-02  -6.566776253515E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620790133577E-02   1.983102412950E-03   0.000000000000E+00  -7.815492275094E-03   3.246292953854E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.981135797206E-02  -2.691811325488E-03   0.000000000000E+00   1.274135328725E-02  -6.326034056510E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.570445994601E-02   1.908047542424E-03   0.000000000000E+00  -7.540818082754E-03   3.121080475593E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.926108937144E-02  -2.599178861791E-03   0.000000000000E+00   1.232324167701E-02  -6.093711536530E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.521488819807E-02   1.835686796775E-03   0.000000000000E+00  -7.275063379339E-03   3.000460511101E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.872449728862E-02  -2.509572169536E-03   0.000000000000E+00   1.191791245651E-02  -5.869531367723E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.473887227643E-02   1.765929741431E-03   0.000000000000E+00  -7.017970099848E-03   2.884276681306E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.820128964990E-02  -2.422897685722E-03   0.000000000000E+00   1.152500884878E-02  -5.653224674744E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.427610290088E-02   1.698688724003E-03   0.000000000000E+00  -6.769286408126E-03   2.772377383825E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.769117926963E-02  -2.339064587182E-03   0.000000000000E+00   1.114418285180E-02  -5.444530782037E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.382627536380E-02   1.633878798306E-03   0.000000000000E+00  -6.528766592872E-03   2.664615668430E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.719388380532E-02  -2.257984712597E-03   0.000000000000E+00   1.077509506283E-02  -5.243197000928E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.338908956189E-02   1.571417650086E-03   0.000000000000E+00  -6.296170963499E-03   2.560849114958E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670912571391E-02  -2.179572488660E-03   0.000000000000E+00   1.041741450417E-02  -5.048978379434E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296425002242E-02   1.511225524471E-03   0.000000000000E+00  -6.071265746044E-03   2.460939713694E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.623663220965E-02  -2.103744858693E-03   0.000000000000E+00   1.007081844969E-02  -4.861637552157E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.255146592432E-02   1.453225155072E-03   0.000000000000E+00  -5.853822979116E-03   2.364753748135E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.577613521436E-02  -2.030421211892E-03   0.000000000000E+00   9.734992264417E-03  -4.680944472884E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.215045111426E-02   1.397341694747E-03   0.000000000000E+00  -5.643620410049E-03   2.272161680193E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.532737130948E-02  -1.959523314317E-03   0.000000000000E+00   9.409629224450E-03  -4.506676218232E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176092411802E-02   1.343502647983E-03   0.000000000000E+00  -5.440441391305E-03   2.183038037761E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.489008169015E-02  -1.890975243112E-03   0.000000000000E+00   9.094430361184E-03  -4.338616809599E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138260814722E-02   1.291637804861E-03   0.000000000000E+00  -5.244074777223E-03   2.097261304645E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446401212324E-02  -1.824703321196E-03   0.000000000000E+00   8.789104299485E-03  -4.176556997235E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.101523110183E-02   1.241679176596E-03   0.000000000000E+00  -5.054314821181E-03   2.014713812831E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.404891289381E-02  -1.760636054426E-03   0.000000000000E+00   8.493367093211E-03  -4.020294075623E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065852556845E-02   1.193560932621E-03   0.000000000000E+00  -4.870961073258E-03   1.935281637067E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.364453875002E-02  -1.698704070324E-03   0.000000000000E+00   8.206942067803E-03  -3.869631711022E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031222881466E-02   1.147219339170E-03   0.000000000000E+00  -4.693818278429E-03   1.858854491725E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325064886033E-02  -1.638840058163E-03   0.000000000000E+00   7.929559663893E-03  -3.724379737452E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.976082779627E-03   1.102592699357E-03   0.000000000000E+00  -4.522696275409E-03   1.785325629926E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286700677197E-02  -1.580978711076E-03   0.000000000000E+00   7.660957292947E-03  -3.584353999688E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.649834061153E-03   1.059621294715E-03   0.000000000000E+00  -4.357409896151E-03   1.714591744901E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249338035439E-02  -1.525056669638E-03   0.000000000000E+00   7.400879175205E-03  -3.449376163078E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.333233899278E-03   1.018247328160E-03   0.000000000000E+00  -4.197778866097E-03   1.646552873545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.212954173520E-02  -1.471012466503E-03   0.000000000000E+00   7.149076191791E-03  -3.319273576822E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.026038156716E-03   9.784148683739E-04   0.000000000000E+00  -4.043627705209E-03   1.581112302161E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177526725780E-02  -1.418786473335E-03   0.000000000000E+00   6.905305740599E-03  -3.193879062709E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.728007296205E-03   9.400697955550E-04   0.000000000000E+00  -3.894785629843E-03   1.518176474341E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143033745044E-02  -1.368320848471E-03   0.000000000000E+00   6.669331597818E-03  -3.073030796039E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.438906354999E-03   9.031597485353E-04   0.000000000000E+00  -3.751086455503E-03   1.457654900963E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109453696620E-02  -1.319559486254E-03   0.000000000000E+00   6.440923773957E-03  -2.956572141616E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.158504916616E-03   8.676340732182E-04   0.000000000000E+00  -3.612368500529E-03   1.399460072282E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076765450320E-02  -1.272447968111E-03   0.000000000000E+00   6.219858362710E-03  -2.844351485941E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.886577080007E-03   8.334437723253E-04   0.000000000000E+00  -3.478474490745E-03   1.343507372072E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.044948275933E-02  -1.226933514136E-03   0.000000000000E+00   6.005917405239E-03  -2.736222108590E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.622901426335E-03   8.005414564190E-04   0.000000000000E+00  -3.349251465122E-03   1.289714993792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.013981842076E-02  -1.182964937015E-03   0.000000000000E+00   5.798888773734E-03  -2.632042029134E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.367260983433E-03   7.688812961735E-04   0.000000000000E+00  -3.224550682456E-03   1.238003858742E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.838462111983E-03  -1.140492595907E-03   0.000000000000E+00   5.598566033491E-03  -2.531673873380E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.119443188165E-03   7.384189758850E-04   0.000000000000E+00  -3.104227529152E-03   1.188297536195E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.545218287525E-03  -1.099468352650E-03   0.000000000000E+00   5.404748296758E-03  -2.434984716816E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.879239846769E-03   7.091116481738E-04   0.000000000000E+00  -2.988141428085E-03   1.140522165449E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.259895164249E-03  -1.059845529577E-03   0.000000000000E+00   5.217240084392E-03  -2.341845991219E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.646447093321E-03   6.809178898711E-04   0.000000000000E+00  -2.876155748586E-03   1.094606379773E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.982304742303E-03  -1.021578866670E-03   0.000000000000E+00   5.035851228382E-03  -2.252133314055E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.420865346473E-03   6.537976590582E-04   0.000000000000E+00  -2.768137717583E-03   1.050481232235E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.712262796012E-03  -9.846244809258E-04   0.000000000000E+00   4.860396764446E-03  -2.165726392143E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.202299264571E-03   6.277122532381E-04   0.000000000000E+00  -2.663958331926E-03   1.008080123351E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.449588735912E-03  -9.489398273457E-04   0.000000000000E+00   4.690696778142E-03  -2.082508880759E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.990557699254E-03   6.026242686102E-04   0.000000000000E+00  -2.563492271878E-03   9.673387305427E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.194105470031E-03  -9.144836608190E-04   0.000000000000E+00   4.526576251053E-03  -2.002368275906E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.785453647688E-03   5.784975604349E-04   0.000000000000E+00  -2.466617815843E-03   9.281949393687E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.945639441872E-03  -8.812159975178E-04   0.000000000000E+00   4.367864978227E-03  -1.925195779554E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.586804203509E-03   5.552972044494E-04   0.000000000000E+00  -2.373216756300E-03   8.905887764900E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.704020728967E-03  -8.490980801098E-04   0.000000000000E+00   4.214397509727E-03  -1.850886221120E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.394430506597E-03   5.329894593305E-04   0.000000000000E+00  -2.283174316985E-03   8.544623443421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.469082924618E-03  -8.180923408221E-04   0.000000000000E+00   4.066013012315E-03  -1.779337946564E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.208157691788E-03   5.115417301640E-04   0.000000000000E+00  -2.196379071321E-03   8.197597574884E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.240662855378E-03  -7.881623674014E-04   0.000000000000E+00   3.922555069415E-03  -1.710452642228E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.027814836610E-03   4.909225329119E-04   0.000000000000E+00  -2.112722862108E-03   7.864270806110E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.018600530600E-03  -7.592728702769E-04   0.000000000000E+00   3.783871576265E-03  -1.644135298633E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.853234908138E-03   4.711014598484E-04   0.000000000000E+00  -2.032100722483E-03   7.544122681155E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.802739408301E-03  -7.313896502113E-04   0.000000000000E+00   3.649814750478E-03  -1.580294083943E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.684254709076E-03   4.520491459430E-04   0.000000000000E+00  -1.954410798158E-03   7.236651053192E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.592926477452E-03  -7.044795661007E-04   0.000000000000E+00   3.520241074441E-03  -1.518840312577E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.520714823132E-03   4.337372361739E-04   0.000000000000E+00  -1.879554270933E-03   6.941371511833E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.389011833801E-03  -6.785105029217E-04   0.000000000000E+00   3.395011055938E-03  -1.459688270029E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.362459559784E-03   4.161383537467E-04   0.000000000000E+00  -1.807435283499E-03   6.657816825710E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.190848281241E-03  -6.534513429685E-04   0.000000000000E+00   3.273988995403E-03  -1.402755078536E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.209336898507E-03   3.992260691982E-04   0.000000000000E+00  -1.737960865531E-03   6.385536399883E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.998291630784E-03  -6.292719381219E-04   0.000000000000E+00   3.157043023572E-03  -1.347960670822E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.061198432552E-03   3.829748703654E-04   0.000000000000E+00  -1.671040861060E-03   6.124095747837E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.811201289579E-03  -6.059430812325E-04   0.000000000000E+00   3.044045233929E-03  -1.295227763758E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.917899312324E-03   3.673601331988E-04   0.000000000000E+00  -1.606587857138E-03   5.873075977741E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.629440049565E-03  -5.834364755925E-04   0.000000000000E+00   2.934871527494E-03  -1.244481763700E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.779298188472E-03   3.523580934049E-04   0.000000000000E+00  -1.544517113795E-03   5.632073292735E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.452873092459E-03  -5.617247088604E-04   0.000000000000E+00   2.829401173854E-03  -1.195650568236E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.645257154711E-03   3.379458188878E-04   0.000000000000E+00  -1.484746495268E-03   5.400698504818E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.281367681694E-03  -5.407812291515E-04   0.000000000000E+00   2.727516630237E-03  -1.148664419811E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.515641690478E-03   3.241011829842E-04   0.000000000000E+00  -1.427196402525E-03   5.178576562201E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.114794253269E-03  -5.205803218503E-04   0.000000000000E+00   2.629103868473E-03  -1.103456014211E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.390320603461E-03   3.108028384603E-04   0.000000000000E+00  -1.371789707054E-03   4.965346089703E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.953027321313E-03  -5.010970822603E-04   0.000000000000E+00   2.534052628211E-03  -1.059960531782E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.269165972060E-03   2.980301922622E-04   0.000000000000E+00  -1.318451685923E-03   4.760658941955E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.795944421884E-03  -4.823073875470E-04   0.000000000000E+00   2.442255960817E-03  -1.018115410072E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.152053087865E-03   2.857633809953E-04   0.000000000000E+00  -1.267109958112E-03   4.564179769207E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.643424236949E-03  -4.641878750683E-04   0.000000000000E+00   2.353609496249E-03  -9.778601006806E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.038860398151E-03   2.739832471149E-04   0.000000000000E+00  -1.217694422094E-03   4.375585595267E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.495346863363E-03  -4.467159260379E-04   0.000000000000E+00   2.268011477505E-03  -9.391359540608E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.929469448503E-03   2.626713158171E-04   0.000000000000E+00  -1.170137194669E-03   4.194565407544E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.351596372020E-03  -4.298696442803E-04   0.000000000000E+00   2.185363612591E-03  -9.018865352180E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.823764825553E-03   2.518097726041E-04   0.000000000000E+00  -1.124372551034E-03   4.020819758692E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.212061858774E-03  -4.136278294206E-04   0.000000000000E+00   2.105571384702E-03  -8.660577307929E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.721634099935E-03   2.413814415093E-04   0.000000000000E+00  -1.080336866082E-03   3.854060379704E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.076634624282E-03  -3.979699484242E-04   0.000000000000E+00   2.028542972797E-03  -8.315972641293E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.622967769460E-03   2.313697639733E-04   0.000000000000E+00  -1.037968556931E-03   3.694009804263E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.945205029657E-03  -3.828761208922E-04   0.000000000000E+00   1.954188094003E-03  -7.984542462326E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527659202568E-03   2.217587783409E-04   0.000000000000E+00  -9.972080266462E-04   3.540401003860E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.817664180752E-03  -3.683271113421E-04   0.000000000000E+00   1.882418554137E-03  -7.665794120358E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.435604582096E-03   2.125330999757E-04   0.000000000000E+00  -9.579976091750E-04   3.392977033705E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.693908968225E-03  -3.543043108084E-04   0.000000000000E+00   1.813149964973E-03  -7.359256242147E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.346702849389E-03   2.036779019687E-04   0.000000000000E+00  -9.202815154566E-04   3.251490688941E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.573842979087E-03  -3.407897032967E-04   0.000000000000E+00   1.746301985838E-03  -7.064479400411E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.260855648798E-03   1.951788964277E-04   0.000000000000E+00  -8.840057807084E-04   3.115704171037E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.457370538068E-03  -3.277658376907E-04   0.000000000000E+00   1.681796179885E-03  -6.781028498068E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.177967272589E-03   1.870223163351E-04   0.000000000000E+00  -8.491182128743E-04   2.985388764119E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.344391648010E-03  -3.152158224665E-04   0.000000000000E+00   1.619554212797E-03  -6.508475879361E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.097944606306E-03   1.791948979549E-04   0.000000000000E+00  -8.155683422199E-04   2.860324520928E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.234806185362E-03  -3.031233289668E-04   0.000000000000E+00   1.559499287991E-03  -6.246406205627E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020697074586E-03   1.716838637759E-04   0.000000000000E+00  -7.833073720545E-04   2.740299958212E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.128522979226E-03  -2.914725748251E-04   0.000000000000E+00   1.501559241810E-03  -5.994427197155E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.946136587507E-03   1.644769059828E-04   0.000000000000E+00  -7.522881305847E-04   2.625111761359E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.025460535736E-03  -2.802482798926E-04   0.000000000000E+00   1.445666702855E-03  -5.752169461292E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.874177487416E-03   1.575621704259E-04   0.000000000000E+00  -7.224650238536E-04   2.514564497897E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.925536143729E-03  -2.694356346431E-04   0.000000000000E+00   1.391755276583E-03  -5.519272982085E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.804736496345E-03   1.509282410969E-04   0.000000000000E+00  -6.937939897916E-04   2.408470339868E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.828657495097E-03  -2.590203054545E-04   0.000000000000E+00   1.339756657507E-03  -5.295377336466E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.737732663969E-03   1.445641250799E-04   0.000000000000E+00  -6.662324533273E-04   2.306648794629E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.734730258070E-03  -2.489884560100E-04   0.000000000000E+00   1.289603223881E-03  -5.080130324499E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.673087316152E-03   1.384592379718E-04   0.000000000000E+00  -6.397392825618E-04   2.208926443984E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.643673544472E-03  -2.393267327424E-04   0.000000000000E+00   1.241233263145E-03  -4.873205487640E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.610724004113E-03   1.326033897613E-04   0.000000000000E+00  -6.142747459899E-04   2.115136691422E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.555421522554E-03  -2.300222070782E-04   0.000000000000E+00   1.194591414146E-03  -4.674303431192E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550568454195E-03   1.269867711481E-04   0.000000000000E+00  -5.898004707461E-04   2.025119517220E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.469905812147E-03  -2.210623313100E-04   0.000000000000E+00   1.149622623933E-03  -4.483130597637E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.492548518279E-03   1.215999402964E-04   0.000000000000E+00  -5.662794018671E-04   1.938721241245E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.387040884542E-03  -2.124349535400E-04   0.000000000000E+00   1.106267218106E-03  -4.299382868852E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436594124851E-03   1.164338100065E-04   0.000000000000E+00  -5.436757625517E-04   1.855794293226E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.306734413755E-03  -2.041283647315E-04   0.000000000000E+00   1.064464433199E-03  -4.122757238257E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.382637230726E-03   1.114796352922E-04   0.000000000000E+00  -5.219550153965E-04   1.776196990288E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.228912086897E-03  -1.961312955942E-04   0.000000000000E+00   1.024160716624E-03  -3.952980059033E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330611773438E-03   1.067290013582E-04   0.000000000000E+00  -5.010838246004E-04   1.699793321595E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.153523671814E-03  -1.884328421998E-04   0.000000000000E+00   9.853116222916E-04  -3.789812291797E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.280453624334E-03   1.021738119616E-04   0.000000000000E+00  -4.810300191239E-04   1.626452739923E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.080518439823E-03  -1.810223966872E-04   0.000000000000E+00   9.478734987215E-04  -3.633021288031E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.232100542338E-03   9.780627814308E-05   0.000000000000E+00  -4.617625567667E-04   1.556049959853E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.009819683781E-03  -1.738896638130E-04   0.000000000000E+00   9.117950307420E-04  -3.482353299646E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185492128423E-03   9.361890733103E-05   0.000000000000E+00  -4.432514891747E-04   1.488464762602E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.941333720884E-03  -1.670247367055E-04   0.000000000000E+00   8.770203182140E-04  -3.337543383663E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.140569780800E-03   8.960449278918E-05   0.000000000000E+00  -4.254679277434E-04   1.423581807145E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.874985885011E-03  -1.604181225743E-04   0.000000000000E+00   8.435007834016E-04  -3.198354880203E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097276650793E-03   8.575610341440E-05   0.000000000000E+00  -4.083840104020E-04   1.361290447537E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.810737971080E-03  -1.540606634469E-04   0.000000000000E+00   8.112007702558E-04  -3.064597302236E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055557599457E-03   8.206707386369E-05   0.000000000000E+00  -3.919728692666E-04   1.301484556223E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.748560902707E-03  -1.479434291547E-04   0.000000000000E+00   7.800884025017E-04  -2.936095816895E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.015359154899E-03   7.853099500730E-05   0.000000000000E+00  -3.762085991500E-04   1.244062353232E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.688393857674E-03  -1.420577084502E-04   0.000000000000E+00   7.501221811641E-04  -2.812647098754E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.766294703267E-04   7.514170469457E-05   0.000000000000E+00  -3.610662268988E-04   1.188926241022E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.630142599270E-03  -1.363951071283E-04   0.000000000000E+00   7.212505834791E-04  -2.694018439722E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.393182828210E-04   7.189327882570E-05   0.000000000000E+00  -3.465216815553E-04   1.135982644840E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.573723212666E-03  -1.309476248627E-04   0.000000000000E+00   6.934263845010E-04  -2.579994830019E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.033768728335E-04   6.878002271710E-05   0.000000000000E+00  -3.325517653175E-04   1.085141858443E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.519099019852E-03  -1.257075992653E-04   0.000000000000E+00   6.666185114905E-04  -2.470416811782E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.687580244207E-04   6.579646275989E-05   0.000000000000E+00  -3.191341252980E-04   1.036317895095E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.466262231033E-03  -1.206675640458E-04   0.000000000000E+00   6.408058795484E-04  -2.365159576767E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.354159861823E-04   6.293733835032E-05   0.000000000000E+00  -3.062472260376E-04   9.894283435208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.415178957257E-03  -1.158201835285E-04   0.000000000000E+00   6.159595662081E-04  -2.264075431177E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.033064329370E-04   6.019759409289E-05   0.000000000000E+00  -2.938703227827E-04   9.443942288322E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365764563491E-03  -1.111583366795E-04   0.000000000000E+00   5.920350373347E-04  -2.166969093493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.723864281330E-04   5.757237227063E-05   0.000000000000E+00  -2.819834355117E-04   9.011398782682E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.317921796739E-03  -1.066752488089E-04   0.000000000000E+00   5.689845471484E-04  -2.073638114437E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.426143869515E-04   5.505700556116E-05   0.000000000000E+00  -2.705673236668E-04   8.595927914727E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.271598608007E-03  -1.023645037081E-04   0.000000000000E+00   5.467755791143E-04  -1.983931473206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.139500401504E-04   5.264701000686E-05   0.000000000000E+00  -2.596034616101E-04   8.196835153522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.226796080546E-03  -9.821990738071E-05   0.000000000000E+00   5.253931262052E-04  -1.897755980735E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.863543986187E-04   5.033807822123E-05   0.000000000000E+00  -2.490740147707E-04   7.813455232715E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183513716313E-03  -9.423534913119E-05   0.000000000000E+00   5.048221087095E-04  -1.815020103604E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.597897186319E-04   4.812607282768E-05   0.000000000000E+00  -2.389618164652E-04   7.445150984827E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141696044906E-03  -9.040481656440E-05   0.000000000000E+00   4.850305338393E-04  -1.735580495610E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.342194678183E-04   4.600702012060E-05   0.000000000000E+00  -2.292503453831E-04   7.091312216354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101243852366E-03  -8.672253872694E-05   0.000000000000E+00   4.659732764799E-04  -1.659254676495E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.096082918374E-04   4.397710395188E-05   0.000000000000E+00  -2.199237037324E-04   6.751354623623E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.062077650460E-03  -8.318309116739E-05   0.000000000000E+00   4.476121635488E-04  -1.585884728780E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.859219817265E-04   4.203265981724E-05   0.000000000000E+00  -2.109665959979E-04   6.424718745994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024181605568E-03  -7.978133478151E-05   0.000000000000E+00   4.299295920707E-04  -1.515379319340E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.631274419798E-04   4.017016915981E-05   0.000000000000E+00  -2.023643083476E-04   6.110868957982E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.875762289591E-04  -7.651224846474E-05   0.000000000000E+00   4.129196984988E-04  -1.447685102771E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.411926592631E-04   3.838625386064E-05   0.000000000000E+00  -1.941026886161E-04   5.809292496353E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.522504695535E-04  -7.337083771626E-05   0.000000000000E+00   3.965670886176E-04  -1.382720329251E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.200866718478E-04   3.667767092998E-05   0.000000000000E+00  -1.861681269046E-04   5.519498523615E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.181315728972E-04  -7.035220895489E-05   0.000000000000E+00   3.808376457742E-04  -1.320346578661E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.997795396827E-04   3.504130737713E-05   0.000000000000E+00  -1.785475367370E-04   5.241017224539E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.851242368959E-04  -6.745171782710E-05   0.000000000000E+00   3.656908965837E-04  -1.260407858151E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.802423151635E-04   3.347417526905E-05   0.000000000000E+00  -1.712283368022E-04   4.973398936894E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.531744615123E-04  -6.466502805230E-05   0.000000000000E+00   3.510997458929E-04  -1.202791607070E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.614470145218E-04   3.197340695275E-05   0.000000000000E+00  -1.641984332258E-04   4.716213313089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.222890010772E-04  -6.198801519705E-05   0.000000000000E+00   3.370562379933E-04  -1.147445544582E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.433665898936E-04   3.053625045731E-05   0.000000000000E+00  -1.574462023951E-04   4.469048513722E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.924892347219E-04  -5.941661771304E-05   0.000000000000E+00   3.235571493442E-04  -1.094332795511E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.259749020113E-04   2.916006505092E-05   0.000000000000E+00  -1.509604742996E-04   4.231510430619E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.637525262337E-04  -5.694678515104E-05   0.000000000000E+00   3.105860390320E-04  -1.043377007306E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.092466935366E-04   2.784231696117E-05   0.000000000000E+00  -1.447305163871E-04   4.003221939273E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.360047918919E-04  -5.457456498813E-05   0.000000000000E+00   2.981111866057E-04  -9.944566011818E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.931575630122E-04   2.658057524507E-05   0.000000000000E+00  -1.387460179136E-04   3.783822179101E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.091668170607E-04  -5.229622343371E-05   0.000000000000E+00   2.860998516803E-04  -9.474485965614E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.776839394406E-04   2.537250781174E-05   0.000000000000E+00  -1.329970747889E-04   3.572965861496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.832030222443E-04  -5.010827810755E-05   0.000000000000E+00   2.745330157400E-04  -9.022731312671E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.628030574511E-04   2.421587758082E-05   0.000000000000E+00  -1.274741748807E-04   3.370322603411E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.581239001752E-04  -4.800741651549E-05   0.000000000000E+00   2.634059021740E-04  -8.588943802201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.484929330928E-04   2.310853878907E-05   0.000000000000E+00  -1.221681837990E-04   3.175576287406E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.339432406076E-04  -4.599038111577E-05   0.000000000000E+00   2.527149136860E-04  -8.172808982613E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.347323401912E-04   2.204843342297E-05   0.000000000000E+00  -1.170703311146E-04   2.988424445589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.106366662872E-04  -4.405392664552E-05   0.000000000000E+00   2.424452039713E-04  -7.773680297908E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.215007873032E-04   2.103358778431E-05   0.000000000000E+00  -1.121721970235E-04   2.808577667693E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.881433227043E-04  -4.219488111599E-05   0.000000000000E+00   2.325713496917E-04  -7.390604397313E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.087784952381E-04   2.006210918175E-05   0.000000000000E+00  -1.074656994375E-04   2.635759032295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.664035167751E-04  -4.041023116381E-05   0.000000000000E+00   2.230687020276E-04  -7.022666007636E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965463751432E-04   1.913218274318E-05   0.000000000000E+00  -1.029430814902E-04   2.469703560294E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.453879874459E-04  -3.869715637378E-05   0.000000000000E+00   2.139220515105E-04  -6.669242083067E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.847860071387E-04   1.824206834245E-05   0.000000000000E+00  -9.859689944389E-05   2.310157689677E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.250961508931E-04  -3.705299548835E-05   0.000000000000E+00   2.051249562402E-04  -6.329977283372E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.734796195051E-04   1.739009764385E-05   0.000000000000E+00  -9.442001099547E-05   2.156878771434E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.055333881009E-04  -3.547516738966E-05   0.000000000000E+00   1.966729133442E-04  -6.004578856269E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.626100684006E-04   1.657467125368E-05   0.000000000000E+00  -9.040556396300E-05   2.009634585466E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.866834659719E-04  -3.396111031620E-05   0.000000000000E+00   1.885552280843E-04  -5.692576746830E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.521608181026E-04   1.579425597497E-05   0.000000000000E+00  -8.654698534209E-05   1.868202875713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.685063098520E-04  -3.250829793074E-05   0.000000000000E+00   1.807544560025E-04  -5.393311515139E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421159217692E-04   1.504738217109E-05   0.000000000000E+00  -8.283797073025E-05   1.732370904422E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509621900389E-04  -3.111429065561E-05   0.000000000000E+00   1.732535618474E-04  -5.106145425178E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.324600027104E-04   1.433264122016E-05   0.000000000000E+00  -7.927247409891E-05   1.601935024089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.340210401764E-04  -2.977677913642E-05   0.000000000000E+00   1.660386209197E-04  -4.830537074117E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.231782361485E-04   1.364868307149E-05   0.000000000000E+00  -7.584469791063E-05   1.476700267256E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.176623360571E-04  -2.849361466808E-05   0.000000000000E+00   1.590987313385E-04  -4.566042928198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.142563314720E-04   1.299421388785E-05   0.000000000000E+00  -7.254908356601E-05   1.356479952779E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.018825717521E-04  -2.726277285284E-05   0.000000000000E+00   1.524281245331E-04  -4.312372340768E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056805149752E-04   1.236799378394E-05   0.000000000000E+00  -6.938030218151E-05   1.241095308858E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.866777359156E-04  -2.608226381240E-05   0.000000000000E+00   1.460210365308E-04  -4.069240624715E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.974375130515E-04   1.176883464282E-05   0.000000000000E+00  -6.633324567173E-05   1.130375111261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.720287403522E-04  -2.495010073453E-05   0.000000000000E+00   1.398675206602E-04  -3.836246468086E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.895145358606E-04   1.119559802034E-05   0.000000000000E+00  -6.340301814342E-05   1.024155336887E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.579167211574E-04  -2.386432047383E-05   0.000000000000E+00   1.339578908254E-04  -3.613002498144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818992614426E-04   1.064719312848E-05   0.000000000000E+00  -6.058492758607E-05   9.222788320864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.443146460957E-04  -2.282301783723E-05   0.000000000000E+00   1.282803214309E-04  -3.399063183320E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.745798202746E-04   1.012257489507E-05   0.000000000000E+00  -5.787447784866E-05   8.245949947876E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.311797045162E-04  -2.182442989851E-05   0.000000000000E+00   1.228187077210E-04  -3.193868942789E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.675447802533E-04   9.620742096873E-06   0.000000000000E+00  -5.526736089288E-05   7.309594701542E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.184939415069E-04  -2.086696593580E-05   0.000000000000E+00   1.175642570329E-04  -2.997076230159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.607831321149E-04   9.140735567808E-06   0.000000000000E+00  -5.275944932583E-05   6.412338596286E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.062636812478E-04  -1.994910261163E-05   0.000000000000E+00   1.125152085578E-04  -2.808542487762E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.542842752608E-04   8.681636473999E-06   0.000000000000E+00  -5.034678918975E-05   5.552854422506E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.944857199450E-04  -1.906930533114E-05   0.000000000000E+00   1.076671983007E-04  -2.628054986094E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.480380039829E-04   8.242564654108E-06   0.000000000000E+00  -4.802559300534E-05   4.729869080534E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.831593115103E-04  -1.822602696851E-05   0.000000000000E+00   1.030166647549E-04  -2.455426636241E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.420344941034E-04   7.822677029292E-06   0.000000000000E+00  -4.579223307102E-05   3.942161034573E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.722740098363E-04  -1.741771004330E-05   0.000000000000E+00   9.855743125285E-05  -2.290398958457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.362642899851E-04   7.421166068955E-06   0.000000000000E+00  -4.364323499308E-05   3.188557874468E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.617748915997E-04  -1.664287564297E-05   0.000000000000E+00   9.427103615679E-05  -2.132375135777E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.307182919330E-04   7.037258322080E-06   0.000000000000E+00  -4.157527145688E-05   2.467933990020E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.516186902178E-04  -1.590023930629E-05   0.000000000000E+00   9.014253599374E-05  -1.980863481198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.253877439587E-04   6.670213001061E-06   0.000000000000E+00  -3.958515621623E-05   1.779208344387E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.418137541990E-04  -1.518863985914E-05   0.000000000000E+00   8.617153219329E-05  -1.835781060494E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.202642219144E-04   6.319320626355E-06   0.000000000000E+00  -3.766983830899E-05   1.121342352125E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.323685142764E-04  -1.450691226816E-05   0.000000000000E+00   8.235770001748E-05  -1.697048817577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.153396219746E-04   5.983901720816E-06   0.000000000000E+00  -3.582639647864E-05   4.933378498900E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232889010358E-04  -1.385387105986E-05   0.000000000000E+00   7.870007420980E-05  -1.564570396000E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106061494642E-04   5.663305556191E-06   0.000000000000E+00  -3.405203380381E-05  -1.057648393553E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.145889380084E-04  -1.322829177828E-05   0.000000000000E+00   7.519996843883E-05  -1.438314887675E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060563080329E-04   5.356908953126E-06   0.000000000000E+00  -3.234407252941E-05  -6.768887519045E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.062303168958E-04  -1.262893658837E-05   0.000000000000E+00   7.184439616749E-05  -1.317859216629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.016828891435E-04   5.064115122875E-06   0.000000000000E+00  -3.069994908325E-05  -1.220922046935E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.981423773478E-04  -1.205471017744E-05   0.000000000000E+00   6.861174181896E-05  -1.202549892318E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.747896189682E-05   4.784352561683E-06   0.000000000000E+00  -2.911720928835E-05  -1.738719683889E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.903144262845E-04  -1.150470086137E-05   0.000000000000E+00   6.549700249868E-05  -1.092193553385E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.343786315596E-05   4.517073983394E-06   0.000000000000E+00  -2.759350374559E-05  -2.231105026262E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827666409068E-04  -1.097803615180E-05   0.000000000000E+00   6.250363944256E-05  -9.868283480732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.955318799218E-05   4.261755301203E-06   0.000000000000E+00  -2.612658340154E-05  -2.698871364467E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.755023901818E-04  -1.047382078130E-05   0.000000000000E+00   5.963056482558E-05  -8.863703315182E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.581878041438E-05   4.017894645430E-06   0.000000000000E+00  -2.471429527745E-05  -3.142783370163E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.685434169299E-04  -9.991138509449E-06   0.000000000000E+00   5.688168279250E-05  -7.908701008500E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.222872439683E-05   3.785011422793E-06   0.000000000000E+00  -2.335457836462E-05  -3.563578480001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.618933541814E-04  -9.529015003129E-06   0.000000000000E+00   5.425602089340E-05  -7.002455632731E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.877733519026E-05   3.562645416044E-06   0.000000000000E+00  -2.204545967905E-05  -3.961968211588E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.554879045358E-04  -9.086497739837E-06   0.000000000000E+00   5.173447525744E-05  -6.139321816581E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.545915090508E-05   3.350355916290E-06   0.000000000000E+00  -2.078505046638E-05  -4.338639417013E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492740529187E-04  -8.662799527475E-06   0.000000000000E+00   4.930121747585E-05  -5.314581932650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.226892436728E-05   3.147720894008E-06   0.000000000000E+00  -1.957154255724E-05  -4.694255473916E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.432675132140E-04  -8.257259210659E-06   0.000000000000E+00   4.695890834880E-05  -4.528505073862E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.920161523362E-05   2.954336202111E-06   0.000000000000E+00  -1.840320486286E-05  -5.029457419091E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.374809357652E-04  -7.869206746415E-06   0.000000000000E+00   4.470938804378E-05  -3.781131821947E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.625238236335E-05   2.769814813261E-06   0.000000000000E+00  -1.727838001176E-05  -5.344865024071E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.319195182433E-04  -7.497960930721E-06   0.000000000000E+00   4.255252929821E-05  -3.071970746674E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.341657643719E-05   2.593786087486E-06   0.000000000000E+00  -1.619548111711E-05  -5.641077818541E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266104505344E-04  -7.142814600932E-06   0.000000000000E+00   4.049401648860E-05  -2.402081083526E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.068973281748E-05   2.425895069738E-06   0.000000000000E+00  -1.515298867382E-05  -5.918676061425E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215389971046E-04  -6.803011409685E-06   0.000000000000E+00   3.852849093084E-05  -1.769592320485E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.806756464488E-05   2.265801818581E-06   0.000000000000E+00  -1.414944758093E-05  -6.178221662556E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166420798633E-04  -6.477836537555E-06   0.000000000000E+00   3.663804904712E-05  -1.169393948847E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.554595616270E-05   2.113180761073E-06   0.000000000000E+00  -1.318346428389E-05  -6.420259056724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.118880797047E-04  -6.166716925213E-06   0.000000000000E+00   3.481322904080E-05  -5.986318161585E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.312095626028E-05   1.967720073607E-06   0.000000000000E+00  -1.225370402933E-05  -6.645316034765E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.073001877946E-04  -5.869158137921E-06   0.000000000000E+00   3.305893384767E-05  -5.820640678703E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.078877224132E-05   1.829121092641E-06   0.000000000000E+00  -1.135888823943E-05  -6.853904527398E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.028815887829E-04  -5.584647077992E-06   0.000000000000E+00   3.137484552026E-05   4.523331554927E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.854576379084E-05   1.697097744901E-06   0.000000000000E+00  -1.049779198488E-05  -7.046521352646E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.864205064999E-05  -5.312669009158E-06   0.000000000000E+00   2.976236459277E-05   9.329966735977E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.638843715571E-05   1.571376006200E-06   0.000000000000E+00  -9.669241569201E-06  -7.223648920145E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.460100700994E-05  -5.052685912938E-06   0.000000000000E+00   2.822537329347E-05   1.383169287057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.431343951731E-05   1.451693379421E-06   0.000000000000E+00  -8.872112209690E-06  -7.385755899710E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.073916993188E-05  -4.804133723087E-06   0.000000000000E+00   2.675780416349E-05   1.804778753378E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.231755356120E-05   1.337798397492E-06   0.000000000000E+00  -8.105325817002E-06  -7.533297853313E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.700999201052E-05  -4.566475906659E-06   0.000000000000E+00   2.534672537537E-05   2.201483124092E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.039769223196E-05   1.229450145870E-06   0.000000000000E+00  -7.367848867125E-06  -7.666717832959E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.338972984597E-05  -4.339277828545E-06   0.000000000000E+00   2.398518560257E-05   2.575383013569E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.855089366790E-05   1.126417804748E-06   0.000000000000E+00  -6.658690362762E-06  -7.786446946587E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.989988653787E-05  -4.122166785288E-06   0.000000000000E+00   2.267780404669E-05   2.925620083664E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.677431631608E-05   1.028480212994E-06   0.000000000000E+00  -5.976899883337E-06  -7.892904891423E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.653940492295E-05  -3.914753306479E-06   0.000000000000E+00   2.142345248661E-05   3.252801979721E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.506523421702E-05   9.354254484924E-07   0.000000000000E+00  -5.321565716767E-06  -7.986500458928E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.331888998863E-05  -3.716649626167E-06   0.000000000000E+00   2.022396587296E-05   3.556778705858E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.342103245239E-05   8.470504278696E-07   0.000000000000E+00  -4.691813071782E-06  -8.067632011176E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.024644941976E-05  -3.527454325990E-06   0.000000000000E+00   1.908054049016E-05   3.837566383151E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.183920275959E-05   7.631605229072E-07   0.000000000000E+00  -4.086802368805E-06  -8.136687929730E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.730959915364E-05  -3.346763143492E-06   0.000000000000E+00   1.798921695211E-05   4.096475924635E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.031733929581E-05   6.835691927937E-07   0.000000000000E+00  -3.505727602877E-06  -8.194047040389E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.448243620763E-05  -3.174172288524E-06   0.000000000000E+00   1.694275644975E-05   4.335616301594E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.885313456265E-05   6.080976345421E-07   0.000000000000E+00  -2.947814782566E-06  -8.240079011399E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.173810275427E-05  -3.009336377920E-06   0.000000000000E+00   1.593378609312E-05   4.557121161262E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.744437546703E-05   5.365744457114E-07   0.000000000000E+00  -2.412320432722E-06  -8.275144730961E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.909323681068E-05  -2.851974605157E-06   0.000000000000E+00   1.496580080931E-05   4.760384333967E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.608893953160E-05   4.688353029500E-07   0.000000000000E+00  -1.898530166442E-06  -8.299596661363E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.654731772606E-05  -2.701795328990E-06   0.000000000000E+00   1.403802656183E-05   4.945870274866E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.478479124501E-05   4.047226562900E-07   0.000000000000E+00  -1.405757322852E-06  -8.313779171523E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.410858483515E-05  -2.558506225008E-06   0.000000000000E+00   1.315186004292E-05   5.113515287481E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352997853508E-05   3.440854328653E-07   0.000000000000E+00  -9.333416594526E-07  -8.318028852834E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.177694373261E-05  -2.421809903557E-06   0.000000000000E+00   1.230664631717E-05   5.263756307174E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.232262938551E-05   2.867787579126E-07   0.000000000000E+00  -4.806481122316E-07  -8.312674811870E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.954505784854E-05  -2.291423456336E-06   0.000000000000E+00   1.149997734745E-05   5.397451134816E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.116094856714E-05   2.326636846039E-07   0.000000000000E+00  -4.706560488099E-08  -8.298038949209E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.740872404295E-05  -2.167054706695E-06   0.000000000000E+00   1.073024711550E-05   5.515260044135E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004321449461E-05   1.816069373434E-07   0.000000000000E+00   3.679940838068E-07  -8.274436219377E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.533893591270E-05  -2.048419192348E-06   0.000000000000E+00   9.989866446458E-06   5.619284564000E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.896777620375E-05   1.334806668724E-07   0.000000000000E+00   7.650973997558E-07  -8.242174874746E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.334084843444E-05  -1.935299297168E-06   0.000000000000E+00   9.279602371229E-06   5.709570813494E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.793305043606E-05   8.816221451457E-08   0.000000000000E+00   1.144790046006E-06  -8.201556695479E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.141887210887E-05  -1.827481808673E-06   0.000000000000E+00   8.600036809670E-06   5.786225571048E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.693751883816E-05   4.553388771643E-08   0.000000000000E+00   1.507597965254E-06  -8.152877204575E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.957772979824E-05  -1.724747533856E-06   0.000000000000E+00   7.951825204284E-06   5.849332917181E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597972526542E-05   5.482746559662E-09   0.000000000000E+00   1.854028275932E-06  -8.096425869009E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.781523027299E-05  -1.626873920532E-06   0.000000000000E+00   7.333966625203E-06   5.899372305717E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.505827319095E-05  -3.209960259846E-08   0.000000000000E+00   2.184570164853E-06  -8.032486289174E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.612176830499E-05  -1.533659525109E-06   0.000000000000E+00   6.743710058691E-06   5.937243027300E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.417182321113E-05  -6.731720183961E-08   0.000000000000E+00   2.499695736495E-06  -7.961336375186E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.450610010683E-05  -1.444906857106E-06   0.000000000000E+00   6.182705550922E-06   5.962779598909E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331909064883E-05  -1.002699297012E-07   0.000000000000E+00   2.799860822955E-06  -7.883248512997E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.295416335174E-05  -1.360392974288E-06   0.000000000000E+00   5.647189784899E-06   5.977108577347E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249884325025E-05  -1.310536796066E-07   0.000000000000E+00   3.085505753259E-06  -7.798489719066E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.144980267620E-05  -1.279931688962E-06   0.000000000000E+00   5.132957873308E-06   5.981429923526E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170989897074E-05  -1.597605304240E-07   0.000000000000E+00   3.357056085790E-06  -7.707321785110E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.000381322188E-05  -1.203370500574E-06   0.000000000000E+00   4.642194917983E-06   5.975452236582E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.095112384737E-05  -1.864789102522E-07   0.000000000000E+00   3.614923305746E-06  -7.610001414001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.861712162643E-05  -1.130548658806E-06   0.000000000000E+00   4.174750870765E-06   5.959423684303E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.022142995530E-05  -2.112937521468E-07   0.000000000000E+00   3.859505487416E-06  -7.506780346326E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.729165953571E-05  -1.061299365941E-06   0.000000000000E+00   3.730715599930E-06   5.933535693078E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.519773448383E-06  -2.342866422732E-07   0.000000000000E+00   4.091187922482E-06  -7.397905478067E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.601414721349E-05  -9.954702123795E-07   0.000000000000E+00   3.306643276375E-06   5.898802972421E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.845152669885E-06  -2.555359631667E-07   0.000000000000E+00   4.310343720641E-06  -7.283618972450E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.478943233708E-05  -9.329274635441E-07   0.000000000000E+00   2.903336739161E-06   5.855235090134E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.196606349207E-06  -2.751170287909E-07   0.000000000000E+00   4.517334375369E-06  -7.164158362077E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.362559225438E-05  -8.735223739090E-07   0.000000000000E+00   2.522338433545E-06   5.802682027403E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.573211862231E-06  -2.931022144484E-07   0.000000000000E+00   4.712510304825E-06  -7.039756646084E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.250144675826E-05  -8.170914212250E-07   0.000000000000E+00   2.158439942797E-06   5.742545729476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.974083567445E-06  -3.095610807202E-07   0.000000000000E+00   4.896211363142E-06  -6.910642380228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.141675531861E-05  -7.635138946979E-07   0.000000000000E+00   1.811305835005E-06   5.675087568800E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.398371208651E-06  -3.245604912960E-07   0.000000000000E+00   5.068767325817E-06  -6.777039760823E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037490984317E-05  -7.126767270301E-07   0.000000000000E+00   1.481436822790E-06   5.600386971188E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.845258381362E-06  -3.381647263673E-07   0.000000000000E+00   5.230498350758E-06  -6.639168703702E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938152298219E-05  -6.644589739419E-07   0.000000000000E+00   1.169835695636E-06   5.518408510398E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.313961062993E-06  -3.504355902657E-07   0.000000000000E+00   5.381715414900E-06  -6.497244917909E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842567168328E-05  -6.187412608935E-07   0.000000000000E+00   8.737410296808E-07   5.429954990331E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.803726205911E-06  -3.614325142195E-07   0.000000000000E+00   5.522720727444E-06  -6.351479974150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.750387535778E-05  -5.754228846479E-07   0.000000000000E+00   5.921116264000E-07   5.335445095774E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.313830386740E-06  -3.712126545570E-07   0.000000000000E+00   5.653808121635E-06  -6.202081369290E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.662318755624E-05  -5.344085060009E-07   0.000000000000E+00   3.262978270757E-07   5.234755006486E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.843578509829E-06  -3.798309872800E-07   0.000000000000E+00   5.775263427410E-06  -6.049252587138E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.578800656377E-05  -4.955883778997E-07   0.000000000000E+00   7.703902701055E-08   5.127886219097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.392302572489E-06  -3.873403964343E-07   0.000000000000E+00   5.887364820139E-06  -5.893193154216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.497898248991E-05  -4.588461632443E-07   0.000000000000E+00  -1.602539958008E-07   5.016049461016E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.959360473218E-06  -3.937917607958E-07   0.000000000000E+00   5.990383155381E-06  -5.734098693497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420065340277E-05  -4.240998233781E-07   0.000000000000E+00  -3.847767568531E-07   4.899231224828E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.544134877823E-06  -3.992340347982E-07   0.000000000000E+00   6.084582281710E-06  -5.572160973847E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.345609404702E-05  -3.912659531497E-07   0.000000000000E+00  -5.960581261611E-07   4.777484997611E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.146032129886E-06  -4.037143266882E-07   0.000000000000E+00   6.170219338337E-06  -5.407567957181E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.274522666118E-05  -3.602547885163E-07   0.000000000000E+00  -7.943312132587E-07   4.651025819539E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.764481208716E-06  -4.072779731883E-07   0.000000000000E+00   6.247545036165E-06  -5.240503842632E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205927462193E-05  -3.309855967656E-07   0.000000000000E+00  -9.817488699890E-07   4.520497249549E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398932731931E-06  -4.099686104018E-07   0.000000000000E+00   6.316803923256E-06  -5.071149108651E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139903920507E-05  -3.033874056837E-07   0.000000000000E+00  -1.158324117907E-06   4.386048338896E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048858005025E-06  -4.118282414558E-07   0.000000000000E+00   6.378234634016E-06  -4.899680551803E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076877875925E-05  -2.773917678152E-07   0.000000000000E+00  -1.323308550395E-06   4.247666473416E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.137481037358E-07  -4.128973017992E-07   0.000000000000E+00   6.432070127846E-06  -4.726271325423E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017262575352E-05  -2.529214747545E-07   0.000000000000E+00  -1.475989544313E-06   4.105357484146E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.931130060863E-07  -4.132147208676E-07   0.000000000000E+00   6.478537910694E-06  -4.551090974564E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.595107747396E-06  -2.298932515870E-07   0.000000000000E+00  -1.619941749621E-06   3.960048074408E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.648075623544E-08  -4.128179809744E-07   0.000000000000E+00   6.517860246048E-06  -4.374305470577E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.040087013019E-06  -2.082489251288E-07   0.000000000000E+00  -1.754486405399E-06   3.811725171251E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.066033326076E-07  -4.117431742422E-07   0.000000000000E+00   6.550254353682E-06  -4.196077243613E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.511552445758E-06  -1.879281490862E-07   0.000000000000E+00  -1.878925103618E-06   3.660376599720E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.865774389734E-07  -4.100250560911E-07   0.000000000000E+00   6.575932596122E-06  -4.016565213918E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.005247673996E-06  -1.688664617746E-07   0.000000000000E+00  -1.994350168047E-06   3.506390375335E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.538639620731E-07  -4.076970970001E-07   0.000000000000E+00   6.595102655406E-06  -3.835924822383E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.517426868771E-06  -1.510084148801E-07   0.000000000000E+00  -2.101729782842E-06   3.350102009422E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008870217617E-06  -4.047915318366E-07   0.000000000000E+00   6.607967699330E-06  -3.654308059705E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.048806886833E-06  -1.343025119194E-07   0.000000000000E+00  -2.201060257771E-06   3.191643971358E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.251989098097E-06  -4.013394064166E-07   0.000000000000E+00   6.614726536287E-06  -3.471863494456E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.600691574313E-06  -1.186991268197E-07   0.000000000000E+00  -2.292210445804E-06   3.031119472240E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.483599712227E-06  -3.973706230367E-07   0.000000000000E+00   6.615573764636E-06  -3.288736301314E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.178162460241E-06  -1.041472601378E-07   0.000000000000E+00  -2.374241055053E-06   2.868450817147E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704067984908E-06  -3.929139829828E-07   0.000000000000E+00   6.610699909158E-06  -3.105068287614E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.770246323338E-06  -9.058641354635E-08   0.000000000000E+00  -2.449646456061E-06   2.704296946689E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.913747237732E-06  -3.879972279250E-07   0.000000000000E+00   6.600291552416E-06  -2.920997920014E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.378178406010E-06  -7.797378659154E-08   0.000000000000E+00  -2.518296097284E-06   2.538753128157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.112978738130E-06  -3.826470788007E-07   0.000000000000E+00   6.584531456771E-06  -2.736660350913E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.005880932560E-06  -6.626671262878E-08   0.000000000000E+00  -2.579489605532E-06   2.371781618737E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.302092225480E-06  -3.768892737324E-07   0.000000000000E+00   6.563598679588E-06  -2.552187443690E-06
Spline
29  3.72
2.648743549522022e+00  1.765775743505329e+00  -3.757823100245064e-03
2.30000  2.35000  9.458079654249796e-03  -3.500553717207858e-02  4.636034539104826e-02  -2.340657439327428e-02
2.35000  2.40000  7.820777837324320e-03  -3.054505194092329e-02  4.284935923205710e-02  -2.341214010427671e-02
2.40000  2.45000  6.397722120845268e-03  -2.643570706849967e-02  3.933753821641561e-02  -2.338987726024913e-02
2.45000  2.50000  5.171356878303787e-03  -2.267737732630996e-02  3.582905662737822e-02  -2.347336292515914e-02
2.50000  2.55000  4.124126483191093e-03  -1.927052188551084e-02  3.230805218860436e-02  -2.284999501167450e-02
2.55000  2.60000  3.238514270010605e-03  -1.621109162923797e-02  2.888055293685320e-02  -2.151972382728760e-02
2.60000  2.65000  2.497471105412425e-03  -1.348443426425730e-02  2.565259436276004e-02  -2.029535022938312e-02
2.65000  2.70000  1.884843959327789e-03  -1.107138995470168e-02  2.260829182835258e-02  -1.904260145863374e-02
2.70000  2.75000  1.385414865981255e-03  -8.953380282806163e-03  1.975190160955750e-02  -1.779745579284730e-02
2.75000  2.80000  9.849009238907358e-04  -7.111671040296773e-03  1.708228324063042e-02  -1.655027288000013e-02
2.80000  2.85000  6.699542958674741e-04  -5.527569762833738e-03  1.459974230863041e-02  -1.530363585045962e-02
2.85000  2.90000  4.281622090160547e-04  -4.182372800849137e-03  1.230419693106145e-02  -1.405685253474916e-02
2.90000  2.95000  2.480469547344084e-04  -3.057379501753614e-03  1.019566905084909e-02  -1.281010848039419e-02
2.95000  3.00000  1.190658887138006e-04  -2.133888410271657e-03  8.274152778789947e-03  -1.156335366680121e-02
3.00000  3.05000  3.161143093884268e-05  -1.393198284893674e-03  6.539649728769772e-03  -1.031660262883768e-02
3.05000  3.10000  -2.298893431252117e-05  -8.166078317329815e-04  4.992159334444125e-03  -9.069847247538355e-03
3.10000  3.15000  -5.247265846900233e-05  -3.854157526451048e-04  3.631682247313364e-03  -7.823105463951723e-03
3.15000  3.20000  -6.364212866596811e-05  -8.092081889340722e-05  2.458216427720610e-03  -6.576313632933732e-03
3.20000  3.25000  -6.236466774545363e-05  1.155784716316516e-04  1.471769382780545e-03  -5.329708393819193e-03
3.25000  3.30000  -5.357253425614713e-05  2.227825969560619e-04  6.723131237076687e-04  -4.082406834627936e-03
3.30000  3.35000  -4.126292245340340e-05  2.593958580671192e-04  5.995209851348055e-05  -2.837703963616431e-03
3.35000  3.40000  -2.849796229921573e-05  2.441082881913438e-04  -3.657034960289864e-04  -1.583302660416654e-03
3.40000  3.45000  -1.740471946227312e-05  1.956631686353205e-04  -6.031988950914837e-04  -3.650963972793749e-04
3.45000  3.50000  -9.175195317895693e-06  1.326050561465765e-04  -6.579633546833902e-04  9.881915936240434e-04
3.50000  3.55000  -4.066326948072353e-06  7.422015763041795e-05  -5.097346156397842e-04  1.438867240195725e-03
3.55000  3.60000  -1.449797200626456e-06  3.403820036790758e-05  -2.939045296104262e-04  9.816253290945256e-04
3.60000  3.65000  -3.599453401203241e-07  1.200993737507382e-05  -1.466607302462466e-04  6.753807857234219e-04
3.65000  3.70000  -4.167769876682226e-08  2.409220243374841e-06  -4.535361238773365e-05  2.745838557237526e-04
3.70000  3.72000  -2.777356019452767e-10  -6.676207747038144e-08  -4.166034029170541e-06  1.973505768862895e-03  -1.240450453715299e-01  2.293297459863355e+00


==> anc/F-H.skf <==
0.020000 900
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.848717818436E-01  -4.728383689349E-01   0.000000000000E+00   2.462978173401E-01  -1.272649461523E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.963454559711E-01   7.807653053228E-01   0.000000000000E+00  -2.566760114485E-01   8.953661339887E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.742495058751E-01  -4.683696367304E-01   0.000000000000E+00   2.608252222874E-01  -1.272910547830E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.843134279891E-01   7.764603893309E-01   0.000000000000E+00  -2.688420809483E-01   8.918481248563E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.636076218628E-01  -4.638213677503E-01   0.000000000000E+00   2.752921597753E-01  -1.272233024207E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.719013319899E-01   7.719911942115E-01   0.000000000000E+00  -2.808821339124E-01   8.881380850147E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.529742787403E-01  -4.592036087687E-01   0.000000000000E+00   2.896654034061E-01  -1.270648509022E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.591321046425E-01   7.673631215858E-01   0.000000000000E+00  -2.927867383732E-01   8.842374940805E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.423749789660E-01  -4.545258532357E-01   0.000000000000E+00   3.039139419155E-01  -1.268191673347E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.460286538426E-01   7.625816281316E-01   0.000000000000E+00  -3.045465717210E-01   8.801482388819E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318326723717E-01  -4.497970514487E-01   0.000000000000E+00   3.180090157757E-01  -1.264899422751E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.326137945453E-01   7.576522121209E-01   0.000000000000E+00  -3.161524641821E-01   8.758725884761E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.213678601492E-01  -4.450256174085E-01   0.000000000000E+00   3.319241207857E-01  -1.260810205678E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.189101895670E-01   7.525804006919E-01   0.000000000000E+00  -3.275954384465E-01   8.714131687855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.109987115401E-01  -4.402194418511E-01   0.000000000000E+00   3.456349848328E-01  -1.255963431880E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.049402951968E-01   7.473717378474E-01   0.000000000000E+00  -3.388667454979E-01   8.667729371581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.007411904440E-01  -4.353859021414E-01   0.000000000000E+00   3.591195216747E-01  -1.250398987662E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.907263114426E-01   7.420317731647E-01   0.000000000000E+00  -3.499578967336E-01   8.619551571053E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.906091893853E-01  -4.305318807348E-01   0.000000000000E+00   3.723577680013E-01  -1.244156832743E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.762901367287E-01   7.365660512042E-01   0.000000000000E+00  -3.608606924909E-01   8.569633734187E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.806146658634E-01  -4.256637778006E-01   0.000000000000E+00   3.853318044286E-01  -1.237276669269E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.616533268528E-01   7.309801015968E-01   0.000000000000E+00  -3.715672471156E-01   8.518013878274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.707677809389E-01  -4.207875302452E-01   0.000000000000E+00   3.980256681338E-01  -1.229797669877E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.468370580045E-01   7.252794297923E-01   0.000000000000E+00  -3.820700107265E-01   8.464732353254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.610770359493E-01  -4.159086314055E-01   0.000000000000E+00   4.104252577638E-01  -1.221758257389E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.318620936467E-01   7.194695084478E-01   0.000000000000E+00  -3.923617878379E-01   8.409831612652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.515494083167E-01  -4.110321474898E-01   0.000000000000E+00   4.225182353010E-01  -1.213195928498E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.167487550603E-01   7.135557694339E-01   0.000000000000E+00  -4.024357530132E-01   8.353355992947E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421904793964E-01  -4.061627390563E-01   0.000000000000E+00   4.342939209500E-01  -1.204147116656E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.015168953513E-01   7.075435964373E-01   0.000000000000E+00  -4.122854637232E-01   8.295351501886E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.330045627419E-01  -4.013046813866E-01   0.000000000000E+00   4.457431938247E-01  -1.194647084098E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.861858767245E-01   7.014383181350E-01   0.000000000000E+00  -4.219048705865E-01   8.235865616145E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.239948232091E-01  -3.964618831870E-01   0.000000000000E+00   4.568583883584E-01  -1.184729843606E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.707745508296E-01   6.952452019191E-01   0.000000000000E+00  -4.312883251696E-01   8.174947088531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151633905177E-01  -3.916379066049E-01   0.000000000000E+00   4.676331927298E-01  -1.174428103695E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.553012419904E-01   6.889694481465E-01   0.000000000000E+00  -4.404305855196E-01   8.112645764850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.065114681563E-01  -3.868359880044E-01   0.000000000000E+00   4.780625523409E-01  -1.163773232056E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.397837331333E-01   6.826161848915E-01   0.000000000000E+00  -4.493268196003E-01   8.049012410452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.980394341088E-01  -3.820590562761E-01   0.000000000000E+00   4.881425736415E-01  -1.152795236213E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.242392542350E-01   6.761904631775E-01   0.000000000000E+00  -4.579726068004E-01   7.984098546365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.897469369773E-01  -3.773097519423E-01   0.000000000000E+00   4.978704340532E-01  -1.141522758668E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.086844731188E-01   6.696972526650E-01   0.000000000000E+00  -4.663639376707E-01   7.917956294892E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816329837701E-01  -3.725904453225E-01   0.000000000000E+00   5.072442932611E-01  -1.129983082946E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.931354884322E-01   6.631414377729E-01   0.000000000000E+00  -4.744972120489E-01   7.850638234484E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.736960228893E-01  -3.679032547506E-01   0.000000000000E+00   5.162632108900E-01  -1.118202149176E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.776078246473E-01   6.565278142107E-01   0.000000000000E+00  -4.823692357167E-01   7.782197263634E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659340205540E-01  -3.632500627119E-01   0.000000000000E+00   5.249270677617E-01  -1.106204578050E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.621164289311E-01   6.498610859016E-01   0.000000000000E+00  -4.899772157329E-01   7.712686473554E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.583445316305E-01  -3.586325341133E-01   0.000000000000E+00   5.332364923133E-01  -1.094013699569E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.466756697422E-01   6.431458622724E-01   0.000000000000E+00  -4.973187545754E-01   7.642159029314E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509247622998E-01  -3.540521284520E-01   0.000000000000E+00   5.411927870571E-01  -1.081651590603E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.312993370131E-01   6.363866558923E-01   0.000000000000E+00  -5.043918432190E-01   7.570668059164E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436716339941E-01  -3.495101194901E-01   0.000000000000E+00   5.487978710091E-01  -1.069139108561E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160006437895E-01   6.295878804397E-01   0.000000000000E+00  -5.111948532690E-01   7.498266551688E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.365818314553E-01  -3.450076055747E-01   0.000000000000E+00   5.560542084686E-01  -1.056495938186E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007922292010E-01   6.227538489775E-01   0.000000000000E+00  -5.177265282625E-01   7.425007260478E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296518581359E-01  -3.405455251658E-01   0.000000000000E+00   5.629647619214E-01  -1.043740631009E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.856861626470E-01   6.158887725190E-01   0.000000000000E+00  -5.239859742437E-01   7.350942615984E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228780730355E-01  -3.361246685255E-01   0.000000000000E+00   5.695329279652E-01  -1.030890653348E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706939490853E-01   6.089967588661E-01   0.000000000000E+00  -5.299726497105E-01   7.276124644219E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.162567410715E-01  -3.317456921595E-01   0.000000000000E+00   5.757625061762E-01  -1.017962427529E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558265353215E-01   6.020818117027E-01   0.000000000000E+00  -5.356863550249E-01   7.200604891965E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097840586930E-01  -3.274091262722E-01   0.000000000000E+00   5.816576289021E-01  -1.004971383253E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.410943171995E-01   5.951478299280E-01   0.000000000000E+00  -5.411272213726E-01   7.124434358173E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034561931961E-01  -3.231153905926E-01   0.000000000000E+00   5.872227443777E-01  -9.919319971838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.265071476018E-01   5.881986072112E-01   0.000000000000E+00  -5.462956993494E-01   7.047663431228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.726930636169E-02  -3.188647991060E-01   0.000000000000E+00   5.924625607173E-01  -9.788578440376E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.120743451734E-01   5.812378317564E-01   0.000000000000E+00  -5.511925472495E-01   6.970341831762E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.121958397613E-02  -3.146575748058E-01   0.000000000000E+00   5.973820229811E-01  -9.657616344472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.978047036894E-01   5.742690862599E-01   0.000000000000E+00  -5.558188191205E-01   6.892518560713E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.530325276738E-02  -3.104938545470E-01   0.000000000000E+00   6.019862707863E-01  -9.526552640620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.837065019899E-01   5.672958480485E-01   0.000000000000E+00  -5.601758526492E-01   6.814241852341E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.951660376579E-02  -3.063736993163E-01   0.000000000000E+00   6.062806174303E-01  -9.395498517531E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697875144126E-01   5.603214893846E-01   0.000000000000E+00  -5.642652569327E-01   6.735559131911E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.385600366926E-02  -3.022971012394E-01   0.000000000000E+00   6.102705156771E-01  -9.264557828020E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.560550216581E-01   5.533492779262E-01   0.000000000000E+00  -5.680889001879E-01   6.656516977768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.831791734611E-02  -2.982639923882E-01   0.000000000000E+00   6.139615451456E-01  -9.133827443097E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.425158220269E-01   5.463823773298E-01   0.000000000000E+00  -5.716488974453E-01   6.577161087553E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.289890534953E-02  -2.942742492659E-01   0.000000000000E+00   6.173593736285E-01  -9.003397689762E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.291762429709E-01   5.394238479854E-01   0.000000000000E+00  -5.749475982710E-01   6.497536248294E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.759564505112E-02  -2.903276995138E-01   0.000000000000E+00   6.204697502807E-01  -8.873352673313E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160421529081E-01   5.324766478728E-01   0.000000000000E+00  -5.779875745545E-01   6.417686310151E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.240493455748E-02  -2.864241291750E-01   0.000000000000E+00   6.232984863536E-01  -8.743770621074E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031189732515E-01   5.255436335288E-01   0.000000000000E+00  -5.807716083968E-01   6.337654163565E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.732369579347E-02  -2.825632869424E-01   0.000000000000E+00   6.258514335700E-01  -8.614724239447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.041169060733E-02   5.186275611167E-01   0.000000000000E+00  -5.833026801310E-01   6.257481719623E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.234897990914E-02  -2.787448883781E-01   0.000000000000E+00   6.281344719976E-01  -8.486281026588E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.792486910136E-02   5.117310875884E-01   0.000000000000E+00  -5.855839565028E-01   6.177209893400E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.747797232347E-02  -2.749686221973E-01   0.000000000000E+00   6.301535028536E-01  -8.358503545544E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.566266279473E-02   5.048567719311E-01   0.000000000000E+00  -5.876187790344E-01   6.096878590113E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.270798820536E-02  -2.712341517422E-01   0.000000000000E+00   6.319144248045E-01  -8.231449769981E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.362882815472E-02   4.980070764897E-01   0.000000000000E+00  -5.894106525956E-01   6.016526693881E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.803647956361E-02  -2.675411223696E-01   0.000000000000E+00   6.334231384426E-01  -8.105173284937E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.182673654761E-02   4.911843683593E-01   0.000000000000E+00  -5.909632341996E-01   5.936192058928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.346102883792E-02  -2.638891617859E-01   0.000000000000E+00   6.346855258346E-01  -7.979723603371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.025938672439E-02   4.843909208386E-01   0.000000000000E+00  -5.922803220403E-01   5.855911503055E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.897934922831E-02  -2.602778836181E-01   0.000000000000E+00   6.357074464167E-01  -7.855146392832E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892941727186E-02   4.776289149385E-01   0.000000000000E+00  -5.933658447863E-01   5.775720803235E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.458928319823E-02  -2.567068923983E-01   0.000000000000E+00   6.364947327545E-01  -7.731483693737E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.839119004659E-03   4.709004409399E-01   0.000000000000E+00  -5.942238511430E-01   5.695654693168E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.028879700217E-02  -2.531757834064E-01   0.000000000000E+00   6.370531789465E-01  -7.608774162122E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.009552724679E-03   4.642074999943E-01   0.000000000000E+00  -5.948584996922E-01   5.615746862673E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.075979068177E-03  -2.496841468338E-01   0.000000000000E+00   6.373885397748E-01  -7.487053262386E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.361496581787E-02   4.575520057616E-01   0.000000000000E+00  -5.952740490205E-01   5.536029958777E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.949034281706E-03  -2.462315681307E-01   0.000000000000E+00   6.375065226205E-01  -7.366353473043E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.397579934408E-02   4.509357860807E-01   0.000000000000E+00  -5.954748481388E-01   5.456535588374E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093719091611E-03  -2.428176322130E-01   0.000000000000E+00   6.374127867769E-01  -7.246704455393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.409103159088E-02   4.443605846667E-01   0.000000000000E+00  -5.954653272031E-01   5.377294322349E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.053855350862E-03  -2.394419232669E-01   0.000000000000E+00   6.371129371011E-01  -7.128133243141E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.395992826808E-02   4.378280628317E-01   0.000000000000E+00  -5.952499885361E-01   5.298335701045E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.932846747772E-03  -2.361040254141E-01   0.000000000000E+00   6.366125198181E-01  -7.010664413260E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.358203087814E-02   4.313398012235E-01   0.000000000000E+00  -5.948333979551E-01   5.219688240977E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.373206654716E-02  -2.328035271328E-01   0.000000000000E+00   6.359170259074E-01  -6.894320205697E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.295714526510E-02   4.248973015791E-01   0.000000000000E+00  -5.942201764067E-01   5.141379442691E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.745279696960E-02  -2.295400189742E-01   0.000000000000E+00   6.350318814509E-01  -6.779120708367E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.208533035297E-02   4.185019884894E-01   0.000000000000E+00  -5.934149919079E-01   5.063435799683E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.109623327835E-02  -2.263130963997E-01   0.000000000000E+00   6.339624498330E-01  -6.665083970895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.096688708298E-02   4.121552111709E-01   0.000000000000E+00  -5.924225517955E-01   4.985882808284E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.466348882054E-02  -2.231223598625E-01   0.000000000000E+00   6.327140300721E-01  -6.552226136308E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.960234755799E-02   4.058582452412E-01   0.000000000000E+00  -5.912475952787E-01   4.908744978438E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815560105081E-02  -2.199674164792E-01   0.000000000000E+00   6.312918547856E-01  -6.440561558179E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.799246440142E-02   3.996122944969E-01   0.000000000000E+00  -5.898948862969E-01   4.832045845288E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.157353701240E-02  -2.168478784304E-01   0.000000000000E+00   6.297010877631E-01  -6.330102926150E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061382003367E-01   3.934184926886E-01   0.000000000000E+00  -5.883692066771E-01   4.755807981509E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.491819785203E-02  -2.137633657080E-01   0.000000000000E+00   6.279468254495E-01  -6.220861356583E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.140407179925E-01   3.872779052921E-01   0.000000000000E+00  -5.866753495880E-01   4.680053010307E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.819042456282E-02  -2.107135055220E-01   0.000000000000E+00   6.260340945918E-01  -6.112846495846E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217013699388E-01   3.811915312735E-01   0.000000000000E+00  -5.848181132878E-01   4.604801619038E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.139100265288E-02  -2.076979319225E-01   0.000000000000E+00   6.239678520574E-01  -6.006066619769E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.291216889560E-01   3.751603048446E-01   0.000000000000E+00  -5.828022951604E-01   4.530073573371E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.452066675189E-02  -2.047162876622E-01   0.000000000000E+00   6.217529856739E-01  -5.900528703801E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.363033785412E-01   3.691850972085E-01   0.000000000000E+00  -5.806326860354E-01   4.455887731951E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.758010655176E-02  -2.017682221739E-01   0.000000000000E+00   6.193943098529E-01  -5.796238533324E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.432483036531E-01   3.632667182913E-01   0.000000000000E+00  -5.783140647866E-01   4.382262061498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.056996925551E-02  -1.988533935944E-01   0.000000000000E+00   6.168965714260E-01  -5.693200742318E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499584816974E-01   3.574059184602E-01   0.000000000000E+00  -5.758511932035E-01   4.309213652309E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.349086571085E-02  -1.959714676544E-01   0.000000000000E+00   6.142644443882E-01  -5.591418914303E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.564360737527E-01   3.516033902252E-01   0.000000000000E+00  -5.732488111303E-01   4.236758734098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.634337333278E-02  -1.931221185850E-01   0.000000000000E+00   6.115025333355E-01  -5.490895628508E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.626833760386E-01   3.458597699235E-01   0.000000000000E+00  -5.705116318654E-01   4.164912692143E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.912804144616E-02  -1.903050268670E-01   0.000000000000E+00   6.086153689799E-01  -5.391632549744E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.687028116248E-01   3.401756393848E-01   0.000000000000E+00  -5.676443378167E-01   4.093690083698E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.184539333016E-02  -1.875198815898E-01   0.000000000000E+00   6.056074137183E-01  -5.293630453104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.744969223804E-01   3.345515275764E-01   0.000000000000E+00  -5.646515764045E-01   4.023104654623E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.449593106201E-02  -1.847663794182E-01   0.000000000000E+00   6.024830575544E-01  -5.196889300720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.800683611639E-01   3.289879122283E-01   0.000000000000E+00  -5.615379562067E-01   3.953169356205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.708013790496E-02  -1.820442241819E-01   0.000000000000E+00   5.992466212421E-01  -5.101408281678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.854198842501E-01   3.234852214347E-01   0.000000000000E+00  -5.583080433394E-01   3.883896362134E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.959848231078E-02  -1.793531269195E-01   0.000000000000E+00   5.959023538237E-01  -5.007185867009E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.905543439940E-01   3.180438352334E-01   0.000000000000E+00  -5.549663580658E-01   3.815297085598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.205142041877E-02  -1.766928051295E-01   0.000000000000E+00   5.924544339122E-01  -4.914219854417E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954746817295E-01   3.126640871616E-01   0.000000000000E+00  -5.515173716271E-01   3.747382196471E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.443939888021E-02  -1.740629828463E-01   0.000000000000E+00   5.889069698712E-01  -4.822507410077E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.001839208982E-01   3.073462657866E-01   0.000000000000E+00  -5.479655032883E-01   3.680161638567E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.676285708289E-02  -1.714633917896E-01   0.000000000000E+00   5.852640016518E-01  -4.732045090634E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.046851604096E-01   3.020906162118E-01   0.000000000000E+00  -5.443151175921E-01   3.613644646930E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.902223027369E-02  -1.688937682477E-01   0.000000000000E+00   5.815294974072E-01  -4.642828914556E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.089815682255E-01   2.968973415574E-01   0.000000000000E+00  -5.405705218143E-01   3.547839765134E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.121795103378E-02  -1.663538549643E-01   0.000000000000E+00   5.777073569269E-01  -4.554854365996E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.130763751687E-01   2.917666044143E-01   0.000000000000E+00  -5.367359636141E-01   3.482754862583E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.335045163644E-02  -1.638434004785E-01   0.000000000000E+00   5.738014108831E-01  -4.468116439891E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.169728689512E-01   2.866985282724E-01   0.000000000000E+00  -5.328156288713E-01   3.418397151768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.542016563124E-02  -1.613621587282E-01   0.000000000000E+00   5.698154215170E-01  -4.382609666911E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.206743884185E-01   2.816931989214E-01   0.000000000000E+00  -5.288136397063E-01   3.354773205480E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.742753015671E-02  -1.589098878334E-01   0.000000000000E+00   5.657530807616E-01  -4.298328158230E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.241843180067E-01   2.767506658249E-01   0.000000000000E+00  -5.247340526731E-01   3.291888973948E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.937298640673E-02  -1.564863519187E-01   0.000000000000E+00   5.616180146165E-01  -4.215265603479E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275060824084E-01   2.718709434676E-01   0.000000000000E+00  -5.205808571213E-01   3.229749801896E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.125698201602E-02  -1.540913185113E-01   0.000000000000E+00   5.574137793563E-01  -4.133415325084E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.306431414434E-01   2.670540126742E-01   0.000000000000E+00  -5.163579737198E-01   3.168360445488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.307997166750E-02  -1.517245601137E-01   0.000000000000E+00   5.531438645420E-01  -4.052770281221E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335989851315E-01   2.622998219017E-01   0.000000000000E+00  -5.120692531352E-01   3.107725089158E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.484241842204E-02  -1.493858525096E-01   0.000000000000E+00   5.488116918267E-01  -3.973323102135E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.363771289602E-01   2.576082885035E-01   0.000000000000E+00  -5.077184748598E-01   3.047847362302E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.654479433838E-02  -1.470749763223E-01   0.000000000000E+00   5.444206172570E-01  -3.895066092541E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389811093473E-01   2.529792999665E-01   0.000000000000E+00  -5.033093461818E-01   2.988730355834E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.818758192558E-02  -1.447917143603E-01   0.000000000000E+00   5.399739285278E-01  -3.817991279101E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.414144792910E-01   2.484127151200E-01   0.000000000000E+00  -4.988455012937E-01   2.930376638566E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.977127424158E-02  -1.425358528610E-01   0.000000000000E+00   5.354748478222E-01  -3.742090407003E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.436808042043E-01   2.439083653175E-01   0.000000000000E+00  -4.943305005300E-01   2.872788273434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012963758309E-01  -1.403071818463E-01   0.000000000000E+00   5.309265313893E-01  -3.667354962671E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.457836579306E-01   2.394660555909E-01   0.000000000000E+00  -4.897678297311E-01   2.815966833533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027634029499E-01  -1.381054929102E-01   0.000000000000E+00   5.263320700382E-01  -3.593776194074E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.477266189336E-01   2.350855657777E-01   0.000000000000E+00  -4.851608997272E-01   2.759913417969E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041728841823E-01  -1.359305813522E-01   0.000000000000E+00   5.216944894141E-01  -3.521345121758E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495132666606E-01   2.307666516208E-01   0.000000000000E+00  -4.805130459349E-01   2.704628667503E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055253606441E-01  -1.337822437007E-01   0.000000000000E+00   5.170167500858E-01  -3.450052559620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.511471780711E-01   2.265090458412E-01   0.000000000000E+00  -4.758275280633E-01   2.650112779997E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068213861021E-01  -1.316602793724E-01   0.000000000000E+00   5.123017487535E-01  -3.379889120776E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.526319243303E-01   2.223124591843E-01   0.000000000000E+00  -4.711075299238E-01   2.596365525642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080615273843E-01  -1.295644891355E-01   0.000000000000E+00   5.075523173096E-01  -3.310845242934E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.539710676596E-01   2.181765814397E-01   0.000000000000E+00  -4.663561593372E-01   2.543386261962E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092463640280E-01  -1.274946755554E-01   0.000000000000E+00   5.027712249157E-01  -3.242911186911E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.551681583429E-01   2.141010824345E-01   0.000000000000E+00  -4.615764481349E-01   2.491173948597E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103764886125E-01  -1.254506430055E-01   0.000000000000E+00   4.979611769250E-01  -3.176077059721E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.562267318825E-01   2.100856130006E-01   0.000000000000E+00  -4.567713522485E-01   2.439727161849E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114525065240E-01  -1.234321964811E-01   0.000000000000E+00   4.931248163449E-01  -3.110332819393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571503063005E-01   2.061298059163E-01   0.000000000000E+00  -4.519437518825E-01   2.389044108990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.124750357082E-01  -1.214391433914E-01   0.000000000000E+00   4.882647232070E-01  -3.045668297434E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.579423795835E-01   2.022332768229E-01   0.000000000000E+00  -4.470964517671E-01   2.339122642333E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.134447065694E-01  -1.194712916038E-01   0.000000000000E+00   4.833834178817E-01  -2.982073177897E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586064272632E-01   1.983956251157E-01   0.000000000000E+00  -4.422321814850E-01   2.289960273053E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143621620321E-01  -1.175284493553E-01   0.000000000000E+00   4.784833564456E-01  -2.919537054907E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.591459001323E-01   1.946164348102E-01   0.000000000000E+00  -4.373535958693E-01   2.241554184763E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152280566291E-01  -1.156104262102E-01   0.000000000000E+00   4.735669362093E-01  -2.858049402643E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.595642220887E-01   1.908952753847E-01   0.000000000000E+00  -4.324632754671E-01   2.193901246833E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160430565935E-01  -1.137170326229E-01   0.000000000000E+00   4.686364937594E-01  -2.797599597778E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.598647881062E-01   1.872317025976E-01   0.000000000000E+00  -4.275637270661E-01   2.146998027464E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168078396112E-01  -1.118480789502E-01   0.000000000000E+00   4.636943047130E-01  -2.738176939350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600509623267E-01   1.836252592819E-01   0.000000000000E+00  -4.226573842790E-01   2.100840806494E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.175230938597E-01  -1.100033764998E-01   0.000000000000E+00   4.587425870144E-01  -2.679770634934E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.601260762697E-01   1.800754761165E-01   0.000000000000E+00  -4.177466081830E-01   2.055425587960E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181895181247E-01  -1.081827367535E-01   0.000000000000E+00   4.537834989090E-01  -2.622369825863E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600934271565E-01   1.765818723733E-01   0.000000000000E+00  -4.128336880101E-01   2.010748112389E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188078210815E-01  -1.063859714961E-01   0.000000000000E+00   4.488191408153E-01  -2.565963586525E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599562763446E-01   1.731439566435E-01   0.000000000000E+00  -4.079208418850E-01   1.966803868839E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.193787209258E-01  -1.046128925999E-01   0.000000000000E+00   4.438515551101E-01  -2.510540936551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.597178478683E-01   1.697612275402E-01   0.000000000000E+00  -4.030102176071E-01   1.923588106674E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.199029447202E-01  -1.028633120101E-01   0.000000000000E+00   4.388827274166E-01  -2.456090844513E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.593813270829E-01   1.664331743797E-01   0.000000000000E+00  -3.981038934740E-01   1.881095847084E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203812280573E-01  -1.011370421512E-01   0.000000000000E+00   4.339145870332E-01  -2.402602231759E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589498594076E-01   1.631592778422E-01   0.000000000000E+00  -3.932038791417E-01   1.839321894337E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208143143749E-01  -9.943389465281E-02   0.000000000000E+00   4.289490072124E-01  -2.350063988235E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.584265491651E-01   1.599390106099E-01   0.000000000000E+00  -3.883121165209E-01   1.798260846781E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.212029545582E-01  -9.775368179690E-02   0.000000000000E+00   4.239878059166E-01  -2.298464968358E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.578144585135E-01   1.567718379859E-01   0.000000000000E+00  -3.834304807042E-01   1.757907107584E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215479062467E-01  -9.609621532767E-02   0.000000000000E+00   4.190327467114E-01  -2.247794004358E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571166064673E-01   1.536572184925E-01   0.000000000000E+00  -3.785607809231E-01   1.718254895208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.218499334214E-01  -9.446130668063E-02   0.000000000000E+00   4.140855387969E-01  -2.198039909839E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.563359680045E-01   1.505946044491E-01   0.000000000000E+00  -3.737047615312E-01   1.679298253639E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.221098056087E-01  -9.284876799638E-02   0.000000000000E+00   4.091478390451E-01  -2.149191477933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554754732567E-01   1.475834425315E-01   0.000000000000E+00  -3.688641030112E-01   1.641031062353E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223282976486E-01  -9.125841004488E-02   0.000000000000E+00   4.042212505179E-01  -2.101237502902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.545380067782E-01   1.446231743117E-01   0.000000000000E+00  -3.640404230043E-01   1.603447046033E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225061888208E-01  -8.969004402854E-02   0.000000000000E+00   3.993073251763E-01  -2.054166769512E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.535264068923E-01   1.417132367796E-01   0.000000000000E+00  -3.592352773574E-01   1.566539784028E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.226442623853E-01  -8.814348111351E-02   0.000000000000E+00   3.944075638158E-01  -2.007968063013E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524434651113E-01   1.388530628458E-01   0.000000000000E+00  -3.544501611885E-01   1.530302719569E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227433051328E-01  -8.661853117671E-02   0.000000000000E+00   3.895234158584E-01  -1.962630181701E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.512919256265E-01   1.360420818270E-01   0.000000000000E+00  -3.496865099664E-01   1.494729168733E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228041066423E-01  -8.511500486553E-02   0.000000000000E+00   3.846562817613E-01  -1.918141927947E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.500744848664E-01   1.332797199144E-01   0.000000000000E+00  -3.449457006028E-01   1.459812329161E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228274588171E-01  -8.363271225736E-02   0.000000000000E+00   3.798075127211E-01  -1.874492121990E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.487937911205E-01   1.305654006242E-01   0.000000000000E+00  -3.402290525563E-01   1.425545288539E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228141553105E-01  -8.217146260086E-02   0.000000000000E+00   3.749784109568E-01  -1.831669606971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474524442246E-01   1.278985452321E-01   0.000000000000E+00  -3.355378289442E-01   1.391921032827E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227649909890E-01  -8.073106555857E-02   0.000000000000E+00   3.701702317856E-01  -1.789663244651E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.460529953063E-01   1.252785731914E-01   0.000000000000E+00  -3.308732376624E-01   1.358932454262E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.226807613682E-01  -7.931133041501E-02   0.000000000000E+00   3.653841834058E-01  -1.748461926186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.445979465878E-01   1.227049025352E-01   0.000000000000E+00  -3.262364325106E-01   1.326572359122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225622621520E-01  -7.791206561210E-02   0.000000000000E+00   3.606214277316E-01  -1.708054577724E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.430897512428E-01   1.201769502633E-01   0.000000000000E+00  -3.216285143214E-01   1.294833475254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224102885948E-01  -7.653307994121E-02   0.000000000000E+00   3.558830813984E-01  -1.668430156399E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.415308133064E-01   1.176941327139E-01   0.000000000000E+00  -3.170505320918E-01   1.263708459378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222256351678E-01  -7.517418177600E-02   0.000000000000E+00   3.511702166107E-01  -1.629577659638E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399234876342E-01   1.152558659202E-01   0.000000000000E+00  -3.125034841162E-01   1.233189904164E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220090948388E-01  -7.383517930775E-02   0.000000000000E+00   3.464838614301E-01  -1.591486126964E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.382700799093E-01   1.128615659534E-01   0.000000000000E+00  -3.079883191185E-01   1.203270345087E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.217614587763E-01  -7.251588036493E-02   0.000000000000E+00   3.418250011120E-01  -1.554144646123E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.365728466947E-01   1.105106492510E-01   0.000000000000E+00  -3.035059373830E-01   1.173942267060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214835157740E-01  -7.121609295041E-02   0.000000000000E+00   3.371945788367E-01  -1.517542347611E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.348339955285E-01   1.082025329321E-01   0.000000000000E+00  -2.990571918824E-01   1.145198110855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211760518223E-01  -6.993562442246E-02   0.000000000000E+00   3.325934954464E-01  -1.481668421842E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.330556850605E-01   1.059366350987E-01   0.000000000000E+00  -2.946428894017E-01   1.117030279309E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208398496609E-01  -6.867428241126E-02   0.000000000000E+00   3.280226119283E-01  -1.446512108143E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.312400252276E-01   1.037123751247E-01   0.000000000000E+00  -2.902637916576E-01   1.089431143325E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204756883127E-01  -6.743187426999E-02   0.000000000000E+00   3.234827487375E-01  -1.412062707127E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.293890774663E-01   1.015291739318E-01   0.000000000000E+00  -2.859206164115E-01   1.062393047657E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.200843427115E-01  -6.620820753725E-02   0.000000000000E+00   3.189746880684E-01  -1.378309575680E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275048549602E-01   9.938645425366E-02   0.000000000000E+00  -2.816140385752E-01   1.035908316510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.196665832019E-01  -6.500308937907E-02   0.000000000000E+00   3.144991725669E-01  -1.345242139119E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.255893229207E-01   9.728364088787E-02   0.000000000000E+00  -2.773446913096E-01   1.009969258927E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192231752748E-01  -6.381632724259E-02   0.000000000000E+00   3.100569082522E-01  -1.312849882776E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.236443988992E-01   9.522016093605E-02   0.000000000000E+00  -2.731131671142E-01   9.845681739871E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187548790617E-01  -6.264772866310E-02   0.000000000000E+00   3.056485637999E-01  -1.281122364034E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.216719531288E-01   9.319544403322E-02   0.000000000000E+00  -2.689200189073E-01   9.596973558148E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182624490675E-01  -6.149710072388E-02   0.000000000000E+00   3.012747723612E-01  -1.250049209474E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.196738088939E-01   9.120892256585E-02   0.000000000000E+00  -2.647657610958E-01   9.353490983985E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177466337219E-01  -6.036425116985E-02   0.000000000000E+00   2.969361314612E-01  -1.219620119184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.176517429264E-01   8.926003187941E-02   0.000000000000E+00  -2.606508706347E-01   9.115157002270E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.172081750988E-01  -5.924898812472E-02   0.000000000000E+00   2.926332047461E-01  -1.189824863720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.156074858260E-01   8.734821047555E-02   0.000000000000E+00  -2.565757880744E-01   8.881894687459E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166478086381E-01  -5.815111888575E-02   0.000000000000E+00   2.883665214266E-01  -1.160653298509E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.135427225044E-01   8.547290019925E-02   0.000000000000E+00  -2.525409185971E-01   8.653627246379E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160662626840E-01  -5.707045215039E-02   0.000000000000E+00   2.841365786136E-01  -1.132095348664E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.114590926503E-01   8.363354641621E-02   0.000000000000E+00  -2.485466330392E-01   8.430278059309E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.154642583766E-01  -5.600679587165E-02   0.000000000000E+00   2.799438409282E-01  -1.104141025598E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.093581912154E-01   8.182959818086E-02   0.000000000000E+00  -2.445932689021E-01   8.211770719368E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148425092247E-01  -5.495995919955E-02   0.000000000000E+00   2.757887420451E-01  -1.076780419275E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.072415689188E-01   8.006050839511E-02   0.000000000000E+00  -2.406811313485E-01   7.998029070254E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142017208818E-01  -5.392975095742E-02   0.000000000000E+00   2.716716843205E-01  -1.050003708705E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.051107327690E-01   7.832573395827E-02   0.000000000000E+00  -2.368104941853E-01   7.788977242377E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135425909202E-01  -5.291598058654E-02   0.000000000000E+00   2.675930411814E-01  -1.023801153870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.029671466018E-01   7.662473590838E-02   0.000000000000E+00  -2.329816008321E-01   7.584539687405E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128658085704E-01  -5.191845820274E-02   0.000000000000E+00   2.635531566981E-01  -9.981631022105E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008122316336E-01   7.495697955515E-02   0.000000000000E+00  -2.291946652756E-01   7.384641211269E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121720545119E-01  -5.093699409654E-02   0.000000000000E+00   2.595523468731E-01  -9.730799892038E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.986473670284E-01   7.332193460482E-02   0.000000000000E+00  -2.254498730083E-01   7.189207005679E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114620006153E-01  -4.997139904536E-02   0.000000000000E+00   2.555908995308E-01  -9.485423446929E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.964738904766E-01   7.171907527721E-02   0.000000000000E+00  -2.217473819525E-01   6.998162678153E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107363097761E-01  -4.902148433685E-02   0.000000000000E+00   2.516690763149E-01  -9.245407845688E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.942930987864E-01   7.014788041522E-02   0.000000000000E+00  -2.180873233696E-01   6.811434280624E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099956357536E-01  -4.808706224405E-02   0.000000000000E+00   2.477871128731E-01  -9.010660161996E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921062484848E-01   6.860783358697E-02   0.000000000000E+00  -2.144698027525E-01   6.628948336650E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092406228423E-01  -4.716794523016E-02   0.000000000000E+00   2.439452186634E-01  -8.781088459913E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.899145564278E-01   6.709842318083E-02   0.000000000000E+00  -2.108949007035E-01   6.450631867259E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084719061169E-01  -4.626394645032E-02   0.000000000000E+00   2.401435799795E-01  -8.556601680525E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.877192004200E-01   6.561914249368E-02   0.000000000000E+00  -2.073626737958E-01   6.276412415472E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076901106410E-01  -4.537487992061E-02   0.000000000000E+00   2.363823573619E-01  -8.337109777958E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.855213198399E-01   6.416948981245E-02   0.000000000000E+00  -2.038731554191E-01   6.106218069529E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068958520334E-01  -4.450056018097E-02   0.000000000000E+00   2.326616898257E-01  -8.122523623549E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.833220162734E-01   6.274896848939E-02   0.000000000000E+00  -2.004263566090E-01   5.939977484864E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060897357135E-01  -4.364080309708E-02   0.000000000000E+00   2.289816929067E-01  -7.912755050622E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.811223541519E-01   6.135708701098E-02   0.000000000000E+00  -1.970222668604E-01   5.777619904847E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052723572789E-01  -4.279542456353E-02   0.000000000000E+00   2.253424605719E-01  -7.707716917789E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.789233613951E-01   5.999335906112E-02   0.000000000000E+00  -1.936608549251E-01   5.619075180347E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.044443021397E-01  -4.196424180481E-02   0.000000000000E+00   2.217440655560E-01  -7.507323016248E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.767260300582E-01   5.865730357834E-02   0.000000000000E+00  -1.903420695922E-01   5.464273788128E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.036061454947E-01  -4.114707270966E-02   0.000000000000E+00   2.181865600908E-01  -7.311488167341E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.745313169818E-01   5.734844480762E-02   0.000000000000E+00  -1.870658404535E-01   5.313146848126E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027584522664E-01  -4.034373622833E-02   0.000000000000E+00   2.146699767098E-01  -7.120128161420E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.723401444449E-01   5.606631234680E-02   0.000000000000E+00  -1.838320786517E-01   5.165626139631E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019017770131E-01  -3.955405191479E-02   0.000000000000E+00   2.111943282637E-01  -6.933159817100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.701534008184E-01   5.481044118785E-02   0.000000000000E+00  -1.806406776129E-01   5.021644116411E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010366638730E-01  -3.877784078659E-02   0.000000000000E+00   2.077596098161E-01  -6.750500908717E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679719412210E-01   5.358037175320E-02   0.000000000000E+00  -1.774915137630E-01   4.881133920804E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.001636465157E-01  -3.801492487903E-02   0.000000000000E+00   2.043657978199E-01  -6.572070232881E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.657965881746E-01   5.237564992725E-02   0.000000000000E+00  -1.743844472279E-01   4.744029396813E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.928324824491E-02  -3.726512643192E-02   0.000000000000E+00   2.010128517917E-01  -6.397787641483E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.636281322593E-01   5.119582708338E-02   0.000000000000E+00  -1.713193225174E-01   4.610265102233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.839598161762E-02  -3.652826971753E-02   0.000000000000E+00   1.977007141101E-01  -6.227573951227E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614673327687E-01   5.004046010641E-02   0.000000000000E+00  -1.682959691941E-01   4.479776319839E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.750234887851E-02  -3.580417968241E-02   0.000000000000E+00   1.944293115800E-01  -6.061351011123E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.593149183625E-01   4.890911141099E-02   0.000000000000E+00  -1.653142025257E-01   4.352499067666E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.660284158020E-02  -3.509268217979E-02   0.000000000000E+00   1.911985550385E-01  -5.899041698060E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.571715877176E-01   4.780134895570E-02   0.000000000000E+00  -1.623738241217E-01   4.228370108410E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.569794081540E-02  -3.439360439119E-02   0.000000000000E+00   1.880083404277E-01  -5.740569881032E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550380101775E-01   4.671674625348E-02   0.000000000000E+00  -1.594746225547E-01   4.107326957978E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.478811704779E-02  -3.370677516259E-02   0.000000000000E+00   1.848585495817E-01  -5.585860450046E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529148263978E-01   4.565488237811E-02   0.000000000000E+00  -1.566163739667E-01   3.989307893206E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.387383037823E-02  -3.303202362497E-02   0.000000000000E+00   1.817490501658E-01  -5.434839329139E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.508026489884E-01   4.461534196718E-02   0.000000000000E+00  -1.537988426593E-01   3.874251958799E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.295553023736E-02  -3.236918087511E-02   0.000000000000E+00   1.786796965577E-01  -5.287433471349E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.487020631530E-01   4.359771522162E-02   0.000000000000E+00  -1.510217816692E-01   3.762098973484E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.203365573799E-02  -3.171807905075E-02   0.000000000000E+00   1.756503304919E-01  -5.143570793458E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.466136273230E-01   4.260159790190E-02   0.000000000000E+00  -1.482849333290E-01   3.652789535429E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.110863558057E-02  -3.107855085003E-02   0.000000000000E+00   1.726607816522E-01  -5.003180272012E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445378737874E-01   4.162659132108E-02   0.000000000000E+00  -1.455880298128E-01   3.546265026947E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.018088797472E-02  -3.045043152504E-02   0.000000000000E+00   1.697108674374E-01  -4.866191891284E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424753093183E-01   4.067230233484E-02   0.000000000000E+00  -1.429307936674E-01   3.442467618501E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.925082090370E-02  -2.983355684232E-02   0.000000000000E+00   1.668003944926E-01  -4.732536628016E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.404264157900E-01   3.973834332863E-02   0.000000000000E+00  -1.403129383290E-01   3.341340272050E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.831883214268E-02  -2.922776413501E-02   0.000000000000E+00   1.639291586469E-01  -4.602146456790E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.383916507933E-01   3.882433220207E-02   0.000000000000E+00  -1.377341686255E-01   3.242826743751E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.738530919779E-02  -2.863289169560E-02   0.000000000000E+00   1.610969451584E-01  -4.474954407768E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.363714482438E-01   3.792989235071E-02   0.000000000000E+00  -1.351941812655E-01   3.146871586040E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.645062954446E-02  -2.804877956623E-02   0.000000000000E+00   1.583035298775E-01  -4.350894454996E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.343662189836E-01   3.705465264531E-02   0.000000000000E+00  -1.326926653122E-01   3.053420149119E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.551516052374E-02  -2.747526928852E-02   0.000000000000E+00   1.555486788979E-01  -4.229901618534E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.323763513769E-01   3.619824740869E-02   0.000000000000E+00  -1.302293026452E-01   2.962418581879E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.457925976045E-02  -2.691220325147E-02   0.000000000000E+00   1.528321501018E-01  -4.111911854442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304022118989E-01   3.536031639036E-02   0.000000000000E+00  -1.278037684075E-01   2.873813832259E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.364327477083E-02  -2.635942579160E-02   0.000000000000E+00   1.501536922933E-01  -3.996862133267E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284441457176E-01   3.454050473898E-02   0.000000000000E+00  -1.254157314398E-01   2.787553647088E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.270754343649E-02  -2.581678246349E-02   0.000000000000E+00   1.475130461745E-01  -3.884690448603E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265024772685E-01   3.373846297278E-02   0.000000000000E+00  -1.230648547025E-01   2.703586571419E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.177239400670E-02  -2.528412009333E-02   0.000000000000E+00   1.449099453136E-01  -3.775335710390E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.245775108222E-01   3.295384694801E-02   0.000000000000E+00  -1.207507956836E-01   2.621861947378E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.083814516702E-02  -2.476128727297E-02   0.000000000000E+00   1.423441160017E-01  -3.668737820363E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.226695310440E-01   3.218631782560E-02   0.000000000000E+00  -1.184732067953E-01   2.542329912539E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.990510617186E-02  -2.424813385958E-02   0.000000000000E+00   1.398152775432E-01  -3.564837647451E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.207788035466E-01   3.143554203606E-02   0.000000000000E+00  -1.162317357571E-01   2.464941397870E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.897357689092E-02  -2.374451104395E-02   0.000000000000E+00   1.373231427487E-01  -3.463577041100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.189055754344E-01   3.070119124273E-02   0.000000000000E+00  -1.140260259679E-01   2.389648125238E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.804384807579E-02  -2.325027194237E-02   0.000000000000E+00   1.348674186759E-01  -3.364898779074E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170500758397E-01   2.998294230350E-02   0.000000000000E+00  -1.118557168656E-01   2.316402604516E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.711620134404E-02  -2.276527052795E-02   0.000000000000E+00   1.324478065047E-01  -3.268746587270E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.152125164516E-01   2.928047723108E-02   0.000000000000E+00  -1.097204442746E-01   2.245158130300E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.619090927895E-02  -2.228936294254E-02   0.000000000000E+00   1.300640019395E-01  -3.175065155527E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133930920361E-01   2.859348315190E-02   0.000000000000E+00  -1.076198407432E-01   2.175868778252E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.526823577519E-02  -2.182240632627E-02   0.000000000000E+00   1.277156961554E-01  -3.083800060664E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.115919809481E-01   2.792165226368E-02   0.000000000000E+00  -1.055535358684E-01   2.108489401094E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.434843590103E-02  -2.136425936477E-02   0.000000000000E+00   1.254025752224E-01  -2.994897857758E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098093456350E-01   2.726468179189E-02   0.000000000000E+00  -1.035211566103E-01   2.042975624267E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.343175620467E-02  -2.091478249058E-02   0.000000000000E+00   1.231243212889E-01  -2.908305983805E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080453331322E-01   2.662227394497E-02   0.000000000000E+00  -1.015223275958E-01   1.979283841264E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.251843468182E-02  -2.047383769488E-02   0.000000000000E+00   1.208806121087E-01  -2.823972801720E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063000755497E-01   2.599413586865E-02   0.000000000000E+00  -9.955667141183E-02   1.917371208671E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.160870123222E-02  -2.004128800544E-02   0.000000000000E+00   1.186711222588E-01  -2.741847562483E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.045736905505E-01   2.537997959915E-02   0.000000000000E+00  -9.762380888773E-02   1.857195640907E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.070277728219E-02  -1.961699864854E-02   0.000000000000E+00   1.164955223919E-01  -2.661880416325E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.028662818203E-01   2.477952201558E-02   0.000000000000E+00  -9.572335936812E-02   1.798715804705E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.980087646577E-02  -1.920083564875E-02   0.000000000000E+00   1.143534802418E-01  -2.584022423557E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011779395283E-01   2.419248479145E-02   0.000000000000E+00  -9.385494097559E-02   1.741891113330E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.890320441318E-02  -1.879266718729E-02   0.000000000000E+00   1.122446610058E-01  -2.508225489628E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.950874078027E-02   2.361859434549E-02   0.000000000000E+00  -9.201817086380E-02   1.686681720550E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.800995901377E-02  -1.839236257692E-02   0.000000000000E+00   1.101687270423E-01  -2.434442391929E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.785875006205E-02   2.305758179166E-02   0.000000000000E+00  -9.021266546117E-02   1.633048514385E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712133047684E-02  -1.799979277404E-02   0.000000000000E+00   1.081253383438E-01  -2.362626781132E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.622801967496E-02   2.250918288861E-02   0.000000000000E+00  -8.843804070529E-02   1.580953110640E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.623750164112E-02  -1.761483029309E-02   0.000000000000E+00   1.061141532247E-01  -2.292733142681E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.461659016242E-02   2.197313798855E-02   0.000000000000E+00  -8.669391226838E-02   1.530357846233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535864790386E-02  -1.723734923698E-02   0.000000000000E+00   1.041348278717E-01  -2.224716830328E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.302449072804E-02   2.144919198552E-02   0.000000000000E+00  -8.497989577396E-02   1.481225772333E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.448493754437E-02  -1.686722495562E-02   0.000000000000E+00   1.021870171265E-01  -2.158533993387E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.145173964507E-02   2.093709426332E-02   0.000000000000E+00  -8.329560700488E-02   1.433520647329E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.361653174314E-02  -1.650433461099E-02   0.000000000000E+00   1.002703745173E-01  -2.094141620499E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.989834465737E-02   2.043659864289E-02   0.000000000000E+00  -8.164066210303E-02   1.387206929622E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.275358478144E-02  -1.614855671970E-02   0.000000000000E+00   9.838455234458E-02  -2.031497536135E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.836430337175E-02   1.994746332946E-02   0.000000000000E+00  -8.001467776088E-02   1.342249770278E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.189624412218E-02  -1.579977130978E-02   0.000000000000E+00   9.652920208908E-02  -1.970560329233E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.684960364193E-02   1.946945085926E-02   0.000000000000E+00  -7.841727140505E-02   1.298615005525E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.104465070258E-02  -1.545785995868E-02   0.000000000000E+00   9.470397459928E-02  -1.911289415583E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.535422394407E-02   1.900232804604E-02   0.000000000000E+00  -7.684806137211E-02   1.256269149131E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.019893885287E-02  -1.512270582696E-02   0.000000000000E+00   9.290852026497E-02  -1.853644966237E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.387813374380E-02   1.854586592738E-02   0.000000000000E+00  -7.530666707685E-02   1.215179384656E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.935923661049E-02  -1.479419344974E-02   0.000000000000E+00   9.114248911754E-02  -1.797587952102E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.242129385510E-02   1.809983971077E-02   0.000000000000E+00  -7.379270917317E-02   1.175313557591E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.852566579242E-02  -1.447220881765E-02   0.000000000000E+00   8.940553108922E-02  -1.743080094051E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.098365679079E-02   1.766402871955E-02   0.000000000000E+00  -7.230580970783E-02   1.136640167405E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.769834212081E-02  -1.415663952829E-02   0.000000000000E+00   8.769729622177E-02  -1.690083891300E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.956516710487E-02   1.723821633882E-02   0.000000000000E+00  -7.084559226713E-02   1.099128359494E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.687737538024E-02  -1.384737463091E-02   0.000000000000E+00   8.601743483908E-02  -1.638562553051E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.816576172676E-02   1.682218996125E-02   0.000000000000E+00  -6.941168211696E-02   1.062747917051E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.606286953299E-02  -1.354430453519E-02   0.000000000000E+00   8.436559760072E-02  -1.588480040611E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.678537028744E-02   1.641574093284E-02   0.000000000000E+00  -6.800370633610E-02   1.027469252864E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.525492293218E-02  -1.324732119645E-02   0.000000000000E+00   8.274143573865E-02  -1.539801059461E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.542391543770E-02   1.601866449873E-02   0.000000000000E+00  -6.662129394320E-02   9.932634010506E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.445362835780E-02  -1.295631801709E-02   0.000000000000E+00   8.114460129676E-02  -1.492491006807E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.408131315841E-02   1.563075974907E-02   0.000000000000E+00  -6.526407601746E-02   9.601020087312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.365907305289E-02  -1.267119009876E-02   0.000000000000E+00   7.957474694085E-02  -1.446515976074E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.275747306311E-02   1.525182956493E-02   0.000000000000E+00  -6.393168581327E-02   9.279573276627E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.287133915177E-02  -1.239183340801E-02   0.000000000000E+00   7.803152664255E-02  -1.401842795020E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.145229869276E-02   1.488168056434E-02   0.000000000000E+00  -6.262375886901E-02   8.968022058252E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.209050347216E-02  -1.211814635987E-02   0.000000000000E+00   7.651459500480E-02  -1.358438945544E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.016568780300E-02   1.452012304846E-02   0.000000000000E+00  -6.133993311002E-02   8.666100789786E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.131663820876E-02  -1.185002681492E-02   0.000000000000E+00   7.502360886446E-02  -1.316272581349E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.889753264380E-02   1.416697094794E-02   0.000000000000E+00  -6.007984894616E-02   8.373549621935E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.054981009936E-02  -1.158737616417E-02   0.000000000000E+00   7.355822537160E-02  -1.275312546674E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.764772023171E-02   1.382204176943E-02   0.000000000000E+00  -5.884314936386E-02   8.090114413613E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.979008113379E-02  -1.133009680242E-02   0.000000000000E+00   7.211810334538E-02  -1.235528338463E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.641613261484E-02   1.348515654234E-02   0.000000000000E+00  -5.762948001304E-02   7.815546646933E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.903750911264E-02  -1.107809113002E-02   0.000000000000E+00   7.070290379618E-02  -1.196890053503E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.520264713051E-02   1.315613976585E-02   0.000000000000E+00  -5.643848928894E-02   7.549603342135E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.829214715818E-02  -1.083126418059E-02   0.000000000000E+00   6.931228892245E-02  -1.159368496792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.400713665589E-02   1.283481935613E-02   0.000000000000E+00  -5.526982840900E-02   7.292046972494E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.755404368171E-02  -1.058952226808E-02   0.000000000000E+00   6.794592281865E-02  -1.122935050226E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.282946985160E-02   1.252102659392E-02   0.000000000000E+00  -5.412315148507E-02   7.042645379312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.682324259434E-02  -1.035277287370E-02   0.000000000000E+00   6.660347139439E-02  -1.087561707774E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.166951139829E-02   1.221459607236E-02   0.000000000000E+00  -5.299811559092E-02   6.801171686981E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.609978399015E-02  -1.012092481252E-02   0.000000000000E+00   6.528460256507E-02  -1.053221096523E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.052712222665E-02   1.191536564514E-02   0.000000000000E+00  -5.189438082542E-02   6.567404218251E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.538370441160E-02  -9.893888107708E-03   0.000000000000E+00   6.398898665466E-02  -1.019886432026E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.940215974048E-02   1.162317637508E-02   0.000000000000E+00  -5.081161037122E-02   6.341126409676E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.467503588062E-02  -9.671574340854E-03   0.000000000000E+00   6.271629586611E-02  -9.875315126974E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.829447803337E-02   1.133787248294E-02   0.000000000000E+00  -4.974947054949E-02   6.122126727340E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.397380565997E-02  -9.453896149262E-03   0.000000000000E+00   6.146620415216E-02  -9.561307002763E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.720392809879E-02   1.105930129669E-02   0.000000000000E+00  -4.870763087042E-02   5.910198582886E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.328003763838E-02  -9.240767772636E-03   0.000000000000E+00   6.023838805809E-02  -9.256589244474E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.613035803393E-02   1.078731320121E-02   0.000000000000E+00  -4.768576407992E-02   5.705140249889E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.259375358254E-02  -9.032104606422E-03   0.000000000000E+00   5.903252692839E-02  -8.960917214637E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.507361323716E-02   1.052176158825E-02   0.000000000000E+00  -4.668354620257E-02   5.506754780625E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.191497160709E-02  -8.827823247106E-03   0.000000000000E+00   5.784830260927E-02  -8.674051227837E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.403353659951E-02   1.026250280696E-02   0.000000000000E+00  -4.570065658084E-02   5.314849923286E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.124370422792E-02  -8.627841659427E-03   0.000000000000E+00   5.668539846882E-02  -8.395757328366E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.300996869000E-02   1.000939611480E-02   0.000000000000E+00  -4.473677791093E-02   5.129238039634E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.057995966537E-02  -8.432079086431E-03   0.000000000000E+00   5.554350019195E-02  -8.125805975836E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.200274793514E-02   9.762303628832E-03   0.000000000000E+00  -4.379159627507E-02   4.949736023194E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.992374561849E-02  -8.240456031936E-03   0.000000000000E+00   5.442229700798E-02  -7.863973743552E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.101171079262E-02   9.521090277567E-03   0.000000000000E+00  -4.286480117067E-02   4.776165217956E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.927506929495E-02  -8.052894147362E-03   0.000000000000E+00   5.332148167130E-02  -7.610042700903E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.003669191930E-02   9.285623753207E-03   0.000000000000E+00  -4.195608553626E-02   4.608351337676E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.863393199249E-02  -7.869316199997E-03   0.000000000000E+00   5.224074863397E-02  -7.363799282153E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.907752433365E-02   9.055774464391E-03   0.000000000000E+00  -4.106514577440E-02   4.446124385754E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.800032681636E-02  -7.689646457976E-03   0.000000000000E+00   5.117979316905E-02  -7.125034261325E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.813403957274E-02   8.831415489406E-03   0.000000000000E+00  -4.019168177171E-02   4.289318575761E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.737424548879E-02  -7.513810212230E-03   0.000000000000E+00   5.013831380015E-02  -6.893543487282E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.720606784386E-02   8.612422529903E-03   0.000000000000E+00  -3.933539691596E-02   4.137772252610E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.675568528389E-02  -7.341733876435E-03   0.000000000000E+00   4.911601478364E-02  -6.669128695799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.629343817095E-02   8.398673865095E-03   0.000000000000E+00  -3.849599811064E-02   3.991327814418E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.614464269246E-02  -7.173345236851E-03   0.000000000000E+00   4.811260404699E-02  -6.451596168817E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.539597853586E-02   8.190050306475E-03   0.000000000000E+00  -3.767319578674E-02   3.849831635073E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.554110052471E-02  -7.008572971161E-03   0.000000000000E+00   4.712778833865E-02  -6.240755833944E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.451351601466E-02   7.986435153032E-03   0.000000000000E+00  -3.686670391214E-02   3.713133987528E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.494503075842E-02  -6.847347135321E-03   0.000000000000E+00   4.616127433174E-02  -6.036420790525E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.364587690898E-02   7.787714146979E-03   0.000000000000E+00  -3.607623999855E-02   3.581088967835E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.435641409635E-02  -6.689598920853E-03   0.000000000000E+00   4.521277540249E-02  -5.838410204394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.279288687263E-02   7.593775430017E-03   0.000000000000E+00  -3.530152510615E-02   3.453554419969E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.377524647027E-02  -6.535260300084E-03   0.000000000000E+00   4.428201419463E-02  -5.646549305425E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.195437103352E-02   7.404509500101E-03   0.000000000000E+00  -3.454228384602E-02   3.330391861426E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.320151506399E-02  -6.384264840079E-03   0.000000000000E+00   4.336871411453E-02  -5.460667101896E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.113015411093E-02   7.219809168750E-03   0.000000000000E+00  -3.379824438043E-02   3.211466409620E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.263517710524E-02  -6.236547195784E-03   0.000000000000E+00   4.247259184350E-02  -5.280593160492E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.032006052843E-02   7.039569518882E-03   0.000000000000E+00  -3.306913842111E-02   3.096646709110E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.207618121871E-02  -6.092042705476E-03   0.000000000000E+00   4.159336460036E-02  -5.106160800994E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.952391452238E-02   6.863687863179E-03   0.000000000000E+00  -3.235470122555E-02   2.985804859656E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.152450876464E-02  -5.950687743267E-03   0.000000000000E+00   4.073076416596E-02  -4.937211135741E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.874154024615E-02   6.692063702990E-03   0.000000000000E+00  -3.165467159145E-02   2.878816345113E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.098016741113E-02  -5.812419860962E-03   0.000000000000E+00   3.988453628186E-02  -4.773592402265E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.797276187024E-02   6.524598687773E-03   0.000000000000E+00  -3.096879184939E-02   2.775559963206E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.044313000584E-02  -5.677178022041E-03   0.000000000000E+00   3.905441775981E-02  -4.615152789560E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.721740367830E-02   6.361196575068E-03   0.000000000000E+00  -3.029680785377E-02   2.675917756148E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.991331210875E-02  -5.544902135625E-03   0.000000000000E+00   3.824012929455E-02  -4.461738208526E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.647529015924E-02   6.201763191021E-03   0.000000000000E+00  -2.963846897216E-02   2.579774942149E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.939064137628E-02  -5.415532399989E-03   0.000000000000E+00   3.744139896951E-02  -4.313199935204E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.574624609543E-02   6.046206391431E-03   0.000000000000E+00  -2.899352807305E-02   2.487019847819E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.887512456943E-02  -5.289010635209E-03   0.000000000000E+00   3.665798591463E-02  -4.169401862666E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.503009664726E-02   5.894436023354E-03   0.000000000000E+00  -2.836174151217E-02   2.397543841452E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.836679108665E-02  -5.165280397195E-03   0.000000000000E+00   3.588966101483E-02  -4.030213778142E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.432666743389E-02   5.746363887235E-03   0.000000000000E+00  -2.774286911734E-02   2.311241267223E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.786557808130E-02  -5.044284979962E-03   0.000000000000E+00   3.513616706463E-02  -3.895498732109E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.363578461059E-02   5.601903699581E-03   0.000000000000E+00  -2.713667417205E-02   2.228009380285E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.737134394269E-02  -4.925968718285E-03   0.000000000000E+00   3.439722326489E-02  -3.765115451495E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.295727494252E-02   5.460971056172E-03   0.000000000000E+00  -2.654292339770E-02   2.147748282785E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688401706217E-02  -4.810277586787E-03   0.000000000000E+00   3.367257606394E-02  -3.638933783111E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.229096587518E-02   5.323483395815E-03   0.000000000000E+00  -2.596138693468E-02   2.070360860794E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.640365390536E-02  -4.697158472326E-03   0.000000000000E+00   3.296201874802E-02  -3.516840395653E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.163668560157E-02   5.189359964619E-03   0.000000000000E+00  -2.539183832228E-02   1.995752722155E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.593029197197E-02  -4.586558748650E-03   0.000000000000E+00   3.226534182518E-02  -3.398722857470E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.099426312616E-02   5.058521780818E-03   0.000000000000E+00  -2.483405447749E-02   1.923832135259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.546381062786E-02  -4.478426621914E-03   0.000000000000E+00   3.158228646159E-02  -3.284455227910E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036352832578E-02   4.930891600109E-03   0.000000000000E+00  -2.428781567281E-02   1.854509968730E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.500402690203E-02  -4.372711370120E-03   0.000000000000E+00   3.091257595725E-02  -3.173909214796E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.974431200747E-02   4.806393881542E-03   0.000000000000E+00  -2.375290551310E-02   1.787699632064E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.455089426437E-02  -4.269363707094E-03   0.000000000000E+00   3.025598223087E-02  -3.066973603922E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913644596344E-02   4.684954753909E-03   0.000000000000E+00  -2.322911091143E-02   1.723317017161E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.410450116080E-02  -4.168335076758E-03   0.000000000000E+00   2.961232534965E-02  -2.963553710556E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853976302313E-02   4.566501982677E-03   0.000000000000E+00  -2.271622206421E-02   1.661280440804E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.366486792531E-02  -4.069577242141E-03   0.000000000000E+00   2.898140659381E-02  -2.863550527817E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.795409710261E-02   4.450964937426E-03   0.000000000000E+00  -2.221403242533E-02   1.601510588053E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.323184608289E-02  -3.973042815442E-03   0.000000000000E+00   2.836297542260E-02  -2.766850895090E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.737928325121E-02   4.338274559821E-03   0.000000000000E+00  -2.172233867971E-02   1.543930456561E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280525493900E-02  -3.878685397778E-03   0.000000000000E+00   2.775677339476E-02  -2.673341552616E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.681515769560E-02   4.228363332080E-03   0.000000000000E+00  -2.124094071602E-02   1.488465301819E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.238504183277E-02  -3.786459778259E-03   0.000000000000E+00   2.716258569279E-02  -2.582925884887E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.626155788135E-02   4.121165245962E-03   0.000000000000E+00  -2.076964159880E-02   1.435042583300E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.197126057973E-02  -3.696322853994E-03   0.000000000000E+00   2.658023709976E-02  -2.495519546178E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571832251206E-02   4.016615772262E-03   0.000000000000E+00  -2.030824753993E-02   1.383591911546E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.156393444464E-02  -3.608229229414E-03   0.000000000000E+00   2.600954553395E-02  -2.411036754902E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518529158611E-02   3.914651830799E-03   0.000000000000E+00  -1.985656786949E-02   1.334044996132E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.116298309756E-02  -3.522135499839E-03   0.000000000000E+00   2.545029921198E-02  -2.329384625746E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.466230643114E-02   3.815211760911E-03   0.000000000000E+00  -1.941441500620E-02   1.286335594562E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076824680377E-02  -3.438001138789E-03   0.000000000000E+00   2.490226316530E-02  -2.250466020816E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.414920973627E-02   3.718235292442E-03   0.000000000000E+00  -1.898160442722E-02   1.240399462059E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037956543919E-02  -3.355783423194E-03   0.000000000000E+00   2.436520246842E-02  -2.174186802876E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364584558227E-02   3.623663517216E-03   0.000000000000E+00  -1.855795463759E-02   1.196174302241E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999689415115E-02  -3.275442388826E-03   0.000000000000E+00   2.383892476572E-02  -2.100465742648E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.315205946953E-02   3.531438860996E-03   0.000000000000E+00  -1.814328713923E-02   1.153599718705E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.962033787666E-02  -3.196938598856E-03   0.000000000000E+00   2.332329060117E-02  -2.029236694852E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.266769834416E-02   3.441505055925E-03   0.000000000000E+00  -1.773742639957E-02   1.112617167487E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.924998629759E-02  -3.120233208471E-03   0.000000000000E+00   2.281815811354E-02  -1.960434062255E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219261062204E-02   3.353807113443E-03   0.000000000000E+00  -1.734019981977E-02   1.073169910396E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.888567732865E-02  -3.045286315656E-03   0.000000000000E+00   2.232330439973E-02  -1.893972312152E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.172664621105E-02   3.268291297672E-03   0.000000000000E+00  -1.695143770275E-02   1.035202969229E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.852704652507E-02  -2.972060746577E-03   0.000000000000E+00   2.183844621826E-02  -1.829750979672E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.126965653151E-02   3.184905099271E-03   0.000000000000E+00  -1.657097322081E-02   9.986630808516E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.817392216044E-02  -2.900519743709E-03   0.000000000000E+00   2.136336587986E-02  -1.767688697367E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.082149453479E-02   3.103597209745E-03   0.000000000000E+00  -1.619864238309E-02   9.634986531249E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.782654990651E-02  -2.830628158006E-03   0.000000000000E+00   2.089798253060E-02  -1.707742236094E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.038201472037E-02   3.024317496222E-03   0.000000000000E+00  -1.583428400278E-02   9.296597217003E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.748523371816E-02  -2.762350548807E-03   0.000000000000E+00   2.044223427912E-02  -1.649874384089E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995107315114E-02   2.947016976664E-03   0.000000000000E+00  -1.547773966415E-02   8.970979076346E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.714980443382E-02  -2.695650830823E-03   0.000000000000E+00   1.999591048879E-02  -1.594009491601E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.952852746723E-02   2.871647795539E-03   0.000000000000E+00  -1.512885368943E-02   8.657663758625E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.681968813141E-02  -2.630493911116E-03   0.000000000000E+00   1.955867725416E-02  -1.540040290704E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.911423689827E-02   2.798163199926E-03   0.000000000000E+00  -1.478747310550E-02   8.356197944828E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.649457514622E-02  -2.566847872151E-03   0.000000000000E+00   1.913028988979E-02  -1.487884094656E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.870806227425E-02   2.726517516052E-03   0.000000000000E+00  -1.445344761056E-02   8.066142948606E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.617480522623E-02  -2.504679636936E-03   0.000000000000E+00   1.871070821114E-02  -1.437514152782E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.830986603492E-02   2.656666126268E-03   0.000000000000E+00  -1.412662954065E-02   7.787074325479E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.586086521247E-02  -2.443958392338E-03   0.000000000000E+00   1.829993834598E-02  -1.388916440318E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.791951223790E-02   2.588565446441E-03   0.000000000000E+00  -1.380687383614E-02   7.518581489928E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.555263519743E-02  -2.384651237528E-03   0.000000000000E+00   1.789779799988E-02  -1.342028780142E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.753686656549E-02   2.522172903767E-03   0.000000000000E+00  -1.349403800816E-02   7.260267340505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.524945236706E-02  -2.326726235932E-03   0.000000000000E+00   1.750394210953E-02  -1.296746868190E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.716179633019E-02   2.457446915003E-03   0.000000000000E+00  -1.318798210505E-02   7.011747892711E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495087872906E-02  -2.270152693307E-03   0.000000000000E+00   1.711810044673E-02  -1.252987405869E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679417047908E-02   2.394346865095E-03   0.000000000000E+00  -1.288856867879E-02   6.772651919566E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.465718569740E-02  -2.214902522161E-03   0.000000000000E+00   1.674022338401E-02  -1.210725201444E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.643385959700E-02   2.332833086223E-03   0.000000000000E+00  -1.259566275143E-02   6.542620599856E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.436892926887E-02  -2.160947504227E-03   0.000000000000E+00   1.637034729977E-02  -1.169958169588E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608073590872E-02   2.272866837234E-03   0.000000000000E+00  -1.230913178167E-02   6.321307173946E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.408612353073E-02  -2.108258844903E-03   0.000000000000E+00   1.600834386856E-02  -1.130642720563E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573467327995E-02   2.214410283464E-03   0.000000000000E+00  -1.202884563133E-02   6.108376606903E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.380820541489E-02  -2.056806776459E-03   0.000000000000E+00   1.565391279399E-02  -1.092692088461E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.539554721740E-02   2.157426476961E-03   0.000000000000E+00  -1.175467653209E-02   5.903505259090E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.353470749591E-02  -2.006562421147E-03   0.000000000000E+00   1.530678827220E-02  -1.056029180231E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.506323486786E-02   2.101879337071E-03   0.000000000000E+00  -1.148649905216E-02   5.706380563941E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.326566157345E-02  -1.957501203572E-03   0.000000000000E+00   1.496685943367E-02  -1.020616740091E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.473761501637E-02   2.047733631407E-03   0.000000000000E+00  -1.122419006320E-02   5.516700712853E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300147564932E-02  -1.909597980969E-03   0.000000000000E+00   1.463412764030E-02  -9.864469044026E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.441856808348E-02   1.994954957192E-03   0.000000000000E+00  -1.096762870724E-02   5.334174347143E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.274233087559E-02  -1.862825899854E-03   0.000000000000E+00   1.430852496428E-02  -9.534952269664E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.410597612168E-02   1.943509722961E-03   0.000000000000E+00  -1.071669636386E-02   5.158520256966E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248790868521E-02  -1.817160369119E-03   0.000000000000E+00   1.398983901847E-02  -9.217017604251E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379972281103E-02   1.893365130620E-03   0.000000000000E+00  -1.047127661746E-02   4.989467087008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223789199659E-02  -1.772574784433E-03   0.000000000000E+00   1.367786052836E-02  -8.910081846375E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.349969345399E-02   1.844489157864E-03   0.000000000000E+00  -1.023125522467E-02   4.826753048963E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.199211818714E-02  -1.729044328348E-03   0.000000000000E+00   1.337243046139E-02  -8.613686270671E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320577496955E-02   1.796850540937E-03   0.000000000000E+00  -9.996520082007E-03   4.670125640580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.175056903318E-02  -1.686546422473E-03   0.000000000000E+00   1.307343351080E-02  -8.327494044423E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.291785588668E-02   1.750418757746E-03   0.000000000000E+00  -9.766961193717E-03   4.519341371383E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151346188301E-02  -1.645059115439E-03   0.000000000000E+00   1.278082453960E-02  -8.051344018012E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263582633704E-02   1.705164011295E-03   0.000000000000E+00  -9.542470639758E-03   4.374165494617E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128078964482E-02  -1.604559794872E-03   0.000000000000E+00   1.249449363797E-02  -7.784923036847E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.235957804714E-02   1.661057213464E-03   0.000000000000E+00  -9.322942544038E-03   4.234371745623E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.105246175655E-02  -1.565025314289E-03   0.000000000000E+00   1.221430842932E-02  -7.527873397802E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208900432986E-02   1.618069969116E-03   0.000000000000E+00  -9.108273042906E-03   4.099742086521E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082843517087E-02  -1.526432417017E-03   0.000000000000E+00   1.194015383904E-02  -7.279876122516E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.182400007541E-02   1.576174560512E-03   0.000000000000E+00  -8.898360253799E-03   3.970066456812E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060827102903E-02  -1.488759114727E-03   0.000000000000E+00   1.167180291862E-02  -7.040352065288E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.156446174176E-02   1.535343932053E-03   0.000000000000E+00  -8.693104244198E-03   3.845142530164E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.039180711263E-02  -1.451986239078E-03   0.000000000000E+00   1.140911050648E-02  -6.808929858757E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.131028734455E-02   1.495551675339E-03   0.000000000000E+00  -8.492407000806E-03   3.724775477085E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017930828619E-02  -1.416094250146E-03   0.000000000000E+00   1.115205589456E-02  -6.585532673379E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106137644655E-02   1.456772014513E-03   0.000000000000E+00  -8.296172398961E-03   3.608777733330E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.970898848497E-03  -1.381063753000E-03   0.000000000000E+00   1.090057836562E-02  -6.369996788337E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.081763014662E-02   1.418979791925E-03   0.000000000000E+00  -8.104306172351E-03   3.496968774083E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.766782760576E-03  -1.346872985132E-03   0.000000000000E+00   1.065464078244E-02  -6.162213231512E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057895106828E-02   1.382150454090E-03   0.000000000000E+00  -7.916715882978E-03   3.389174893815E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.566642063563E-03  -1.313501936432E-03   0.000000000000E+00   1.041406077590E-02  -5.961739009680E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034524334786E-02   1.346260037916E-03   0.000000000000E+00  -7.733310891376E-03   3.285228991467E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.369713744928E-03  -1.280931158243E-03   0.000000000000E+00   1.017853289071E-02  -5.767856886474E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011641262233E-02   1.311285157255E-03   0.000000000000E+00  -7.554002327181E-03   3.184970361316E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.176028960842E-03  -1.249144177696E-03   0.000000000000E+00   9.947978762549E-03  -5.580379618947E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.892366016672E-03   1.277202989692E-03   0.000000000000E+00  -7.378703059889E-03   3.088244488874E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.986012919782E-03  -1.218124501659E-03   0.000000000000E+00   9.722432215141E-03  -5.399372731230E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.673012131037E-03   1.243991263647E-03   0.000000000000E+00  -7.207327669996E-03   2.994902852251E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.799991110420E-03  -1.187854523945E-03   0.000000000000E+00   9.501897948868E-03  -5.224839404406E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.458261027506E-03   1.211628245721E-03   0.000000000000E+00  -7.039792420366E-03   2.904802728421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.618065659708E-03  -1.158314253235E-03   0.000000000000E+00   9.286318326806E-03  -5.056645562195E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.248024216647E-03   1.180092728331E-03   0.000000000000E+00  -6.876015227956E-03   2.817807004728E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.439505709118E-03  -1.129487143382E-03   0.000000000000E+00   9.075408984982E-03  -4.894151408623E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.042214643732E-03   1.149364017582E-03   0.000000000000E+00  -6.715915635792E-03   2.733783995115E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.263637127892E-03  -1.101355067290E-03   0.000000000000E+00   8.868902360299E-03  -4.736769519899E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.840746674773E-03   1.119421921417E-03   0.000000000000E+00  -6.559414785292E-03   2.652607261339E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.090708579203E-03  -1.073904376676E-03   0.000000000000E+00   8.666790600203E-03  -4.584487924099E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.643536082296E-03   1.090246738012E-03   0.000000000000E+00  -6.406435388881E-03   2.574155438834E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.921296441938E-03  -1.047121465522E-03   0.000000000000E+00   8.469156760766E-03  -4.437485592112E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.450500030928E-03   1.061819244409E-03   0.000000000000E+00  -6.256901702913E-03   2.498312067259E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.755771226876E-03  -1.020989368955E-03   0.000000000000E+00   8.276024138804E-03  -4.295817589167E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.261557062791E-03   1.034120685412E-03   0.000000000000E+00  -6.110739500930E-03   2.424965425572E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.593850832782E-03  -9.954911677987E-04   0.000000000000E+00   8.087238580078E-03  -4.159160916585E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.076627082731E-03   1.007132762702E-03   0.000000000000E+00  -5.967876047220E-03   2.354008371620E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.434754523533E-03  -9.706110296784E-04   0.000000000000E+00   7.902514516809E-03  -4.026912081271E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.895631343374E-03   9.808376241981E-04   0.000000000000E+00  -5.828240070692E-03   2.285338185976E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.278057974173E-03  -9.463351812836E-04   0.000000000000E+00   7.721667020382E-03  -3.898691970579E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.718492430091E-03   9.552178536457E-04   0.000000000000E+00  -5.691761739094E-03   2.218856420236E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.124041159564E-03  -9.226514331135E-04   0.000000000000E+00   7.544703393702E-03  -3.774530624944E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.545134245784E-03   9.302564604278E-04   0.000000000000E+00  -5.558372633521E-03   2.154468749336E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.973408947985E-03  -8.995468261672E-04   0.000000000000E+00   7.371745934024E-03  -3.654690764915E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.375481995604E-03   9.059368696001E-04   0.000000000000E+00  -5.428005723271E-03   2.092084828046E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.826408655839E-03  -8.770068167129E-04   0.000000000000E+00   7.202791411236E-03  -3.539177728988E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.209462171572E-03   8.822429121421E-04   0.000000000000E+00  -5.300595341013E-03   2.031618151514E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.682444285777E-03  -8.550164691253E-04   0.000000000000E+00   7.037611541206E-03  -3.427537738515E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.047002537104E-03   8.591588154267E-04   0.000000000000E+00  -5.176077158287E-03   1.972985919679E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.540952377495E-03  -8.335623720438E-04   0.000000000000E+00   6.875991171112E-03  -3.319350063174E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.888032111483E-03   8.366691938832E-04   0.000000000000E+00  -5.054388161306E-03   1.916108905539E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.401717963902E-03  -8.126324485546E-04   0.000000000000E+00   6.717811712513E-03  -3.214390095725E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.732481154287E-03   8.147590398870E-04   0.000000000000E+00  -4.935466627121E-03   1.860911327222E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.264871596267E-03  -7.922157418667E-04   0.000000000000E+00   6.563046517095E-03  -3.112627624934E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.580281149755E-03   7.934137148345E-04   0.000000000000E+00  -4.819252100072E-03   1.807320723708E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.131186444347E-03  -7.723010315022E-04   0.000000000000E+00   6.411839927658E-03  -3.014363346493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.431364791138E-03   7.726189404156E-04   0.000000000000E+00  -4.705685368581E-03   1.755267834120E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.000801201646E-03  -7.528753721387E-04   0.000000000000E+00   6.264166578969E-03  -2.919563533777E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.285665965017E-03   7.523607900908E-04   0.000000000000E+00  -4.594708442267E-03   1.704686480604E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.873016058505E-03  -7.339260271138E-04   0.000000000000E+00   6.119782213998E-03  -2.827770218770E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.143119735649E-03   7.326256807455E-04   0.000000000000E+00  -4.486264529390E-03   1.655513454584E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.747410035007E-03  -7.154416692341E-04   0.000000000000E+00   5.978518852801E-03  -2.738681711891E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.003662329265E-03   7.134003645368E-04   0.000000000000E+00  -4.380298014589E-03   1.607688406417E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.624035759198E-03  -6.974106173365E-04   0.000000000000E+00   5.840334770975E-03  -2.652237687706E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.867231118409E-03   6.946719209162E-04   0.000000000000E+00  -4.276754436978E-03   1.561153738282E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.502721761928E-03  -6.798245409642E-04   0.000000000000E+00   5.705133357342E-03  -2.568274430177E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.733764606316E-03   6.764277488437E-04   0.000000000000E+00  -4.175580468539E-03   1.515854500380E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.384221196821E-03  -6.626730619162E-04   0.000000000000E+00   5.573054770345E-03  -2.487084876226E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.603202411269E-03   6.586555591579E-04   0.000000000000E+00  -4.076723892830E-03   1.471738290127E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.268663404787E-03  -6.459437854399E-04   0.000000000000E+00   5.444076911021E-03  -2.408642921780E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.475485251042E-03   6.413433671311E-04   0.000000000000E+00  -3.980133584023E-03   1.428755154517E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.155511458196E-03  -6.296277327775E-04   0.000000000000E+00   5.318010965211E-03  -2.332616144101E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.350554927362E-03   6.244794851906E-04   0.000000000000E+00  -3.885759486249E-03   1.386857495431E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.044188302343E-03  -6.137145049861E-04   0.000000000000E+00   5.194655937548E-03  -2.258663243201E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.228354310450E-03   6.080525157995E-04   0.000000000000E+00  -3.793552593263E-03   1.345999977882E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.935106723993E-03  -5.981931612075E-04   0.000000000000E+00   5.074067770721E-03  -2.186912444313E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.108827323578E-03   5.920513444991E-04   0.000000000000E+00  -3.703464928400E-03   1.306139441037E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.827830463540E-03  -5.830566934034E-04   0.000000000000E+00   4.956089125406E-03  -2.117098438655E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.991918927751E-03   5.764651331161E-04   0.000000000000E+00  -3.615449524869E-03   1.267234812135E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.722935317017E-03  -5.682945444635E-04   0.000000000000E+00   4.840817061947E-03  -2.049425513101E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.877575106435E-03   5.612833131181E-04   0.000000000000E+00  -3.529460406339E-03   1.229247023033E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.620546590593E-03  -5.538999555047E-04   0.000000000000E+00   4.728237309235E-03  -1.983887986490E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.765742850335E-03   5.464955791153E-04   0.000000000000E+00  -3.445452567821E-03   1.192138929375E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.520553140023E-03  -5.398611816268E-04   0.000000000000E+00   4.618274262745E-03  -1.920372095920E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.656370142333E-03   5.320918825273E-04   0.000000000000E+00  -3.363381956872E-03   1.155875232435E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.422144741822E-03  -5.261704764333E-04   0.000000000000E+00   4.510678153904E-03  -1.858466650450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.549405942449E-03   5.180624253768E-04   0.000000000000E+00  -3.283205455091E-03   1.120422403363E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.325736829163E-03  -5.128197644639E-04   0.000000000000E+00   4.405509612281E-03  -1.798308580391E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.444800172932E-03   5.043976542365E-04   0.000000000000E+00  -3.204880859904E-03   1.085748609981E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.231161174907E-03  -4.998006046361E-04   0.000000000000E+00   4.302684660564E-03  -1.739774158333E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.342503703452E-03   4.910882543090E-04   0.000000000000E+00  -3.128366866658E-03   1.051823645869E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138493107787E-03  -4.871051311749E-04   0.000000000000E+00   4.202179184433E-03  -1.682849100588E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.242468336392E-03   4.781251436504E-04   0.000000000000E+00  -3.053623051005E-03   1.018618861880E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.047871897932E-03  -4.747259045366E-04   0.000000000000E+00   4.103986249454E-03  -1.627547838671E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.144646792257E-03   4.654994675197E-04   0.000000000000E+00  -2.980609851566E-03   9.861070998327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.959467656901E-03  -4.626558133678E-04   0.000000000000E+00   4.008108714628E-03  -1.573893597692E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.048992695175E-03   4.532025928574E-04   0.000000000000E+00  -2.909288552893E-03   9.542626284561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.872812069803E-03  -4.508854981134E-04   0.000000000000E+00   3.914387979246E-03  -1.521649796641E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.955460558570E-03   4.412261029063E-04   0.000000000000E+00  -2.839621268714E-03   9.230610815174E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.787609036687E-03  -4.394088784996E-04   0.000000000000E+00   3.822714035256E-03  -1.470661048380E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.864005770894E-03   4.295617919378E-04   0.000000000000E+00  -2.771570925462E-03   8.924793979407E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.704375403085E-03  -4.282187359862E-04   0.000000000000E+00   3.733174921752E-03  -1.421101621727E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.774584581537E-03   4.182016601149E-04   0.000000000000E+00  -2.705101246069E-03   8.624957641068E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.622685790289E-03  -4.173081302054E-04   0.000000000000E+00   3.645630788199E-03  -1.372762723288E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.687154086813E-03   4.071379084644E-04   0.000000000000E+00  -2.640176734050E-03   8.330895579796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.542752124697E-03  -4.066689309418E-04   0.000000000000E+00   3.560093993955E-03  -1.325696371593E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.601672216149E-03   3.963629339807E-04   0.000000000000E+00  -2.576762657861E-03   8.042412953182E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.464560987761E-03  -3.962972128881E-04   0.000000000000E+00   3.476529306767E-03  -1.279863668216E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.518097718333E-03   3.858693248279E-04   0.000000000000E+00  -2.514825035522E-03   7.759325776511E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.388207142184E-03  -3.861848774721E-04   0.000000000000E+00   3.394921902793E-03  -1.235269317935E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.436390147951E-03   3.756498556607E-04   0.000000000000E+00  -2.454330619497E-03   7.481460421340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.313286230997E-03  -3.763253031866E-04   0.000000000000E+00   3.315139683713E-03  -1.191727666854E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.356509851942E-03   3.656974830637E-04   0.000000000000E+00  -2.395246881862E-03   7.208653131785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.239842227795E-03  -3.667139290760E-04   0.000000000000E+00   3.237161017112E-03  -1.149236129858E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.278417956294E-03   3.560053410818E-04   0.000000000000E+00  -2.337541999710E-03   6.940749557903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.168058229595E-03  -3.573421953101E-04   0.000000000000E+00   3.160994651137E-03  -1.107830181623E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.202076352889E-03   3.465667368672E-04   0.000000000000E+00  -2.281184840832E-03   6.677604306147E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.097745334143E-03  -3.482056878852E-04   0.000000000000E+00   3.086564847247E-03  -1.067418021965E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127447686489E-03   3.373751464253E-04   0.000000000000E+00  -2.226144949631E-03   6.419080505780E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028848714224E-03  -3.392983650564E-04   0.000000000000E+00   3.013826985877E-03  -1.027954983934E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054495341872E-03   3.284242104630E-04   0.000000000000E+00  -2.172392533320E-03   6.165049391703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.961412278659E-03  -3.306153928952E-04   0.000000000000E+00   2.942761425831E-03  -9.894346936673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983183431108E-03   3.197077303322E-04   0.000000000000E+00  -2.119898448333E-03   5.915389902138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.895570023930E-03  -3.221500725888E-04   0.000000000000E+00   2.873367449295E-03  -9.518823947699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913476780987E-03   3.112196640678E-04   0.000000000000E+00  -2.068634187005E-03   5.669988291496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.831009318616E-03  -3.138985720695E-04   0.000000000000E+00   2.805543603129E-03  -9.151700100578E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.845340920601E-03   3.029541225295E-04   0.000000000000E+00  -2.018571864485E-03   5.428737757954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.767831993261E-03  -3.058540237767E-04   0.000000000000E+00   2.739282587334E-03  -8.793114620382E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778742069077E-03   2.949053656235E-04   0.000000000000E+00  -1.969684205888E-03   5.191538085107E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706051488851E-03  -2.980121213484E-04   0.000000000000E+00   2.674561122538E-03  -8.442971951539E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713647123441E-03   2.870677986182E-04   0.000000000000E+00  -1.921944533685E-03   4.958295296675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.645572851066E-03  -2.903681596806E-04   0.000000000000E+00   2.611328628527E-03  -8.100756037066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.650023646670E-03   2.794359685527E-04   0.000000000000E+00  -1.875326755323E-03   4.728921325901E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.586335893494E-03  -2.829159089038E-04   0.000000000000E+00   2.549543891809E-03  -7.766081425912E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.587839855861E-03   2.720045607234E-04   0.000000000000E+00  -1.829805351073E-03   4.503333696225E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.528228198273E-03  -2.756517782597E-04   0.000000000000E+00   2.489154911667E-03  -7.438456354072E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527064610580E-03   2.647683952613E-04   0.000000000000E+00  -1.785355362113E-03   4.281455215732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.471545035255E-03  -2.685723253329E-04   0.000000000000E+00   2.430204447328E-03  -7.118691237154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467667401337E-03   2.577224237824E-04   0.000000000000E+00  -1.741952378815E-03   4.063213683004E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.416071322275E-03  -2.616706953913E-04   0.000000000000E+00   2.372614308342E-03  -6.805951007339E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.409618338240E-03   2.508617261296E-04   0.000000000000E+00  -1.699572529279E-03   3.848541605206E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.361791220446E-03  -2.549432835513E-04   0.000000000000E+00   2.316357904749E-03  -6.500057382899E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352888139792E-03   2.441815071861E-04   0.000000000000E+00  -1.658192468056E-03   3.637375927253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.308713970233E-03  -2.483863815802E-04   0.000000000000E+00   2.261413050355E-03  -6.200925582408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.297448121830E-03   2.376770937621E-04   0.000000000000E+00  -1.617789365094E-03   3.429657772111E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.256769623671E-03  -2.419950385760E-04   0.000000000000E+00   2.207739674273E-03  -5.908221946489E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.243270186629E-03   2.313439315650E-04   0.000000000000E+00  -1.578340894907E-03   3.225332192012E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.205903125149E-03  -2.357648154023E-04   0.000000000000E+00   2.155301752166E-03  -5.621646267525E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.190326812168E-03   2.251775822382E-04   0.000000000000E+00  -1.539825225936E-03   3.024347929718E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.155972234746E-03  -2.296927346128E-04   0.000000000000E+00   2.104045336874E-03  -5.340677051656E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.138591041520E-03   2.191737204697E-04   0.000000000000E+00  -1.502221010113E-03   2.826657190182E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.107197415778E-03  -2.237751094102E-04   0.000000000000E+00   2.053997583556E-03  -5.065907103895E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.088036472418E-03   2.133281311729E-04   0.000000000000E+00  -1.465507372638E-03   2.632215421675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.059647430984E-03  -2.180072533770E-04   0.000000000000E+00   2.005149698412E-03  -4.797444899220E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.038637246957E-03   2.076367067336E-04   0.000000000000E+00  -1.429663901935E-03   2.440981106258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.013062368317E-03  -2.123858341241E-04   0.000000000000E+00   1.957424028777E-03  -4.534405840991E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.990368041473E-03   2.020954443299E-04   0.000000000000E+00  -1.394670639832E-03   2.252915559970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967514027595E-03  -2.069070802581E-04   0.000000000000E+00   1.910815031645E-03  -4.276955213049E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.943204056526E-03   1.967004433075E-04   0.000000000000E+00  -1.360508071897E-03   2.067982740983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.922982244774E-03  -2.015670354750E-04   0.000000000000E+00   1.865297455059E-03  -4.024935856571E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.897121007072E-03   1.914479026231E-04   0.000000000000E+00  -1.327157117988E-03   1.886149066755E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879356107005E-03  -1.963620439926E-04   0.000000000000E+00   1.820826714206E-03  -3.777967569538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852095112777E-03   1.863341183558E-04   0.000000000000E+00  -1.294599122979E-03   1.707383239773E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.836574733946E-03  -1.912900573831E-04   0.000000000000E+00   1.777371161864E-03  -3.535832416263E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808103088459E-03   1.813554812680E-04   0.000000000000E+00  -1.262815847669E-03   1.531656080170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.794690182687E-03  -1.863469672499E-04   0.000000000000E+00   1.734921884680E-03  -3.298590921716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.765122134695E-03   1.765084744350E-04   0.000000000000E+00  -1.231789459874E-03   1.358940367522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753905837631E-03  -1.815298688135E-04   0.000000000000E+00   1.693504191503E-03  -3.066777551744E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.723129928569E-03   1.717896709265E-04   0.000000000000E+00  -1.201502525689E-03   1.189210688742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.714001152530E-03  -1.768351658205E-04   0.000000000000E+00   1.653051470452E-03  -2.839705656581E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682104614556E-03   1.671957315469E-04   0.000000000000E+00  -1.171938000925E-03   1.022443293900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674960511117E-03  -1.722598924341E-04   0.000000000000E+00   1.613542802138E-03  -2.617293079866E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642024795574E-03   1.627234026351E-04   0.000000000000E+00  -1.143079222730E-03   8.586159590350E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.636837944285E-03  -1.678014823880E-04   0.000000000000E+00   1.574972142959E-03  -2.399644720006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.602869524144E-03   1.583695139087E-04   0.000000000000E+00  -1.114909901355E-03   6.977078552233E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.599477539430E-03  -1.634563258852E-04   0.000000000000E+00   1.537288675221E-03  -2.186285272029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.564618293718E-03   1.541309763679E-04   0.000000000000E+00  -1.087414112106E-03   5.396994242778E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.562879417772E-03  -1.592219948134E-04   0.000000000000E+00   1.500475740014E-03  -1.977188165664E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.527251030135E-03   1.500047802526E-04   0.000000000000E+00  -1.060576287439E-03   3.845722610848E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.527062429902E-03  -1.550954313275E-04   0.000000000000E+00   1.464520382418E-03  -1.772375442910E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.490748083223E-03   1.459879930413E-04   0.000000000000E+00  -1.034381209235E-03   2.323090012581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492005271233E-03  -1.510746530240E-04   0.000000000000E+00   1.429402799368E-03  -1.571737657532E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.455090218532E-03   1.420777575078E-04   0.000000000000E+00  -1.008814001218E-03   8.289321533980E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.457895776039E-03  -1.471566597495E-04   0.000000000000E+00   1.395146411136E-03  -1.375738845332E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.420258609205E-03   1.382712898195E-04   0.000000000000E+00  -9.838601215239E-04  -6.369069215829E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.424510669393E-03  -1.433389637473E-04   0.000000000000E+00   1.361688713553E-03  -1.183765349014E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.386234827991E-03   1.345658776873E-04   0.000000000000E+00  -9.595053554390E-04  -2.074575777302E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.391871221541E-03  -1.396182900267E-04   0.000000000000E+00   1.329018435088E-03  -9.958385758187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353000839377E-03   1.309588785589E-04   0.000000000000E+00  -9.357358082662E-04  -3.484216488228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.359936271750E-03  -1.359929496292E-04   0.000000000000E+00   1.297112813887E-03  -8.118538799038E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320538991871E-03   1.274477178547E-04   0.000000000000E+00  -9.125378983477E-04  -4.865965490552E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328652362818E-03  -1.324602354236E-04   0.000000000000E+00   1.265946109581E-03  -6.316375972897E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288832010395E-03   1.240298872492E-04   0.000000000000E+00  -8.898983502296E-04  -6.219954383311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.298064692900E-03  -1.290177571866E-04   0.000000000000E+00   1.235513469139E-03  -4.552765811073E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.257862988837E-03   1.207029429990E-04   0.000000000000E+00  -8.678041879730E-04  -7.546310682642E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268135011803E-03  -1.256634824740E-04   0.000000000000E+00   1.205792923048E-03  -2.826666002594E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.227615382689E-03   1.174645043038E-04   0.000000000000E+00  -8.462427285878E-04  -8.845158535955E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238819279085E-03  -1.223953012230E-04   0.000000000000E+00   1.176762900338E-03  -1.136892520939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.198073001859E-03   1.143122517136E-04   0.000000000000E+00  -8.252015756206E-04  -1.011661938804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.210382086333E-03  -1.192114433193E-04   0.000000000000E+00   1.148464439255E-03   5.106998494791E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169220003564E-03   1.112439255742E-04   0.000000000000E+00  -8.046686128604E-04  -1.136081261028E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182423254658E-03  -1.161086780283E-04   0.000000000000E+00   1.120801136309E-03   2.125549918653E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.141040885385E-03   1.082573245113E-04   0.000000000000E+00  -7.846319981877E-04  -1.257785608737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155184007854E-03  -1.130855727634E-04   0.000000000000E+00   1.093810641056E-03   3.702295189984E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113520478419E-03   1.053503039533E-04   0.000000000000E+00  -7.650801575452E-04  -1.376786676756E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128473045167E-03  -1.101399473363E-04   0.000000000000E+00   1.067441353628E-03   5.245446701170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086643940559E-03   1.025207746870E-04   0.000000000000E+00  -7.460017790329E-04  -1.493096117727E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102358138158E-03  -1.072695288526E-04   0.000000000000E+00   1.041694071202E-03   6.753658610218E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060396749892E-03   9.976670145250E-05   0.000000000000E+00  -7.273858071321E-04  -1.606725589880E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076831776657E-03  -1.044735266365E-04   0.000000000000E+00   1.016557988414E-03   8.227129212537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034764698226E-03   9.708610157404E-05   0.000000000000E+00  -7.092214370466E-04  -1.717686801659E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.051860892861E-03  -1.017496644184E-04   0.000000000000E+00   9.920137602768E-04   9.666650038394E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.009733884717E-03   9.447704362341E-05   0.000000000000E+00  -6.914981091716E-04  -1.825991552889E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027414793207E-03  -9.909491942526E-05   0.000000000000E+00   9.680414321284E-04   1.107331855009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.852907096139E-04   9.193764611235E-05   0.000000000000E+00  -6.742055036598E-04  -1.931651773389E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003643594049E-03  -9.650869999408E-05   0.000000000000E+00   9.446634127360E-04   1.244382065654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.614218681289E-04   8.946607622718E-05   0.000000000000E+00  -6.573335351273E-04  -2.034679557713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.803480831527E-04  -9.398924200499E-05   0.000000000000E+00   9.218274022047E-04   1.378261788920E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.381143444041E-04   8.706054858606E-05   0.000000000000E+00  -6.408723474528E-04  -2.135087198256E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.576012314744E-04  -9.153445679911E-05   0.000000000000E+00   8.995376836662E-04   1.508820340456E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.153554056034E-04   8.471932403311E-05   0.000000000000E+00  -6.248123086980E-04  -2.232887214684E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.353273409217E-04  -8.914291082731E-05   0.000000000000E+00   8.777688039126E-04   1.636240595629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.931325960974E-04   8.244070845926E-05   0.000000000000E+00  -6.091440061294E-04  -2.328092381216E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.135574479170E-04  -8.681292387437E-05   0.000000000000E+00   8.565169469865E-04   1.760449651362E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.714337317622E-04   8.022305165258E-05   0.000000000000E+00  -5.938582413468E-04  -2.420715751551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.922808988035E-04  -8.454293553653E-05   0.000000000000E+00   8.357696891566E-04   1.881494221615E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.502468943893E-04   7.806474618104E-05   0.000000000000E+00  -5.789460255243E-04  -2.510770681181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.714693077967E-04  -8.233130791924E-05   0.000000000000E+00   8.155124684299E-04   1.999445777479E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.295604261958E-04   7.596422629998E-05   0.000000000000E+00  -5.643985747420E-04  -2.598270847514E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.511469537201E-04  -8.017721311716E-05   0.000000000000E+00   7.957407747004E-04   2.114266940706E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.093629244281E-04   7.391996688733E-05   0.000000000000E+00  -5.502073054232E-04  -2.683230268094E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.312784340250E-04  -7.807842088920E-05   0.000000000000E+00   7.764377130897E-04   2.226010522139E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.896432360829E-04   7.193048240519E-05   0.000000000000E+00  -5.363638298690E-04  -2.765663316610E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.118845679108E-04  -7.603413023741E-05   0.000000000000E+00   7.575995789713E-04   2.334674435616E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.703904527154E-04   6.999432589099E-05   0.000000000000E+00  -5.228599518909E-04  -2.845584736732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.929295145525E-04  -7.404203443243E-05   0.000000000000E+00   7.392082611609E-04   2.440343076451E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.515939053505E-04   6.811008796894E-05   0.000000000000E+00  -5.096876625342E-04  -2.923009654737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.743839296069E-04  -7.210162715312E-05   0.000000000000E+00   7.212513294851E-04   2.543069526374E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.332431594896E-04   6.627639588991E-05   0.000000000000E+00  -4.968391358937E-04  -2.997953589673E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.562585091561E-04  -7.021155997997E-05   0.000000000000E+00   7.037222753171E-04   2.642851543867E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.153280102131E-04   6.449191259403E-05   0.000000000000E+00  -4.843067250250E-04  -3.070432462345E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.385461723562E-04  -6.837001533156E-05   0.000000000000E+00   6.866104926925E-04   2.739702193818E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.978384773706E-04   6.275533579561E-05   0.000000000000E+00  -4.720829579337E-04  -3.140462602596E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.212214940450E-04  -6.657642636025E-05   0.000000000000E+00   6.699044533654E-04   2.833691393524E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.807648008856E-04   6.106539709636E-05   0.000000000000E+00  -4.601605336707E-04  -3.208060754840E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.043194145863E-04  -6.482884008439E-05   0.000000000000E+00   6.536018920935E-04   2.924768772882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.640974361099E-04   5.942086111347E-05   0.000000000000E+00  -4.485323184880E-04  -3.273244082720E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.877872294618E-04  -6.312671700704E-05   0.000000000000E+00   6.376858180847E-04   3.013027723306E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.478270493105E-04   5.782052463554E-05   0.000000000000E+00  -4.371913420971E-04  -3.336030171783E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.716453122035E-04  -6.146866761331E-05   0.000000000000E+00   6.221523155872E-04   3.098452793945E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.319445132153E-04   5.626321579601E-05   0.000000000000E+00  -4.261307940006E-04  -3.396437031522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.558601291237E-04  -5.985352300412E-05   0.000000000000E+00   6.069873910849E-04   3.181121715802E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.164409026615E-04   5.474779327217E-05   0.000000000000E+00  -4.153440199070E-04  -3.454483095523E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.404512976439E-04  -5.828023541415E-05   0.000000000000E+00   5.921882078262E-04   3.260998212154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.013074903161E-04   5.327314549791E-05   0.000000000000E+00  -4.048245182192E-04  -3.510187221231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.253778404214E-04  -5.674746404373E-05   0.000000000000E+00   5.777388548891E-04   3.338176371256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.865357424918E-04   5.183818990209E-05   0.000000000000E+00  -3.945659366066E-04  -3.563568688019E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.106509298702E-04  -5.525470516136E-05   0.000000000000E+00   5.636362081564E-04   3.412661313377E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.721173150397E-04   5.044187216321E-05   0.000000000000E+00  -3.845620686487E-04  -3.614647194696E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.962573733680E-04  -5.380076656660E-05   0.000000000000E+00   5.498698370131E-04   3.484454333108E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.580440493186E-04   4.908316548316E-05   0.000000000000E+00  -3.748068505492E-04  -3.663442855776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.822092203145E-04  -5.238449379394E-05   0.000000000000E+00   5.364365322817E-04   3.553589741935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.443079682513E-04   4.776106988136E-05   0.000000000000E+00  -3.652943579305E-04  -3.709976197111E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.684720914765E-04  -5.100499873767E-05   0.000000000000E+00   5.233221652132E-04   3.620106579868E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.309012724611E-04   4.647461150378E-05   0.000000000000E+00  -3.560188026901E-04  -3.754268150468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.550439440197E-04  -4.966114960152E-05   0.000000000000E+00   5.105208009163E-04   3.684039283849E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.178163364703E-04   4.522284195168E-05   0.000000000000E+00  -3.469745299314E-04  -3.796340047552E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.419349369459E-04  -4.835206946806E-05   0.000000000000E+00   4.980280477062E-04   3.745387994272E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.050457049878E-04   4.400483762558E-05   0.000000000000E+00  -3.381560149599E-04  -3.836213613148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.291271129391E-04  -4.707771554054E-05   0.000000000000E+00   4.858362861657E-04   3.804185261191E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.925820892774E-04   4.281969908981E-05   0.000000000000E+00  -3.295578603529E-04  -3.873910957680E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.166149047682E-04  -4.583601726122E-05   0.000000000000E+00   4.739364661156E-04   3.860456294480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.804183635694E-04   4.166655044628E-05   0.000000000000E+00  -3.211747930751E-04  -3.909454569193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.043832429606E-04  -4.462597764750E-05   0.000000000000E+00   4.623190680728E-04   3.914261445610E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.685475615795E-04   4.054453873148E-05   0.000000000000E+00  -3.130016616838E-04  -3.942867304582E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.924372577965E-04  -4.344839794366E-05   0.000000000000E+00   4.509835419322E-04   3.965583630900E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.569628730773E-04   3.945283332398E-05   0.000000000000E+00  -3.050334335760E-04  -3.974172380532E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.807686628855E-04  -4.230155067250E-05   0.000000000000E+00   4.399205846857E-04   4.014467436437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.456576405221E-04   3.839062536801E-05   0.000000000000E+00  -2.972651923036E-04  -4.003393363808E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.693646564021E-04  -4.118393425955E-05   0.000000000000E+00   4.291210488096E-04   4.060943964328E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.346253557869E-04   3.735712721422E-05   0.000000000000E+00  -2.896921349530E-04  -4.030554161131E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.582262797924E-04  -4.009585138678E-05   0.000000000000E+00   4.185833304520E-04   4.105028243373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.238596569197E-04   3.635157187072E-05   0.000000000000E+00  -2.823095695712E-04  -4.055679008716E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.473442957526E-04  -3.903583260201E-05   0.000000000000E+00   4.082978784369E-04   4.146764021834E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.133543249988E-04   3.537321247096E-05   0.000000000000E+00  -2.751129126617E-04  -4.078792461332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.367019894121E-04  -3.800331725232E-05   0.000000000000E+00   3.982568403603E-04   4.186180904613E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.031032810307E-04   3.442132175304E-05   0.000000000000E+00  -2.680976867272E-04  -4.099919381155E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.263263175668E-04  -3.699832529881E-05   0.000000000000E+00   3.884631714250E-04   4.223249162655E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.931005829270E-04   3.349519155528E-05   0.000000000000E+00  -2.612595178714E-04  -4.119084926224E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161902949604E-04  -3.601919330323E-05   0.000000000000E+00   3.789047422319E-04   4.258053487418E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.833404225325E-04   3.259413232184E-05   0.000000000000E+00  -2.545941334547E-04  -4.136314538678E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.062809765253E-04  -3.506525008766E-05   0.000000000000E+00   3.695738090421E-04   4.290611780900E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.738171227169E-04   3.171747262096E-05   0.000000000000E+00  -2.480973597962E-04  -4.151633932742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.966020780008E-04  -3.413682650113E-05   0.000000000000E+00   3.604691227654E-04   4.320960394253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.645251345330E-04   3.086455867825E-05   0.000000000000E+00  -2.417651199371E-04  -4.165069082525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.871470438535E-04  -3.323249877055E-05   0.000000000000E+00   3.515836848090E-04   4.349105365404E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.554590344220E-04   3.003475391829E-05   0.000000000000E+00  -2.355934314451E-04  -4.176646209661E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.779115345986E-04  -3.235114452774E-05   0.000000000000E+00   3.429108991384E-04   4.375087032215E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.466135214894E-04   2.922743852142E-05   0.000000000000E+00  -2.295784042735E-04  -4.186391770697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.688922111697E-04  -3.149386645512E-05   0.000000000000E+00   3.344503288592E-04   4.398911474319E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.379834148220E-04   2.844200898885E-05   0.000000000000E+00  -2.237162386637E-04  -4.194332444563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.600817367899E-04  -3.065828588651E-05   0.000000000000E+00   3.261918638723E-04   4.420643186462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.295636508759E-04   2.767787772049E-05   0.000000000000E+00  -2.180032230981E-04  -4.200495119682E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.514766384163E-04  -2.984518116709E-05   0.000000000000E+00   3.181343025229E-04   4.440271481739E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.213492809099E-04   2.693447260342E-05   0.000000000000E+00  -2.124357323006E-04  -4.204906881246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.430671850180E-04  -2.905277823168E-05   0.000000000000E+00   3.102695354681E-04   4.457860928944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.133354684703E-04   2.621123661011E-05   0.000000000000E+00  -2.070102252741E-04  -4.207594998296E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.348644083306E-04  -2.828124992638E-05   0.000000000000E+00   3.025975490621E-04   4.473404866320E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.055174869405E-04   2.550762740842E-05   0.000000000000E+00  -2.017232433919E-04  -4.208586910834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.268454927529E-04  -2.752998123094E-05   0.000000000000E+00   2.951092332789E-04   4.486958289586E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.978907171261E-04   2.482311698017E-05   0.000000000000E+00  -1.965714085259E-04  -4.207910216880E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.190135429640E-04  -2.679840796092E-05   0.000000000000E+00   2.878021629796E-04   4.498547802275E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904506448985E-04   2.415719124897E-05   0.000000000000E+00  -1.915514212156E-04  -4.205592659599E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.113652473370E-04  -2.608600027172E-05   0.000000000000E+00   2.806719660465E-04   4.508187280655E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.831928588907E-04   2.350934972033E-05   0.000000000000E+00  -1.866600588848E-04  -4.201662114352E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.038956417670E-04  -2.539214827137E-05   0.000000000000E+00   2.737144351041E-04   4.515913274015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761130482373E-04   2.287910512776E-05   0.000000000000E+00  -1.818941740932E-04  -4.196146575925E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.966011797339E-04  -2.471685355249E-05   0.000000000000E+00   2.669263093842E-04   4.521757735202E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.692070003582E-04   2.226598308994E-05   0.000000000000E+00  -1.772506928262E-04  -4.189074145736E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.894766021958E-04  -2.405875278187E-05   0.000000000000E+00   2.603011674734E-04   4.525743157126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.624705988019E-04   2.166952177634E-05   0.000000000000E+00  -1.727266128311E-04  -4.180473019100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.825198538271E-04  -2.341857201450E-05   0.000000000000E+00   2.538387374646E-04   4.527889894835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.558998211171E-04   2.108927158024E-05   0.000000000000E+00  -1.683190019801E-04  -4.170371472622E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.757225718271E-04  -2.279447767425E-05   0.000000000000E+00   2.475296617528E-04   4.528267710103E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494907367846E-04   2.052479480199E-05   0.000000000000E+00  -1.640249966788E-04  -4.158797851717E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.690852857789E-04  -2.218694973606E-05   0.000000000000E+00   2.413751203768E-04   4.526865357076E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432395051832E-04   1.997566533882E-05   0.000000000000E+00  -1.598418003049E-04  -4.145780558179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.626097608972E-04  -2.159556770777E-05   0.000000000000E+00   2.353717991860E-04   4.523696731255E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.371423736038E-04   1.944146838364E-05   0.000000000000E+00  -1.557666816863E-04  -4.131348037903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.562818645110E-04  -2.101968395913E-05   0.000000000000E+00   2.295129770727E-04   4.518852685346E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.311956753043E-04   1.892180013119E-05   0.000000000000E+00  -1.517969736123E-04  -4.115528768789E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.501024338831E-04  -2.045901941062E-05   0.000000000000E+00   2.237965079544E-04   4.512312864731E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253958276035E-04   1.841626749077E-05   0.000000000000E+00  -1.479300713740E-04  -4.098351248717E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.440681401562E-04  -1.991288788605E-05   0.000000000000E+00   2.182189487137E-04   4.504130612141E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.197393300196E-04   1.792448780880E-05   0.000000000000E+00  -1.441634313467E-04  -4.079843983757E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.381759185097E-04  -1.938122965246E-05   0.000000000000E+00   2.127770389635E-04   4.494318493152E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.142227624455E-04   1.744608859565E-05   0.000000000000E+00  -1.404945695943E-04  -4.060035476492E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.324221446293E-04  -1.886348912282E-05   0.000000000000E+00   2.074670138820E-04   4.482918467427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.088427833662E-04   1.698070726170E-05   0.000000000000E+00  -1.369210605146E-04  -4.038954214526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.268040372861E-04  -1.835971072444E-05   0.000000000000E+00   2.022871594731E-04   4.469942540200E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035961281088E-04   1.652799085860E-05   0.000000000000E+00  -1.334405355064E-04  -4.016628659209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213182979322E-04  -1.786866822887E-05   0.000000000000E+00   1.972321823346E-04   4.455449824058E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.984796071360E-04   1.608759582853E-05   0.000000000000E+00  -1.300506816739E-04  -3.993087234496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.159629813590E-04  -1.739176151978E-05   0.000000000000E+00   1.923042229074E-04   4.439428594992E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.934901043735E-04   1.565918775846E-05   0.000000000000E+00  -1.267492405564E-04  -3.968358316044E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.107315101762E-04  -1.692584067117E-05   0.000000000000E+00   1.874905508593E-04   4.421963214561E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886245755724E-04   1.524244114247E-05   0.000000000000E+00  -1.235340068873E-04  -3.942470220532E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056240167171E-04  -1.647320048997E-05   0.000000000000E+00   1.827978446094E-04   4.403032748651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.838800467069E-04   1.483703914831E-05   0.000000000000E+00  -1.204028273824E-04  -3.915451195105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.006393743491E-04  -1.603220458918E-05   0.000000000000E+00   1.782194055132E-04   4.382684922197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.792536124127E-04   1.444267339187E-05   0.000000000000E+00  -1.173535995551E-04  -3.887329407127E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.957702647081E-04  -1.560274604222E-05   0.000000000000E+00   1.737518600380E-04   4.360959121405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747424344457E-04   1.405904371526E-05   0.000000000000E+00  -1.143842705560E-04  -3.858132934084E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.910169800569E-04  -1.518482136628E-05   0.000000000000E+00   1.693938749383E-04   4.337876962785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.703437401883E-04   1.368585797264E-05   0.000000000000E+00  -1.114928360436E-04  -3.827889753758E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863762960817E-04  -1.477798913120E-05   0.000000000000E+00   1.651425722386E-04   4.313463751363E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.660548211831E-04   1.332283182125E-05   0.000000000000E+00  -1.086773390780E-04  -3.796627734540E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.818459997391E-04  -1.438209797051E-05   0.000000000000E+00   1.609955488685E-04   4.287750775317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.618730316868E-04   1.296968851557E-05   0.000000000000E+00  -1.059358690346E-04  -3.764374626157E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.774216107987E-04  -1.399613152102E-05   0.000000000000E+00   1.569486591807E-04   4.260767787499E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.577957872808E-04   1.262615871042E-05   0.000000000000E+00  -1.032665605551E-04  -3.731158050332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.731034351703E-04  -1.362105073055E-05   0.000000000000E+00   1.530026268031E-04   4.232550522274E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.538205634829E-04   1.229198026605E-05   0.000000000000E+00  -1.006675925071E-04  -3.697005492019E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.688863414085E-04  -1.325509475276E-05   0.000000000000E+00   1.491510910719E-04   4.203121334427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499448944103E-04   1.196689805972E-05   0.000000000000E+00  -9.813718697828E-05  -3.661944290606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647689260063E-04  -1.289871404366E-05   0.000000000000E+00   1.453927641822E-04   4.172526749252E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461663714637E-04   1.165066380204E-05   0.000000000000E+00  -9.567360828948E-05  -3.626001631455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.607514673058E-04  -1.255279798824E-05   0.000000000000E+00   1.417305827894E-04   4.140750969720E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424826420399E-04   1.134303585796E-05   0.000000000000E+00  -9.327516202961E-05  -3.589204537723E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.568278558573E-04  -1.221545898306E-05   0.000000000000E+00   1.381562696593E-04   4.107858819806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.388914082710E-04   1.104377907177E-05   0.000000000000E+00  -9.094019411207E-05  -3.551579862340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.529986390704E-04  -1.188712900167E-05   0.000000000000E+00   1.346699570995E-04   4.073870817052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353904257971E-04   1.075266459769E-05   0.000000000000E+00  -8.866708985522E-05  -3.513154280281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492589611380E-04  -1.156742385687E-05   0.000000000000E+00   1.312686113905E-04   4.038823871133E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.319775025602E-04   1.046946973403E-05   0.000000000000E+00  -8.645427308112E-05  -3.473954281037E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.456095213830E-04  -1.125620302949E-05   0.000000000000E+00   1.279512966406E-04   4.002738419723E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.286504976258E-04   1.019397776173E-05   0.000000000000E+00  -8.430020523497E-05  -3.434006161384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420468268919E-04  -1.095345406313E-05   0.000000000000E+00   1.247154394423E-04   3.965640054858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254073200290E-04   9.925977787505E-06   0.000000000000E+00  -8.220338452516E-05  -3.393336018301E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.385689229910E-04  -1.065867164474E-05   0.000000000000E+00   1.215593837488E-04   3.927558782836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.222459276531E-04   9.665264590587E-06   0.000000000000E+00  -8.016234508372E-05  -3.351969742251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.351738998023E-04  -1.037164504218E-05   0.000000000000E+00   1.184807398240E-04   3.888527481768E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.191643261211E-04   9.411638473699E-06   0.000000000000E+00  -7.817565614318E-05  -3.309933010559E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318592406469E-04  -1.009189324287E-05   0.000000000000E+00   1.154766273680E-04   3.848575201063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.161605677192E-04   9.164905117598E-06   0.000000000000E+00  -7.624192123337E-05  -3.267251281158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286254312836E-04  -9.820468620849E-06   0.000000000000E+00   1.125495718710E-04   3.807709784445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.132327503451E-04   8.924875439640E-06   0.000000000000E+00  -7.435977739838E-05  -3.223949786467E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.254674879255E-04  -9.555593465438E-06   0.000000000000E+00   1.096920443886E-04   3.765991799325E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103790164734E-04   8.691365456170E-06   0.000000000000E+00  -7.252789442723E-05  -3.180053527551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223853918119E-04  -9.297932285060E-06   0.000000000000E+00   1.069059177437E-04   3.723425149587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075975521467E-04   8.464196147740E-06   0.000000000000E+00  -7.074497410456E-05  -3.135587268561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.193770630333E-04  -9.047125108860E-06   0.000000000000E+00   1.041884727593E-04   3.680039495130E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048865859911E-04   8.243193328672E-06   0.000000000000E+00  -6.900974947872E-05  -3.090575531288E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.164406358152E-04  -8.802928910930E-06   0.000000000000E+00   1.015376280365E-04   3.635866336140E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.022443882521E-04   8.028187519613E-06   0.000000000000E+00  -6.732098414468E-05  -3.045042590046E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135747960655E-04  -8.565336288895E-06   0.000000000000E+00   9.895282298485E-05   3.590934283132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.966926984450E-05   7.819013822960E-06   0.000000000000E+00  -6.567747154350E-05  -2.999012466753E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107774282678E-04  -8.334129566836E-06   0.000000000000E+00   9.643154978408E-05   3.545266342747E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.715958143977E-05   7.615511802530E-06   0.000000000000E+00  -6.407803427838E-05  -2.952508926223E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080470012237E-04  -8.108885589384E-06   0.000000000000E+00   9.397300201806E-05   3.498890046789E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.471371255407E-05   7.417525365494E-06   0.000000000000E+00  -6.252152344646E-05  -2.905555471708E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053820455736E-04  -7.889657646219E-06   0.000000000000E+00   9.157495552478E-05   3.451841898025E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.233009067163E-05   7.224902647404E-06   0.000000000000E+00  -6.100681798360E-05  -2.858175340592E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027820885005E-04  -7.676755275444E-06   0.000000000000E+00   8.923811589896E-05   3.404118542061E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.000718037881E-05   7.037495900999E-06   0.000000000000E+00  -5.953282402734E-05  -2.810391500432E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002444407748E-04  -7.469484587655E-06   0.000000000000E+00   8.695815226080E-05   3.355774464013E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.774348252278E-05   6.855161386693E-06   0.000000000000E+00  -5.809847429017E-05  -2.762226645086E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.776560200918E-05  -7.266754780942E-06   0.000000000000E+00   8.473193917836E-05   3.306837606505E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.553753338291E-05   6.677759267147E-06   0.000000000000E+00  -5.670272745071E-05  -2.713703191108E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.534840065162E-05  -7.070314902793E-06   0.000000000000E+00   8.256364822497E-05   3.257309621398E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.338790386507E-05   6.505153503364E-06   0.000000000000E+00  -5.534456755613E-05  -2.664843274333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.298890443269E-05  -6.878904636960E-06   0.000000000000E+00   8.044872323974E-05   3.207230412907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.129319871474E-05   6.337211754796E-06   0.000000000000E+00  -5.402300343981E-05  -2.615668746769E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.068629932839E-05  -6.692658192243E-06   0.000000000000E+00   7.838639699076E-05   3.156623003732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.925205574228E-05   6.173805280501E-06   0.000000000000E+00  -5.273706815012E-05  -2.566201173438E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.843919713530E-05  -6.511403450134E-06   0.000000000000E+00   7.637535219479E-05   3.105510664467E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.726314506797E-05   6.014808844346E-06   0.000000000000E+00  -5.148581839369E-05  -2.516461829777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.624628319115E-05  -6.334959903535E-06   0.000000000000E+00   7.441438872695E-05   3.053920200775E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.532516838958E-05   5.860100621969E-06   0.000000000000E+00  -5.026833399217E-05  -2.466471698879E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.410634467123E-05  -6.163308455549E-06   0.000000000000E+00   7.250233183426E-05   3.001872540473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.343685825341E-05   5.709562109599E-06   0.000000000000E+00  -4.908371734606E-05  -2.416251469202E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.201793202189E-05  -5.996113745015E-06   0.000000000000E+00   7.063788978544E-05   2.949401151314E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.159697735357E-05   5.563078036765E-06   0.000000000000E+00  -4.793109291905E-05  -2.365821532289E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.998027405132E-05  -5.833682017524E-06   0.000000000000E+00   6.882013836395E-05   2.896506153821E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.980431784233E-05   5.420536279599E-06   0.000000000000E+00  -4.680960672562E-05  -2.315201980795E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.799123847614E-05  -5.675202358199E-06   0.000000000000E+00   6.704663822571E-05   2.843241922483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.805770065375E-05   5.281827777598E-06   0.000000000000E+00  -4.571842583645E-05  -2.264412606588E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.605080473110E-05  -5.521208121696E-06   0.000000000000E+00   6.531844416039E-05   2.789606539317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.635597484600E-05   5.146846452098E-06   0.000000000000E+00  -4.465673789079E-05  -2.213472899145E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.415764377508E-05  -5.371492225733E-06   0.000000000000E+00   6.363363020552E-05   2.735635995328E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.469801695545E-05   5.015489126585E-06   0.000000000000E+00  -4.362375062236E-05  -2.162402043987E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.231024417196E-05  -5.225735239640E-06   0.000000000000E+00   6.199080032184E-05   2.681349880652E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.308273036751E-05   4.887655449690E-06   0.000000000000E+00  -4.261869139382E-05  -2.111218921490E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.050747069539E-05  -5.083833287514E-06   0.000000000000E+00   6.038915161048E-05   2.626766125438E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.150904469950E-05   4.763247819779E-06   0.000000000000E+00  -4.164080674461E-05  -2.059942105561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.874837923214E-05  -4.945706867327E-06   0.000000000000E+00   5.882725514194E-05   2.571916082629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.997591519805E-05   4.642171311577E-06   0.000000000000E+00  -4.068936194557E-05  -2.008589862871E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.703210560601E-05  -4.811353965400E-06   0.000000000000E+00   5.730474936558E-05   2.516807981695E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.848232215110E-05   4.524333604634E-06   0.000000000000E+00  -3.976364056604E-05  -1.957180151817E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535818147236E-05  -4.680818963769E-06   0.000000000000E+00   5.582191634326E-05   2.461476409510E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.702727031239E-05   4.409644914262E-06   0.000000000000E+00  -3.886294405083E-05  -1.905730622025E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.372352960622E-05  -4.553297974089E-06   0.000000000000E+00   5.437304485751E-05   2.405947377446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.560978833559E-05   4.298017923010E-06   0.000000000000E+00  -3.798659130366E-05  -1.854258613777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.212971330039E-05  -4.429650572421E-06   0.000000000000E+00   5.296320632900E-05   2.350214705986E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.422892822710E-05   4.189367715145E-06   0.000000000000E+00  -3.713391828292E-05  -1.802781157643E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.057403791943E-05  -4.309027963386E-06   0.000000000000E+00   5.158735179213E-05   2.294329911683E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.288376480572E-05   4.083611712440E-06   0.000000000000E+00  -3.630427760688E-05  -1.751314974329E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.905598688411E-05  -4.191604179218E-06   0.000000000000E+00   5.024582209000E-05   2.238297696377E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.157339517932E-05   3.980669611406E-06   0.000000000000E+00  -3.549703816538E-05  -1.699876474521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.757692143128E-05  -4.078106009150E-06   0.000000000000E+00   4.894114720601E-05   2.182130138938E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.029693822655E-05   3.880463322305E-06   0.000000000000E+00  -3.471158474139E-05  -1.648481759067E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.613175348440E-05  -3.966821288500E-06   0.000000000000E+00   4.766567076643E-05   2.125860895132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.905353409799E-05   3.782916910040E-06   0.000000000000E+00  -3.394731764199E-05  -1.597146619088E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.472259771041E-05  -3.858740612237E-06   0.000000000000E+00   4.642429784969E-05   2.069510678694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.784234372246E-05   3.687956535924E-06   0.000000000000E+00  -3.320365233509E-05  -1.545886536434E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.334807681360E-05  -3.753764387429E-06   0.000000000000E+00   4.521421475619E-05   2.013084106134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.666254832592E-05   3.595510401782E-06   0.000000000000E+00  -3.248001909812E-05  -1.494716684013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.200620178494E-05  -3.651263250393E-06   0.000000000000E+00   4.403284837070E-05   1.956620437877E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.551334896497E-05   3.505508694938E-06   0.000000000000E+00  -3.177586267092E-05  -1.443651926528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.069877425205E-05  -3.552097949838E-06   0.000000000000E+00   4.288472256403E-05   1.900112618309E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.439396606526E-05   3.417883535017E-06   0.000000000000E+00  -3.109064191937E-05  -1.392706821115E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.942298682025E-05  -3.455482669820E-06   0.000000000000E+00   4.176478660799E-05   1.843594994081E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.330363897103E-05   3.332568921365E-06   0.000000000000E+00  -3.042382950212E-05  -1.341895618205E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.817745834043E-05  -3.361088189893E-06   0.000000000000E+00   4.067112739949E-05   1.787085696045E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.224162551107E-05   3.249500683271E-06   0.000000000000E+00  -2.977491155236E-05  -1.291232262499E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.696313985192E-05  -3.269547448697E-06   0.000000000000E+00   3.960686552634E-05   1.730599306213E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.120720156654E-05   3.168616430089E-06   0.000000000000E+00  -2.914338735873E-05  -1.240730393958E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577846730286E-05  -3.180427140694E-06   0.000000000000E+00   3.856928761643E-05   1.674161326815E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.019966065070E-05   3.089855503213E-06   0.000000000000E+00  -2.852876905730E-05  -1.190403349106E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462368347867E-05  -3.094016349554E-06   0.000000000000E+00   3.755922597868E-05   1.617769780256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921831350291E-05   3.013158929652E-06   0.000000000000E+00  -2.793058133164E-05  -1.140264162166E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.349580203092E-05  -3.009396356226E-06   0.000000000000E+00   3.657273642138E-05   1.561456140057E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.826248768459E-05   2.938469376295E-06   0.000000000000E+00  -2.734836111666E-05  -1.090325566564E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.239728628569E-05  -2.927686389690E-06   0.000000000000E+00   3.561370106143E-05   1.505233492293E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.733152719069E-05   2.865731105506E-06   0.000000000000E+00  -2.678165731097E-05  -1.040599996284E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.132338267793E-05  -2.847221976256E-06   0.000000000000E+00   3.467560595209E-05   1.449125963828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.642479206357E-05   2.794889932337E-06   0.000000000000E+00  -2.623003049509E-05  -9.910995875688E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.027773718259E-05  -2.769763578997E-06   0.000000000000E+00   3.376480365538E-05   1.393125402430E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.554165802111E-05   2.725893181689E-06   0.000000000000E+00  -2.569305265490E-05  -9.418361804973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.925805642800E-05  -2.694404277030E-06   0.000000000000E+00   3.287638009825E-05   1.337262770764E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.468151609151E-05   2.658689648477E-06   0.000000000000E+00  -2.517030691538E-05  -8.928213207431E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.826269134309E-05  -2.620783526596E-06   0.000000000000E+00   3.200988746925E-05   1.281563526855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.384377225449E-05   2.593229556893E-06   0.000000000000E+00  -2.466138727419E-05  -8.440662614532E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.729179971344E-05  -2.549164817496E-06   0.000000000000E+00   3.116542855558E-05   1.226026667401E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.302784709115E-05   2.529464521872E-06   0.000000000000E+00  -2.416589834540E-05  -7.955819651391E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.634565814872E-05  -2.479706794406E-06   0.000000000000E+00   3.034396916689E-05   1.170668746886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223317544572E-05   2.467347511578E-06   0.000000000000E+00  -2.368345510959E-05  -7.473791056773E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.542257958441E-05  -2.412103059164E-06   0.000000000000E+00   2.954295625855E-05   1.115506024088E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.145920608884E-05   2.406832810131E-06   0.000000000000E+00  -2.321368266531E-05  -6.994680703691E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.452226501680E-05  -2.346285724640E-06   0.000000000000E+00   2.876190856845E-05   1.060555878270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.070540139244E-05   2.347875982339E-06   0.000000000000E+00  -2.275621599099E-05  -6.518589621277E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.364432294727E-05  -2.282274408954E-06   0.000000000000E+00   2.800220608117E-05   1.005832783408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997123701119E-05   2.290433838238E-06   0.000000000000E+00  -2.231069970827E-05  -6.045616016461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.278878606486E-05  -2.220252657875E-06   0.000000000000E+00   2.726207858650E-05   9.513353073568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925620157028E-05   2.234464399553E-06   0.000000000000E+00  -2.187678785349E-05  -5.575855297001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.195245084315E-05  -2.159234544954E-06   0.000000000000E+00   2.653839867009E-05   8.970985903764E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.855979636198E-05   2.179926866659E-06   0.000000000000E+00  -2.145414365261E-05  -5.109400095101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.113935199650E-05  -2.100732724560E-06   0.000000000000E+00   2.583701337670E-05   8.431114317432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.788153504569E-05   2.126781586060E-06   0.000000000000E+00  -2.104243930120E-05  -4.646340291327E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.034460596944E-05  -2.043195209502E-06   0.000000000000E+00   2.515126774887E-05   7.894080164351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.722094335942E-05   2.074990019198E-06   0.000000000000E+00  -2.064135575057E-05  -4.186763039118E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.957009220568E-05  -1.987389695014E-06   0.000000000000E+00   2.448315191870E-05   7.359942658489E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657755883526E-05   2.024514712378E-06   0.000000000000E+00  -2.025058249852E-05  -3.730752790444E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.881503911981E-05  -1.933101447670E-06   0.000000000000E+00   2.383395097868E-05   6.828739949728E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.595093051976E-05   1.975319266231E-06   0.000000000000E+00  -1.986981738216E-05  -3.278391321115E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.807872135975E-05  -1.880406523401E-06   0.000000000000E+00   2.320047212051E-05   6.300604449736E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.534061870367E-05   1.927368307540E-06   0.000000000000E+00  -1.949876638003E-05  -2.829757757243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.736030948053E-05  -1.828941039596E-06   0.000000000000E+00   2.258336532449E-05   5.775659442105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474619465659E-05   1.880627460775E-06   0.000000000000E+00  -1.913714341417E-05  -2.384928601999E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.666098881641E-05  -1.779299209917E-06   0.000000000000E+00   2.198335875414E-05   5.254090226362E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.416724036717E-05   1.835063320693E-06   0.000000000000E+00  -1.878467015911E-05  -1.943977762774E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.597840254372E-05  -1.730737521241E-06   0.000000000000E+00   2.139816419038E-05   4.735953705999E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.360334828943E-05   1.790643425766E-06   0.000000000000E+00  -1.844107585548E-05  -1.506976578609E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.531304578740E-05  -1.683607254278E-06   0.000000000000E+00   2.082662513126E-05   4.221403015557E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.305412109581E-05   1.747336232045E-06   0.000000000000E+00  -1.810609712521E-05  -1.073993848424E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.466395037575E-05  -1.637626374443E-06   0.000000000000E+00   2.027319207244E-05   3.710345640604E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.251917143490E-05   1.705111088229E-06   0.000000000000E+00  -1.777947779448E-05  -6.450958594166E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.403126526602E-05  -1.592964709765E-06   0.000000000000E+00   1.973258494048E-05   3.203078237652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.199812169373E-05   1.663938210548E-06   0.000000000000E+00  -1.746096871701E-05  -2.203464154690E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.341444922922E-05  -1.549559885327E-06   0.000000000000E+00   1.920629056903E-05   2.699668967905E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.149060376786E-05   1.623788659278E-06   0.000000000000E+00  -1.715032760415E-05   2.001931332516E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.281258067442E-05  -1.507188458376E-06   0.000000000000E+00   1.869241003950E-05   2.200124866083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.099625883498E-05   1.584634315206E-06   0.000000000000E+00  -1.684731885739E-05   6.164638613655E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.222714385205E-05  -1.466372113883E-06   0.000000000000E+00   1.819425519011E-05   1.704490580865E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.051473713516E-05   1.546447857064E-06   0.000000000000E+00  -1.655171340558E-05   1.028409238437E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.165448856574E-05  -1.426095126858E-06   0.000000000000E+00   1.770695062000E-05   1.213188890964E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004569775252E-05   1.509202739166E-06   0.000000000000E+00  -1.626328854360E-05   1.435975098963E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.109796198777E-05  -1.387452157788E-06   0.000000000000E+00   1.723428234857E-05   7.257521778160E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.958880840692E-05   1.472873170303E-06   0.000000000000E+00  -1.598182777811E-05   1.839109612246E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.055463313574E-05  -1.349614006877E-06   0.000000000000E+00   1.677316096944E-05   2.428305773735E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914374524673E-05   1.437434092453E-06   0.000000000000E+00  -1.570712067341E-05   2.237763251977E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.002518844094E-05  -1.312905859827E-06   0.000000000000E+00   1.632481820792E-05  -2.359316146817E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871019264858E-05   1.402861160779E-06   0.000000000000E+00  -1.543896270396E-05   2.631888765665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.950900719993E-05  -1.277190149232E-06   0.000000000000E+00   1.588735857504E-05  -7.101914698823E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.828784301897E-05   1.369130723472E-06   0.000000000000E+00  -1.517715510686E-05   3.021441143867E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.900428359972E-05  -1.242022291974E-06   0.000000000000E+00   1.545876769660E-05  -1.179887082850E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.787639660304E-05   1.336219802584E-06   0.000000000000E+00  -1.492150473993E-05   3.406377588828E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851549919046E-05  -1.208701856596E-06   0.000000000000E+00   1.504802432327E-05  -1.645303036944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747556129780E-05   1.304106075483E-06   0.000000000000E+00  -1.467182394352E-05   3.786657484109E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.803712937883E-05  -1.175768944065E-06   0.000000000000E+00   1.464447003906E-05  -2.105926296226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.708505246604E-05   1.272767856091E-06   0.000000000000E+00  -1.442793040233E-05   4.162242362621E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.757139697269E-05  -1.143924781672E-06   0.000000000000E+00   1.425218187924E-05  -2.561928240369E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.670459275975E-05   1.242184077649E-06   0.000000000000E+00  -1.418964701436E-05   4.533095875749E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711666832608E-05  -1.112723828620E-06   0.000000000000E+00   1.386895485659E-05  -3.013103068779E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.633391194242E-05   1.212334274956E-06   0.000000000000E+00  -1.395680175891E-05   4.899183761564E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667435776337E-05  -1.082596510167E-06   0.000000000000E+00   1.349782440661E-05  -3.459506355838E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597274671981E-05   1.183198567837E-06   0.000000000000E+00  -1.372922757136E-05   5.260473813518E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.624284412750E-05  -1.053217304612E-06   0.000000000000E+00   1.313551712780E-05  -3.901098676634E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.562084057242E-05   1.154757644664E-06   0.000000000000E+00  -1.350676221771E-05   5.616935849015E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.582204038206E-05  -1.024591319034E-06   0.000000000000E+00   1.278267177068E-05  -4.337733843907E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.527794359041E-05   1.126992746368E-06   0.000000000000E+00  -1.328924817332E-05   5.968541677042E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.541163756364E-05  -9.966598735466E-07   0.000000000000E+00   1.243893536014E-05  -4.769346197431E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494381231563E-05   1.099885650845E-06   0.000000000000E+00  -1.307653250451E-05   6.315265067605E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.501302631954E-05  -9.698985051351E-07   0.000000000000E+00   1.210606063127E-05  -5.196002615815E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461820958528E-05   1.073418658151E-06   0.000000000000E+00  -1.286846675260E-05   6.657081718941E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.462333854949E-05  -9.434994653502E-07   0.000000000000E+00   1.178064861438E-05  -5.617588397243E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.430090437941E-05   1.047574575604E-06   0.000000000000E+00  -1.266490682074E-05   6.993969226730E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.424375670384E-05  -9.179194371074E-07   0.000000000000E+00   1.146408840267E-05  -6.033995954135E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.399167167097E-05   1.022336703267E-06   0.000000000000E+00  -1.246571286201E-05   7.325907051804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387343571934E-05  -8.929830435226E-07   0.000000000000E+00   1.115463216291E-05  -6.445276460695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.369029228201E-05   9.976888206505E-07   0.000000000000E+00  -1.227074917318E-05   7.652876488708E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.351408833163E-05  -8.690113791679E-07   0.000000000000E+00   1.085678837015E-05  -6.851402045344E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339655274119E-05   9.736151726251E-07   0.000000000000E+00  -1.207988408745E-05   7.974860634392E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.316256313335E-05  -8.454898824648E-07   0.000000000000E+00   1.056446912251E-05  -7.252251406363E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311024514308E-05   9.501004563984E-07   0.000000000000E+00  -1.189298987107E-05   8.291844355953E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282051444127E-05  -8.225917820609E-07   0.000000000000E+00   1.028130090063E-05  -7.647826298448E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283116701529E-05   9.271298089448E-07   0.000000000000E+00  -1.170994262365E-05   8.603814260022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248680381177E-05  -8.003841469143E-07   0.000000000000E+00   1.000424787351E-05  -8.038069459482E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.255912118371E-05   9.046887941471E-07   0.000000000000E+00  -1.153062217766E-05   8.910758660646E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.216263328303E-05  -7.789442401340E-07   0.000000000000E+00   9.736821866848E-06  -8.422987528282E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.229391564454E-05   8.827633911119E-07   0.000000000000E+00  -1.135491200407E-05   9.212667548393E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184618369188E-05  -7.579886621086E-07   0.000000000000E+00   9.475435230596E-06  -8.802529912541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203536343678E-05   8.613399820162E-07   0.000000000000E+00  -1.118269911597E-05   9.509532558884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.153785806215E-05  -7.375834155808E-07   0.000000000000E+00   9.221345521902E-06  -9.176665583536E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178328251919E-05   8.404053407909E-07   0.000000000000E+00  -1.101387397835E-05   9.801346941840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123726092028E-05  -7.177307615021E-07   0.000000000000E+00   8.973754860130E-06  -9.545329585889E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.153749564947E-05   8.199466219878E-07   0.000000000000E+00  -1.084833041696E-05   1.008810553020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094472085643E-05  -6.984693165514E-07   0.000000000000E+00   8.733421383371E-06  -9.908589287144E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129783026669E-05   7.999513499106E-07   0.000000000000E+00  -1.068596553117E-05   1.036980470883E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065915386602E-05  -6.796278738196E-07   0.000000000000E+00   8.498700043570E-06  -1.026632006982E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106411837565E-05   7.804074079453E-07   0.000000000000E+00  -1.052667960767E-05   1.064644238441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038127336746E-05  -6.614078151948E-07   0.000000000000E+00   8.270959122565E-06  -1.061863368594E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083619643441E-05   7.613030284156E-07   0.000000000000E+00  -1.037037603682E-05   1.091801795446E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010957221619E-05  -6.434902709406E-07   0.000000000000E+00   8.047538706221E-06  -1.096527702384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061390524497E-05   7.426267826451E-07   0.000000000000E+00  -1.021696123075E-05   1.118453227689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.847428305879E-06  -6.266031885904E-07   0.000000000000E+00   7.834489863846E-06  -1.130655111891E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039708984555E-05   7.243675710013E-07   0.000000000000E+00  -1.006634454328E-05   1.144598764028E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.590466238695E-06  -6.098040649645E-07   0.000000000000E+00   7.625361167756E-06  -1.164224729696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018559940584E-05   7.065146137566E-07   0.000000000000E+00  -9.918438192002E-06   1.170238773319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.339427644745E-06  -5.933480215502E-07   0.000000000000E+00   7.420042673948E-06  -1.197230595503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.979287124022E-06   6.890574416219E-07   0.000000000000E+00  -9.773157181034E-06   1.195373761465E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.095442955618E-06  -5.774803550376E-07   0.000000000000E+00   7.222010593166E-06  -1.229678628538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.778010128267E-06   6.719858870069E-07   0.000000000000E+00  -9.630419227816E-06   1.220004368460E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.858131624530E-06  -5.621416690356E-07   0.000000000000E+00   7.029090310239E-06  -1.261570860514E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.581629377347E-06   6.552900752104E-07   0.000000000000E+00  -9.490144689011E-06   1.244131365397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.626504209816E-06  -5.470281113327E-07   0.000000000000E+00   6.840699204152E-06  -1.292904285905E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.390009566464E-06   6.389604160381E-07   0.000000000000E+00  -9.352256490066E-06   1.267755651591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.401200396899E-06  -5.324889911901E-07   0.000000000000E+00   6.658313685264E-06  -1.323674717811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.203019033771E-06   6.229875955621E-07   0.000000000000E+00  -9.216680055591E-06   1.290878251647E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.181859214719E-06  -5.184131019584E-07   0.000000000000E+00   6.481265387348E-06  -1.353883646394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.020529668433E-06   6.073625681345E-07   0.000000000000E+00  -9.083343241234E-06   1.313500312573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.966872647543E-06  -5.044309714390E-07   0.000000000000E+00   6.307243203971E-06  -1.383535699581E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.842416823670E-06   5.920765485523E-07   0.000000000000E+00  -8.952176267522E-06   1.335623100948E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.759247612539E-06  -4.912127651665E-07   0.000000000000E+00   6.139582915729E-06  -1.412629485169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.668559228502E-06   5.771210046715E-07   0.000000000000E+00  -8.823111655711E-06   1.357248000062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.556884541262E-06  -4.782248060050E-07   0.000000000000E+00   5.977944617360E-06  -1.441163896912E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.498838903254E-06   5.624876498283E-07   0.000000000000E+00  -8.696084163267E-06   1.378376507098E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.360301267943E-06  -4.657578946287E-07   0.000000000000E+00   5.820448878913E-06  -1.469135327706E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.333141077158E-06   5.481684359155E-07   0.000000000000E+00  -8.571030723705E-06   1.399010230374E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.166951246513E-06  -4.532838754428E-07   0.000000000000E+00   5.665001764994E-06  -1.496538007806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.171354107330E-06   5.341555462388E-07   0.000000000000E+00  -8.447890385085E-06   1.419150886551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.976113772338E-06  -4.403880920175E-07   0.000000000000E+00   5.500120002947E-06  -1.523361571966E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.013369400113E-06   5.204413890467E-07   0.000000000000E+00  -8.326604252161E-06   1.438800297900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.796950369985E-06  -4.296653835129E-07   0.000000000000E+00   5.369247915460E-06  -1.549685357614E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.859081333611E-06   5.070185906144E-07   0.000000000000E+00  -8.207115428101E-06   1.457960389613E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.618569309308E-06  -4.182370121571E-07   0.000000000000E+00   5.225841542129E-06  -1.575423030853E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.708387182183E-06   4.938799890430E-07   0.000000000000E+00  -8.089368958722E-06   1.476633187082E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.445686847274E-06  -4.072158609072E-07   0.000000000000E+00   5.088973530657E-06  -1.600590420035E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.561187044783E-06   4.810186282761E-07   0.000000000000E+00  -7.973311778712E-06   1.494820813266E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.277879514190E-06  -3.967023748074E-07   0.000000000000E+00   4.956357358939E-06  -1.625212270106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.417383770425E-06   4.684277515872E-07   0.000000000000E+00  -7.858892656218E-06   1.512525486046E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.113939656054E-06  -3.863349587513E-07   0.000000000000E+00   4.825397040483E-06  -1.649277181694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.276882890665E-06   4.561007961528E-07   0.000000000000E+00  -7.746062142685E-06   1.529749515633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.954145120074E-06  -3.762283448873E-07   0.000000000000E+00   4.699504986789E-06  -1.672791342060E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.139592549529E-06   4.440313871288E-07   0.000000000000E+00  -7.634772520586E-06   1.546495301978E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797295076054E-06  -3.661790995745E-07   0.000000000000E+00   4.574309498835E-06  -1.695740157558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.005423437639E-06   4.322133321844E-07   0.000000000000E+00  -7.524977754428E-06   1.562765332232E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.646721106171E-06  -3.567202041367E-07   0.000000000000E+00   4.456579554109E-06  -1.718146572295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.874288727171E-06   4.206406161726E-07   0.000000000000E+00  -7.416633442243E-06   1.578562178226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.499360252912E-06  -3.474743899623E-07   0.000000000000E+00   4.340423138781E-06  -1.740010574079E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.746104007149E-06   4.093073958109E-07   0.000000000000E+00  -7.309696767984E-06   1.593888493975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.355541901973E-06  -3.383876187176E-07   0.000000000000E+00   4.227220692414E-06  -1.761315882806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.620787222549E-06   3.982079945796E-07   0.000000000000E+00  -7.204126455303E-06   1.608747013220E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.215800351770E-06  -3.296653935552E-07   0.000000000000E+00   4.117497289814E-06  -1.782082006253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.498258612997E-06   3.873368979740E-07   0.000000000000E+00  -7.099882723125E-06   1.623140546992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.079608845337E-06  -3.211031918709E-07   0.000000000000E+00   4.010735228547E-06  -1.802297473164E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.378440653761E-06   3.766887484997E-07   0.000000000000E+00  -6.996927240853E-06   1.637071981220E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.947194599644E-06  -3.127676545205E-07   0.000000000000E+00   3.907498121328E-06  -1.821981051828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.261257997759E-06   3.662583411171E-07   0.000000000000E+00  -6.895223086098E-06   1.650544274332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.818176181737E-06  -3.047018613810E-07   0.000000000000E+00   3.806733277999E-06  -1.841128178065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.146637419505E-06   3.560406186352E-07   0.000000000000E+00  -6.794734702570E-06   1.663560454937E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.692578990477E-06  -2.968694840834E-07   0.000000000000E+00   3.708572242002E-06  -1.859724121256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.034507759979E-06   3.460306674847E-07   0.000000000000E+00  -6.695427859460E-06   1.676123619495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.569849405076E-06  -2.891344842280E-07   0.000000000000E+00   3.612928250864E-06  -1.877790039665E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.924799872478E-06   3.362237132452E-07   0.000000000000E+00  -6.597269611441E-06   1.688236930035E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.451032758088E-06  -2.817683361384E-07   0.000000000000E+00   3.520567796488E-06  -1.895331872209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.817446570760E-06   3.266151165195E-07   0.000000000000E+00  -6.500228259920E-06   1.699903611903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.335341012203E-06  -2.745572141335E-07   0.000000000000E+00   3.431145721753E-06  -1.912342501100E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.712382577322E-06   3.172003691042E-07   0.000000000000E+00  -6.404273315262E-06   1.711126951528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.221229060723E-06  -2.673438258055E-07   0.000000000000E+00   3.342378500444E-06  -1.928822115989E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.609544473768E-06   3.079750897907E-07   0.000000000000E+00  -6.309375459718E-06   1.721910294257E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.112989907958E-06  -2.607642366310E-07   0.000000000000E+00   3.259744836109E-06  -1.944790259304E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.508870652225E-06   2.989350207423E-07   0.000000000000E+00  -6.215506511651E-06   1.732257042144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.005907476675E-06  -2.540600640708E-07   0.000000000000E+00   3.176876494257E-06  -1.960225978956E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.410301266954E-06   2.900760237152E-07   0.000000000000E+00  -6.122639389893E-06   1.742170651866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.902517305031E-06  -2.476941663140E-07   0.000000000000E+00   3.097356465720E-06  -1.975149531081E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.313778189089E-06   2.813940765659E-07   0.000000000000E+00  -6.030748080509E-06   1.751654632579E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.800688606031E-06  -2.413274641948E-07   0.000000000000E+00   3.019174997537E-06  -1.989555205960E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.219244959968E-06   2.728852695765E-07   0.000000000000E+00  -5.939807602141E-06   1.760712543878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.702346320393E-06  -2.352593657461E-07   0.000000000000E+00   2.943624316095E-06  -2.003449853875E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.126646748384E-06   2.645458023547E-07   0.000000000000E+00  -5.849793974812E-06   1.769347993737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.604977707467E-06  -2.291256633397E-07   0.000000000000E+00   2.868765749805E-06  -2.016838616779E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.035930306032E-06   2.563719801809E-07   0.000000000000E+00  -5.760684186846E-06   1.777564636496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.512649515972E-06  -2.234418075182E-07   0.000000000000E+00   2.798628221410E-06  -2.029724089405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.947043926442E-06   2.483602111666E-07   0.000000000000E+00  -5.672456165249E-06   1.785366170904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.422025471489E-06  -2.178736870620E-07   0.000000000000E+00   2.729837293454E-06  -2.042113635459E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.859937403356E-06   2.405070029234E-07   0.000000000000E+00  -5.585088744729E-06   1.792756338136E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.333505827322E-06  -2.123845287210E-07   0.000000000000E+00   2.662343044597E-06  -2.053998200422E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.774561991012E-06   2.328089596422E-07   0.000000000000E+00  -5.498561638618E-06   1.799738919896E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.247418258949E-06  -2.070018996937E-07   0.000000000000E+00   2.596505478338E-06  -2.065379362884E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.690870364575E-06   2.252627791618E-07   0.000000000000E+00  -5.412855410343E-06   1.806317736522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.164537568656E-06  -2.019762099671E-07   0.000000000000E+00   2.534362287531E-06  -2.076287808939E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.608816582465E-06   2.178652500999E-07   0.000000000000E+00  -5.327951445500E-06   1.812496645120E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.080871568520E-06  -1.966841415803E-07   0.000000000000E+00   2.470122858748E-06  -2.086692414842E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.528356048869E-06   2.106132491928E-07   0.000000000000E+00  -5.243831924708E-06   1.818279537743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.004351389667E-06  -1.921318085723E-07   0.000000000000E+00   2.414111259911E-06  -2.096637374549E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.449445477398E-06   2.035037384127E-07   0.000000000000E+00  -5.160479796982E-06   1.823670339592E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.926742151529E-06  -1.872495244895E-07   0.000000000000E+00   2.355084251442E-06  -2.106087111025E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.372042855984E-06   1.965337626149E-07   0.000000000000E+00  -5.077878754443E-06   1.828673007235E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.850695118609E-06  -1.825344871048E-07   0.000000000000E+00   2.297857986162E-06  -2.115062177991E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.296107412219E-06   1.897004469582E-07   0.000000000000E+00  -4.996013207089E-06   1.833291526888E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.778345480880E-06  -1.780758377417E-07   0.000000000000E+00   2.243728494710E-06  -2.123569084237E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.221599579201E-06   1.830009942551E-07   0.000000000000E+00  -4.914868257667E-06   1.837529912687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706695953828E-06  -1.736728992784E-07   0.000000000000E+00   2.189579400768E-06  -2.131605160078E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.148480963524E-06   1.764326828804E-07   0.000000000000E+00  -4.834429679172E-06   1.841392205022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.636597896399E-06  -1.692797699190E-07   0.000000000000E+00   2.136587035284E-06  -2.139175441166E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.076714312200E-06   1.699928642748E-07   0.000000000000E+00  -4.754683890321E-06   1.844882468875E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.570757611197E-06  -1.652747803566E-07   0.000000000000E+00   2.088374754837E-06  -2.146294408526E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.006263482671E-06   1.636789608603E-07   0.000000000000E+00  -4.675617934363E-06   1.848004792211E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.504527912146E-06  -1.611976870604E-07   0.000000000000E+00   2.039330138762E-06  -2.152953169385E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.937093410951E-06   1.574884636722E-07   0.000000000000E+00  -4.597219455888E-06   1.850763284380E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.441493847220E-06  -1.572181580514E-07   0.000000000000E+00   1.992199851027E-06  -2.159163060857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.869170083110E-06   1.514189305073E-07   0.000000000000E+00  -4.519476680586E-06   1.853162074554E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.378652683617E-06  -1.533734299577E-07   0.000000000000E+00   1.944868677546E-06  -2.164927981341E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.802460505287E-06   1.454679835864E-07   0.000000000000E+00  -4.442378393331E-06   1.855205310197E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317853519170E-06  -1.496348795924E-07   0.000000000000E+00   1.898732317284E-06  -2.170243645029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.736932676189E-06   1.396333078662E-07   0.000000000000E+00  -4.365913919012E-06   1.856897155556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.259458100550E-06  -1.459492796738E-07   0.000000000000E+00   1.856297409388E-06  -2.175126199856E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.672555559194E-06   1.339126489427E-07   0.000000000000E+00  -4.290073102328E-06   1.858241790193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.202690378770E-06  -1.425331837506E-07   0.000000000000E+00   1.814337941317E-06  -2.179577767159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.609299055436E-06   1.283038111991E-07   0.000000000000E+00  -4.214846288671E-06   1.859243407526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.147006461066E-06  -1.390682274556E-07   0.000000000000E+00   1.773096030584E-06  -2.183602538099E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.547133977631E-06   1.228046560584E-07   0.000000000000E+00  -4.140224305510E-06   1.859906213416E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.091907466905E-06  -1.356152931298E-07   0.000000000000E+00   1.731759939455E-06  -2.187186328802E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.486032024840E-06   1.174131001649E-07   0.000000000000E+00  -4.066198444469E-06   1.860234424781E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040334641846E-06  -1.324486926324E-07   0.000000000000E+00   1.694954926573E-06  -2.190366286782E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.425965757171E-06   1.121271137776E-07   0.000000000000E+00  -3.992760443683E-06   1.860232268217E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.989061406144E-06  -1.292826018380E-07   0.000000000000E+00   1.656812860501E-06  -2.193120686786E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.366908571695E-06   1.069447189889E-07   0.000000000000E+00  -3.919902470507E-06   1.859903978672E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.941838469922E-06  -1.263640799400E-07   0.000000000000E+00   1.624479229212E-06  -2.195480428128E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.308834678779E-06   1.018639882077E-07   0.000000000000E+00  -3.847617105076E-06   1.859253798138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.890701904955E-06  -1.231597153970E-07   0.000000000000E+00   1.585336857016E-06  -2.197407943564E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251719078989E-06   9.688304265647E-08   0.000000000000E+00  -3.775897324044E-06   1.858285974363E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.843610887336E-06  -1.202319260730E-07   0.000000000000E+00   1.550465846792E-06  -2.198948886220E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.195537540890E-06   9.200005076423E-08   0.000000000000E+00  -3.704736485121E-06   1.857004759601E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797415477806E-06  -1.173611585698E-07   0.000000000000E+00   1.516780409015E-06  -2.200083571906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.140266578453E-06   8.721322668193E-08   0.000000000000E+00  -3.634128311107E-06   1.855414409376E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.755116051133E-06  -1.147238433360E-07   0.000000000000E+00   1.487707001066E-06  -2.200836547857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.085883430608E-06   8.252082905920E-08   0.000000000000E+00  -3.564066876087E-06   1.853519181292E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.709382608853E-06  -1.118831954939E-07   0.000000000000E+00   1.452160479432E-06  -2.201184660906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.032366039838E-06   7.792115948942E-08   0.000000000000E+00  -3.494546590284E-06   1.851323333839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667414148436E-06  -1.092847300024E-07   0.000000000000E+00   1.421742237715E-06  -2.201158257691E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.979693031981E-06   7.341256123950E-08   0.000000000000E+00  -3.425562186182E-06   1.848831125265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.626228772914E-06  -1.067016594418E-07   0.000000000000E+00   1.392055748653E-06  -2.200749763612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927843696759E-06   6.899341797773E-08   0.000000000000E+00  -3.357108705217E-06   1.846046812433E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.586864171447E-06  -1.042344389500E-07   0.000000000000E+00   1.364185872531E-06  -2.199973781993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.876797968318E-06   6.466215254131E-08   0.000000000000E+00  -3.289181484286E-06   1.842974649737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.547292386816E-06  -1.017742120273E-07   0.000000000000E+00   1.334869221885E-06  -2.198817097686E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826536406306E-06   6.041722560483E-08   0.000000000000E+00  -3.221776142988E-06   1.839618888008E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.509342511161E-06  -9.937937771112E-08   0.000000000000E+00   1.306667994911E-06  -2.197299656977E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.777040178301E-06   5.625713476216E-08   0.000000000000E+00  -3.154888571703E-06   1.835983773489E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473141784147E-06  -9.710565241860E-08   0.000000000000E+00   1.281009305683E-06  -2.195423842836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.728291041113E-06   5.218041308829E-08   0.000000000000E+00  -3.088514918561E-06   1.832073546790E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.437362726040E-06  -9.485662419062E-08   0.000000000000E+00   1.255184520249E-06  -2.193192555304E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.680271324160E-06   4.818562826040E-08   0.000000000000E+00  -3.022651578712E-06   1.827892441904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.402600674337E-06  -9.268052690674E-08   0.000000000000E+00   1.230384294842E-06  -2.190607295329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.632963912293E-06   4.427138139919E-08   0.000000000000E+00  -2.957295182362E-06   1.823444685221E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.368942751727E-06  -9.056418600436E-08   0.000000000000E+00   1.206134129575E-06  -2.187674668144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586352229297E-06   4.043630602098E-08   0.000000000000E+00  -2.892442583993E-06   1.818734494582E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336367253576E-06  -8.844945679548E-08   0.000000000000E+00   1.182856704099E-06  -2.184404749157E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.540420222215E-06   3.667906714566E-08   0.000000000000E+00  -2.828090851865E-06   1.813766078342E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303284546223E-06  -8.638210563863E-08   0.000000000000E+00   1.158154053115E-06  -2.180788466126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495152345373E-06   3.299836016411E-08   0.000000000000E+00  -2.764237257384E-06   1.808543634476E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273138224923E-06  -8.456423934410E-08   0.000000000000E+00   1.137040673745E-06  -2.176851426587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450533545453E-06   2.939291004108E-08   0.000000000000E+00  -2.700879265274E-06   1.803071349691E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.242795323026E-06  -8.256181516600E-08   0.000000000000E+00   1.114644218481E-06  -2.172579450182E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.406549246579E-06   2.586147035625E-08   0.000000000000E+00  -2.638014523679E-06   1.797353398561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213048469772E-06  -8.066658193643E-08   0.000000000000E+00   1.093348252588E-06  -2.167984549032E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.363185336197E-06   2.240282239933E-08   0.000000000000E+00  -2.575640855304E-06   1.791393942711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184173089184E-06  -7.879854591967E-08   0.000000000000E+00   1.072424686883E-06  -2.163075277642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.320428150438E-06   1.901577428950E-08   0.000000000000E+00  -2.513756247239E-06   1.785197129972E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155867693120E-06  -7.698383201769E-08   0.000000000000E+00   1.051042277033E-06  -2.157847175884E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.278264461381E-06   1.569916032935E-08   0.000000000000E+00  -2.452358843515E-06   1.778767093621E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128995247247E-06  -7.527984241308E-08   0.000000000000E+00   1.032664459876E-06  -2.152318683709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.236681462994E-06   1.245183996344E-08   0.000000000000E+00  -2.391446935412E-06   1.772107951573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102990686455E-06  -7.358273962043E-08   0.000000000000E+00   1.013876554932E-06  -2.146483231558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.195666758639E-06   9.272697179017E-09   0.000000000000E+00  -2.331018953951E-06   1.765223805670E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076370749356E-06  -7.188594613885E-08   0.000000000000E+00   9.948187630880E-07  -2.140351967742E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.155208348369E-06   6.160639645191E-09   0.000000000000E+00  -2.271073461368E-06   1.758118740918E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.051865628132E-06  -7.030756115553E-08   0.000000000000E+00   9.767305676484E-07  -2.133914647526E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.115294616736E-06   3.114598115739E-09   0.000000000000E+00  -2.211609143910E-06   1.750796824814E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027216326524E-06  -6.870764909022E-08   0.000000000000E+00   9.589268590657E-07  -2.127192998743E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075914320731E-06   1.335255472054E-10   0.000000000000E+00  -2.152624803726E-06   1.743262106621E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003894142170E-06  -6.722740524954E-08   0.000000000000E+00   9.421579537327E-07  -2.120191412893E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.037056578643E-06  -2.783603342605E-09   0.000000000000E+00  -2.094119352595E-06   1.735518616737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.806499273334E-07  -6.567005696151E-08   0.000000000000E+00   9.254605814946E-07  -2.112905552416E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.998710858076E-06  -5.637792964073E-09   0.000000000000E+00  -2.036091803782E-06   1.727570366019E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.586108483388E-07  -6.424850379414E-08   0.000000000000E+00   9.094854360431E-07  -2.105341019942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960866965600E-06  -8.430027362813E-09   0.000000000000E+00  -1.978541266162E-06   1.719421345172E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.369095008394E-07  -6.282831056983E-08   0.000000000000E+00   8.931716574254E-07  -2.097508976730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923515035926E-06  -1.116127083022E-08   0.000000000000E+00  -1.921466937565E-06   1.711075524136E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.145993693728E-07  -6.135163268014E-08   0.000000000000E+00   8.775696420882E-07  -2.089410694751E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886645521268E-06  -1.383246857907E-08   0.000000000000E+00  -1.864868098082E-06   1.702536851496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.940762623738E-07  -5.996422258149E-08   0.000000000000E+00   8.617340854471E-07  -2.081047796434E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.850249181753E-06  -1.644454720184E-08   0.000000000000E+00  -1.808744104598E-06   1.693809253923E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.746845552794E-07  -5.871519310751E-08   0.000000000000E+00   8.484099493849E-07  -2.072429397600E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.814317074978E-06  -1.899841535370E-08   0.000000000000E+00  -1.753094384358E-06   1.684896635604E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.549605716579E-07  -5.742836724050E-08   0.000000000000E+00   8.338657241483E-07  -2.063563574428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.778840547036E-06  -2.149496422681E-08   0.000000000000E+00  -1.697918429763E-06   1.675802877725E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.363112384421E-07  -5.618607311401E-08   0.000000000000E+00   8.207559405800E-07  -2.054443773216E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.743811222937E-06  -2.393506799731E-08   0.000000000000E+00  -1.643215792942E-06   1.666531837958E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.180460897765E-07  -5.489857829034E-08   0.000000000000E+00   8.075749271333E-07  -2.045088242083E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.709220997709E-06  -2.631958448518E-08   0.000000000000E+00  -1.588986080039E-06   1.657087349942E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.995721400872E-07  -5.374179341850E-08   0.000000000000E+00   7.937471796475E-07  -2.035485813663E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.675062027321E-06  -2.864935556238E-08   0.000000000000E+00  -1.535228946676E-06   1.647473222831E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.818308541712E-07  -5.253405616486E-08   0.000000000000E+00   7.801043991627E-07  -2.025645603885E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641326720876E-06  -3.092520755308E-08   0.000000000000E+00  -1.481944092961E-06   1.637693240813E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.651112900404E-07  -5.140037918341E-08   0.000000000000E+00   7.686043057468E-07  -2.015586455244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608007731392E-06  -3.314795179588E-08   0.000000000000E+00  -1.429131258714E-06   1.627751162671E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.479825359382E-07  -5.025168601405E-08   0.000000000000E+00   7.552272707674E-07  -2.005295928381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.575097948543E-06  -3.531838505091E-08   0.000000000000E+00  -1.376790219044E-06   1.617650721354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.316184871662E-07  -4.903020289664E-08   0.000000000000E+00   7.426541640067E-07  -1.994782396395E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.542590490295E-06  -3.743728990142E-08   0.000000000000E+00  -1.324920779941E-06   1.607395623565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.163216829286E-07  -4.806788211982E-08   0.000000000000E+00   7.317665186525E-07  -1.984058592910E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.510478695612E-06  -3.950543518646E-08   0.000000000000E+00  -1.273522774267E-06   1.596989549363E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.007383068424E-07  -4.701862369014E-08   0.000000000000E+00   7.202100113459E-07  -1.973121881009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.478756117013E-06  -4.152357637006E-08   0.000000000000E+00  -1.222596057775E-06   1.586436151791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.858946373773E-07  -4.600814776740E-08   0.000000000000E+00   7.093044900947E-07  -1.961975227352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.447416513104E-06  -4.349245600004E-08   0.000000000000E+00  -1.172140504911E-06   1.575739056489E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712242946962E-07  -4.500289035562E-08   0.000000000000E+00   6.980353703135E-07  -1.950621948599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.416453842348E-06  -4.541280392199E-08   0.000000000000E+00  -1.122156005937E-06   1.564901861380E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.568278460176E-07  -4.401483270864E-08   0.000000000000E+00   6.872541340789E-07  -1.939078033132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.385862255262E-06  -4.728533784051E-08   0.000000000000E+00  -1.072642462420E-06   1.553928136295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.436851228246E-07  -4.311867566472E-08   0.000000000000E+00   6.780504167157E-07  -1.927339164793E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.355636088639E-06  -4.911076352158E-08   0.000000000000E+00  -1.023599784516E-06   1.542821422688E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.299529030995E-07  -4.213451730314E-08   0.000000000000E+00   6.667994344327E-07  -1.915401704276E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325769858981E-06  -5.088977514303E-08   0.000000000000E+00  -9.750278877072E-07   1.531585233311E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.167903725450E-07  -4.119643035375E-08   0.000000000000E+00   6.569903059023E-07  -1.903282507297E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296258256016E-06  -5.262305568215E-08   0.000000000000E+00  -9.269266894362E-07   1.520223051927E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.038490886404E-07  -4.031286629018E-08   0.000000000000E+00   6.469202042691E-07  -1.890979911214E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.267096137142E-06  -5.431127714032E-08   0.000000000000E+00  -8.792961063550E-07   1.508738333041E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.917888346075E-07  -3.943297066146E-08   0.000000000000E+00   6.376049303019E-07  -1.878508699012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.238278521059E-06  -5.595510093519E-08   0.000000000000E+00  -8.321360513743E-07   1.497134501625E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797909749269E-07  -3.862907606578E-08   0.000000000000E+00   6.285678625523E-07  -1.865858784577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209800582556E-06  -5.755517812483E-08   0.000000000000E+00  -7.854464311157E-07   1.485414952885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.677993692405E-07  -3.773375911790E-08   0.000000000000E+00   6.195591493637E-07  -1.853039602971E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181657646839E-06  -5.911214967863E-08   0.000000000000E+00  -7.392271433568E-07   1.473583052014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.563429395391E-07  -3.692577481456E-08   0.000000000000E+00   6.102287292164E-07  -1.840051723190E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.153845184091E-06  -6.062664681988E-08   0.000000000000E+00  -6.934780743180E-07   1.461642133962E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.449312716228E-07  -3.612130820701E-08   0.000000000000E+00   6.011298096397E-07  -1.826905925400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.126358804381E-06  -6.209929123103E-08   0.000000000000E+00  -6.481990966244E-07   1.449595503254E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.345547469839E-07  -3.533994246934E-08   0.000000000000E+00   5.926414262813E-07  -1.813605962781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099194252713E-06  -6.353069532470E-08   0.000000000000E+00  -6.033900669476E-07   1.437446433751E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.234892150995E-07  -3.455754038580E-08   0.000000000000E+00   5.840704299974E-07  -1.800151126523E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.072347404131E-06  -6.492146242051E-08   0.000000000000E+00  -5.590508240893E-07   1.425198168516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.134012059624E-07  -3.382471637867E-08   0.000000000000E+00   5.760331945846E-07  -1.786545839730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.045814258755E-06  -6.627218714222E-08   0.000000000000E+00  -5.151811865773E-07   1.412853919581E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.028598910110E-07  -3.306814764066E-08   0.000000000000E+00   5.669145414226E-07  -1.772797457121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019590937560E-06  -6.758345545203E-08   0.000000000000E+00  -4.717809512632E-07   1.400416867849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.934336461898E-07  -3.236655392207E-08   0.000000000000E+00   5.598874536658E-07  -1.758910950012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.936736776518E-07  -6.885584502784E-08   0.000000000000E+00  -4.288498910637E-07   1.387890162887E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.835806311004E-07  -3.164682284110E-08   0.000000000000E+00   5.519257868507E-07  -1.744888550216E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.680588281679E-07  -7.008992534304E-08   0.000000000000E+00  -3.863877537839E-07   1.375276922832E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.742043945576E-07  -3.095641701373E-08   0.000000000000E+00   5.440743797776E-07  -1.730729468481E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.427428459837E-07  -7.128625798348E-08   0.000000000000E+00  -3.443942600668E-07   1.362580234233E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.653210443365E-07  -3.028513290461E-08   0.000000000000E+00   5.366392610623E-07  -1.716439916069E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.177222915784E-07  -7.244539676148E-08   0.000000000000E+00  -3.028691020039E-07   1.349803151955E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.566334546420E-07  -2.966515395441E-08   0.000000000000E+00   5.299458958373E-07  -1.702031680186E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.929938253753E-07  -7.356788793729E-08   0.000000000000E+00  -2.618119419807E-07   1.336948699065E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.475107396412E-07  -2.898162748994E-08   0.000000000000E+00   5.218904788079E-07  -1.687493819903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.685542037294E-07  -7.465427042814E-08   0.000000000000E+00  -2.212224109613E-07   1.324019866731E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.393653763745E-07  -2.838512582653E-08   0.000000000000E+00   5.151003807665E-07  -1.672844925240E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.444002753193E-07  -7.570507592870E-08   0.000000000000E+00  -1.811001075253E-07   1.311019614150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.306846119663E-07  -2.770570020482E-08   0.000000000000E+00   5.076304042208E-07  -1.658077029537E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.205289776394E-07  -7.672082911161E-08   0.000000000000E+00  -1.414445966055E-07   1.297950868466E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.232352040337E-07  -2.711751268551E-08   0.000000000000E+00   5.007584239128E-07  -1.643201556810E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.969373333911E-07  -7.770204780829E-08   0.000000000000E+00  -1.022554083734E-07   1.284816524703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.150368073024E-07  -2.651585182678E-08   0.000000000000E+00   4.939721161838E-07  -1.628215299293E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.736224474307E-07  -7.864924311337E-08   0.000000000000E+00  -6.353203735594E-08   1.271619445720E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.073716276335E-07  -2.591361619407E-08   0.000000000000E+00   4.876029585884E-07  -1.613135155321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.505815032015E-07  -7.956291961096E-08   0.000000000000E+00  -2.527394134673E-08   1.258362462148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.998230230433E-07  -2.535551618168E-08   0.000000000000E+00   4.808019252485E-07  -1.597948810269E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.278117598506E-07  -8.044357545398E-08   0.000000000000E+00   1.251945933553E-08   1.245048372375E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.932152809294E-07  -2.487563597959E-08   0.000000000000E+00   4.759251863886E-07  -1.582682748141E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.053105490648E-07  -8.129170253250E-08   0.000000000000E+00   4.984878262990E-08   1.231679942506E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.853509368944E-07  -2.422516078822E-08   0.000000000000E+00   4.678146232999E-07  -1.567295969446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.830752723642E-07  -8.210778662297E-08   0.000000000000E+00   8.671468553672E-08   1.218259906329E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.785890785872E-07  -2.371549016332E-08   0.000000000000E+00   4.620643767967E-07  -1.551838235872E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.611033978157E-07  -8.289230750528E-08   0.000000000000E+00   1.231178647697E-07   1.204790965351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.716762002906E-07  -2.317003511200E-08   0.000000000000E+00   4.553792350539E-07  -1.536291157425E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.393924578987E-07  -8.364573909138E-08   0.000000000000E+00   1.590590572084E-07   1.191275788733E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.649061222316E-07  -2.265881425971E-08   0.000000000000E+00   4.485734897039E-07  -1.520658811439E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.179400464216E-07  -8.436854951355E-08   0.000000000000E+00   1.945390405232E-07   1.177717013365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.581736780170E-07  -2.212440005211E-08   0.000000000000E+00   4.422741428067E-07  -1.504950067787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.967438160346E-07  -8.506120134482E-08   0.000000000000E+00   2.295586338026E-07   1.164117243805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.522363908530E-07  -2.168850787384E-08   0.000000000000E+00   4.375257081680E-07  -1.489172223639E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.758014759234E-07  -8.572415158118E-08   0.000000000000E+00   2.641186976561E-07   1.150479052379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.459985439324E-07  -2.117802748780E-08   0.000000000000E+00   4.317333450657E-07  -1.473320729232E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.551107892351E-07  -8.635785185211E-08   0.000000000000E+00   2.982201348788E-07   1.136804979145E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.396231299478E-07  -2.064728121010E-08   0.000000000000E+00   4.246397430545E-07  -1.457391411906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.346695708909E-07  -8.696274846158E-08   0.000000000000E+00   3.318638905158E-07   1.123097531973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.338429654504E-07  -2.023894092057E-08   0.000000000000E+00   4.195919777829E-07  -1.441410133118E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.144756854336E-07  -8.753928252354E-08   0.000000000000E+00   3.650509521930E-07   1.109359186565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.279762591450E-07  -1.974871952554E-08   0.000000000000E+00   4.141280983165E-07  -1.425357503482E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.945270444838E-07  -8.808789006977E-08   0.000000000000E+00   3.977823505757E-07   1.095592386516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.223105968135E-07  -1.929245191049E-08   0.000000000000E+00   4.084979534506E-07  -1.409246006462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.748216052374E-07  -8.860900209051E-08   0.000000000000E+00   4.300591591062E-07   1.081799543378E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.167808573361E-07  -1.884768634913E-08   0.000000000000E+00   4.025463875772E-07  -1.393083109214E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.553573680509E-07  -8.910304469765E-08   0.000000000000E+00   4.618824943629E-07   1.067983036705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.112759678035E-07  -1.841160801306E-08   0.000000000000E+00   3.975502214438E-07  -1.376862732000E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.361323745473E-07  -8.957043915999E-08   0.000000000000E+00   4.932535162771E-07   1.054145214144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.060941086071E-07  -1.801908550151E-08   0.000000000000E+00   3.924170429041E-07  -1.360597686804E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.171447060479E-07  -9.001160198640E-08   0.000000000000E+00   5.241734277017E-07   1.040288391506E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007899880669E-07  -1.756136434761E-08   0.000000000000E+00   3.867709826837E-07  -1.344284779929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.983924813344E-07  -9.042694505925E-08   0.000000000000E+00   5.546434749555E-07   1.026414852845E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.957540332991E-07  -1.717108269884E-08   0.000000000000E+00   3.815869864956E-07  -1.327926465424E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.798738553598E-07  -9.081687564907E-08   0.000000000000E+00   5.846649473240E-07   1.012526850554E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.907234528833E-07  -1.674518879384E-08   0.000000000000E+00   3.762729128297E-07  -1.311531195503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.615870171892E-07  -9.118179653396E-08   0.000000000000E+00   6.142391772453E-07   9.986266054669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.859423287944E-07  -1.636249729887E-08   0.000000000000E+00   3.710205374610E-07  -1.295091634244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.435301887050E-07  -9.152210605607E-08   0.000000000000E+00   6.433675400197E-07   9.847163069397E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.809915548275E-07  -1.595874117256E-08   0.000000000000E+00   3.665026641771E-07  -1.278620269046E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.257016228718E-07  -9.183819819079E-08   0.000000000000E+00   6.720514538080E-07   9.707981129753E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.763324019582E-07  -1.557581624725E-08   0.000000000000E+00   3.609743128057E-07  -1.262116640945E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.080996022654E-07  -9.213046261125E-08   0.000000000000E+00   7.002923792599E-07   9.568741503476E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.719595012116E-07  -1.522102320873E-08   0.000000000000E+00   3.565008799109E-07  -1.245590874746E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.907224378065E-07  -9.239928477896E-08   0.000000000000E+00   7.280918194354E-07   9.429465146675E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.660890977122E-07  -1.482581692607E-08   0.000000000000E+00   3.483679702350E-07  -1.229023871611E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.735684670724E-07  -9.264504596732E-08   0.000000000000E+00   7.554513194873E-07   9.290172705839E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.628788487742E-07  -1.447598124180E-08   0.000000000000E+00   3.461003498937E-07  -1.212442703836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.566360532923E-07  -9.286812335279E-08   0.000000000000E+00   7.823724663951E-07   9.150884518291E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.584711315504E-07  -1.411142516337E-08   0.000000000000E+00   3.410187474517E-07  -1.195838666301E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399235838352E-07  -9.306889005657E-08   0.000000000000E+00   8.088568886162E-07   9.011620614269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.543525231997E-07  -1.378274632914E-08   0.000000000000E+00   3.365850982546E-07  -1.179216057035E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.234294691219E-07  -9.324771522939E-08   0.000000000000E+00   8.349062558451E-07   8.872400717577E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.499470683264E-07  -1.340774597316E-08   0.000000000000E+00   3.313877841485E-07  -1.162579927437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071521413990E-07  -9.340496405387E-08   0.000000000000E+00   8.605222784797E-07   8.733244247698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.456230404899E-07  -1.303285548425E-08   0.000000000000E+00   3.262176525137E-07  -1.145919074125E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.910900535789E-07  -9.354099785426E-08   0.000000000000E+00   8.857067074729E-07   8.594170320606E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.418828011740E-07  -1.275551051258E-08   0.000000000000E+00   3.216845974500E-07  -1.129259794767E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752416782128E-07  -9.365617410437E-08   0.000000000000E+00   9.104613336659E-07   8.455197750796E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.382141192224E-07  -1.243274973997E-08   0.000000000000E+00   3.178694501174E-07  -1.112594075258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.596055064377E-07  -9.375084649862E-08   0.000000000000E+00   9.347879875132E-07   8.316345052472E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.342557742373E-07  -1.211947550668E-08   0.000000000000E+00   3.131048609350E-07  -1.095917823145E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.441800468989E-07  -9.382536500294E-08   0.000000000000E+00   9.586885386662E-07   8.177630441259E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.300567859577E-07  -1.177361907360E-08   0.000000000000E+00   3.077975344509E-07  -1.079236724673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.289638248926E-07  -9.388007587975E-08   0.000000000000E+00   9.821648953515E-07   8.039071835884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.267722620529E-07  -1.149348791988E-08   0.000000000000E+00   3.045462942971E-07  -1.062560343855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139553814617E-07  -9.391532175206E-08   0.000000000000E+00   1.005219003952E-06   7.900686859634E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.230612075678E-07  -1.119206481689E-08   0.000000000000E+00   2.994684866352E-07  -1.045878461952E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.915327235214E-08  -9.393144164117E-08   0.000000000000E+00   1.027852848574E-06   7.762492842265E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.192933256948E-07  -1.086435925162E-08   0.000000000000E+00   2.948053112081E-07  -1.029204550709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.455606742183E-08  -9.392877099118E-08   0.000000000000E+00   1.050068450379E-06   7.624506821551E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.159461314972E-07  -1.060223769310E-08   0.000000000000E+00   2.906184639864E-07  -1.012539230289E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.016234959101E-08  -9.390764174324E-08   0.000000000000E+00   1.071867867151E-06   7.486745545131E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.127528612351E-07  -1.035098229267E-08   0.000000000000E+00   2.867877784209E-07  -9.958741905972E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.597071432940E-08  -9.386838233601E-08   0.000000000000E+00   1.093253192624E-06   7.349225472316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.091087404113E-07  -1.003647282533E-08   0.000000000000E+00   2.819666495948E-07  -9.792252942414E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.197976857629E-08  -9.381131777901E-08   0.000000000000E+00   1.114226556150E-06   7.211962775797E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.059863368815E-07  -9.781563840627E-09   0.000000000000E+00   2.781520975082E-07  -9.625894984476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.818813042326E-08  -9.373676965941E-08   0.000000000000E+00   1.134790121786E-06   7.074973343560E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.026725757852E-07  -9.500590176345E-09   0.000000000000E+00   2.738520597309E-07  -9.459718113959E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459442825785E-08  -9.364505618676E-08   0.000000000000E+00   1.154946087834E-06   6.938272780935E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992810054823E-07  -9.226565454567E-09   0.000000000000E+00   2.692441375434E-07  -9.293676295247E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197299932342E-09  -9.353649224419E-08   0.000000000000E+00   1.174696686516E-06   6.801876412143E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.963456801021E-07  -8.986678939418E-09   0.000000000000E+00   2.654855892256E-07  -9.127815968030E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.200460727421E-08  -9.341138938792E-08   0.000000000000E+00   1.194044182668E-06   6.665799282508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929468583585E-07  -8.704370490813E-09   0.000000000000E+00   2.607390808469E-07  -8.962208275011E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.501263797971E-08  -9.327005591158E-08   0.000000000000E+00   1.212990873934E-06   6.530056160332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.896348990399E-07  -8.450816258654E-09   0.000000000000E+00   2.555394150969E-07  -8.796782751438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.782812863768E-08  -9.311279685948E-08   0.000000000000E+00   1.231539089521E-06   6.394661538760E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.866318294828E-07  -8.182849757257E-09   0.000000000000E+00   2.520747168749E-07  -8.631662442912E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.045240834928E-08  -9.293991405760E-08   0.000000000000E+00   1.249691189768E-06   6.259629638050E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.839480296734E-07  -7.974910060809E-09   0.000000000000E+00   2.485374025527E-07  -8.466835987198E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.288679929244E-08  -9.275170615025E-08   0.000000000000E+00   1.267449565484E-06   6.124974407285E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812833585901E-07  -7.762088402054E-09   0.000000000000E+00   2.451077718039E-07  -8.302238705029E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.513261724238E-08  -9.254846862059E-08   0.000000000000E+00   1.284816637323E-06   5.990709526607E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.778608774184E-07  -7.478371140256E-09   0.000000000000E+00   2.396974376825E-07  -8.137981400432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.719117190853E-08  -9.233049382154E-08   0.000000000000E+00   1.301794854991E-06   5.856848409252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.754650638581E-07  -7.268730087319E-09   0.000000000000E+00   2.368493245330E-07  -7.974082356783E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.906376753913E-08  -9.209807100911E-08   0.000000000000E+00   1.318386696769E-06   5.723404203478E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724464370705E-07  -7.024986886299E-09   0.000000000000E+00   2.324358618490E-07  -7.810471033733E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107517030060E-07  -9.185148634998E-08   0.000000000000E+00   1.334594668501E-06   5.590389794972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.696270799051E-07  -6.809367450545E-09   0.000000000000E+00   2.283459361982E-07  -7.647269788994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222562726308E-07  -9.159102297437E-08   0.000000000000E+00   1.350421303353E-06   5.457817808612E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670111731004E-07  -6.600790606043E-09   0.000000000000E+00   2.245005732519E-07  -7.484475566109E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335787661048E-07  -9.131696097474E-08   0.000000000000E+00   1.365869160736E-06   5.325700610879E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.643878463504E-07  -6.383888194664E-09   0.000000000000E+00   2.208626014880E-07  -7.322033877272E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.447204690778E-07  -9.102957744665E-08   0.000000000000E+00   1.380940825804E-06   5.194050311833E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.616392232316E-07  -6.163685283533E-09   0.000000000000E+00   2.167487942741E-07  -7.160020796176E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.556826633943E-07  -9.072914649962E-08   0.000000000000E+00   1.395638908684E-06   5.062878767281E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591065964501E-07  -5.972657325046E-09   0.000000000000E+00   2.129834939359E-07  -6.998465465572E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664666274344E-07  -9.041593929645E-08   0.000000000000E+00   1.409966043891E-06   4.932197581080E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.567662377664E-07  -5.777634649339E-09   0.000000000000E+00   2.096916024191E-07  -6.837383742571E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.770736363091E-07  -9.009022406132E-08   0.000000000000E+00   1.423924889493E-06   4.802018107123E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.538687733231E-07  -5.536527837822E-09   0.000000000000E+00   2.053135635519E-07  -6.676716036588E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.875049622173E-07  -8.975226610923E-08   0.000000000000E+00   1.437518126443E-06   4.672351451669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.514179803393E-07  -5.355530846084E-09   0.000000000000E+00   2.015264496252E-07  -6.516571082527E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.977618745282E-07  -8.940232786005E-08   0.000000000000E+00   1.450748457852E-06   4.543208475632E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.488530155163E-07  -5.160248267714E-09   0.000000000000E+00   1.975233056889E-07  -6.356898545682E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078456402869E-07  -8.904066887426E-08   0.000000000000E+00   1.463618608513E-06   4.414599796512E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.464088707339E-07  -4.964357072220E-09   0.000000000000E+00   1.939477471338E-07  -6.197734077050E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.177575241120E-07  -8.866754585624E-08   0.000000000000E+00   1.476131323779E-06   4.286535790885E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.441800728338E-07  -4.786545050934E-09   0.000000000000E+00   1.906394222380E-07  -6.039114948939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274987885250E-07  -8.828321268228E-08   0.000000000000E+00   1.488289369146E-06   4.159026596642E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418125521470E-07  -4.606643880576E-09   0.000000000000E+00   1.868809027149E-07  -5.881093733395E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.370706943252E-07  -8.788792043712E-08   0.000000000000E+00   1.500095529687E-06   4.032082114905E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.394263462158E-07  -4.427532768070E-09   0.000000000000E+00   1.830900659218E-07  -5.723594279039E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464745002453E-07  -8.748191738904E-08   0.000000000000E+00   1.511552608781E-06   3.905712012842E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.372031952025E-07  -4.252072397700E-09   0.000000000000E+00   1.797135194173E-07  -5.566681875353E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.557114636941E-07  -8.706544905966E-08   0.000000000000E+00   1.522663428080E-06   3.779925725262E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.348726997215E-07  -4.079688908248E-09   0.000000000000E+00   1.759359170242E-07  -5.410333611256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.647828405149E-07  -8.663875821457E-08   0.000000000000E+00   1.533430826432E-06   3.654732457476E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.327326134207E-07  -3.904648922034E-09   0.000000000000E+00   1.728169541953E-07  -5.254596859266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.736898852032E-07  -8.620208488773E-08   0.000000000000E+00   1.543857659214E-06   3.530141187110E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.307140605522E-07  -3.750119420758E-09   0.000000000000E+00   1.696352523071E-07  -5.099516094481E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.824338510239E-07  -8.575566639421E-08   0.000000000000E+00   1.553946797675E-06   3.406160666756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.283148315810E-07  -3.581813177281E-09   0.000000000000E+00   1.655306968639E-07  -4.945011550192E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910159901608E-07  -8.529973735954E-08   0.000000000000E+00   1.563701128277E-06   3.282799425820E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.261995048200E-07  -3.425047088750E-09   0.000000000000E+00   1.622775519054E-07  -4.791130014440E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.994375537528E-07  -8.483452973319E-08   0.000000000000E+00   1.573123552017E-06   3.160065773252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.239910029774E-07  -3.265884287552E-09   0.000000000000E+00   1.585656392956E-07  -4.637923622110E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.076997919890E-07  -8.436027280220E-08   0.000000000000E+00   1.582216983670E-06   3.037967799425E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219239296411E-07  -3.111368103559E-09   0.000000000000E+00   1.552925794383E-07  -4.485397661894E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.158039541441E-07  -8.387719320837E-08   0.000000000000E+00   1.590984351111E-06   2.916513378696E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198968947095E-07  -2.960930541777E-09   0.000000000000E+00   1.520368575451E-07  -4.333535144523E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.237512887111E-07  -8.338551497192E-08   0.000000000000E+00   1.599428594700E-06   2.795710171541E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177761506604E-07  -2.819234280052E-09   0.000000000000E+00   1.484919328693E-07  -4.182371448844E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.315430433576E-07  -8.288545950279E-08   0.000000000000E+00   1.607552666549E-06   2.675565626869E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157830900164E-07  -2.668683960698E-09   0.000000000000E+00   1.451457942484E-07  -4.031929633991E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.391804651013E-07  -8.237724562575E-08   0.000000000000E+00   1.615359529945E-06   2.556086984314E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.138420646627E-07  -2.525561286499E-09   0.000000000000E+00   1.420888551705E-07  -3.882095811944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.466648001609E-07  -8.186108957874E-08   0.000000000000E+00   1.622852158525E-06   2.437281276495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.117960742585E-07  -2.385702085670E-09   0.000000000000E+00   1.386343163377E-07  -3.733069747449E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.539972941318E-07  -8.133720504446E-08   0.000000000000E+00   1.630033535744E-06   2.319155331308E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100461279099E-07  -2.269327640638E-09   0.000000000000E+00   1.356001396299E-07  -3.584748776208E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.611791919416E-07  -8.080580317351E-08   0.000000000000E+00   1.636906654233E-06   2.201715774227E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082736655071E-07  -2.134183226819E-09   0.000000000000E+00   1.327662785307E-07  -3.437204504827E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.682117378612E-07  -8.026709258171E-08   0.000000000000E+00   1.643474515058E-06   2.084969030509E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060240755138E-07  -1.987179049583E-09   0.000000000000E+00   1.290172755067E-07  -3.290325955064E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.750961754531E-07  -7.972127936694E-08   0.000000000000E+00   1.649740127061E-06   1.968921327543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040363669266E-07  -1.850889399889E-09   0.000000000000E+00   1.255394128469E-07  -3.144295350615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.818337477258E-07  -7.916856714857E-08   0.000000000000E+00   1.655706506417E-06   1.853578697076E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.022639689296E-07  -1.731818618159E-09   0.000000000000E+00   1.225823242609E-07  -2.999099899583E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.884256969605E-07  -7.860915706402E-08   0.000000000000E+00   1.661376675828E-06   1.738946977485E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004392948948E-07  -1.608374665044E-09   0.000000000000E+00   1.194637198939E-07  -2.854487522076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948732646811E-07  -7.804324777446E-08   0.000000000000E+00   1.666753663780E-06   1.625031816043E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.855181758074E-08  -1.476749210955E-09   0.000000000000E+00   1.162880576595E-07  -2.710793576237E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.011776917921E-07  -7.747103551116E-08   0.000000000000E+00   1.671840504266E-06   1.511838671239E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.680164969773E-08  -1.360048697911E-09   0.000000000000E+00   1.132689058715E-07  -2.567837168867E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.073402184543E-07  -7.689271406809E-08   0.000000000000E+00   1.676640235969E-06   1.399372814810E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.514455433922E-08  -1.253684743563E-09   0.000000000000E+00   1.105038150644E-07  -2.425736165828E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.133620839546E-07  -7.630847481636E-08   0.000000000000E+00   1.681155901519E-06   1.287639334398E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.350861276048E-08  -1.150560240632E-09   0.000000000000E+00   1.074235090226E-07  -2.284399163211E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.192445268269E-07  -7.571850673196E-08   0.000000000000E+00   1.685390547178E-06   1.176643135307E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.175336917084E-08  -1.020378238632E-09   0.000000000000E+00   1.046037214675E-07  -2.143925660125E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.249887847645E-07  -7.512299641576E-08   0.000000000000E+00   1.689347222114E-06   1.066388943217E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.984419128231E-08  -9.201781168607E-10   0.000000000000E+00   1.012500892638E-07  -2.004245032751E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.305960944909E-07  -7.452212808272E-08   0.000000000000E+00   1.693028977753E-06   9.568813059409E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.808865626101E-08  -8.013628318349E-10   0.000000000000E+00   9.812320324886E-08  -1.865467619109E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.360676917571E-07  -7.391608359734E-08   0.000000000000E+00   1.696438867262E-06   8.481245961027E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.662990992247E-08  -7.084286635328E-10   0.000000000000E+00   9.579810859452E-08  -1.727473490992E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.414048113340E-07  -7.330504248508E-08   0.000000000000E+00   1.699579945007E-06   7.401230129225E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.437389324320E-08  -5.819680089503E-10   0.000000000000E+00   9.182207792886E-08  -1.590304301104E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.466086868643E-07  -7.268918195680E-08   0.000000000000E+00   1.702455265946E-06   6.328805847822E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.304686309637E-08  -4.945022338560E-10   0.000000000000E+00   8.951290527162E-08  -1.454053553744E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.516805508861E-07  -7.206867690537E-08   0.000000000000E+00   1.705067885111E-06   5.264011711760E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.144499121696E-08  -4.164151275354E-10   0.000000000000E+00   8.674672021927E-08  -1.318656583406E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.566216346552E-07  -7.144369992549E-08   0.000000000000E+00   1.707420856972E-06   4.206884650139E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.980911876275E-08  -3.043680260351E-10   0.000000000000E+00   8.402763256155E-08  -1.184119825551E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.614331681978E-07  -7.081442134160E-08   0.000000000000E+00   1.709517235000E-06   3.157459948210E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.824861269896E-08  -2.077274440230E-10   0.000000000000E+00   8.110790374598E-08  -1.050446419089E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.661163800877E-07  -7.018100920886E-08   0.000000000000E+00   1.711360071025E-06   2.115771268458E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.661320793251E-08  -1.142100583553E-10   0.000000000000E+00   7.827957460492E-08  -9.176548974734E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.706724975822E-07  -6.954362934279E-08   0.000000000000E+00   1.712952414883E-06   1.081850672436E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.520242317829E-08  -3.814637216324E-11   0.000000000000E+00   7.566345215138E-08  -7.857968352069E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.751027463182E-07  -6.890244531606E-08   0.000000000000E+00   1.714297313697E-06   5.572864246051E-09
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.352113702191E-08   6.221306360031E-11   0.000000000000E+00   7.280737715726E-08  -6.547724202798E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.794083503491E-07  -6.825761847767E-08   0.000000000000E+00   1.715397811418E-06  -9.625658974273E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.181600850527E-08   1.527573857914E-10   0.000000000000E+00   6.978860757918E-08  -5.246757611746E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.835905320625E-07  -6.760930798837E-08   0.000000000000E+00   1.716256948448E-06  -1.973005559559E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.043966586255E-08   2.326963097771E-10   0.000000000000E+00   6.736076046135E-08  -3.954826071118E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876505120839E-07  -6.695767081508E-08   0.000000000000E+00   1.716877761051E-06  -2.975564472022E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.896251947788E-08   3.085406255842E-10   0.000000000000E+00   6.476295025290E-08  -2.672140674954E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.915895091493E-07  -6.630286174273E-08   0.000000000000E+00   1.717263280780E-06  -3.970218257351E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.754000007322E-08   3.961143868952E-10   0.000000000000E+00   6.223795765063E-08  -1.398695707666E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.954087400352E-07  -6.564503339955E-08   0.000000000000E+00   1.717416534112E-06  -4.956944010626E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.616222712390E-08   4.724861704144E-10   0.000000000000E+00   5.975052355904E-08  -1.339293065877E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.991094195386E-07  -6.498433628405E-08   0.000000000000E+00   1.717340542053E-06  -5.935720279787E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.475310690661E-08   5.286348499020E-10   0.000000000000E+00   6.374929933838E-08   1.120759955933E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.026927603166E-07  -6.432091875724E-08   0.000000000000E+00   1.717038319483E-06  -6.906527044627E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.303179959929E-08   6.198244426161E-10   0.000000000000E+00   5.424096764809E-08   2.367787783720E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.061599726945E-07  -6.365492705414E-08   0.000000000000E+00   1.716512874715E-06  -7.869345695321E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.172525528349E-08   6.923182258144E-10   0.000000000000E+00   5.197883982197E-08   3.604425367556E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.095122648783E-07  -6.298650533462E-08   0.000000000000E+00   1.715767209309E-06  -8.824159012575E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.038404023073E-08   7.549144134344E-10   0.000000000000E+00   4.953131063636E-08   4.832023550970E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.127508424720E-07  -6.231579565557E-08   0.000000000000E+00   1.714804317272E-06  -9.770951148004E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.889523022108E-08   8.381012206512E-10   0.000000000000E+00   4.691454990931E-08   6.049720724778E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.158769086959E-07  -6.164293801493E-08   0.000000000000E+00   1.713627184862E-06  -1.070970760109E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.757214902006E-08   8.983465127677E-10   0.000000000000E+00   4.460890975376E-08   7.258376404995E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.188916641290E-07  -6.096807035492E-08   0.000000000000E+00   1.712238790128E-06  -1.164041520216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.614679014850E-08   9.658577852719E-10   0.000000000000E+00   4.210841778007E-08   8.457785291719E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.217963066640E-07  -6.029132858549E-08   0.000000000000E+00   1.710642102468E-06  -1.256306208966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.483770916909E-08   1.027077529428E-09   0.000000000000E+00   3.951604153875E-08   9.647352851879E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.245920313939E-07  -5.961284658216E-08   0.000000000000E+00   1.708840082156E-06  -1.347763769278E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.353430956032E-08   1.097773793110E-09   0.000000000000E+00   3.734727893593E-08   1.082682484341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272800305049E-07  -5.893275621532E-08   0.000000000000E+00   1.706835680049E-06  -1.438413270908E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.216347914183E-08   1.157773638518E-09   0.000000000000E+00   3.490278362881E-08   1.199831699396E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.298614932425E-07  -5.825118736547E-08   0.000000000000E+00   1.704631837180E-06  -1.528253908740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.095249707976E-08   1.201253732340E-09   0.000000000000E+00   3.271544624063E-08   1.315947755807E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.323376057216E-07  -5.756826793712E-08   0.000000000000E+00   1.702231484328E-06  -1.617285000604E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956612787123E-08   1.269631787738E-09   0.000000000000E+00   3.035251940962E-08   1.431131024057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.347095509236E-07  -5.688412386913E-08   0.000000000000E+00   1.699637541674E-06  -1.705505985485E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.840585157631E-08   1.320362050426E-09   0.000000000000E+00   2.829250535724E-08   1.545293413589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.369785084889E-07  -5.619887914250E-08   0.000000000000E+00   1.696852918394E-06  -1.792916421511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.706140164806E-08   1.374144567586E-09   0.000000000000E+00   2.589756339769E-08   1.658538171409E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.391456547701E-07  -5.551265582195E-08   0.000000000000E+00   1.693880512389E-06  -1.879515984095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.590001306418E-08   1.423965804333E-09   0.000000000000E+00   2.379846431261E-08   1.770818312696E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.412121625511E-07  -5.482557404214E-08   0.000000000000E+00   1.690723209818E-06  -1.965304463991E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.459629901426E-08   1.469780317573E-09   0.000000000000E+00   2.163688409578E-08   1.882121458456E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.431792011433E-07  -5.413775204099E-08   0.000000000000E+00   1.687383884873E-06  -2.050281765508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.350242304255E-08   1.513290841142E-09   0.000000000000E+00   1.962421697336E-08   1.992516725738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.450479361468E-07  -5.344930617065E-08   0.000000000000E+00   1.683865399367E-06  -2.134447904529E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.216888523724E-08   1.572024430752E-09   0.000000000000E+00   1.713993237255E-08   2.101838586016E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.468195294165E-07  -5.276035089883E-08   0.000000000000E+00   1.680170602401E-06  -2.217803006694E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.087992970023E-08   1.628234949004E-09   0.000000000000E+00   1.515887770998E-08   2.210259239953E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.484951389264E-07  -5.207099884570E-08   0.000000000000E+00   1.676302330046E-06  -2.300347305565E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.984731966474E-08   1.662426880287E-09   0.000000000000E+00   1.305438799175E-08   2.317662610794E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.500759187827E-07  -5.138136079416E-08   0.000000000000E+00   1.672263405178E-06  -2.382081140768E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862938242084E-08   1.704999168796E-09   0.000000000000E+00   1.100842438824E-08   2.424153382892E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.515630190089E-07  -5.069154569081E-08   0.000000000000E+00   1.668056636952E-06  -2.463004956264E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.739599637595E-08   1.748003208347E-09   0.000000000000E+00   8.923573657868E-09   2.529680395203E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.529575854639E-07  -5.000166066337E-08   0.000000000000E+00   1.663684820562E-06  -2.543119298471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.629673377931E-08   1.789000711903E-09   0.000000000000E+00   7.012759741053E-09   2.634195513774E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.542607598386E-07  -4.931181105885E-08   0.000000000000E+00   1.659150737101E-06  -2.622424814532E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.516185824742E-08   1.829884231584E-09   0.000000000000E+00   4.961615044876E-09   2.737721302814E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.554736795410E-07  -4.862210043994E-08   0.000000000000E+00   1.654457153166E-06  -2.700922250473E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.405142522571E-08   1.864068980299E-09   0.000000000000E+00   2.924524799470E-09   2.840290836905E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.565974774950E-07  -4.793263058946E-08   0.000000000000E+00   1.649606820510E-06  -2.778612449511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.290824440089E-08   1.902295519844E-09   0.000000000000E+00   1.139345249744E-09   2.941933409036E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.576332821947E-07  -4.724350154958E-08   0.000000000000E+00   1.644602475898E-06  -2.855496350289E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.193215006595E-08   1.933340677008E-09   0.000000000000E+00  -6.977888020062E-10   3.042545320212E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.585822175729E-07  -4.655481162632E-08   0.000000000000E+00   1.639446840873E-06  -2.931574985134E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.071169937936E-08   1.985395360532E-09   0.000000000000E+00  -2.822362135291E-09   3.142197832792E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.594454028489E-07  -4.586665739767E-08   0.000000000000E+00   1.634142621319E-06  -3.006849478461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.981386295134E-08   1.998891400926E-09   0.000000000000E+00  -4.388650093878E-09   3.240897903021E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.602239525385E-07  -4.517913373909E-08   0.000000000000E+00   1.628692507436E-06  -3.081321044865E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.869137707854E-08   2.028471023686E-09   0.000000000000E+00  -6.327238337509E-09   3.338605138306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.609189763262E-07  -4.449233383744E-08   0.000000000000E+00   1.623099173363E-06  -3.154990987682E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.763418580385E-08   2.064393204887E-09   0.000000000000E+00  -8.283061224043E-09   3.435353799070E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.615315789833E-07  -4.380634920451E-08   0.000000000000E+00   1.617365277027E-06  -3.227860697055E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.653416363647E-08   2.097531063118E-09   0.000000000000E+00  -9.936250242223E-09   3.531150656925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620628602655E-07  -4.312126967926E-08   0.000000000000E+00   1.611493459813E-06  -3.299931648554E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.564599005294E-08   2.116688472784E-09   0.000000000000E+00  -1.157124293395E-08   3.625914550714E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.625139148835E-07  -4.243718346591E-08   0.000000000000E+00   1.605486346466E-06  -3.371205401381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.463541588191E-08   2.139278500148E-09   0.000000000000E+00  -1.326493624404E-08   3.719779698804E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628858324061E-07  -4.175417713655E-08   0.000000000000E+00   1.599346544857E-06  -3.441683596824E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.363242614331E-08   2.161725096900E-09   0.000000000000E+00  -1.497765564260E-08   3.812604480234E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.631796971496E-07  -4.107233564777E-08   0.000000000000E+00   1.593076645735E-06  -3.511367956553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.266565595283E-08   2.190688079704E-09   0.000000000000E+00  -1.668802598909E-08   3.904502574163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.633965881568E-07  -4.039174235389E-08   0.000000000000E+00   1.586679222552E-06  -3.580260281152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.168533477305E-08   2.206588828979E-09   0.000000000000E+00  -1.813166228221E-08   3.995449079611E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635375790511E-07  -3.971247901538E-08   0.000000000000E+00   1.580156831273E-06  -3.648362448450E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.073791435087E-08   2.232607664341E-09   0.000000000000E+00  -1.986277633561E-08   4.085417664700E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.636037380670E-07  -3.903462583588E-08   0.000000000000E+00   1.573512010231E-06  -3.715676412054E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.975416839128E-08   2.259856757214E-09   0.000000000000E+00  -2.157791707513E-08   4.174359573083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635961278585E-07  -3.835826145647E-08   0.000000000000E+00   1.566747279910E-06  -3.782204199728E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879474314297E-08   2.277665446557E-09   0.000000000000E+00  -2.319195758847E-08   4.262378381119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635158055364E-07  -3.768346297589E-08   0.000000000000E+00   1.559865142789E-06  -3.847947911927E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.794966220948E-08   2.294092949196E-09   0.000000000000E+00  -2.460350187896E-08   4.349488466943E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.633638225321E-07  -3.701030597323E-08   0.000000000000E+00   1.552868083195E-06  -3.912909720224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691369259276E-08   2.320740762077E-09   0.000000000000E+00  -2.667453263333E-08   4.435616098740E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.631412245582E-07  -3.633886450829E-08   0.000000000000E+00   1.545758567129E-06  -3.977091865832E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.608076602767E-08   2.320246280748E-09   0.000000000000E+00  -2.769692054939E-08   4.520765664998E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628490515082E-07  -3.566921114585E-08   0.000000000000E+00   1.538539042072E-06  -4.040496658178E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531157828665E-08   2.334525810457E-09   0.000000000000E+00  -2.888530607346E-08   4.604955562812E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.624883374642E-07  -3.500141697764E-08   0.000000000000E+00   1.531211936992E-06  -4.103126473397E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.437530347901E-08   2.354367522737E-09   0.000000000000E+00  -3.053656061362E-08   4.688197528849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620601105873E-07  -3.433555162443E-08   0.000000000000E+00   1.523779662067E-06  -4.164983752852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.350682944510E-08   2.364887092844E-09   0.000000000000E+00  -3.198011655994E-08   4.770479676937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.615653930219E-07  -3.367168324659E-08   0.000000000000E+00   1.516244608551E-06  -4.226071001722E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259323424254E-08   2.389912407487E-09   0.000000000000E+00  -3.342450617019E-08   4.851843860348E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.610052008979E-07  -3.300987857878E-08   0.000000000000E+00   1.508609148750E-06  -4.286390787594E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181128517632E-08   2.388576585301E-09   0.000000000000E+00  -3.474277555646E-08   4.932232032514E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.603805442885E-07  -3.235020293506E-08   0.000000000000E+00   1.500875635880E-06  -4.345945739070E-06
Spline
31  3.2
3.958343788629329e+00  3.665747421376790e+00  -1.584166727311152e-02
1.65000  1.70000  4.111185002349738e-02  -2.254416014316249e-01  4.461876813627606e-01  -2.303145407013875e-01
1.70000  1.75000  3.092644983773536e-02  -1.825501923506092e-01  4.116405002575524e-01  -2.878393356255960e-01
1.75000  1.80000  2.279206155389557e-02  -1.435449373420459e-01  3.684645999137130e-01  -3.345587834511521e-01
1.80000  1.85000  1.649415633864616e-02  -1.092076682265582e-01  3.182807823960401e-01  -3.921401545217484e-01
1.85000  1.90000  1.178045736399313e-02  -8.032064114586729e-02  2.594597592177778e-01  -3.918162609172589e-01
1.90000  1.95000  8.364097672129563e-03  -5.731328718096902e-02  2.006873200801892e-01  -3.343593960387315e-01
1.95000  2.00000  5.958356688776742e-03  -3.975225064324057e-02  1.505334106743794e-01  -2.854475742016709e-01
2.00000  2.05000  4.311396736525452e-03  -2.683976638231515e-02  1.077162745441287e-01  -2.342256326792253e-01
2.05000  2.10000  3.209420899685116e-03  -1.782483117299649e-02  7.258242964224507e-02  -1.836991268569695e-01
2.10000  2.15000  2.476673024283780e-03  -1.194433166019923e-02  4.502756061369949e-02  -1.327009979191360e-01
2.15000  2.20000  1.975437718068177e-03  -8.436833083222810e-03  2.512241092582916e-02  -8.289392574365791e-02
2.20000  2.25000  1.606040350503650e-03  -6.546296433717323e-03  1.268832206428041e-02  -2.879424963417916e-02
2.25000  2.30000  1.306847052774214e-03  -5.493421099545628e-03  8.369184619153550e-03  -3.273963137177041e-03
2.30000  2.35000  1.052689713952670e-03  -4.681057361159103e-03  7.878090148576995e-03  -6.329059152203009e-03
2.35000  2.40000  8.375409388721310e-04  -3.940716289942923e-03  6.928731275746539e-03  -5.103572534162771e-03
2.40000  2.45000  6.571890059975814e-04  -3.286119956374492e-03  6.163195395622126e-03  -5.025064575288325e-03
2.45000  2.50000  5.076628635960004e-04  -2.707488401126939e-03  5.409435709328873e-03  -4.639224612814102e-03
2.50000  2.55000  3.852321297363742e-04  -2.201339014790159e-03  4.713552017406760e-03  -4.335734005580393e-03
2.55000  2.60000  2.864070922896859e-04  -1.762501818091338e-03  4.063191916569704e-03  -4.010177980978213e-03
2.60000  2.65000  2.079387089289206e-04  -1.386258961291702e-03  3.461665219422969e-03  -3.690534270613945e-03
2.65000  2.70000  1.468186071290664e-04  -1.067771446379011e-03  2.908085078830879e-03  -3.369306720667480e-03
2.70000  2.75000  1.002790841671094e-04  -8.022327389009278e-04  2.402689070730754e-03  -3.048502214801494e-03
2.75000  2.80000  6.579310712203982e-05  -5.848275984388642e-04  1.945413738510532e-03  -2.727589372207363e-03
2.80000  2.85000  4.107431287484709e-05  -4.107431448793669e-04  1.536275332679429e-03  -2.406686832451082e-03
2.85000  2.90000  2.407700810852086e-05  -2.751657628548065e-04  1.175272307811764e-03  -2.085851418037438e-03
2.90000  2.95000  1.299616930805530e-05  -1.732824177089112e-04  8.623945951061497e-04  -1.764737199460484e-03
2.95000  3.00000  6.267442760442526e-06  -1.002784871942495e-04  5.976840151870758e-04  -1.444671072180607e-03
3.00000  3.05000  2.567144554675173e-06  -5.134511871689660e-05  3.809833543599855e-04  -1.120691383832373e-03
3.05000  3.10000  8.122605817512639e-07  -2.165196865964093e-05  2.128796467851302e-04  -8.113178485375540e-04
3.10000  3.15000  1.604465346648470e-07  -6.448887845159518e-06  9.118196950449641e-05  -4.474332620292791e-04
3.15000  3.20000  1.002790841445229e-08  -6.864403599294805e-07  2.406698020010478e-05  -5.987946213317144e-04  9.015173399324370e-03  -5.558031039217048e-02


==> anc/F-N.skf <==
0.020000 1000
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316202856592E+00  -2.248154990424E+00   0.000000000000E+00   1.244875734334E-01  -1.650221750851E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.423195840396E-01   9.001844605421E-01   0.000000000000E+00  -2.434030460747E-01   8.637661444170E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217043234593E+00  -2.201278645858E+00   0.000000000000E+00   1.785464473294E-01  -1.595404752350E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.209647518976E-01   8.921605266616E-01   0.000000000000E+00  -2.562343119713E-01   8.575566095871E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.119955003153E+00  -2.154205231823E+00   0.000000000000E+00   2.328520192512E-01  -1.547865956524E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.991619433004E-01   8.838849729460E-01   0.000000000000E+00  -2.689802282706E-01   8.514207954922E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.025200260989E+00  -2.107056533969E+00   0.000000000000E+00   2.870035048849E-01  -1.506892277725E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.769666323809E-01   8.753723534607E-01   0.000000000000E+00  -2.816157467323E-01   8.453601455099E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.329987313179E-01  -2.059943885886E+00   0.000000000000E+00   3.406458460448E-01  -1.471798115369E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.544327473843E-01   8.666370762517E-01   0.000000000000E+00  -2.941163983685E-01   8.393737142058E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.435312330476E-01  -2.012968646135E+00   0.000000000000E+00   3.934673547806E-01  -1.441931547886E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.316125547502E-01   8.576933683210E-01   0.000000000000E+00  -3.064584570336E-01   8.334585499892E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.569430954373E-01  -1.966222702896E+00   0.000000000000E+00   4.451971095806E-01  -1.416678489993E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.085565646022E-01   8.485552446440E-01   0.000000000000E+00  -3.186190763520E-01   8.276100458926E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.733474736747E-01  -1.919788995773E+00   0.000000000000E+00   4.956022029492E-01  -1.395465228677E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.853134555532E-01   8.392364809361E-01   0.000000000000E+00  -3.305764024081E-01   8.218222584434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.928285325287E-01  -1.873742046235E+00   0.000000000000E+00   5.444849224396E-01  -1.377759683256E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.619300168824E-01   8.297505898853E-01   0.000000000000E+00  -3.423096645547E-01   8.160881952560E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.154444728515E-01  -1.828148488159E+00   0.000000000000E+00   5.916799235803E-01  -1.363071659751E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.384511062926E-01   8.201108005814E-01   0.000000000000E+00  -3.537992465916E-01   8.104000724455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.412303847925E-01  -1.783067592855E+00   0.000000000000E+00   6.370514495964E-01  -1.350952340591E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.149196215967E-01   8.103300408880E-01   0.000000000000E+00  -3.650267404322E-01   8.047495432905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.702009166666E-01  -1.738551781755E+00   0.000000000000E+00   6.804906288250E-01  -1.340993184496E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.913764848165E-01   8.004209225176E-01   0.000000000000E+00  -3.759749842384E-01   7.991278997940E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.023527551639E-01  -1.694647122713E+00   0.000000000000E+00   7.219128811308E-01  -1.332824398307E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.678606373036E-01   7.903957285831E-01   0.000000000000E+00  -3.866280868492E-01   7.935262489172E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.376669156676E-01  -1.651393805527E+00   0.000000000000E+00   7.612554497510E-01  -1.326113099524E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.444090446080E-01   7.802664034163E-01   0.000000000000E+00  -3.969714401829E-01   7.879356653272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.761108443935E-01  -1.608826593742E+00   0.000000000000E+00   7.984750718093E-01  -1.320561270872E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.210567099303E-01   7.700445444548E-01   0.000000000000E+00  -4.069917211428E-01   7.823473225159E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176403353365E-01  -1.566975250715E+00   0.000000000000E+00   8.335457953598E-01  -1.315903586824E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.978366950914E-01   7.597413960139E-01   0.000000000000E+00  -4.166768844205E-01   7.767526041195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.220126588956E-02  -1.525864939025E+00   0.000000000000E+00   8.664569478832E-01  -1.311905176432E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.747801480494E-01   7.493678447726E-01   0.000000000000E+00  -4.260161474535E-01   7.711431972240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.731156018029E-03  -1.485516593476E+00   0.000000000000E+00   8.972112589507E-01  -1.308359373782E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.519163360751E-01   7.389344168131E-01   0.000000000000E+00  -4.349999686732E-01   7.655111693650E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.983944234192E-02  -1.445947268859E+00   0.000000000000E+00   9.258231378532E-01  -1.305085497217E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.292726837819E-01   7.284512760667E-01   0.000000000000E+00  -4.436200200643E-01   7.598490308532E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.658571632103E-02  -1.407170464335E+00   0.000000000000E+00   9.523171047589E-01  -1.301926689242E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.068748152729E-01   7.179282240277E-01   0.000000000000E+00  -4.518691549489E-01   7.541497839593E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.305875110902E-01  -1.369196426481E+00   0.000000000000E+00   9.767263712183E-01  -1.298747841227E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.847465997411E-01   7.073747006092E-01   0.000000000000E+00  -4.597413718143E-01   7.484069603993E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.719283813973E-01  -1.332032432909E+00   0.000000000000E+00   9.990915630237E-01  -1.295433619995E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.629101999170E-01   6.967997860211E-01   0.000000000000E+00  -4.672317749139E-01   7.426146484576E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.106947585683E-01  -1.295683057975E+00   0.000000000000E+00   1.019459575541E+00  -1.291886606598E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.413861228177E-01   6.862122035617E-01   0.000000000000E+00  -4.743365322908E-01   7.367675109894E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.469752156990E-01  -1.260150421639E+00   0.000000000000E+00   1.037882549850E+00  -1.288025552194E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.201932723047E-01   6.756203232227E-01   0.000000000000E+00  -4.810528318009E-01   7.308607954438E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.808598151878E-01  -1.225434422256E+00   0.000000000000E+00   1.054416957229E+00  -1.283783751948E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.993490030059E-01   6.650321660124E-01   0.000000000000E+00  -4.873788356467E-01   7.248903369544E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124395253652E-01  -1.191532953861E+00   0.000000000000E+00   1.069122779686E+00  -1.279107534278E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.788691752045E-01   6.544554089128E-01   0.000000000000E+00  -4.933136338734E-01   7.188525554547E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.418056961303E-01  -1.158442108523E+00   0.000000000000E+00   1.082062775567E+00  -1.273954861601E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587682103396E-01   6.438973903906E-01   0.000000000000E+00  -4.988571972254E-01   7.127444476842E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.690495866316E-01  -1.126156364355E+00   0.000000000000E+00   1.093301820727E+00  -1.268294037408E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.390591467995E-01   6.333651163889E-01   0.000000000000E+00  -5.040103297124E-01   7.065635748751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.942619406245E-01  -1.094668759874E+00   0.000000000000E+00   1.102906317654E+00  -1.262102514569E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197536957296E-01   6.228652667330E-01   0.000000000000E+00  -5.087746211914E-01   7.003080468250E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.175326069507E-01  -1.063971055433E+00   0.000000000000E+00   1.110943666408E+00  -1.255365799809E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008622966048E-01   6.124042018891E-01   0.000000000000E+00  -5.131524002302E-01   6.939765029950E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.389502035522E-01  -1.034053882487E+00   0.000000000000E+00   1.117481792473E+00  -1.248076449523E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.239417235076E-02   6.019879700186E-01   0.000000000000E+00  -5.171466874843E-01   6.875680911999E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.586018236806E-01  -1.004906881421E+00   0.000000000000E+00   1.122588727597E+00  -1.240233152348E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.435738382368E-02   5.916223142776E-01   0.000000000000E+00  -5.207611497854E-01   6.810824443993E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.765727827291E-01  -9.765188286805E-01   0.000000000000E+00   1.126332239867E+00  -1.231839893898E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.675888348505E-02   5.813126803148E-01   0.000000000000E+00  -5.240000551114E-01   6.745196560367E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.929464036509E-01  -9.488777538513E-01   0.000000000000E+00   1.128779509826E+00  -1.222905199039E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.960456813119E-02   5.710642239235E-01   0.000000000000E+00  -5.268682285827E-01   6.678802543240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.078038384594E-01  -9.219710473407E-01   0.000000000000E+00   1.129996849314E+00  -1.213441447106E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.289933055838E-02   5.608818188114E-01   0.000000000000E+00  -5.293710096046E-01   6.611651758188E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.212239229686E-01  -8.957855592464E-01   0.000000000000E+00   1.130049459761E+00  -1.203464255245E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.352889936198E-03   5.507700644509E-01   0.000000000000E+00  -5.315142102570E-01   6.543757385975E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.332830617682E-01  -8.703076899620E-01   0.000000000000E+00   1.129001226725E+00  -1.192991925057E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914905829967E-02   5.407332939792E-01   0.000000000000E+00  -5.333040750097E-01   6.475136152875E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.440551404317E-01  -8.455234730572E-01   0.000000000000E+00   1.126914547525E+00  -1.182044947939E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.448699578133E-02   5.307755821197E-01   0.000000000000E+00  -5.347472418302E-01   6.405808061855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.536114620789E-01  -8.214186509139E-01   0.000000000000E+00   1.123850188894E+00  -1.170645564373E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.936533335503E-02   5.209007530989E-01   0.000000000000E+00  -5.358507047309E-01   6.335796126559E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620207056038E-01  -7.979787435956E-01   0.000000000000E+00   1.119867171760E+00  -1.158817372811E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.378346654530E-02   5.111123885353E-01   0.000000000000E+00  -5.366217777917E-01   6.265126109730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.693489030912E-01  -7.751891113950E-01   0.000000000000E+00   1.115022680389E+00  -1.146584983923E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.774151168534E-02   5.014138352810E-01   0.000000000000E+00  -5.370680606811E-01   6.193826267441E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.756594341591E-01  -7.530350114855E-01   0.000000000000E+00   1.109371993349E+00  -1.133973716241E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.124026362421E-02   4.918082131972E-01   0.000000000000E+00  -5.371974056888E-01   6.121927100297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.810130351623E-01  -7.315016490733E-01   0.000000000000E+00   1.102968433859E+00  -1.121009329446E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042811548921E-01   4.822984228465E-01   0.000000000000E+00  -5.370178862732E-01   6.049461112504E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.854678213681E-01  -7.105742234453E-01   0.000000000000E+00   1.095863337370E+00  -1.107717791895E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168662163248E-01   4.728871530912E-01   0.000000000000E+00  -5.365377671173E-01   5.976462579570E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.890793203784E-01  -6.902379692680E-01   0.000000000000E+00   1.088106034285E+00  -1.094125079100E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.289980391407E-01   4.635768885811E-01   0.000000000000E+00  -5.357654756834E-01   5.902967325192E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.919005152160E-01  -6.704781934839E-01   0.000000000000E+00   1.079743845972E+00  -1.080257000165E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406797384587E-01   4.543699171240E-01   0.000000000000E+00  -5.347095752451E-01   5.829012507778E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.939818956314E-01  -6.512803081399E-01   0.000000000000E+00   1.070822092345E+00  -1.066139049468E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.519149182406E-01   4.452683369269E-01   0.000000000000E+00  -5.333787393744E-01   5.754636416879E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.953715163071E-01  -6.326298594600E-01   0.000000000000E+00   1.061384109468E+00  -1.051796281051E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.627076376343E-01   4.362740637026E-01   0.000000000000E+00  -5.317817278551E-01   5.679878279743E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.961150607690E-01  -6.145125533845E-01   0.000000000000E+00   1.051471275604E+00  -1.037253202729E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.730623786954E-01   4.273888376329E-01   0.000000000000E+00  -5.299273639886E-01   5.604778078066E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.962559098842E-01  -5.969142780794E-01   0.000000000000E+00   1.041123044858E+00  -1.022533689756E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829840154561E-01   4.186142301856E-01   0.000000000000E+00  -5.278245132577E-01   5.529376374958E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.958352140273E-01  -5.798211232915E-01   0.000000000000E+00   1.030376986534E+00  -1.007660912729E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.924777843130E-01   4.099516507782E-01   0.000000000000E+00  -5.254820633089E-01   5.453714152056E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.948919679536E-01  -5.632193971799E-01   0.000000000000E+00   1.019268829819E+00  -9.926572811850E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015492556989E-01   4.014023532875E-01   0.000000000000E+00  -5.229089052127E-01   5.377832656666E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.934630876603E-01  -5.470956406198E-01   0.000000000000E+00   1.007832512523E+00  -9.775443993515E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102043070051E-01   3.929674424012E-01   0.000000000000E+00  -5.201139159596E-01   5.301773258762E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.915834884794E-01  -5.314366392698E-01   0.000000000000E+00   9.961002330061E-01  -9.623430330045E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.184490967193E-01   3.846478798098E-01   0.000000000000E+00  -5.171059421474E-01   5.225577317615E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.892861638705E-01  -5.162294335924E-01   0.000000000000E+00   9.841025048187E-01  -9.470730863351E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.262900397407E-01   3.764444902378E-01   0.000000000000E+00  -5.138937848162E-01   5.149286057818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.866022642485E-01  -5.014613270167E-01   0.000000000000E+00   9.718682129811E-01  -9.317535870736E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337337838369E-01   3.683579673148E-01   0.000000000000E+00  -5.104861853860E-01   5.072940454417E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.835611754798E-01  -4.871198924130E-01   0.000000000000E+00   9.594246716446E-01  -9.164026791453E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.407871872055E-01   3.603888792842E-01   0.000000000000E+00  -5.068918126505E-01   4.996581126855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.801905966314E-01  -4.731929770408E-01   0.000000000000E+00   9.467976826039E-01  -9.010376218578E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474572971014E-01   3.525376745528E-01   0.000000000000E+00  -5.031192507831E-01   4.920248241407E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.765166165402E-01  -4.596687061219E-01   0.000000000000E+00   9.340115939217E-01  -8.856747942784E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.537513294949E-01   3.448046870798E-01   0.000000000000E+00  -4.991769883101E-01   4.843981421782E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.725637890133E-01  -4.465354851800E-01   0.000000000000E+00   9.210893586494E-01  -8.703297045649E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.596766497227E-01   3.371901416087E-01   0.000000000000E+00  -4.950734080054E-01   4.767819667556E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.683552063496E-01  -4.337820012668E-01   0.000000000000E+00   9.080525930689E-01  -8.550170031027E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.652407540951E-01   3.296941587416E-01   0.000000000000E+00  -4.908167776652E-01   4.691801280083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.639125710020E-01  -4.213972231780E-01   0.000000000000E+00   8.949216342225E-01  -8.397504988036E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.704512524260E-01   3.223167598599E-01   0.000000000000E+00  -4.864152417173E-01   4.615963795558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.592562652061E-01  -4.093704009129E-01   0.000000000000E+00   8.817155967444E-01  -8.245431792251E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.753158514480E-01   3.150578718920E-01   0.000000000000E+00  -4.818768136256E-01   4.540343924877E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.544054184741E-01  -3.976910640374E-01   0.000000000000E+00   8.684524279917E-01  -8.094072301664E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.798423390810E-01   3.079173319312E-01   0.000000000000E+00  -4.772093690465E-01   4.464977499948E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.493779728113E-01  -3.863490197762E-01   0.000000000000E+00   8.551489626411E-01  -7.943540606822E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.840385695202E-01   3.008948917058E-01   0.000000000000E+00  -4.724206396993E-01   4.389899426135E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.441907456353E-01  -3.753343501829E-01   0.000000000000E+00   8.418209753022E-01  -7.793943267467E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.879124491104E-01   2.939902219054E-01   0.000000000000E+00  -4.675182079109E-01   4.315143640491E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.388594903217E-01  -3.646374089080E-01   0.000000000000E+00   8.284832318201E-01  -7.645379570259E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.914719229771E-01   2.872029163636E-01   0.000000000000E+00  -4.625095017984E-01   4.240743075455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.333989543653E-01  -3.542488174848E-01   0.000000000000E+00   8.151495389375E-01  -7.497941792003E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947249623835E-01   2.805324961032E-01   0.000000000000E+00  -4.574017910526E-01   4.166729627717E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.278229351505E-01  -3.441594612225E-01   0.000000000000E+00   8.018327922932E-01  -7.351715467597E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.976795527824E-01   2.739784132447E-01   0.000000000000E+00  -4.522021832891E-01   4.093134131913E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.221443333416E-01  -3.343604847576E-01   0.000000000000E+00   7.885450227120E-01  -7.206779660123E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.003436825384E-01   2.675400547814E-01   0.000000000000E+00  -4.469176209319E-01   4.019986338894E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.163752039183E-01  -3.248432873256E-01   0.000000000000E+00   7.752974407737E-01  -7.063207231678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.027253322889E-01   2.612167462251E-01   0.000000000000E+00  -4.415548785999E-01   3.947314898244E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.105268048932E-01  -3.155995177921E-01   0.000000000000E+00   7.621004796493E-01  -6.921065112807E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.048324649210E-01   2.550077551249E-01   0.000000000000E+00  -4.361205609624E-01   3.875147344796E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.046096437525E-01  -3.066210694920E-01   0.000000000000E+00   7.489638361933E-01  -6.780414569209E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.066730161370E-01   2.489122944619E-01   0.000000000000E+00  -4.306211010382E-01   3.803510088875E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.986335216808E-01  -2.979000748941E-01   0.000000000000E+00   7.358965103046E-01  -6.641311463185E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.082548855854E-01   2.429295259232E-01   0.000000000000E+00  -4.250627589065E-01   3.732428410005E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.926075756154E-01  -2.894289002609E-01   0.000000000000E+00   7.229068427760E-01  -6.503806520056E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.095859285327E-01   2.370585630593E-01   0.000000000000E+00  -4.194516208052E-01   3.661926453847E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.865403182139E-01  -2.812001399322E-01   0.000000000000E+00   7.100025509889E-01  -6.367945564061E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.106739480551E-01   2.312984743257E-01   0.000000000000E+00  -4.137935985907E-01   3.592027232129E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.804396757697E-01  -2.732066109339E-01   0.000000000000E+00   6.971907636218E-01  -6.233769781119E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115266877264E-01   2.256482860140E-01   0.000000000000E+00  -4.080944295343E-01   3.522752625341E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.743130241808E-01  -2.654413472593E-01   0.000000000000E+00   6.844780533028E-01  -6.101315950198E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121518247841E-01   2.201069850744E-01   0.000000000000E+00  -4.023596764323E-01   3.454123387992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.681672230080E-01  -2.578975942590E-01   0.000000000000E+00   6.718704678638E-01  -5.970616676805E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.125569637506E-01   2.146735218326E-01   0.000000000000E+00  -3.965947280082E-01   3.386159156223E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.620086477146E-01  -2.505688030136E-01   0.000000000000E+00   6.593735600882E-01  -5.841700617774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127496304932E-01   2.093468126046E-01   0.000000000000E+00  -3.908047995861E-01   3.318878457570E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.558432201473E-01  -2.434486247372E-01   0.000000000000E+00   6.469924159892E-01  -5.714592698334E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127372667026E-01   2.041257422113E-01   0.000000000000E+00  -3.849949340147E-01   3.252298722723E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496764373311E-01  -2.365309051995E-01   0.000000000000E+00   6.347316816459E-01  -5.589314319581E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.125272247729E-01   1.990091663972E-01   0.000000000000E+00  -3.791700028245E-01   3.186436299078E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.435133986446E-01  -2.298096792522E-01   0.000000000000E+00   6.225955887616E-01  -5.465883562338E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121267630667E-01   1.939959141544E-01   0.000000000000E+00  -3.733347075991E-01   3.121306465935E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.373588314461E-01  -2.232791653549E-01   0.000000000000E+00   6.105879787893E-01  -5.344315377084E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115430415475E-01   1.890847899558E-01   0.000000000000E+00  -3.674935815444E-01   3.056923451177E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.312171152155E-01  -2.169337602248E-01   0.000000000000E+00   5.987123258892E-01  -5.224621770419E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107831177658E-01   1.842745758996E-01   0.000000000000E+00  -3.616509912402E-01   2.993300449299E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.250923042775E-01  -2.107680335529E-01   0.000000000000E+00   5.869717586299E-01  -5.106811981763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.098539431815E-01   1.795640337679E-01   0.000000000000E+00  -3.558111385582E-01   2.930449640620E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.189881491697E-01  -2.047767228142E-01   0.000000000000E+00   5.753690805357E-01  -4.990892652579E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.087623598105E-01   1.749519070020E-01   0.000000000000E+00  -3.499780627321E-01   2.868382211582E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.129081167195E-01  -1.989547281770E-01   0.000000000000E+00   5.639067895221E-01  -4.876867988001E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.075150971796E-01   1.704369225964E-01   0.000000000000E+00  -3.441556425681E-01   2.807108375978E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.068554088885E-01  -1.932971075160E-01   0.000000000000E+00   5.525870962588E-01  -4.764739910828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061187695772E-01   1.660177929154E-01   0.000000000000E+00  -3.383475987804E-01   2.746637397020E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.008329804486E-01  -1.877990715328E-01   0.000000000000E+00   5.414119415301E-01  -4.654508208470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.045798735877E-01   1.616932174324E-01   0.000000000000E+00  -3.325574964418E-01   2.686977610127E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948435555429E-01  -1.824559789878E-01   0.000000000000E+00   5.303830126106E-01  -4.546170672461E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029047858945E-01   1.574618843961E-01   0.000000000000E+00  -3.267887475373E-01   2.628136446325E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.888896431936E-01  -1.772633320473E-01   0.000000000000E+00   5.195017587351E-01  -4.439723231459E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010997613436E-01   1.533224724257E-01   0.000000000000E+00  -3.210446136098E-01   2.570120456173E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.829735518085E-01  -1.722167717454E-01   0.000000000000E+00   5.087694056821E-01  -4.335160077344E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.991709312520E-01   1.492736520358E-01   0.000000000000E+00  -3.153282084879E-01   2.512935334122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.770974027428E-01  -1.673120735638E-01   0.000000000000E+00   4.981869695326E-01  -4.232473785043E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.971243019533E-01   1.453140870951E-01   0.000000000000E+00  -3.096425010870E-01   2.456585943220E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.712631429673E-01  -1.625451431303E-01   0.000000000000E+00   4.877552696393E-01  -4.131655426152E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949657535675E-01   1.414424362197E-01   0.000000000000E+00  -3.039903182735E-01   2.401076340085E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.654725568936E-01  -1.579120120357E-01   0.000000000000E+00   4.774749408472E-01  -4.032694676561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927010389858E-01   1.376573541037E-01   0.000000000000E+00  -2.983743477843E-01   2.346409800078E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.597272774090E-01  -1.534088337720E-01   0.000000000000E+00   4.673464450338E-01  -3.935579919120E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.903357830598E-01   1.339574927882E-01   0.000000000000E+00  -2.927971411947E-01   2.292588842600E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.540287961609E-01  -1.490318797610E-01   0.000000000000E+00   4.573700819124E-01  -3.840298337846E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878754819856E-01   1.303415028725E-01   0.000000000000E+00  -2.872611169246E-01   2.239615256454E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.483784731446E-01  -1.447775355742E-01   0.000000000000E+00   4.475459993497E-01  -3.746836013890E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853255028737E-01   1.268080346670E-01   0.000000000000E+00  -2.817685632785E-01   2.187490125217E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.427775456323E-01  -1.406422971662E-01   0.000000000000E+00   4.378742029215E-01  -3.655178007514E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826910834955E-01   1.233557392912E-01   0.000000000000E+00  -2.763216415116E-01   2.136213852555E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.372271364883E-01  -1.366227672989E-01   0.000000000000E+00   4.283545650358E-01  -3.565308442108E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.799773321972E-01   1.199832697187E-01   0.000000000000E+00  -2.709223889156E-01   2.085786187444E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.317282619075E-01  -1.327156520475E-01   0.000000000000E+00   4.189868334843E-01  -3.477210580972E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.771892279737E-01   1.166892817697E-01   0.000000000000E+00  -2.655727219186E-01   2.036206249244E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.262818386171E-01  -1.289177574219E-01   0.000000000000E+00   4.097706395102E-01  -3.390866900330E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.743316206933E-01   1.134724350537E-01   0.000000000000E+00  -2.602744391940E-01   1.987472552581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.208886905758E-01  -1.252259860959E-01   0.000000000000E+00   4.007055054124E-01  -3.306259158217E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714092314660E-01   1.103313938642E-01   0.000000000000E+00  -2.550292247727E-01   1.939583032006E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.155495552058E-01  -1.216373342426E-01   0.000000000000E+00   3.917908517171E-01  -3.223368459551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.684266531473E-01   1.072648280261E-01   0.000000000000E+00  -2.498386511535E-01   1.892535066384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.102650891872E-01  -1.181488884735E-01   0.000000000000E+00   3.830260039400E-01  -3.142175317514E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.653883509704E-01   1.042714136977E-01   0.000000000000E+00  -2.447041824081E-01   1.846325502990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050358738483E-01  -1.147578228787E-01   0.000000000000E+00   3.744101989678E-01  -3.062659711517E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.622986633000E-01   1.013498341301E-01   0.000000000000E+00  -2.396271772763E-01   1.800950681273E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.998624201755E-01  -1.114613961659E-01   0.000000000000E+00   3.659425910720E-01  -2.984801141615E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.591618024994E-01   9.849878038271E-02   0.000000000000E+00  -2.346088922460E-01   1.756406456276E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.947451734750E-01  -1.082569488939E-01   0.000000000000E+00   3.576222576016E-01  -2.908578680248E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.559818559061E-01   9.571695199957E-02   0.000000000000E+00  -2.296504846170E-01   1.712688221663E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.896845177045E-01  -1.051419008026E-01   0.000000000000E+00   3.494482043386E-01  -2.833971020528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527627869078E-01   9.300305764519E-02   0.000000000000E+00  -2.247530155421E-01   1.669790932358E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.846807795042E-01  -1.021137482313E-01   0.000000000000E+00   3.414193705690E-01  -2.760956522008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495084361140E-01   9.035581570291E-02   0.000000000000E+00  -2.199174530449E-01   1.627709126757E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797342319441E-01  -9.917006162578E-02   0.000000000000E+00   3.335346338698E-01  -2.689513253678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.462225226156E-01   8.777395483640E-02   0.000000000000E+00  -2.151446750097E-01   1.586436948508E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.748450980113E-01  -9.630848313168E-02   0.000000000000E+00   3.257928146325E-01  -2.619619034452E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.429086453279E-01   8.525621451583E-02   0.000000000000E+00  -2.104354721416E-01   1.545968167834E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.700135538530E-01  -9.352672426992E-02   0.000000000000E+00   3.181926803401E-01  -2.551251471251E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.395702844109E-01   8.280134550992E-02   0.000000000000E+00  -2.057905508934E-01   1.506296202390E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.652397317953E-01  -9.082256369307E-02   0.000000000000E+00   3.107329496111E-01  -2.484387994817E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.362108027609E-01   8.040811034498E-02   0.000000000000E+00  -2.012105363579E-01   1.467414137654E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.605237231522E-01  -8.819384501936E-02   0.000000000000E+00   3.034122960251E-01  -2.419005893370E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.328334475693E-01   7.807528373242E-02   0.000000000000E+00  -1.966959751233E-01   1.429314746813E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558655808415E-01  -8.563847474218E-02   0.000000000000E+00   2.962293517425E-01  -2.355082344251E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.294413519428E-01   7.580165296557E-02   0.000000000000E+00  -1.922473380885E-01   1.391990510175E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.512653218199E-01  -8.315442021184E-02   0.000000000000E+00   2.891827109292E-01  -2.292594443570E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.260375365794E-01   7.358601828716E-02   0.000000000000E+00  -1.878650232380E-01   1.355433634063E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.467229293523E-01  -8.073970768834E-02   0.000000000000E+00   2.822709330001E-01  -2.231519234094E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.226249114970E-01   7.142719322842E-02   0.000000000000E+00  -1.835493583741E-01   1.319636069217E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.422383551260E-01  -7.839242046201E-02   0.000000000000E+00   2.754925456891E-01  -2.171833731357E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.192062778092E-01   6.932400492104E-02   0.000000000000E+00  -1.793006038047E-01   1.284589528677E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.378115212213E-01  -7.611069703950E-02   0.000000000000E+00   2.688460479574E-01  -2.113514948158E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.157843295430E-01   6.727529438281E-02   0.000000000000E+00  -1.751189549855E-01   1.250285505161E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.334423219499E-01  -7.389272939342E-02   0.000000000000E+00   2.623299127483E-01  -2.056539917425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.123616554964E-01   6.527991677814E-02   0.000000000000E+00  -1.710045451158E-01   1.216715287930E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.291306255693E-01  -7.173676127381E-02   0.000000000000E+00   2.559425895942E-01  -2.000885713719E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.089407411295E-01   6.333674165433E-02   0.000000000000E+00  -1.669574476858E-01   1.183869979133E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.248762758842E-01  -6.964108657654E-02   0.000000000000E+00   2.496825070956E-01  -1.946529473269E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.055239704865E-01   6.144465315463E-02   0.000000000000E+00  -1.629776789759E-01   1.151740509650E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.206790937404E-01  -6.760404777160E-02   0.000000000000E+00   2.435480752581E-01  -1.893448412657E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.021136281448E-01   5.960255020896E-02   0.000000000000E+00  -1.590652005053E-01   1.120317654423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.165388784224E-01  -6.562403438406E-02   0.000000000000E+00   2.375376877174E-01  -1.841619846312E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.987119011868E-01   5.780934670322E-02   0.000000000000E+00  -1.552199214310E-01   1.089592047272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.124554089588E-01  -6.369948152872E-02   0.000000000000E+00   2.316497238431E-01  -1.791021202770E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.953208811918E-01   5.606397162802E-02   0.000000000000E+00  -1.514417008956E-01   1.059554195219E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.084284453440E-01  -6.182886849626E-02   0.000000000000E+00   2.258825507358E-01  -1.741630039879E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.919425662440E-01   5.436536920783E-02   0.000000000000E+00  -1.477303503233E-01   1.030194492306E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.044577296827E-01  -6.001071738700E-02   0.000000000000E+00   2.202345251166E-01  -1.693424058689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.885788629538E-01   5.271249901119E-02   0.000000000000E+00  -1.440856356641E-01   1.001503232918E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005429872599E-01  -5.824359179443E-02   0.000000000000E+00   2.147039951214E-01  -1.646381116820E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852315884896E-01   5.110433604293E-02   0.000000000000E+00  -1.405072795859E-01   9.734706246220E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.966839275468E-01  -5.652609553159E-02   0.000000000000E+00   2.092893020019E-01  -1.600479240299E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.819024726163E-01   4.953987081910E-02   0.000000000000E+00  -1.369949636139E-01   9.460868005215E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.928802451425E-01  -5.485687140389E-02   0.000000000000E+00   2.039887817337E-01  -1.555696634892E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.785931597384E-01   4.801810942543E-02   0.000000000000E+00  -1.335483302175E-01   9.193418311330E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.891316206593E-01  -5.323460002262E-02   0.000000000000E+00   1.988007665447E-01  -1.512011696453E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.753052109450E-01   4.653807356002E-02   0.000000000000E+00  -1.301669848441E-01   8.932257357967E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.854377215542E-01  -5.165799865985E-02   0.000000000000E+00   1.937235863606E-01  -1.469403020405E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.720401060544E-01   4.509880056101E-02   0.000000000000E+00  -1.268504979009E-01   8.677284936251E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.817982029119E-01  -5.012582014258E-02   0.000000000000E+00   1.887555701755E-01  -1.427849410490E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.687992456545E-01   4.369934341987E-02   0.000000000000E+00  -1.235984066835E-01   8.428400539981E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.782127081814E-01  -4.863685178436E-02   0.000000000000E+00   1.838950473488E-01  -1.387329886831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655839531394E-01   4.233877078105E-02   0.000000000000E+00  -1.204102172522E-01   8.185503466139E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.746808698707E-01  -4.718991435368E-02   0.000000000000E+00   1.791403488348E-01  -1.347823693240E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623954767364E-01   4.101616692862E-02   0.000000000000E+00  -1.172854062562E-01   7.948492911027E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.712023102023E-01  -4.578386107709E-02   0.000000000000E+00   1.744898083445E-01  -1.309310303913E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.592349915254E-01   3.973063176052E-02   0.000000000000E+00  -1.142234227057E-01   7.717268062134E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.677766417322E-01  -4.441757667557E-02   0.000000000000E+00   1.699417634455E-01  -1.271769429430E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561036014451E-01   3.848128075107E-02   0.000000000000E+00  -1.112236896927E-01   7.491728185818E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.644034679359E-01  -4.308997643683E-02   0.000000000000E+00   1.654945566064E-01  -1.235181022472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.530023412868E-01   3.726724490225E-02   0.000000000000E+00  -1.082856060595E-01   7.271772710894E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.610823837620E-01  -4.180000531019E-02   0.000000000000E+00   1.611465361714E-01  -1.199525282247E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499321786723E-01   3.608767068452E-02   0.000000000000E+00  -1.054085480180E-01   7.057301308216E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.578129761588E-01  -4.054663704290E-02   0.000000000000E+00   1.568960572984E-01  -1.164782659392E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.468940160157E-01   3.494171996744E-02   0.000000000000E+00  -1.025918707172E-01   6.848213966368E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.545948245720E-01  -3.932887333715E-02   0.000000000000E+00   1.527414828307E-01  -1.130933859600E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.438886924663E-01   3.382856994099E-02   0.000000000000E+00  -9.983490976209E-02   6.644411063541E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.514275014194E-01  -3.814574303797E-02   0.000000000000E+00   1.486811841263E-01  -1.097959847120E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.409169858321E-01   3.274741302777E-02   0.000000000000E+00  -9.713698268208E-02   6.445793435689E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.483105725415E-01  -3.699630134769E-02   0.000000000000E+00   1.447135418364E-01  -1.065841847722E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379796144819E-01   3.169745678684E-02   0.000000000000E+00  -9.449739035205E-02   6.252262441094E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452435976309E-01  -3.587962906606E-02   0.000000000000E+00   1.408369466413E-01  -1.034561351290E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.350772392258E-01   3.067792380957E-02   0.000000000000E+00  -9.191541836453E-02   6.063720021388E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.422261306423E-01  -3.479483185542E-02   0.000000000000E+00   1.370497999397E-01  -1.004100113933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322104651710E-01   2.968805160798E-02   0.000000000000E+00  -8.939033835497E-02   5.880068759185E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.392577201831E-01  -3.374103952962E-02   0.000000000000E+00   1.333505144997E-01  -9.744401598628E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.293798435545E-01   2.872709249608E-02   0.000000000000E+00  -8.692140928025E-02   5.701211932367E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.363379098879E-01  -3.271740536609E-02   0.000000000000E+00   1.297375150683E-01  -9.455637828455E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265858735487E-01   2.779431346460E-02   0.000000000000E+00  -8.450787865141E-02   5.527053565169E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334662387766E-01  -3.172310544017E-02   0.000000000000E+00   1.262092389409E-01  -9.174535471040E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.238290040420E-01   2.688899604956E-02   0.000000000000E+00  -8.214898372111E-02   5.357498476121E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.306422415967E-01  -3.075733798069E-02   0.000000000000E+00   1.227641364999E-01  -8.900922884716E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211096353910E-01   2.601043619508E-02   0.000000000000E+00  -7.984395262690E-02   5.192452322978E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278654491536E-01  -2.981932274589E-02   0.000000000000E+00   1.194006717108E-01  -8.634631145070E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.184281211453E-01   2.515794411087E-02   0.000000000000E+00  -7.759200549078E-02   5.031821644700E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.251353886257E-01  -2.890830042154E-02   0.000000000000E+00   1.161173225948E-01  -8.375494051933E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.157847697433E-01   2.433084412467E-02   0.000000000000E+00  -7.539235547604E-02   4.875513900606E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224515838697E-01  -2.802353203198E-02   0.000000000000E+00   1.129125816550E-01  -8.123348123352E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.131798461788E-01   2.352847453022E-02   0.000000000000E+00  -7.324420980227E-02   4.723437506781E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198135557122E-01  -2.716429837791E-02   0.000000000000E+00   1.097849562864E-01  -7.878032596611E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106135736374E-01   2.275018743083E-02   0.000000000000E+00  -7.114677071915E-02   4.575501869827E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.172208222324E-01  -2.632989948568E-02   0.000000000000E+00   1.067329691484E-01  -7.639389422343E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080861351030E-01   2.199534857917E-02   0.000000000000E+00  -6.909923644012E-02   4.431617418061E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.146728990341E-01  -2.551965407621E-02   0.000000000000E+00   1.037551585103E-01  -7.407263257095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055976749330E-01   2.126333721340E-02   0.000000000000E+00  -6.710080203657E-02   4.291695630239E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121692995079E-01  -2.473289904979E-02   0.000000000000E+00   1.008500785696E-01  -7.181501453437E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031483004028E-01   2.055354589010E-02   0.000000000000E+00  -6.515066029362E-02   4.155649061903E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097095350856E-01  -2.396898898697E-02   0.000000000000E+00   9.801629974455E-02  -6.961954048464E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.007380832182E-01   1.986538031419E-02   0.000000000000E+00  -6.324800252824E-02   4.023391369432E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.072931154850E-01  -2.322729566473E-02   0.000000000000E+00   9.525240894223E-02  -6.748473751750E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.836706099693E-02   1.919825916626E-02   0.000000000000E+00  -6.139201937061E-02   3.894837331893E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.049195489475E-01  -2.250720758732E-02   0.000000000000E+00   9.255700980191E-02  -6.540915930163E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.603523871733E-02   1.855161392743E-02   0.000000000000E+00  -5.958190150965E-02   3.769902870763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.025883424682E-01  -2.180812953135E-02   0.000000000000E+00   8.992872291526E-02  -6.339138591253E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.374259013563E-02   1.792488870218E-02   0.000000000000E+00  -5.781684040354E-02   3.648505067618E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002990020179E-01  -2.112948210475E-02   0.000000000000E+00   8.736618602536E-02  -6.143002366143E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.148905917073E-02   1.731754003926E-02   0.000000000000E+00  -5.609602895620E-02   3.530562179861E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.805103275986E-02  -2.047070131882E-02   0.000000000000E+00   8.486805420375E-02  -5.952370490184E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.927456125676E-02   1.672903675101E-02   0.000000000000E+00  -5.441866216051E-02   3.415993654576E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.584393925900E-02  -1.983123817256E-02   0.000000000000E+00   8.243300000435E-02  -5.767108779612E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.709898466347E-02   1.615885973136E-02   0.000000000000E+00  -5.278393770925E-02   3.304720140577E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.367722568431E-02  -1.921055825255E-02   0.000000000000E+00   8.005971361001E-02  -5.587085617907E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.496219178427E-02   1.560650177259E-02   0.000000000000E+00  -5.119105657459E-02   3.196663498743E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.155039600733E-02  -1.860814133681E-02   0.000000000000E+00   7.774690293646E-02  -5.412171921044E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.286402039215E-02   1.507146738125E-02   0.000000000000E+00  -4.963922355702E-02   3.091746810692E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.946295419253E-02  -1.802348102065E-02   0.000000000000E+00   7.549329374655E-02  -5.242241124253E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.080428486358E-02   1.455327259328E-02   0.000000000000E+00  -4.812764780458E-02   2.989894385888E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.741440438320E-02  -1.745608434579E-02   0.000000000000E+00   7.329762972989E-02  -5.077169155156E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.878277737035E-02   1.405144478869E-02   0.000000000000E+00  -4.665554330324E-02   2.891031767240E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.540425108284E-02  -1.690547144319E-02   0.000000000000E+00   7.115867256754E-02  -4.916834404724E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.679926903969E-02   1.356552250579E-02   0.000000000000E+00  -4.522212933937E-02   2.795085735262E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.343199933030E-02  -1.637117518600E-02   0.000000000000E+00   6.907520198339E-02  -4.761117701270E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.485351108292E-02   1.309505525540E-02   0.000000000000E+00  -4.382663093503E-02   2.701984310870E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.149715486966E-02  -1.585274085195E-02   0.000000000000E+00   6.704601578546E-02  -4.609902287881E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.294523589253E-02   1.263960333495E-02   0.000000000000E+00  -4.246827925698E-02   2.611656756867E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.959922431590E-02  -1.534972579623E-02   0.000000000000E+00   6.506992988514E-02  -4.463073792822E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.107415810840E-02   1.219873764281E-02   0.000000000000E+00  -4.114631200028E-02   2.524033578197E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.773771531655E-02  -1.486169913279E-02   0.000000000000E+00   6.314577830235E-02  -4.320520196755E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.923997565307E-02   1.177203949296E-02   0.000000000000E+00  -3.985997374722E-02   2.439046521016E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.591213670665E-02  -1.438824142539E-02   0.000000000000E+00   6.127241316622E-02  -4.182131810704E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.744237073655E-02   1.135910043009E-02   0.000000000000E+00  -3.860851630244E-02   2.356628570644E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.412199866097E-02  -1.392894438699E-02   0.000000000000E+00   5.944870469565E-02  -4.047801244408E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.568101083094E-02   1.095952204536E-02   0.000000000000E+00  -3.739119900500E-02   2.276713948461E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.236681284183E-02  -1.348341058752E-02   0.000000000000E+00   5.767354116586E-02  -3.917423371985E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.395554961525E-02   1.057291579287E-02   0.000000000000E+00  -3.620728901829E-02   2.199238107799E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.064609254072E-02  -1.305125317023E-02   0.000000000000E+00   5.594582887506E-02  -3.790895310640E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.226562789072E-02   1.019890280703E-02   0.000000000000E+00  -3.505606159838E-02   2.124137728884E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.895935281835E-02  -1.263209557519E-02   0.000000000000E+00   5.426449208513E-02  -3.668116381482E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.061087446709E-02   9.837113720861E-03   0.000000000000E+00  -3.393680034170E-02   2.051350712882E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.730611063815E-02  -1.222557127174E-02   0.000000000000E+00   5.262847296548E-02  -3.548988085814E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.899090702018E-02   9.487188485478E-03   0.000000000000E+00  -3.284879741286E-02   1.980816175106E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.568588499744E-02  -1.183132349617E-02   0.000000000000E+00   5.103673151557E-02  -3.433414068546E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.740533292121E-02   9.148776190677E-03   0.000000000000E+00  -3.179135375305E-02   1.912474437426E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.409819705357E-02  -1.144900499896E-02   0.000000000000E+00   4.948824548645E-02  -3.321300089981E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.585375003832E-02   8.821534886893E-03   0.000000000000E+00  -3.076377927013E-02   1.846267019927E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.254257024581E-02  -1.107827779744E-02   0.000000000000E+00   4.798201029211E-02  -3.212553997043E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.433574751063E-02   8.505131408507E-03   0.000000000000E+00  -2.976539301086E-02   1.782136631880E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.101853041528E-02  -1.071881293538E-02   0.000000000000E+00   4.651703890367E-02  -3.107085683442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285090649550E-02   8.199241198650E-03   0.000000000000E+00  -2.879552331599E-02   1.720027162044E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.952560591789E-02  -1.037029024956E-02   0.000000000000E+00   4.509236175125E-02  -3.004807069331E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.139880088916E-02   7.903548135547E-03   0.000000000000E+00  -2.785350795896E-02   1.659883668369E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.806332773706E-02  -1.003239814194E-02   0.000000000000E+00   4.370702659982E-02  -2.905632057800E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.997899802148E-02   7.617744360500E-03   0.000000000000E+00  -2.693869426887E-02   1.601652367117E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.663122958894E-02  -9.704833358724E-03   0.000000000000E+00   4.236009843696E-02  -2.809476514938E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.859105932514E-02   7.341530107572E-03   0.000000000000E+00  -2.605043923830E-02   1.545280621460E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.522884802787E-02  -9.387300774424E-03   0.000000000000E+00   4.105065933401E-02  -2.716258226339E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.723454097983E-02   7.074613535026E-03   0.000000000000E+00  -2.518810961666E-02   1.490716929586E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.385572254404E-02  -9.079513182655E-03   0.000000000000E+00   3.977780832124E-02  -2.625896877652E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.590899453186E-02   6.816710558603E-03   0.000000000000E+00  -2.435108198968E-02   1.437910912349E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.251139566161E-02  -8.781191091421E-03   0.000000000000E+00   3.854066123686E-02  -2.538314010832E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.461396748980E-02   6.567544686664E-03   0.000000000000E+00  -2.353874284565E-02   1.386813300498E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.119541302946E-02  -8.492062524812E-03   0.000000000000E+00   3.733835058917E-02  -2.453433003293E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.334900389653E-02   6.326846857275E-03   0.000000000000E+00  -2.275048862898E-02   1.337375921528E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.990732351228E-02  -8.211862829082E-03   0.000000000000E+00   3.617002539487E-02  -2.371179028101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.211364487830E-02   6.094355277259E-03   0.000000000000E+00  -2.198572578171E-02   1.289551686173E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.864667927369E-02  -7.940334484360E-03   0.000000000000E+00   3.503485103171E-02  -2.291479028030E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.090742917127E-02   5.869815263271E-03   0.000000000000E+00  -2.124387077342E-02   1.243294574582E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.741303586029E-02  -7.677226920580E-03   0.000000000000E+00   3.393200906821E-02  -2.214261681467E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.972989362598E-02   5.652979084927E-03   0.000000000000E+00  -2.052435012016E-02   1.198559622207E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.620595227954E-02  -7.422296340788E-03   0.000000000000E+00   3.286069710481E-02  -2.139457373934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.858057369042E-02   5.443605810036E-03   0.000000000000E+00  -1.982660039299E-02   1.155302905427E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.502499107476E-02  -7.175305542887E-03   0.000000000000E+00   3.182012859686E-02  -2.066998165481E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.745900387204E-02   5.241461151927E-03   0.000000000000E+00  -1.915006821647E-02   1.113481526942E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.386971839803E-02  -6.936023753834E-03   0.000000000000E+00   3.080953268335E-02  -1.996817757024E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.636471817932E-02   5.046317318954E-03   0.000000000000E+00  -1.849421025775E-02   1.073053600959E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.273970407781E-02  -6.704226462750E-03   0.000000000000E+00   2.982815401265E-02  -1.928851468099E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.529725054329E-02   4.857952866161E-03   0.000000000000E+00  -1.785849320669E-02   1.033978238199E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.163452168562E-02  -6.479695259796E-03   0.000000000000E+00   2.887525255446E-02  -1.863036196835E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.425613521974E-02   4.676152549135E-03   0.000000000000E+00  -1.724239374751E-02   9.962155307461E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.055374859631E-02  -6.262217679557E-03   0.000000000000E+00   2.795010342746E-02  -1.799310396949E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.324090717228E-02   4.500707180079E-03   0.000000000000E+00  -1.664539852231E-02   9.597265367643E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.949696604901E-02  -6.051587048105E-03   0.000000000000E+00   2.705199670306E-02  -1.737614046230E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.225110243712E-02   4.331413486114E-03   0.000000000000E+00  -1.606700408709E-02   9.244732651017E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.846375920310E-02  -5.847602333817E-03   0.000000000000E+00   2.618023721728E-02  -1.677888614860E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.128625846976E-02   4.168073969804E-03   0.000000000000E+00  -1.550671686057E-02   8.904186598052E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.745371718915E-02  -5.650068002384E-03   0.000000000000E+00   2.533414438901E-02  -1.620077040232E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.034591447428E-02   4.010496771943E-03   0.000000000000E+00  -1.496405306620E-02   8.575265845664E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.646643316055E-02  -5.458793874940E-03   0.000000000000E+00   2.451305201898E-02  -1.564123692676E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.942961171565E-02   3.858495536585E-03   0.000000000000E+00  -1.443853866790E-02   8.257618071134E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.550150433993E-02  -5.273594990330E-03   0.000000000000E+00   2.371630809730E-02  -1.509974350436E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853689381553E-02   3.711889278347E-03   0.000000000000E+00  -1.392970929977E-02   7.950899835730E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.455853206240E-02  -5.094291470721E-03   0.000000000000E+00   2.294327461131E-02  -1.457576173883E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766730703207E-02   3.570502251944E-03   0.000000000000E+00  -1.343711019018E-02   7.654776428126E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.363712181618E-02  -4.920708390160E-03   0.000000000000E+00   2.219332735014E-02  -1.406877670575E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.682040052420E-02   3.434163824021E-03   0.000000000000E+00  -1.296029608076E-02   7.368921707885E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.273688328358E-02  -4.752675646982E-03   0.000000000000E+00   2.146585569191E-02  -1.357828671954E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599572660083E-02   3.302708347204E-03   0.000000000000E+00  -1.249883114032E-02   7.093017949028E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.185743037303E-02  -4.590027839174E-03   0.000000000000E+00   2.076026242271E-02  -1.310380305197E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.519284095543E-02   3.175975036438E-03   0.000000000000E+00  -1.205228887432E-02   6.826755683970E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.099838125281E-02  -4.432604142918E-03   0.000000000000E+00   2.007596352958E-02  -1.264484967235E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.441130288654E-02   3.053807847546E-03   0.000000000000E+00  -1.162025203016E-02   6.569833547858E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015935838090E-02  -4.280248194539E-03   0.000000000000E+00   1.941238800236E-02  -1.220096298573E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.365067550450E-02   2.936055358045E-03   0.000000000000E+00  -1.120231249844E-02   6.321958123498E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.933998853277E-02  -4.132807973823E-03   0.000000000000E+00   1.876897763095E-02  -1.177169150479E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.291052592501E-02   2.822570650179E-03   0.000000000000E+00  -1.079807121066E-02   6.082843786962E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.853990282532E-02  -3.990135692826E-03   0.000000000000E+00   1.814518679230E-02  -1.135659566374E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219042544980E-02   2.713211196180E-03   0.000000000000E+00  -1.040713803362E-02   5.852212554024E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.775873673824E-02  -3.852087685386E-03   0.000000000000E+00   1.754048228911E-02  -1.095524756244E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.148994973501E-02   2.607838745730E-03   0.000000000000E+00  -1.002913166073E-02   5.629793927482E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.699613013504E-02  -3.718524299987E-03   0.000000000000E+00   1.695434310417E-02  -1.056723064364E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.080867894752E-02   2.506319215612E-03   0.000000000000E+00  -9.663679500544E-03   5.415324745531E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.625172727893E-02  -3.589309795652E-03   0.000000000000E+00   1.638626022576E-02  -1.019213950890E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.014619790980E-02   2.408522581546E-03   0.000000000000E+00  -9.310417562764E-03   5.208549031226E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552517684760E-02  -3.464312240018E-03   0.000000000000E+00   1.583573643768E-02  -9.829579654292E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.950209623359E-02   2.314322772180E-03   0.000000000000E+00  -8.968990341975E-03   5.009217843157E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.481613194568E-02  -3.343403409932E-03   0.000000000000E+00   1.530228613067E-02  -9.479167208137E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.887596844288E-02   2.223597565219E-03   0.000000000000E+00  -8.639050699312E-03   4.817089127398E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.412425011465E-02  -3.226458694772E-03   0.000000000000E+00   1.478543510251E-02  -9.140528728720E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.826741408650E-02   2.136228485689E-03   0.000000000000E+00  -8.320259742322E-03   4.631927570843E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.344919334086E-02  -3.113357002127E-03   0.000000000000E+00   1.428472031369E-02  -8.813300919861E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.767603784077E-02   2.052100706297E-03   0.000000000000E+00  -8.012286703193E-03   4.453504455934E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.279062805978E-02  -3.003980665274E-03   0.000000000000E+00   1.379968979496E-02  -8.497130454237E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.710144960258E-02   1.971102949871E-03   0.000000000000E+00  -7.714808815597E-03   4.281597516925E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.214822516029E-02  -2.898215353950E-03   0.000000000000E+00   1.332990234877E-02  -8.191673716258E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.654326457324E-02   1.893127393873E-03   0.000000000000E+00  -7.427511190324E-03   4.115990797690E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.152165998602E-02  -2.795949986384E-03   0.000000000000E+00   1.287492740183E-02  -7.896596578831E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.600110333346E-02   1.818069576941E-03   0.000000000000E+00  -7.150086689883E-03   3.956474511140E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.091061233423E-02  -2.697076643844E-03   0.000000000000E+00   1.243434480340E-02  -7.611574164583E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547459190988E-02   1.745828307458E-03   0.000000000000E+00  -6.882235802285E-03   3.802844900332E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.031476645212E-02  -2.601490487772E-03   0.000000000000E+00   1.200774463864E-02  -7.336290695514E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.496336183333E-02   1.676305574097E-03   0.000000000000E+00  -6.623666514117E-03   3.654904101253E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.973381103385E-02  -2.509089677745E-03   0.000000000000E+00   1.159472702403E-02  -7.070439177125E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446705018944E-02   1.609406458355E-03   0.000000000000E+00  -6.374094183163E-03   3.512460007411E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916743921165E-02  -2.419775293707E-03   0.000000000000E+00   1.119490194815E-02  -6.813721327250E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398529966157E-02   1.545039049016E-03   0.000000000000E+00  -6.133241410609E-03   3.375326136174E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.861534854980E-02  -2.333451256477E-03   0.000000000000E+00   1.080788901470E-02  -6.565847183871E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351775856667E-02   1.483114358538E-03   0.000000000000E+00  -5.900837913087E-03   3.243321496974E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.807724103175E-02  -2.250024254449E-03   0.000000000000E+00   1.043331736356E-02  -6.326535099315E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.306408088430E-02   1.423546241332E-03   0.000000000000E+00  -5.676620394623E-03   3.116270461353E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.755282304963E-02  -2.169403669130E-03   0.000000000000E+00   1.007082539156E-02  -6.095511421336E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262392627895E-02   1.366251313902E-03   0.000000000000E+00  -5.460332418659E-03   2.994002634906E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704180539028E-02  -2.091501503491E-03   0.000000000000E+00   9.720060612156E-03  -5.872510309298E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.219696011628E-02   1.311148876833E-03   0.000000000000E+00  -5.251724280255E-03   2.876352731130E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.654390321953E-02  -2.016232312382E-03   0.000000000000E+00   9.380679468269E-03  -5.657273592964E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178285347325E-02   1.258160838589E-03   0.000000000000E+00  -5.050552878609E-03   2.763160447221E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605883606578E-02  -1.943513133938E-03   0.000000000000E+00   9.052347151983E-03  -5.449550518102E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138128314259E-02   1.207211641089E-03   0.000000000000E+00  -4.856581589974E-03   2.654270341803E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558632780068E-02  -1.873263423639E-03   0.000000000000E+00   8.734737428666E-03  -5.249097639595E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099193163187E-02   1.158228187052E-03   0.000000000000E+00  -4.669580141116E-03   2.549531714635E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.512610661965E-02  -1.805404989043E-03   0.000000000000E+00   8.427532467076E-03  -5.055678575809E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061448715740E-02   1.111139769063E-03   0.000000000000E+00  -4.489324483377E-03   2.448798488292E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.467790502151E-02  -1.739861926592E-03   0.000000000000E+00   8.130422631831E-03  -4.869063826263E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024864363318E-02   1.065878000349E-03   0.000000000000E+00  -4.315596667461E-03   2.351929091831E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.424145978288E-02  -1.676560560554E-03   0.000000000000E+00   7.843106385059E-03  -4.689030706808E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.894100655297E-03   1.022376747226E-03   0.000000000000E+00  -4.148184719020E-03   2.258786346455E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381651193782E-02  -1.615429381832E-03   0.000000000000E+00   7.565290035697E-03  -4.515363000055E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.550563481817E-03   9.805720631893E-04   0.000000000000E+00  -3.986882515118E-03   2.169237353173E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340280674902E-02  -1.556398990555E-03   0.000000000000E+00   7.296687634490E-03  -4.347850965803E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.217743008553E-03   9.404021246322E-04   0.000000000000E+00  -3.831489661658E-03   2.083153382454E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300009368379E-02  -1.499402038011E-03   0.000000000000E+00   7.037020763662E-03  -4.186291049087E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.895355740871E-03   9.018071681439E-04   0.000000000000E+00  -3.681811371842E-03   2.000409765891E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.260812638449E-02  -1.444373171519E-03   0.000000000000E+00   6.786018407008E-03  -4.030485794826E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.583123761762E-03   8.647294293790E-04   0.000000000000E+00  -3.537658345723E-03   1.920885789855E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222666264098E-02  -1.391248979554E-03   0.000000000000E+00   6.543416773906E-03  -3.880243647735E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.280774696437E-03   8.291130834576E-04   0.000000000000E+00  -3.398846650926E-03   1.844464591149E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185546435926E-02  -1.339967939705E-03   0.000000000000E+00   6.308959147835E-03  -3.735378834986E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988041673548E-03   7.949041868666E-04   0.000000000000E+00  -3.265197604565E-03   1.771033054634E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.149429753191E-02  -1.290470365630E-03   0.000000000000E+00   6.082395721121E-03  -3.595711171114E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.704663283377E-03   7.620506208537E-04   0.000000000000E+00  -3.136537656459E-03   1.700481712863E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114293220444E-02  -1.242698358176E-03   0.000000000000E+00   5.863483467204E-03  -3.461065980284E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.430383533066E-03   7.305020362575E-04   0.000000000000E+00  -3.012698273650E-03   1.632704647662E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080114244495E-02  -1.196595755151E-03   0.000000000000E+00   5.651985909879E-03  -3.331273814309E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.164951799129E-03   7.002097997688E-04   0.000000000000E+00  -2.893515826280E-03   1.567599393679E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046870630644E-02  -1.152108084386E-03   0.000000000000E+00   5.447673116601E-03  -3.206170520373E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.908122777418E-03   6.711269415846E-04   0.000000000000E+00  -2.778831474883E-03   1.505066843889E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014540579527E-02  -1.109182516459E-03   0.000000000000E+00   5.250321418159E-03  -3.085596913054E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.659656430730E-03   6.432081044327E-04   0.000000000000E+00  -2.668491059119E-03   1.445011157022E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.831026834593E-03  -1.067767819584E-03   0.000000000000E+00   5.059713321774E-03  -2.969398736371E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.419317934184E-03   6.164094939326E-04   0.000000000000E+00  -2.562344987972E-03   1.387339666919E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.525359228205E-03  -1.027814315104E-03   0.000000000000E+00   4.875637363288E-03  -2.857426493093E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.186877618576E-03   5.906888302780E-04   0.000000000000E+00  -2.460248131473E-03   1.331962793797E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.228196622836E-03  -9.892738345319E-04   0.000000000000E+00   4.697887968703E-03  -2.749535346199E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.962110911839E-03   5.660053011969E-04   0.000000000000E+00  -2.362059713941E-03   1.278793957393E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.939336470995E-03  -9.520996772456E-04   0.000000000000E+00   4.526265308533E-03  -2.645584958714E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.744798278759E-03   5.423195161813E-04   0.000000000000E+00  -2.267643208781E-03   1.227749491982E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.658579992850E-03  -9.162465697809E-04   0.000000000000E+00   4.360575172487E-03  -2.545439419079E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.534725159114E-03   5.195934619451E-04   0.000000000000E+00  -2.176866234881E-03   1.178748563255E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.385732137836E-03  -8.816706253239E-04   0.000000000000E+00   4.200628824107E-03  -2.448967040681E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.331681904338E-03   4.977904590932E-04   0.000000000000E+00  -2.089600454583E-03   1.131713087015E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.120601543267E-03  -8.483293054374E-04   0.000000000000E+00   4.046242877567E-03  -2.356040326240E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.135463712876E-03   4.768751199724E-04   0.000000000000E+00  -2.005721473275E-03   1.086567649698E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.863000494873E-03  -8.161813817382E-04   0.000000000000E+00   3.897239188501E-03  -2.266535827158E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.945870564347E-03   4.568133076783E-04   0.000000000000E+00  -1.925108740618E-03   1.043239430679E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.612744887797E-03  -7.851868989225E-04   0.000000000000E+00   3.753444683959E-03  -2.180333998937E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.762707152625E-03   4.375720961948E-04   0.000000000000E+00  -1.847645453399E-03   1.001658126348E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.369654186047E-03  -7.553071385912E-04   0.000000000000E+00   3.614691241713E-03  -2.097319071269E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.585782817979E-03   4.191197316412E-04   0.000000000000E+00  -1.773218460037E-03   9.617558759371E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.133551377797E-03  -7.265045848029E-04   0.000000000000E+00   3.480815650807E-03  -2.017379085894E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.414911478369E-03   4.014255945998E-04   0.000000000000E+00  -1.701718166736E-03   9.234671890701E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.904262935148E-03  -6.987428893680E-04   0.000000000000E+00   3.351659383515E-03  -1.940405615590E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.249911560004E-03   3.844601635012E-04   0.000000000000E+00  -1.633038445303E-03   8.867288750114E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.681618772721E-03  -6.719868382495E-04   0.000000000000E+00   3.227068537511E-03  -1.866293738115E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.090605927274E-03   3.681949790432E-04   0.000000000000E+00  -1.567076542606E-03   8.514799735925E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.465452206765E-03  -6.462023200387E-04   0.000000000000E+00   3.106893710608E-03  -1.794941970008E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.936821812163E-03   3.526026096234E-04   0.000000000000E+00  -1.503732991722E-03   8.176616878013E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.255599911198E-03  -6.213562934293E-04   0.000000000000E+00   2.990989881451E-03  -1.726252087115E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.788390743200E-03   3.376566177520E-04   0.000000000000E+00  -1.442911524708E-03   7.852173179867E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.051901871378E-03  -5.974167570584E-04   0.000000000000E+00   2.879216300278E-03  -1.660129093807E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.645148474097E-03   3.233315274345E-04   0.000000000000E+00  -1.384518987060E-03   7.540921976813E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.854201342789E-03  -5.743527193880E-04   0.000000000000E+00   2.771436404510E-03  -1.596481134769E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.506934912110E-03   3.096027924914E-04   0.000000000000E+00  -1.328465253795E-03   7.242336309946E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.662344812171E-03  -5.521341692982E-04   0.000000000000E+00   2.667517657889E-03  -1.535219327548E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.373594046201E-03   2.964467657974E-04   0.000000000000E+00  -1.274663147195E-03   6.955908315608E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.476181952515E-03  -5.307320479306E-04   0.000000000000E+00   2.567331502047E-03  -1.476257756481E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.244973875153E-03   2.838406694197E-04   0.000000000000E+00  -1.223028356185E-03   6.681148630266E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.295565574747E-03  -5.101182210123E-04   0.000000000000E+00   2.470753227935E-03  -1.419513364908E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.120926335601E-03   2.717625656253E-04   0.000000000000E+00  -1.173479357330E-03   6.417585810260E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.120351583440E-03  -4.902654517284E-04   0.000000000000E+00   2.377661867965E-03  -1.364905833886E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.001307230157E-03   2.601913287503E-04   0.000000000000E+00  -1.125937337469E-03   6.164765766505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.950398938231E-03  -4.711473747415E-04   0.000000000000E+00   2.287940144393E-03  -1.312357567402E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.885976155605E-03   2.491066178960E-04   0.000000000000E+00  -1.080326117942E-03   5.922251213605E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.785569614588E-03  -4.527384705770E-04   0.000000000000E+00   2.201474293150E-03  -1.261793551705E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.774796431291E-03   2.384888504349E-04   0.000000000000E+00  -1.036572080408E-03   5.689621133211E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.625728553179E-03  -4.350140403556E-04   0.000000000000E+00   2.118154043973E-03  -1.213141268704E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.667635027755E-03   2.283191763191E-04   0.000000000000E+00  -9.946040942739E-04   5.466470251563E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.470743609239E-03  -4.179501824417E-04   0.000000000000E+00   2.037872493955E-03  -1.166330704876E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.564362495629E-03   2.185794531478E-04   0.000000000000E+00  -9.543534456524E-04   5.252408530549E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.320485514405E-03  -4.015237681727E-04   0.000000000000E+00   1.960526013723E-03  -1.121294185833E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.464852894905E-03   2.092522219974E-04   0.000000000000E+00  -9.157537679108E-04   5.047060672476E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.174827842602E-03  -3.857124194047E-04   0.000000000000E+00   1.886014201987E-03  -1.077966374520E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.368983724578E-03   2.003206839796E-04   0.000000000000E+00  -8.787409737334E-04   4.850065637944E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.033646966044E-03  -3.704944859954E-04   0.000000000000E+00   1.814239727127E-03  -1.036284147799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.276635852741E-03   1.917686775140E-04   0.000000000000E+00  -8.432531887134E-04   4.661076176743E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.896821996925E-03  -3.558490237594E-04   0.000000000000E+00   1.745108303207E-03  -9.961865242786E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.187693447161E-03   1.835806563005E-04   0.000000000000E+00  -8.092306864533E-04   4.479758371522E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.764234739209E-03  -3.417557745592E-04   0.000000000000E+00   1.678528590007E-03  -9.576146779014E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102043906395E-03   1.757416679659E-04   0.000000000000E+00  -7.766158251496E-04   4.305791193898E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.635769661802E-03  -3.281951441177E-04   0.000000000000E+00   1.614412093368E-03  -9.205117711871E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.019577791451E-03   1.682373333706E-04   0.000000000000E+00  -7.453529856414E-04   4.138866072783E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.511313868921E-03  -3.151481833493E-04   0.000000000000E+00   1.552673120732E-03  -8.848229516356E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940188758087E-03   1.610538265643E-04   0.000000000000E+00  -7.153885109229E-04   3.978686474767E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.390757044351E-03  -3.025965685731E-04   0.000000000000E+00   1.493228686364E-03  -8.504953150976E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.863773489697E-03   1.541778553545E-04   0.000000000000E+00  -6.866706470632E-04   3.824967496075E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.273991384337E-03  -2.905225819002E-04   0.000000000000E+00   1.435998426163E-03  -8.174777336133E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.790231630931E-03   1.475966424991E-04   0.000000000000E+00  -6.591494855660E-04   3.677435466212E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160911556817E-03  -2.789090940220E-04   0.000000000000E+00   1.380904531050E-03  -7.857209335122E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.719465721960E-03   1.412979074812E-04   0.000000000000E+00  -6.327769071008E-04   3.535827562702E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051414693440E-03  -2.677395455811E-04   0.000000000000E+00   1.327871683474E-03  -7.551773514204E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651381133493E-03   1.352698488633E-04   0.000000000000E+00  -6.075065266088E-04   3.399891436863E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945400364160E-03  -2.569979300141E-04   0.000000000000E+00   1.276826995388E-03  -7.258011173506E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.585886002546E-03   1.295011272036E-04   0.000000000000E+00  -5.832936397647E-04   3.269384850373E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.842770502690E-03  -2.466687764518E-04   0.000000000000E+00   1.227699925443E-03  -6.975479883829E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.522891168970E-03   1.239808485161E-04   0.000000000000E+00  -5.600951707604E-04   3.144075322314E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.743429322732E-03  -2.367371333110E-04   0.000000000000E+00   1.180422197951E-03  -6.703752810011E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.462310112794E-03   1.186985482616E-04   0.000000000000E+00  -5.378696214036E-04   3.023739786550E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.647283291735E-03  -2.271885526529E-04   0.000000000000E+00   1.134927746196E-03  -6.442418557020E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.404058892371E-03   1.136441758563E-04   0.000000000000E+00  -5.165770215016E-04   2.908164259142E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.554241153971E-03  -2.180090745005E-04   0.000000000000E+00   1.091152669093E-03  -6.191080373668E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.348056083361E-03   1.088080796762E-04   0.000000000000E+00  -4.961788805060E-04   2.797143515570E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464213913661E-03  -2.091852115955E-04   0.000000000000E+00   1.049035177158E-03  -5.949355985920E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.294222718547E-03   1.041809925554E-04   0.000000000000E+00  -4.766381404045E-04   2.690480777580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.377114729552E-03  -2.007039344870E-04   0.000000000000E+00   1.008515508041E-03  -5.716876740347E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.242482228550E-03   9.975401775575E-05   0.000000000000E+00  -4.579191298438E-04   2.587987409464E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.292858800134E-03  -1.925526577415E-04   0.000000000000E+00   9.695358435645E-04  -5.493287642341E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.192760383371E-03   9.551861539015E-05   0.000000000000E+00  -4.399875194338E-04   2.489482623357E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.211363354579E-03  -1.847192257328E-04   0.000000000000E+00   9.320402586455E-04  -5.278246081512E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.144985234851E-03   9.146658930543E-05   0.000000000000E+00  -4.228102782483E-04   2.394793193636E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.132547728558E-03  -1.771918998489E-04   0.000000000000E+00   8.959747150785E-04  -5.071422384742E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099087060019E-03   8.759007438600E-05   0.000000000000E+00  -4.063556314770E-04   2.303753179949E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056333370953E-03  -1.699593446756E-04   0.000000000000E+00   8.612870029388E-04  -4.872498921018E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.054998305335E-03   8.388152428875E-05   0.000000000000E+00  -3.905930192097E-04   2.216203658800E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.982643691938E-03  -1.630106154465E-04   0.000000000000E+00   8.279266985092E-04  -4.681170249916E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.012653531842E-03   8.033369958096E-05   0.000000000000E+00  -3.754930563356E-04   2.131992463401E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.911403889317E-03  -1.563351450668E-04   0.000000000000E+00   7.958449662429E-04  -4.497141286920E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.719893612531E-04   7.693965627938E-05   0.000000000000E+00  -3.610274935403E-04   2.050973931704E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842540947167E-03  -1.499227333831E-04   0.000000000000E+00   7.649946227361E-04  -4.320128132700E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.329444229259E-04   7.369273477317E-05   0.000000000000E+00  -3.471691793660E-04   1.973008662273E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.775983799585E-03  -1.437635354426E-04   0.000000000000E+00   7.353301113198E-04  -4.149857687307E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.954593017863E-04   7.058654912168E-05   0.000000000000E+00  -3.338920233241E-04   1.897963277879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711663395650E-03  -1.378480495401E-04   0.000000000000E+00   7.068074906265E-04  -3.986067187864E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.594764871581E-04   6.761497671257E-05   0.000000000000E+00  -3.211709600315E-04   1.825710196587E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.649512492030E-03  -1.321671057770E-04   0.000000000000E+00   6.793843290676E-04  -3.828503846024E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.249403225414E-04   6.477214827988E-05   0.000000000000E+00  -3.089819143675E-04   1.756127410258E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.589465361273E-03  -1.267118554918E-04   0.000000000000E+00   6.530195698542E-04  -3.676923929973E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.917969562859E-04   6.205243825464E-05   0.000000000000E+00  -2.973017675956E-04   1.689098270035E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531457771538E-03  -1.214737621316E-04   0.000000000000E+00   6.276735006465E-04  -3.531093018190E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.599942932034E-04   5.945045545011E-05   0.000000000000E+00  -2.861083244587E-04   1.624511278850E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.475427279418E-03  -1.164445906749E-04   0.000000000000E+00   6.033078196627E-04  -3.390785016570E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.294819471220E-04   5.696103407456E-05   0.000000000000E+00  -2.753802812306E-04   1.562259890760E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.421313429930E-03  -1.116163983414E-04   0.000000000000E+00   5.798856792311E-04  -3.255783679646E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.002111943207E-04   5.457922504428E-05   0.000000000000E+00  -2.650971946665E-04   1.502242316725E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.369057504796E-03  -1.069815230893E-04   0.000000000000E+00   5.573715411503E-04  -3.125880717630E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.721349279124E-04   5.230028760838E-05   0.000000000000E+00  -2.552394518753E-04   1.444361336915E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318602026302E-03  -1.025325750767E-04   0.000000000000E+00   5.357310169679E-04  -3.000875678121E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.452076131338E-04   5.011968126212E-05   0.000000000000E+00  -2.457882410700E-04   1.388524119221E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.269890623822E-03  -9.826242864465E-05   0.000000000000E+00   5.149307682521E-04  -2.880574917526E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.193852435309E-04   4.803305794486E-05   0.000000000000E+00  -2.367255231768E-04   1.334642043827E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222868484558E-03  -9.416421520824E-05   0.000000000000E+00   4.949386581298E-04  -2.764792790649E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.946252980527E-04   4.603625450932E-05   0.000000000000E+00  -2.280340042852E-04   1.282630533647E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177482838516E-03  -9.023131306414E-05   0.000000000000E+00   4.757238726402E-04  -2.653350958412E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.708866990560E-04   4.412528546704E-05   0.000000000000E+00  -2.196971089376E-04   1.232408890643E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.133682759905E-03  -8.645733858303E-05   0.000000000000E+00   4.572568293700E-04  -2.546079236503E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.481297711639E-04   4.229633597711E-05   0.000000000000E+00  -2.116989541969E-04   1.183900137528E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091418370841E-03  -8.283613681458E-05   0.000000000000E+00   4.395088755238E-04  -2.442813302677E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.263162010596E-04   4.054575510078E-05   0.000000000000E+00  -2.040243245307E-04   1.137030865118E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.050640370237E-03  -7.936177595536E-05   0.000000000000E+00   4.224521178469E-04  -2.343394147493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.054089980951E-04   3.887004928378E-05   0.000000000000E+00  -1.966586474314E-04   1.091731084748E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.011300554593E-03  -7.602854203572E-05   0.000000000000E+00   4.060595889919E-04  -2.247668639250E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.853724558171E-04   3.726587608369E-05   0.000000000000E+00  -1.895879698106E-04   1.047934086012E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.733527861224E-04  -7.283093170801E-05   0.000000000000E+00   3.903055412586E-04  -2.155490971278E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.661721143106E-04   3.573003811498E-05   0.000000000000E+00  -1.827989351004E-04   1.005576299295E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.367531635187E-04  -6.976364187763E-05   0.000000000000E+00   3.751654765640E-04  -2.066722052229E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.477747234321E-04   3.425947722408E-05   0.000000000000E+00  -1.762787610913E-04   9.645971633469E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.014589802231E-04  -6.682156114675E-05   0.000000000000E+00   3.606157235376E-04  -1.981228183329E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.301482068365E-04   3.285126886356E-05   0.000000000000E+00  -1.700152184391E-04   9.249389973573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.674275739792E-04  -6.399976467920E-05   0.000000000000E+00   3.466331535497E-04  -1.898879987795E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.132616268731E-04   3.150261668557E-05   0.000000000000E+00  -1.639966098699E-04   8.865468777527E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.346164997662E-04  -6.129351128487E-05   0.000000000000E+00   3.331951261159E-04  -1.819551363912E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.970851502759E-04   3.021084732301E-05   0.000000000000E+00  -1.582117500315E-04   8.493685193209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.029849830944E-04  -5.869823937833E-05   0.000000000000E+00   3.202799990745E-04  -1.743122020157E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.815900146760E-04   2.897340536991E-05   0.000000000000E+00  -1.526499459954E-04   8.133541606983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.724949828682E-04  -5.620955800881E-05   0.000000000000E+00   3.078674642577E-04  -1.669478740305E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.667484959037E-04   2.778784854312E-05   0.000000000000E+00  -1.473009783790E-04   7.784564539644E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.431104427976E-04  -5.382323689774E-05   0.000000000000E+00   2.959382045121E-04  -1.598514174437E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.525338760911E-04   2.665184302974E-05   0.000000000000E+00  -1.421550830886E-04   7.446303583785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.147953771996E-04  -5.153519891108E-05   0.000000000000E+00   2.844733190796E-04  -1.530123598423E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.389204125274E-04   2.556315899887E-05   0.000000000000E+00  -1.372029336392E-04   7.118330379049E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.875129534234E-04  -4.934151957676E-05   0.000000000000E+00   2.734540030063E-04  -1.464204306637E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.258833073135E-04   2.451966629343E-05   0.000000000000E+00  -1.324356240755E-04   6.800237626999E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.612267626097E-04  -4.723842649635E-05   0.000000000000E+00   2.628619661628E-04  -1.400656896637E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.133986777366E-04   2.351933027423E-05   0.000000000000E+00  -1.278446524367E-04   6.491638141638E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.359029583810E-04  -4.522229440578E-05   0.000000000000E+00   2.526800873424E-04  -1.339387946558E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.014435274081E-04   2.256020782527E-05   0.000000000000E+00  -1.234219047776E-04   6.192163936149E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.115107799749E-04  -4.328963465900E-05   0.000000000000E+00   2.428925508172E-04  -1.280310572389E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.899957181255E-04   2.164044351149E-05   0.000000000000E+00  -1.191596397251E-04   5.901465344441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.880206800170E-04  -4.143708571976E-05   0.000000000000E+00   2.334842143048E-04  -1.223342164886E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.790339424540E-04   2.075826588240E-05   0.000000000000E+00  -1.150504735509E-04   5.619210176179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.654020369987E-04  -3.966140872569E-05   0.000000000000E+00   2.244399030387E-04  -1.168400448804E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.685376970098E-04   1.991198391395E-05   0.000000000000E+00  -1.110873657451E-04   5.345082903984E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.436230353790E-04  -3.795949032002E-05   0.000000000000E+00   2.157443430491E-04  -1.115404138975E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.584872564471E-04   1.909998359256E-05   0.000000000000E+00  -1.072636050875E-04   5.078783882598E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.226529321702E-04  -3.632834243289E-05   0.000000000000E+00   2.073829214912E-04  -1.064275387153E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.488636481234E-04   1.832072462825E-05   0.000000000000E+00  -1.035727961923E-04   4.820028598438E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.024642098072E-04  -3.476509705101E-05   0.000000000000E+00   1.993423211128E-04  -1.014942798581E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.396486274310E-04   1.757273729216E-05   0.000000000000E+00  -1.000088465134E-04   4.568546948251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.830321448647E-04  -3.326699254759E-05   0.000000000000E+00   1.916102810497E-04  -9.673396803508E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.308246537928E-04   1.685461938500E-05   0.000000000000E+00  -9.656595380634E-05   4.324082547047E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.643321983692E-04  -3.183136883587E-05   0.000000000000E+00   1.841748896584E-04  -9.214022988166E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.223748673070E-04   1.616503331506E-05   0.000000000000E+00  -9.323859402249E-05   4.086392062900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.463381172731E-04  -3.045566501652E-05   0.000000000000E+00   1.770238855242E-04  -8.770660712341E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.142830660159E-04   1.550270329847E-05   0.000000000000E+00  -9.002150963130E-05   3.855244579169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.290228406761E-04  -2.913742296673E-05   0.000000000000E+00   1.701450191246E-04  -8.342669234000E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.065336838032E-04   1.486641266282E-05   0.000000000000E+00  -8.690969835103E-05   3.630420981857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.123611752866E-04  -2.787428705874E-05   0.000000000000E+00   1.635268637043E-04  -7.929450621822E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991117689090E-04   1.425500126612E-05   0.000000000000E+00  -8.389840228913E-05   3.411713372839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.963312100035E-04  -2.666399595918E-05   0.000000000000E+00   1.571592122400E-04  -7.530461940669E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.920029630246E-04   1.366736300914E-05   0.000000000000E+00  -8.098309745987E-05   3.198924506390E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.809128362591E-04  -2.550437290202E-05   0.000000000000E+00   1.510325764492E-04  -7.145196673889E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.851934809873E-04   1.310244345318E-05   0.000000000000E+00  -7.815948368633E-05   2.991867249451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.660850573556E-04  -2.439332096842E-05   0.000000000000E+00   1.451373548242E-04  -6.773151617682E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786700910473E-04   1.255923753232E-05   0.000000000000E+00  -7.542347486920E-05   2.790364064664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.518251520079E-04  -2.332882516994E-05   0.000000000000E+00   1.394636008857E-04  -6.413814104968E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.724200956945E-04   1.203678735668E-05   0.000000000000E+00  -7.277118960791E-05   2.594246514827E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.381106215464E-04  -2.230895567364E-05   0.000000000000E+00   1.340016439202E-04  -6.066690300929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.664313130290E-04   1.153418010372E-05   0.000000000000E+00  -7.019894216353E-05   2.403354788350E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.249217226995E-04  -2.133186417225E-05   0.000000000000E+00   1.287428469135E-04  -5.731328793050E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.606920586866E-04   1.105054599856E-05   0.000000000000E+00  -6.770323376431E-05   2.217537245531E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.122416438197E-04  -2.039577529563E-05   0.000000000000E+00   1.236796161531E-04  -5.407326973603E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551911282798E-04   1.058505637446E-05   0.000000000000E+00  -6.528074422841E-05   2.036649983993E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.000539405193E-04  -1.949897806535E-05   0.000000000000E+00   1.188045811742E-04  -5.094295698028E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499177803475E-04   1.013692181065E-05   0.000000000000E+00  -6.292832389770E-05   1.860556422956E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.883400584919E-04  -1.863982544233E-05   0.000000000000E+00   1.141098569268E-04  -4.791832565007E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448617198291E-04   9.705390352985E-06   0.000000000000E+00  -6.064298588569E-05   1.689126906333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.770798034181E-04  -1.781673899730E-05   0.000000000000E+00   1.095871916828E-04  -4.499524796403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.400130820112E-04   9.289745800838E-06   0.000000000000E+00  -5.842189860874E-05   1.522238322685E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.662543942813E-04  -1.702821169417E-05   0.000000000000E+00   1.052289322357E-04  -4.216986430129E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353624169685E-04   8.889306071810E-06   0.000000000000E+00  -5.626237861221E-05   1.359773742927E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558489290914E-04  -1.627280266537E-05   0.000000000000E+00   1.010287430187E-04  -3.943888999234E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.309006744677E-04   8.503421628524E-06   0.000000000000E+00  -5.416188366410E-05   1.201622073590E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.458514659185E-04  -1.554912534015E-05   0.000000000000E+00   9.698128629962E-05  -3.679939678290E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.266191893364E-04   8.131473977414E-06   0.000000000000E+00  -5.211800612450E-05   1.047677726627E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.362493186415E-04  -1.485584045493E-05   0.000000000000E+00   9.308108633699E-05  -3.424850186748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225096672761E-04   7.772874226088E-06   0.000000000000E+00  -5.012846656697E-05   8.978403038524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.270263331812E-04  -1.419165730962E-05   0.000000000000E+00   8.932171527655E-05  -3.178298260374E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185641711123E-04   7.427061702500E-06   0.000000000000E+00  -4.819110765371E-05   7.520142961910E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.181640564653E-04  -1.355534187645E-05   0.000000000000E+00   8.569616441480E-05  -2.939944218350E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.147751074829E-04   7.093502636762E-06   0.000000000000E+00  -4.630388825576E-05   6.101087972874E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.096457683118E-04  -1.294572135819E-05   0.000000000000E+00   8.219806292227E-05  -2.709476175152E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111352139255E-04   6.771688892290E-06   0.000000000000E+00  -4.446487779935E-05   4.720372300578E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.014595903149E-04  -1.236167889008E-05   0.000000000000E+00   7.882258823965E-05  -2.486643045515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.076375463887E-04   6.461136758788E-06   0.000000000000E+00  -4.267225085017E-05   3.377170871081E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.935975800410E-04  -1.180214076965E-05   0.000000000000E+00   7.556617114339E-05  -2.271241419886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042754671244E-04   6.161385790048E-06   0.000000000000E+00  -4.092428190449E-05   2.070696827849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860513911148E-04  -1.126606687911E-05   0.000000000000E+00   7.242518734475E-05  -2.063071054907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010426329833E-04   5.871997699172E-06   0.000000000000E+00  -3.921934040436E-05   8.001991824331E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.788085963433E-04  -1.075245035712E-05   0.000000000000E+00   6.939487076420E-05  -1.861889695893E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.793298407323E-05   5.592555296178E-06   0.000000000000E+00  -3.755588594884E-05  -4.350394254992E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.718531188051E-04  -1.026032675750E-05   0.000000000000E+00   6.646945544838E-05  -1.667423034048E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.494073278976E-05   5.322661473860E-06   0.000000000000E+00  -3.593246370588E-05  -1.635704854461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.651692122664E-04  -9.788781976574E-06   0.000000000000E+00   6.364337305393E-05  -1.479408430510E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.206035320793E-05   5.061938240739E-06   0.000000000000E+00  -3.434770001715E-05  -2.802453478662E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587454743011E-04  -9.336950977060E-06   0.000000000000E+00   6.091238437524E-05  -1.297632201389E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.928657081567E-05   4.810025792103E-06   0.000000000000E+00  -3.280029818400E-05  -3.935914104884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.525754614457E-04  -8.904007993427E-06   0.000000000000E+00   5.827377878592E-05  -1.121939675156E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.661435259168E-05   4.566581625966E-06   0.000000000000E+00  -3.128903443473E-05  -5.036689788598E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.466543101812E-04  -8.489154294596E-06   0.000000000000E+00   5.572535146207E-05  -9.521937918031E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.403889741051E-05   4.331279696202E-06   0.000000000000E+00  -2.981275406127E-05  -6.105359556930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.409744481322E-04  -8.091613948646E-06   0.000000000000E+00   5.326416294340E-05  -7.882369112942E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.155562677007E-05   4.103809605263E-06   0.000000000000E+00  -2.837036772434E-05  -7.142480038096E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.355241994943E-04  -7.710637383694E-06   0.000000000000E+00   5.088612171068E-05  -6.298647514632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.916017583158E-05   3.883875832026E-06   0.000000000000E+00  -2.696084791683E-05  -8.148587005734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.302900490298E-04  -7.345511263572E-06   0.000000000000E+00   4.858668457014E-05  -4.768676842602E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.684838476291E-05   3.671196994176E-06   0.000000000000E+00  -2.558322558209E-05  -9.124196838520E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252603119461E-04  -6.995561615029E-06   0.000000000000E+00   4.636187919798E-05  -3.290546818925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.461629037876E-05   3.465505146188E-06   0.000000000000E+00  -2.423658688201E-05  -1.006980789924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204273456934E-04  -6.660151305438E-06   0.000000000000E+00   4.420894992214E-05  -1.862809618032E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.246011806822E-05   3.266545107756E-06   0.000000000000E+00  -2.292007010905E-05  -1.098590183608E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157867290958E-04  -6.338668927842E-06   0.000000000000E+00   4.212610437915E-05  -4.843476467313E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.037627399743E-05   3.074073821692E-06   0.000000000000E+00  -2.163286273233E-05  -1.187294481413E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113342176607E-04  -6.030525558458E-06   0.000000000000E+00   4.011163151979E-05   8.459027326328E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.836133759403E-05   2.887859746210E-06   0.000000000000E+00  -2.037419858624E-05  -1.273138866900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.070632059441E-04  -5.735148115033E-06   0.000000000000E+00   3.816319267543E-05   2.129221944836E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.641205428248E-05   2.707682269312E-06   0.000000000000E+00  -1.914335517662E-05  -1.356167200144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029646558741E-04  -5.451985584618E-06   0.000000000000E+00   3.627778348078E-05   3.367085938615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.452532848554E-05   2.533331155766E-06   0.000000000000E+00  -1.793965111878E-05  -1.436422120083E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.902888028490E-05  -5.180512780577E-06   0.000000000000E+00   3.445225245874E-05   4.561036623906E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.269821686926E-05   2.364606016096E-06   0.000000000000E+00  -1.676244369132E-05  -1.513945140994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.524746828127E-05  -4.920233050022E-06   0.000000000000E+00   3.268384497521E-05   5.712427251819E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.092792183203E-05   2.201315803542E-06   0.000000000000E+00  -1.561112650522E-05  -1.588776742974E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.161429650691E-05  -4.670676002237E-06   0.000000000000E+00   3.097050325152E-05   6.822365791439E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.921178522784E-05   2.043278333333E-06   0.000000000000E+00  -1.448512728363E-05  -1.660956456782E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.812506647384E-05  -4.431392143427E-06   0.000000000000E+00   2.931069022754E-05   7.891805499108E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.754728231406E-05   1.890319824221E-06   0.000000000000E+00  -1.338390574653E-05  -1.730522943397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.477568358087E-05  -4.201948508430E-06   0.000000000000E+00   2.770296457993E-05   8.921635634223E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.593201592448E-05   1.742274464344E-06   0.000000000000E+00  -1.230695159976E-05  -1.797514068230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.156112685447E-05  -3.981927136020E-06   0.000000000000E+00   2.614564093641E-05   9.912821017771E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.436371085500E-05   1.598983995557E-06   0.000000000000E+00  -1.125378262065E-05  -1.861966970623E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.847554059363E-05  -3.770925980142E-06   0.000000000000E+00   2.463681817690E-05   1.086640392201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.284020845267E-05   1.460297319484E-06   0.000000000000E+00  -1.022394283770E-05  -1.923918128603E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.551263059101E-05  -3.568560903334E-06   0.000000000000E+00   2.317449452360E-05   1.178340291316E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.135946141382E-05   1.326070122235E-06   0.000000000000E+00  -9.217000802950E-06  -1.983403419095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.266614906333E-05  -3.374466480548E-06   0.000000000000E+00   2.175670625448E-05   1.266487625769E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.991952876815E-05   1.196164516633E-06   0.000000000000E+00  -8.232547948087E-06  -2.040458174134E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.993079021756E-05  -3.188296637077E-06   0.000000000000E+00   2.038178340921E-05   1.351172613902E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.851857106281E-05   1.070448704718E-06   0.000000000000E+00  -7.270197029275E-06  -2.095117232656E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.730234712392E-05  -3.009721074091E-06   0.000000000000E+00   1.904837940056E-05   1.432477024579E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.715484571754E-05   9.487966538047E-07   0.000000000000E+00  -6.329580646653E-06  -2.147414988857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.477694964460E-05  -2.838422977164E-06   0.000000000000E+00   1.775525321540E-05   1.510478116836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.582670256507E-05   8.310877900499E-07   0.000000000000E+00  -5.410349843970E-06  -2.197385436663E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.235087007980E-05  -2.674098283246E-06   0.000000000000E+00   1.650121264555E-05   1.585250270496E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.453257956563E-05   7.172067093223E-07   0.000000000000E+00  -4.512172784598E-06  -2.245062210598E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.002055760451E-05  -2.516455036128E-06   0.000000000000E+00   1.528511759414E-05   1.656865800488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.327099867479E-05   6.070428982655E-07   0.000000000000E+00  -3.634733490525E-06  -2.290478623899E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.778192061171E-05  -2.365213349216E-06   0.000000000000E+00   1.410569240738E-05   1.725400390430E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.204056188957E-05   5.004904745431E-07   0.000000000000E+00  -2.777730659800E-06  -2.333667702725E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.563029199610E-05  -2.220107668794E-06   0.000000000000E+00   1.296152571671E-05   1.790931920871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.083994743638E-05   3.974479363741E-07   0.000000000000E+00  -1.940876540121E-06  -2.374662218110E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.356158489549E-05  -2.080884682603E-06   0.000000000000E+00   1.185138364514E-05   1.853536224203E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.966790611545E-05   2.978179268922E-07   0.000000000000E+00  -1.123895869558E-06  -2.413494714725E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.157237627965E-05  -1.947302962017E-06   0.000000000000E+00   1.077422344297E-05   1.913279646036E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.852325779372E-05   2.015070111164E-07   0.000000000000E+00  -3.265248772798E-07  -2.450197536995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.965929668455E-05  -1.819130517198E-06   0.000000000000E+00   9.729038123389E-06   1.970226111983E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.740488803185E-05   1.084254629319E-07   0.000000000000E+00   4.514896611982E-07  -2.484802852862E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.781939119513E-05  -1.696144960418E-06   0.000000000000E+00   8.714914651337E-06   2.024439179624E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.631174485247E-05   1.848706396378E-08   0.000000000000E+00   1.210391312454E-06  -2.517342675111E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.605013240423E-05  -1.578133440463E-06   0.000000000000E+00   7.731069923782E-06   2.075974974346E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.524283563761E-05  -6.839108562716E-08   0.000000000000E+00   1.950414820518E-06  -2.547848880313E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.434837767776E-05  -1.464892597429E-06   0.000000000000E+00   6.776554529720E-06   2.124895354417E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.419722415677E-05  -1.522887489101E-07   0.000000000000E+00   2.671786893255E-06  -2.576353225895E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.271060261595E-05  -1.356230146329E-06   0.000000000000E+00   5.850333546885E-06   2.171263504305E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.317402771321E-05  -2.332827215328E-07   0.000000000000E+00   3.374726940228E-06  -2.602887364972E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.113414524862E-05  -1.251963702040E-06   0.000000000000E+00   4.951614974864E-06   2.215137351170E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217241441197E-05  -3.114469940761E-07   0.000000000000E+00   4.059447765822E-06  -2.627482859523E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.961675700110E-05  -1.151918224159E-06   0.000000000000E+00   4.079721613745E-06   2.256567386012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.119160054199E-05  -3.868529043297E-07   0.000000000000E+00   4.726156217347E-06  -2.650171191648E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.815592976457E-05  -1.055924337078E-06   0.000000000000E+00   3.233911420622E-06   2.295609576097E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.023084806899E-05  -4.595692812937E-07   0.000000000000E+00   5.375053791770E-06  -2.670983773187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.674953151882E-05  -9.638193162869E-07   0.000000000000E+00   2.413544915129E-06   2.332313386992E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.928946223411E-05  -5.296625822552E-07   0.000000000000E+00   6.006337203773E-06  -2.689951953895E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.539559243186E-05  -8.754464378412E-07   0.000000000000E+00   1.618023760590E-06   2.366728060392E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.836678925603E-05  -5.971970214197E-07   0.000000000000E+00   6.620198914877E-06  -2.707107028062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.409115510804E-05  -7.906562523288E-07   0.000000000000E+00   8.464910247936E-07   2.398909606249E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746221413612E-05  -6.622346908027E-07   0.000000000000E+00   7.216827625073E-06  -2.722480239685E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.283309681044E-05  -7.093090270217E-07   0.000000000000E+00   9.805436333930E-08   2.428914727977E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657515854994E-05  -7.248356762227E-07   0.000000000000E+00   7.796408734413E-06  -2.736102786686E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.161970922365E-05  -6.312738052352E-07   0.000000000000E+00  -6.277993193074E-07   2.456788839475E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.570507884374E-05  -7.850581646971E-07   0.000000000000E+00   8.359124766086E-06  -2.748005823547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.044982970103E-05  -5.564246352365E-07   0.000000000000E+00  -1.331441316994E-06   2.482572623257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.485146410898E-05  -8.429585469083E-07   0.000000000000E+00   8.905155762965E-06  -2.758220463137E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.932177609581E-05  -4.846390468818E-07   0.000000000000E+00  -2.013379638056E-06   2.506313128656E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.401383434927E-05  -8.985915135214E-07   0.000000000000E+00   9.434679652006E-06  -2.766777777408E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.823416683301E-05  -4.157992409853E-07   0.000000000000E+00  -2.674039826688E-06   2.528048647180E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.319173872851E-05  -9.520101454109E-07   0.000000000000E+00   9.947872580786E-06  -2.773708797101E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.718591516247E-05  -3.497903612367E-07   0.000000000000E+00  -3.313775916739E-06   2.547821929509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.238475389697E-05  -1.003265999546E-06   0.000000000000E+00   1.044490922807E-05  -2.779044510660E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.617478331203E-05  -2.865015167068E-07   0.000000000000E+00  -3.933236045620E-06   2.565679840989E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.159248239481E-05  -1.052409189119E-06   0.000000000000E+00   1.092596308853E-05  -2.782815862319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.519774736855E-05  -2.258288998040E-07   0.000000000000E+00  -4.533266787097E-06   2.581675938974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081455113168E-05  -1.099488459008E-06   0.000000000000E+00   1.139120673268E-05  -2.785053749379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.425299431554E-05  -1.676765208513E-07   0.000000000000E+00  -5.114399216365E-06   2.595853935734E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.005060993512E-05  -1.144551256678E-06   0.000000000000E+00   1.184081204442E-05  -2.785789018857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.333985899454E-05  -1.119533806474E-07   0.000000000000E+00  -5.676873804313E-06   2.608249572669E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.930033016437E-05  -1.187643799778E-06   0.000000000000E+00   1.227495043868E-05  -2.785052463600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.245741722734E-05  -5.857128860221E-08   0.000000000000E+00  -6.220998426853E-06   2.618899921952E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856340339890E-05  -1.228811137476E-06   0.000000000000E+00   1.269379305405E-05  -2.782874817583E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.160471532499E-05  -7.444948807453E-09   0.000000000000E+00  -6.747091123143E-06   2.627841910811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.783954017883E-05  -1.268097210647E-06   0.000000000000E+00   1.309751093171E-05  -2.779286751008E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078112108484E-05   4.150870418966E-08   0.000000000000E+00  -7.255382201536E-06   2.635111743506E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.712846881521E-05  -1.305544906228E-06   0.000000000000E+00   1.348627517149E-05  -2.774318864687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.998549394121E-05   8.837021486578E-08   0.000000000000E+00  -7.746243441578E-06   2.640744441653E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642993425384E-05  -1.341196109201E-06   0.000000000000E+00   1.386025707277E-05  -2.768001684150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.921589653322E-05   1.332172892546E-07   0.000000000000E+00  -8.220238682722E-06   2.644786656055E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.574369699617E-05  -1.375091751304E-06   0.000000000000E+00   1.421962825885E-05  -2.760365653333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847052689294E-05   1.761222313188E-07   0.000000000000E+00  -8.677894916683E-06   2.647279385675E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.506953207338E-05  -1.407271856339E-06   0.000000000000E+00   1.456456078618E-05  -2.751441128003E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.774835792343E-05   2.171529894069E-07   0.000000000000E+00  -9.119547296418E-06   2.648259323406E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440722807727E-05  -1.437775582346E-06   0.000000000000E+00   1.489522723677E-05  -2.741258368704E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704855732492E-05   2.563743962780E-07   0.000000000000E+00  -9.545486639939E-06   2.647761953713E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.375658622990E-05  -1.466641261974E-06   0.000000000000E+00   1.521180080166E-05  -2.729847533787E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.637050342730E-05   2.938485904822E-07   0.000000000000E+00  -9.955948530250E-06   2.645820082548E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311741951285E-05  -1.493906439347E-06   0.000000000000E+00   1.551445534690E-05  -2.717238671921E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.571388981205E-05   3.296358390488E-07   0.000000000000E+00  -1.035109735566E-05   2.642465253651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.248955183411E-05  -1.519607904562E-06   0.000000000000E+00   1.580336547009E-05  -2.703461714596E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507802447661E-05   3.637949604068E-07   0.000000000000E+00  -1.073119137129E-05   2.637730384948E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187281724144E-05  -1.543781726669E-06   0.000000000000E+00   1.607870654552E-05  -2.688546468449E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446178037364E-05   3.963829002255E-07   0.000000000000E+00  -1.109659875306E-05   2.631653302586E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.126705917892E-05  -1.566463283370E-06   0.000000000000E+00   1.634065475749E-05  -2.672522607419E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.386407881221E-05   4.274535112859E-07   0.000000000000E+00  -1.144767344925E-05   2.624268111035E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067212978080E-05  -1.587687289541E-06   0.000000000000E+00   1.658938712557E-05  -2.655419664942E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328425473292E-05   4.570583338309E-07   0.000000000000E+00  -1.178466953045E-05   2.615609369231E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008788920486E-05  -1.607487823596E-06   0.000000000000E+00   1.682508151994E-05  -2.637267025996E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.272156301835E-05   4.852464063289E-07   0.000000000000E+00  -1.210786206732E-05   2.605708792308E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.514205007171E-06  -1.625898351474E-06   0.000000000000E+00   1.704791666663E-05  -2.618093919090E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.217500389626E-05   5.120651606409E-07   0.000000000000E+00  -1.241759058596E-05   2.594602176362E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.950951541558E-06  -1.642951750052E-06   0.000000000000E+00   1.725807214884E-05  -2.597929408383E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.164414065168E-05   5.375593637053E-07   0.000000000000E+00  -1.271405876302E-05   2.582320194908E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.398009405439E-06  -1.658680327792E-06   0.000000000000E+00   1.745572839606E-05  -2.576802385654E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.112877616662E-05   5.617723462234E-07   0.000000000000E+00  -1.299741401693E-05   2.568891331540E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.855264907774E-06  -1.673115844841E-06   0.000000000000E+00   1.764106667039E-05  -2.554741562429E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.062832997356E-05   5.847462897136E-07   0.000000000000E+00  -1.326789771459E-05   2.554346956203E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.322609574222E-06  -1.686289530846E-06   0.000000000000E+00   1.781426904415E-05  -2.531775462135E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014197436383E-05   6.065218672212E-07   0.000000000000E+00  -1.352581210443E-05   2.538720380798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.799939678527E-06  -1.698232102369E-06   0.000000000000E+00   1.797551837274E-05  -2.507932412262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.669076205445E-06   6.271377375456E-07   0.000000000000E+00  -1.377141322421E-05   2.522043270406E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.287155803368E-06  -1.708973778282E-06   0.000000000000E+00   1.812499826205E-05  -2.483240536721E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209480365883E-06   6.466308958595E-07   0.000000000000E+00  -1.400484431928E-05   2.504342931381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.784162427267E-06  -1.718544294552E-06   0.000000000000E+00   1.826289303124E-05  -2.457727748258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.762775799649E-06   6.650374172619E-07   0.000000000000E+00  -1.422630986265E-05   2.485647921995E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.290867539515E-06  -1.726972917545E-06   0.000000000000E+00   1.838938766991E-05  -2.431421740914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.328280703175E-06   6.823922798096E-07   0.000000000000E+00  -1.443608195453E-05   2.465989971704E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.807182273675E-06  -1.734288456823E-06   0.000000000000E+00   1.850466779402E-05  -2.404349982843E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.905511931575E-06   6.987289218832E-07   0.000000000000E+00  -1.463438638811E-05   2.445399151222E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.333020574540E-06  -1.740519276261E-06   0.000000000000E+00   1.860891959393E-05  -2.376539708941E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.494063761014E-06   7.140794147314E-07   0.000000000000E+00  -1.482143127901E-05   2.423904310004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.868298875636E-06  -1.745693305214E-06   0.000000000000E+00   1.870232978385E-05  -2.348017913991E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.093636167467E-06   7.284746083492E-07   0.000000000000E+00  -1.499739985434E-05   2.401532842883E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.412935807112E-06  -1.749838048082E-06   0.000000000000E+00   1.878508554480E-05  -2.318811345692E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.703794037574E-06   7.419444883116E-07   0.000000000000E+00  -1.516251266106E-05   2.378314384551E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966851918864E-06  -1.752980593531E-06   0.000000000000E+00   1.885737446699E-05  -2.288946498054E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.324056461109E-06   7.545177323349E-07   0.000000000000E+00  -1.531699595677E-05   2.354278185282E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.529969425170E-06  -1.755147622929E-06   0.000000000000E+00   1.891938448894E-05  -2.258449604825E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.954300469895E-06   7.662218519845E-07   0.000000000000E+00  -1.546099651295E-05   2.329448980010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102211965906E-06  -1.756365418164E-06   0.000000000000E+00   1.897130383525E-05  -2.227346633279E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.594320547503E-06   7.770838078679E-07   0.000000000000E+00  -1.559468182775E-05   2.303853586886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.683504386977E-06  -1.756659868695E-06   0.000000000000E+00   1.901332095220E-05  -2.195663278026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.243824663840E-06   7.871294489163E-07   0.000000000000E+00  -1.571823829816E-05   2.277515042208E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.273772535250E-06  -1.756056478415E-06   0.000000000000E+00   1.904562444245E-05  -2.163424955193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.902495434384E-06   7.963846793978E-07   0.000000000000E+00  -1.583186367469E-05   2.250464550169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.729430716501E-07  -1.754580371481E-06   0.000000000000E+00   1.906840299772E-05  -2.130656796678E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.569899002499E-06   8.048734045019E-07   0.000000000000E+00  -1.593577793248E-05   2.222727610432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.809432951968E-07  -1.752256298261E-06   0.000000000000E+00   1.908184533200E-05  -2.097383644743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.245734297617E-06   8.126196689108E-07   0.000000000000E+00  -1.603017540559E-05   2.194331671800E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.770098684368E-08  -1.749108640299E-06   0.000000000000E+00   1.908614011202E-05  -2.063630046714E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.929781812101E-06   8.196460236422E-07   0.000000000000E+00  -1.611522965666E-05   2.165302288027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.768557392221E-07  -1.745161415374E-06   0.000000000000E+00   1.908147588903E-05  -2.029420249976E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.621772627303E-06   8.259744784528E-07   0.000000000000E+00  -1.619112774387E-05   2.135665793604E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.427985672841E-07  -1.740438281716E-06   0.000000000000E+00   1.906804102906E-05  -1.994778197146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.321551482763E-06   8.316263117758E-07   0.000000000000E+00  -1.625803067536E-05   2.105445701798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000199102732E-06  -1.734962542434E-06   0.000000000000E+00   1.904602364426E-05  -1.959727521594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028940505187E-06   8.366221621901E-07   0.000000000000E+00  -1.631610549087E-05   2.074665929271E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.349128981020E-06  -1.728757149070E-06   0.000000000000E+00   1.901561152238E-05  -1.924291542945E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.743810181093E-06   8.409821513821E-07   0.000000000000E+00  -1.636550874428E-05   2.043348717768E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.689659967380E-06  -1.721844705362E-06   0.000000000000E+00   1.897699205861E-05  -1.888493263119E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.465974929145E-06   8.447260167359E-07   0.000000000000E+00  -1.640641115017E-05   2.011518848036E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.021864047036E-06  -1.714247470528E-06   0.000000000000E+00   1.893035218640E-05  -1.852355362370E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.195189217510E-06   8.478725218226E-07   0.000000000000E+00  -1.643899510273E-05   1.979197945694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.345813502240E-06  -1.705987362229E-06   0.000000000000E+00   1.887587830846E-05  -1.815900195619E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.931270456920E-06   8.504405474343E-07   0.000000000000E+00  -1.646343255988E-05   1.946413101990E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.661580986732E-06  -1.697085959714E-06   0.000000000000E+00   1.881375623036E-05  -1.779149789117E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674005552839E-06   8.524479062814E-07   0.000000000000E+00  -1.647989948938E-05   1.913186243595E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.969239584475E-06  -1.687564506263E-06   0.000000000000E+00   1.874417109206E-05  -1.742125837162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423155931565E-06   8.539121170525E-07   0.000000000000E+00  -1.648857953861E-05   1.879543900582E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.268862866324E-06  -1.677443912033E-06   0.000000000000E+00   1.866730730287E-05  -1.704849699237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178643720757E-06   8.548499858860E-07   0.000000000000E+00  -1.648961974460E-05   1.845506087524E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.560524935533E-06  -1.666744756266E-06   0.000000000000E+00   1.858334847545E-05  -1.667342397190E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.403470961885E-07   8.552779406433E-07   0.000000000000E+00  -1.648317822381E-05   1.811094172193E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.844300468217E-06  -1.655487289712E-06   0.000000000000E+00   1.849247736202E-05  -1.629624612785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.081380929357E-07   8.552120020929E-07   0.000000000000E+00  -1.646941141823E-05   1.776329146651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.120264746274E-06  -1.643691436832E-06   0.000000000000E+00   1.839487579131E-05  -1.591716685441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.819155497365E-07   8.546678637774E-07   0.000000000000E+00  -1.644847464341E-05   1.741231337374E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.388493684503E-06  -1.631376797817E-06   0.000000000000E+00   1.829072460628E-05  -1.553638610093E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.615215173713E-07   8.536607611211E-07   0.000000000000E+00  -1.642053232124E-05   1.705822381810E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.649063851886E-06  -1.618562650765E-06   0.000000000000E+00   1.818020360415E-05  -1.515410035472E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.683341425351E-08   8.522055576247E-07   0.000000000000E+00  -1.638574234830E-05   1.670123313198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.902052487174E-06  -1.605267953508E-06   0.000000000000E+00   1.806349147650E-05  -1.477050262393E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.622334132569E-07   8.503163167340E-07   0.000000000000E+00  -1.634425231294E-05   1.634152060489E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.147537510604E-06  -1.591511345648E-06   0.000000000000E+00   1.794076575208E-05  -1.438578242411E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.658295772467E-07   8.480084738620E-07   0.000000000000E+00  -1.629622955806E-05   1.597932517757E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.385597529435E-06  -1.577311150370E-06   0.000000000000E+00   1.781220274003E-05  -1.400012576613E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.641172385042E-07   8.452946867219E-07   0.000000000000E+00  -1.624183745959E-05   1.561485938242E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.616311839600E-06  -1.562685376274E-06   0.000000000000E+00   1.767797747487E-05  -1.361371514610E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.571750102894E-07   8.421886717716E-07   0.000000000000E+00  -1.618121954112E-05   1.524830523858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.839760424550E-06  -1.547651719304E-06   0.000000000000E+00   1.753826366374E-05  -1.322672953829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.450743578214E-07   8.387035976722E-07   0.000000000000E+00  -1.611452570991E-05   1.487984583870E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.056023948467E-06  -1.532227564411E-06   0.000000000000E+00   1.739323363402E-05  -1.283934438854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.127904467242E-06   8.348522469334E-07   0.000000000000E+00  -1.604190289533E-05   1.450966305353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.265183747342E-06  -1.516429987424E-06   0.000000000000E+00   1.724305828352E-05  -1.245173161102E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.305771832231E-06   8.306471542163E-07   0.000000000000E+00  -1.596350306741E-05   1.413794858778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.467321816765E-06  -1.500275756959E-06   0.000000000000E+00   1.708790703214E-05  -1.206405958658E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.478751188130E-06   8.261005415705E-07   0.000000000000E+00  -1.587947073018E-05   1.376487317402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.662520795748E-06  -1.483781335952E-06   0.000000000000E+00   1.692794777443E-05  -1.167649316184E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.646924434363E-06   8.212243627308E-07   0.000000000000E+00  -1.578995149993E-05   1.339061317616E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.850863949730E-06  -1.466962883839E-06   0.000000000000E+00   1.676334683532E-05  -1.128919365255E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.810368355373E-06   8.160303081852E-07   0.000000000000E+00  -1.569509048018E-05   1.301533776551E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.032435149608E-06  -1.449836258061E-06   0.000000000000E+00   1.659426892591E-05  -1.090231884587E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.969193092513E-06   8.105299324551E-07   0.000000000000E+00  -1.559503476658E-05   1.263925032002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.207318848809E-06  -1.432417016160E-06   0.000000000000E+00   1.642087710218E-05  -1.051602300698E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.123457761089E-06   8.047342013766E-07   0.000000000000E+00  -1.548992585987E-05   1.226248545223E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.375600059185E-06  -1.414720417535E-06   0.000000000000E+00   1.624333272480E-05  -1.013045688567E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.273254877262E-06   7.986542891370E-07   0.000000000000E+00  -1.537990890723E-05   1.188524290983E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.537364324258E-06  -1.396761425421E-06   0.000000000000E+00   1.606179542093E-05  -9.745767725583E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.418656690057E-06   7.923007655443E-07   0.000000000000E+00  -1.526512323376E-05   1.150767219778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.692697691135E-06  -1.378554708757E-06   0.000000000000E+00   1.587642304742E-05  -9.362099274325E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.559730344935E-06   7.856841178488E-07   0.000000000000E+00  -1.514570718483E-05   1.112993200545E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.841686681012E-06  -1.360114644294E-06   0.000000000000E+00   1.568737165644E-05  -8.979591796408E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.696555216575E-06   7.788145578947E-07   0.000000000000E+00  -1.502180069596E-05   1.075218595078E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.984418258658E-06  -1.341455318473E-06   0.000000000000E+00   1.549479546182E-05  -8.598382086096E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.829179163600E-06   7.717020997458E-07   0.000000000000E+00  -1.489353800919E-05   1.037457538507E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.120979800340E-06  -1.322590529586E-06   0.000000000000E+00   1.529884680805E-05  -8.218603483085E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.957644766659E-06   7.643564756169E-07   0.000000000000E+00  -1.476104390519E-05   9.997223203688E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.251459060650E-06  -1.303533789804E-06   0.000000000000E+00   1.509967614025E-05  -7.840385889127E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.082028667390E-06   7.567874167931E-07   0.000000000000E+00  -1.462446041102E-05   9.620293170364E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.375944139716E-06  -1.284298327357E-06   0.000000000000E+00   1.489743197648E-05  -7.463855785911E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.202442852622E-06   7.490043726853E-07   0.000000000000E+00  -1.448392916401E-05   9.243964290582E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.494523447685E-06  -1.264897088676E-06   0.000000000000E+00   1.469226088087E-05  -7.089136254527E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318915527401E-06   7.410161955437E-07   0.000000000000E+00  -1.433957340719E-05   8.868346036241E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.607285671408E-06  -1.245342740670E-06   0.000000000000E+00   1.448430743980E-05  -6.716346996478E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.431482726243E-06   7.328322790428E-07   0.000000000000E+00  -1.419151979695E-05   8.493575681304E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.714319736983E-06  -1.225647672903E-06   0.000000000000E+00   1.427371423771E-05  -6.345604355253E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.540206495226E-06   7.244611573087E-07   0.000000000000E+00  -1.403989568055E-05   8.119758840752E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.815714776427E-06  -1.205824000030E-06   0.000000000000E+00   1.406062183687E-05  -5.977021340090E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.645195324593E-06   7.159116786233E-07   0.000000000000E+00  -1.388484060837E-05   7.747088203859E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.911560089858E-06  -1.185883564021E-06   0.000000000000E+00   1.384516875680E-05  -5.610707650124E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.746489149527E-06   7.071921803517E-07   0.000000000000E+00  -1.372647570673E-05   7.375669962764E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.001945110498E-06  -1.165837936629E-06   0.000000000000E+00   1.362749145616E-05  -5.246769699813E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.844138208809E-06   6.983109204030E-07   0.000000000000E+00  -1.356492510427E-05   7.005624044425E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.086959368310E-06  -1.145698421825E-06   0.000000000000E+00   1.340772431632E-05  -4.885310645860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.938167546131E-06   6.892759652271E-07   0.000000000000E+00  -1.340030529430E-05   6.637051572955E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.166692453763E-06  -1.125476058240E-06   0.000000000000E+00   1.318599962604E-05  -4.526430414893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.028609128936E-06   6.800952836927E-07   0.000000000000E+00  -1.323273362333E-05   6.270058949081E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.241233982522E-06  -1.105181621765E-06   0.000000000000E+00   1.296244756795E-05  -4.170225732047E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.115595400324E-06   6.707766815870E-07   0.000000000000E+00  -1.306234676533E-05   5.904811832768E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.310673558737E-06  -1.084825627983E-06   0.000000000000E+00   1.273719620622E-05  -3.816790150702E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.199161412839E-06   6.613276990782E-07   0.000000000000E+00  -1.288926000877E-05   5.541411372226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.375100740564E-06  -1.064418334938E-06   0.000000000000E+00   1.251037147624E-05  -3.466214083185E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.279338590566E-06   6.517557424614E-07   0.000000000000E+00  -1.271358614524E-05   5.179950029986E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.434605004468E-06  -1.043969745637E-06   0.000000000000E+00   1.228209717488E-05  -3.118584831952E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.356165569499E-06   6.420680462506E-07   0.000000000000E+00  -1.253543872434E-05   4.820526320928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.489275710538E-06  -1.023489610778E-06   0.000000000000E+00   1.205249495305E-05  -2.773986622082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.429689013411E-06   6.322718464596E-07   0.000000000000E+00  -1.235493224962E-05   4.463253480297E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.539202068290E-06  -1.002987431493E-06   0.000000000000E+00   1.182168430901E-05  -2.432500634432E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.499986696083E-06   6.223739456318E-07   0.000000000000E+00  -1.217218394799E-05   4.108229958853E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.584473102714E-06  -9.824724620653E-07   0.000000000000E+00   1.158978258327E-05  -2.094205039332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.567129842888E-06   6.123813048333E-07   0.000000000000E+00  -1.198731064328E-05   3.755577597432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.625177620939E-06  -9.619537127067E-07   0.000000000000E+00   1.135690495473E-05  -1.759175031077E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.631138711892E-06   6.023005031127E-07   0.000000000000E+00  -1.180041606768E-05   3.405369498146E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.661404179495E-06  -9.414399523607E-07   0.000000000000E+00   1.112316443794E-05  -1.427482863152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.692025845346E-06   5.921380530900E-07   0.000000000000E+00  -1.161160145435E-05   3.057679977384E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.693241052359E-06  -9.209397116208E-07   0.000000000000E+00   1.088867188226E-05  -1.099197884310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.749871157043E-06   5.819003943152E-07   0.000000000000E+00  -1.142098031747E-05   2.712614468129E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.720776199233E-06  -9.004612854973E-07   0.000000000000E+00   1.065353597121E-05  -7.743865747072E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.804744698272E-06   5.715937728431E-07   0.000000000000E+00  -1.122866361572E-05   2.370272722841E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.744097234590E-06  -8.800127363831E-07   0.000000000000E+00   1.041786322378E-05  -4.531125828836E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.856682512860E-06   5.612241783146E-07   0.000000000000E+00  -1.103474988300E-05   2.030724174829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.763291398252E-06  -8.596018969797E-07   0.000000000000E+00   1.018175799676E-05  -1.354367634925E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.905731630981E-06   5.507976306899E-07   0.000000000000E+00  -1.083934457849E-05   1.694055707048E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.778445524764E-06  -8.392363731672E-07   0.000000000000E+00   9.945322487706E-06   1.785827850958E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.951949116290E-06   5.403198999758E-07   0.000000000000E+00  -1.064254953884E-05   1.360347353004E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.789646016217E-06  -8.189235471364E-07   0.000000000000E+00   9.708656739943E-06   4.888906818177E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.995358335761E-06   5.297965977219E-07   0.000000000000E+00  -1.044445927133E-05   1.029659785226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.796978812986E-06  -7.986705801333E-07   0.000000000000E+00   9.471858647365E-06   7.954342248934E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.035981064807E-06   5.192334744846E-07   0.000000000000E+00  -1.024516750383E-05   7.020734625508E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.800529367669E-06  -7.784844157363E-07   0.000000000000E+00   9.235023961482E-06   1.098163351785E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.073913186332E-06   5.086356370939E-07   0.000000000000E+00  -1.004477855526E-05   3.776446577227E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.800382618058E-06  -7.583717826716E-07   0.000000000000E+00   8.998246298638E-06   1.397030600276E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.109188642204E-06   4.980086608577E-07   0.000000000000E+00  -9.843386365338E-06   5.646642765519E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.796622962051E-06  -7.383391979582E-07   0.000000000000E+00   8.761617148491E-06   1.691991068316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.141835527762E-06   4.873576150912E-07   0.000000000000E+00  -9.641079870780E-06  -2.614171220755E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.789334232761E-06  -7.183929698992E-07   0.000000000000E+00   8.525225883260E-06   1.983002374155E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.171923744085E-06   4.766875669627E-07   0.000000000000E+00  -9.437956231588E-06  -5.759289266600E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.778599674842E-06  -6.985392012537E-07   0.000000000000E+00   8.289159768498E-06   2.270024615451E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.199471443596E-06   4.660034200455E-07   0.000000000000E+00  -9.234099118850E-06  -8.870248952008E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.764501921023E-06  -6.787837921128E-07   0.000000000000E+00   8.053503973209E-06   2.553020329620E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.224542654837E-06   4.553099699769E-07   0.000000000000E+00  -9.029601159075E-06  -1.194638725512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.747122970570E-06  -6.591324432047E-07   0.000000000000E+00   7.818341582901E-06   2.831954452092E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.247202323815E-06   4.446118794771E-07   0.000000000000E+00  -8.824553338245E-06  -1.498707282789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.726544167291E-06  -6.395906588205E-07   0.000000000000E+00   7.583753611523E-06   3.106794276006E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.267481797534E-06   4.339136685446E-07   0.000000000000E+00  -8.619038248643E-06  -1.799183778206E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.702846179343E-06  -6.201637499500E-07   0.000000000000E+00   7.349819015439E-06   3.377509410981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285422905826E-06   4.232198012607E-07   0.000000000000E+00  -8.413139137030E-06  -2.096019944025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.676108979639E-06  -6.008568374414E-07   0.000000000000E+00   7.116614707373E-06   3.644071741865E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.301061872394E-06   4.125345086850E-07   0.000000000000E+00  -8.206936247587E-06  -2.389174842042E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.646411826553E-06  -5.816748549745E-07   0.000000000000E+00   6.884215571619E-06   3.906455387848E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.314408497717E-06   4.018620838315E-07   0.000000000000E+00  -8.000504066525E-06  -2.678604263813E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.613833246391E-06  -5.626225522539E-07   0.000000000000E+00   6.652694479406E-06   4.164636660792E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.325510040090E-06   3.912064242086E-07   0.000000000000E+00  -7.793920792920E-06  -2.964290427590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.578451015794E-06  -5.437044980656E-07   0.000000000000E+00   6.422122305414E-06   4.418594024310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.334477599917E-06   3.805719109975E-07   0.000000000000E+00  -7.587279583761E-06  -3.246132943294E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.540342145620E-06  -5.249250833576E-07   0.000000000000E+00   6.192567944468E-06   4.668308052215E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.341344431554E-06   3.699621544498E-07   0.000000000000E+00  -7.380653066412E-06  -3.524120190647E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.499582865356E-06  -5.062885243635E-07   0.000000000000E+00   5.964098329360E-06   4.913761387284E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.346077204384E-06   3.593809454179E-07   0.000000000000E+00  -7.174100207439E-06  -3.798239669996E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.456248608147E-06  -4.877988656090E-07   0.000000000000E+00   5.736778448320E-06   5.154938700283E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.348777187373E-06   3.488319853015E-07   0.000000000000E+00  -6.967705958713E-06  -4.068433700119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.410413997226E-06  -4.694599831012E-07   0.000000000000E+00   5.510671364451E-06   5.391826648418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.349499738672E-06   3.383188034779E-07   0.000000000000E+00  -6.761544079720E-06  -4.334667582286E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.362152832212E-06  -4.512755872356E-07   0.000000000000E+00   5.285838233773E-06   5.624413834849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.348271665491E-06   3.278448406024E-07   0.000000000000E+00  -6.555682121630E-06  -4.596914663313E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.311538077135E-06  -4.332492259860E-07   0.000000000000E+00   5.062338325711E-06   5.852690767217E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.345132411936E-06   3.174134026697E-07   0.000000000000E+00  -6.350185002769E-06  -4.855153728517E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.258641848896E-06  -4.153842878868E-07   0.000000000000E+00   4.840229042711E-06   6.076649817053E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.340128694361E-06   3.070277565507E-07   0.000000000000E+00  -6.145122896954E-06  -5.109354706003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.203535405833E-06  -3.976840050221E-07   0.000000000000E+00   4.619565940677E-06   6.296285179243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.333304883341E-06   2.966910144666E-07   0.000000000000E+00  -5.940560833677E-06  -5.359492099968E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.146289138377E-06  -3.801514561608E-07   0.000000000000E+00   4.400402750022E-06   6.511592831262E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.324635254382E-06   2.864061421490E-07   0.000000000000E+00  -5.736548335129E-06  -5.605571665499E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.086972558812E-06  -3.627895695799E-07   0.000000000000E+00   4.182791396668E-06   6.722570493260E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.314195335666E-06   2.761763421292E-07   0.000000000000E+00  -5.533155747673E-06  -5.847541187494E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.025654293367E-06  -3.456011262071E-07   0.000000000000E+00   3.966782023914E-06   6.929217587629E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.302094865595E-06   2.660041740089E-07   0.000000000000E+00  -5.330455922491E-06  -6.085396987443E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.962402073836E-06  -3.285887625008E-07   0.000000000000E+00   3.752423014147E-06   7.131535199231E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.288318030801E-06   2.558926381931E-07   0.000000000000E+00  -5.128497829544E-06  -6.319113463250E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.897282730390E-06  -3.117549734165E-07   0.000000000000E+00   3.539761011348E-06   7.329526035825E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.272896667781E-06   2.458443065060E-07   0.000000000000E+00  -4.927338637697E-06  -6.548685048931E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.830362185041E-06  -2.951021153267E-07   0.000000000000E+00   3.328840943206E-06   7.523194388637E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.255889002634E-06   2.358617202433E-07   0.000000000000E+00  -4.727033591246E-06  -6.774100258260E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.761705445561E-06  -2.786324089282E-07   0.000000000000E+00   3.119706044353E-06   7.712546093389E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.237345273334E-06   2.259474083799E-07   0.000000000000E+00  -4.527644269897E-06  -6.995338529825E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.691376600399E-06  -2.623479421561E-07   0.000000000000E+00   2.912397879093E-06   7.897588491138E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.217294525526E-06   2.161037366123E-07   0.000000000000E+00  -4.329220335751E-06  -7.212395640097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.619438814001E-06  -2.462506729789E-07   0.000000000000E+00   2.706956364828E-06   8.078330390077E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.195774782121E-06   2.063330060474E-07   0.000000000000E+00  -4.131813203338E-06  -7.425267396927E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.545954322630E-06  -2.303424323289E-07   0.000000000000E+00   2.503419795487E-06   8.254782027057E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.172830511108E-06   1.966374323056E-07   0.000000000000E+00  -3.935474711765E-06  -7.633944065266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.470984431017E-06  -2.146249268202E-07   0.000000000000E+00   2.301824864933E-06   8.426955029956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.148478346056E-06   1.870191336391E-07   0.000000000000E+00  -3.740249282695E-06  -7.838428691639E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.394589509696E-06  -1.990997416103E-07   0.000000000000E+00   2.102206691223E-06   8.594862379838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.122768254285E-06   1.774801738029E-07   0.000000000000E+00  -3.546186847329E-06  -8.038716219261E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.316828992570E-06  -1.837683431484E-07   0.000000000000E+00   1.904598840122E-06   8.758518373665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.095720473301E-06   1.680224910625E-07   0.000000000000E+00  -3.353330895401E-06  -8.234811620572E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.237761375267E-06  -1.686320819058E-07   0.000000000000E+00   1.709033349455E-06   8.917938587727E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.067369785768E-06   1.586481341736E-07   0.000000000000E+00  -3.161723524192E-06  -8.426704491235E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.157444213843E-06  -1.536921950553E-07   0.000000000000E+00   1.515540752979E-06   9.073139840924E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.037811520688E-06   1.493586780579E-07   0.000000000000E+00  -2.971421908838E-06  -8.614406303822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.075934124531E-06  -1.389498092453E-07   0.000000000000E+00   1.324150105052E-06   9.224140158501E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.007033982919E-06   1.401560425774E-07   0.000000000000E+00  -2.782458245353E-06  -8.797911550899E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.993286783207E-06  -1.244059431619E-07   0.000000000000E+00   1.134889004657E-06   9.370958736483E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.975066934413E-06   1.310418160441E-07   0.000000000000E+00  -2.594871380678E-06  -8.977235816929E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.909556926030E-06  -1.100615102130E-07   0.000000000000E+00   9.477836198281E-07   9.513615906127E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.941976540762E-06   1.220175892191E-07   0.000000000000E+00  -2.408707419684E-06  -9.152374610974E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.824798350171E-06  -9.591732109862E-08   0.000000000000E+00   7.628587122392E-07   9.652133099102E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.907787437332E-06   1.130848567647E-07   0.000000000000E+00  -2.224001910830E-06  -9.323341054893E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.739063915408E-06  -8.197408641342E-08   0.000000000000E+00   5.801376615948E-07   9.786532812608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.872533555152E-06   1.042450319507E-07   0.000000000000E+00  -2.040791435487E-06  -9.490144902013E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.652405545521E-06  -6.823241915081E-08   0.000000000000E+00   3.996424899984E-07   9.916838575518E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.836250814567E-06   9.549957440276E-08   0.000000000000E+00  -1.859114184082E-06  -9.652791742413E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.564874230703E-06  -5.469283721984E-08   0.000000000000E+00   2.213938864754E-07   1.004307491451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.798938696996E-06   8.684958662517E-08   0.000000000000E+00  -1.678990107313E-06  -9.811311670430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.476520030458E-06  -4.135576595331E-08   0.000000000000E+00   4.541123155106E-08   1.016526732048E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.760693126543E-06   7.829640688328E-08   0.000000000000E+00  -1.500472392675E-06  -9.965692166139E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.387392076164E-06  -2.822154051531E-08   0.000000000000E+00  -1.282873785653E-07   1.028344221605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.721503789557E-06   6.984123689641E-08   0.000000000000E+00  -1.323581039364E-06  -1.011596155897E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.297538574813E-06  -1.529040832676E-08   0.000000000000E+00  -2.996851075248E-07   1.039762692293E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.681393658887E-06   6.148504500761E-08   0.000000000000E+00  -1.148343794616E-06  -1.026214456454E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.207006812931E-06  -2.562531487134E-09   0.000000000000E+00  -4.687663543774E-07   1.050784962954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.640420823577E-06   5.322908153168E-08   0.000000000000E+00  -9.747969819508E-07  -1.040422834118E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.115843160505E-06   9.962010941095E-09   0.000000000000E+00  -6.355167295517E-07   1.061413935994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598633420258E-06   4.507398333780E-08   0.000000000000E+00  -8.029703281567E-07  -1.054226179243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.024093075695E-06   2.228322055211E-08   0.000000000000E+00  -7.999230305670E-07   1.071652594231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.556019136352E-06   3.702091286145E-08   0.000000000000E+00  -6.328823712928E-07  -1.067624723617E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.931801109673E-06   3.440117733724E-08   0.000000000000E+00  -9.619732180068E-07   1.081503997839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.512639692427E-06   2.907063114359E-08   0.000000000000E+00  -4.645665118645E-07  -1.080620291167E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.839010911782E-06   4.631603743856E-08   0.000000000000E+00  -1.121656391514E-06   1.090971281323E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.468527576977E-06   2.122388329326E-08   0.000000000000E+00  -2.980440055633E-07  -1.093215546022E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.745765235058E-06   5.802803090143E-08   0.000000000000E+00  -1.278962766013E-06   1.100057650529E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.423708983525E-06   1.348142610123E-08   0.000000000000E+00  -1.333409742089E-07  -1.105412291156E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.652105942126E-06   6.953745950654E-08   0.000000000000E+00  -1.433883647881E-06   1.108766379713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.378206907754E-06   5.843892271383E-09   0.000000000000E+00   2.952282369684E-08  -1.117212863042E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.558074011186E-06   8.084469460302E-08   0.000000000000E+00  -1.586411411361E-06   1.117100808662E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.332039346801E-06  -1.688096345818E-09   0.000000000000E+00   1.905289149809E-07  -1.128620049475E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.463709542363E-06   9.195017499164E-08   0.000000000000E+00  -1.736539475246E-06   1.125064339841E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.285260520680E-06  -9.113982945677E-09   0.000000000000E+00   3.496513269429E-07  -1.139635701399E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.369051764394E-06   1.028544048392E-07   0.000000000000E+00  -1.884262279397E-06   1.132660435593E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.237887398759E-06  -1.643326753742E-08   0.000000000000E+00   5.068734399225E-07  -1.150262376733E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.274139041528E-06   1.135579515967E-07   0.000000000000E+00  -2.029575261615E-06   1.139892615405E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.189960699668E-06  -2.364551245171E-08   0.000000000000E+00   6.621744600618E-07  -1.160502699649E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.179008880336E-06   1.240614440192E-07   0.000000000000E+00  -2.172474834884E-06   1.146764453191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.141483154493E-06  -3.075036142031E-08   0.000000000000E+00   8.155435961809E-07  -1.170360096444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.083697937533E-06   1.343655701354E-07   0.000000000000E+00  -2.312958364187E-06   1.153279574628E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.092482658391E-06  -3.774735267601E-08   0.000000000000E+00   9.669635164497E-07  -1.179836107477E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.988242027029E-06   1.444710753087E-07   0.000000000000E+00  -2.451024144204E-06   1.159441654568E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.043021861619E-06  -4.463639065937E-08   0.000000000000E+00   1.116412244403E-06  -1.188935045403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.892676127861E-06   1.543787603195E-07   0.000000000000E+00  -2.586671376749E-06   1.165254414455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.993085095473E-06  -5.141699889927E-08   0.000000000000E+00   1.263884488261E-06  -1.197658307947E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797034392164E-06   1.640894794683E-07   0.000000000000E+00  -2.719900148504E-06   1.170721619806E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.942728396847E-06  -5.808910811120E-08   0.000000000000E+00   1.409360639450E-06  -1.206009560433E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.701350153164E-06   1.736041386932E-07   0.000000000000E+00  -2.850711408987E-06   1.175847077750E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.891974609699E-06  -6.465253838043E-08   0.000000000000E+00   1.552829259092E-06  -1.213991856064E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.605655933461E-06   1.829236937992E-07   0.000000000000E+00  -2.979106948749E-06   1.180634634591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.840840979352E-06  -7.110718113590E-08   0.000000000000E+00   1.694280768177E-06  -1.221608171927E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.509983453403E-06   1.920491486176E-07   0.000000000000E+00  -3.105089377766E-06   1.185088173435E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.789343255299E-06  -7.745296927083E-08   0.000000000000E+00   1.833707167147E-06  -1.228861934082E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.414363639747E-06   2.009815532643E-07   0.000000000000E+00  -3.228662103963E-06   1.189211611853E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.737519737315E-06  -8.368986752405E-08   0.000000000000E+00   1.971095643303E-06  -1.235756127654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.318826634319E-06   2.097220024146E-07   0.000000000000E+00  -3.349829312018E-06   1.193008899594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.685392607566E-06  -8.981789956635E-08   0.000000000000E+00   2.106438320106E-06  -1.242293985914E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.223401802776E-06   2.182716336036E-07   0.000000000000E+00  -3.468595942528E-06   1.196484016334E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.632985320218E-06  -9.583710680749E-08   0.000000000000E+00   2.239726373985E-06  -1.248478798528E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.128117743597E-06   2.266316255730E-07   0.000000000000E+00  -3.584967671165E-06   1.199640969497E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.580321673357E-06  -1.017476007772E-07   0.000000000000E+00   2.370954188814E-06  -1.254314292503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.033002297052E-06   2.348031966248E-07   0.000000000000E+00  -3.698950888266E-06   1.202483792087E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.527426969680E-06  -1.075495120514E-07   0.000000000000E+00   2.500114365155E-06  -1.259803484325E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.938082554623E-06   2.427876030282E-07   0.000000000000E+00  -3.810552678411E-06   1.205016540576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.474293202720E-06  -1.132430273138E-07   0.000000000000E+00   2.627209835827E-06  -1.264950743338E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.843384867853E-06   2.505861374646E-07   0.000000000000E+00  -3.919780800676E-06   1.207243292859E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.420987207017E-06  -1.188283019667E-07   0.000000000000E+00   2.752224115335E-06  -1.269758246537E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.748934857877E-06   2.582001274798E-07   0.000000000000E+00  -4.026643668687E-06   1.209168146229E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.367500268690E-06  -1.243056201439E-07   0.000000000000E+00   2.875161656993E-06  -1.274230536915E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.654757424931E-06   2.656309339667E-07   0.000000000000E+00  -4.131150331067E-06   1.210795215393E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.313868042051E-06  -1.296752092786E-07   0.000000000000E+00   2.996015687432E-06  -1.278370833838E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.560876757551E-06   2.728799497225E-07   0.000000000000E+00  -4.233310452339E-06   1.212128630547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.260115476720E-06  -1.349374357381E-07   0.000000000000E+00   3.114782987684E-06  -1.282182884395E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.467316342288E-06   2.799485979766E-07   0.000000000000E+00  -4.333134293752E-06   1.213172535502E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206240141696E-06  -1.400925820161E-07   0.000000000000E+00   3.231468206219E-06  -1.285670592172E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.374098973189E-06   2.868383309893E-07   0.000000000000E+00  -4.430632694641E-06   1.213931085820E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.152282004712E-06  -1.451410457803E-07   0.000000000000E+00   3.346064972742E-06  -1.288837283697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.281246761473E-06   2.935506286685E-07   0.000000000000E+00  -4.525817053809E-06   1.214408447023E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.098254052035E-06  -1.500832233581E-07   0.000000000000E+00   3.458575189323E-06  -1.291686912769E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.188781145177E-06   3.000869972141E-07   0.000000000000E+00  -4.618699311380E-06   1.214608792833E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044175992565E-06  -1.549195408303E-07   0.000000000000E+00   3.568999163370E-06  -1.294223081537E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.096722898729E-06   3.064489677930E-07   0.000000000000E+00  -4.709291930801E-06   1.214536303457E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.990065044990E-06  -1.596504549772E-07   0.000000000000E+00   3.677338740348E-06  -1.296449786282E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.005092142890E-06   3.126380952428E-07   0.000000000000E+00  -4.797607881047E-06   1.214195163908E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.935940025098E-06  -1.642764494607E-07   0.000000000000E+00   3.783595854122E-06  -1.298370991944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.913908354260E-06   3.186559568120E-07   0.000000000000E+00  -4.883660619281E-06   1.213589562377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.881820825101E-06  -1.687980312595E-07   0.000000000000E+00   3.887772215308E-06  -1.299990187442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.823190375084E-06   3.245041509174E-07   0.000000000000E+00  -4.967464073591E-06   1.212723688632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.827724931498E-06  -1.732157484893E-07   0.000000000000E+00   3.989871214252E-06  -1.301311477432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.732956423024E-06   3.301842959346E-07   0.000000000000E+00  -5.049032626102E-06   1.211601732479E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.773650754689E-06  -1.775300858568E-07   0.000000000000E+00   4.089902058239E-06  -1.302338342114E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.643224101042E-06   3.356980290138E-07   0.000000000000E+00  -5.128381096198E-06   1.210227882224E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.719643527410E-06  -1.817418465299E-07   0.000000000000E+00   4.187860854870E-06  -1.303076396305E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.554010406720E-06   3.410470049386E-07   0.000000000000E+00  -5.205524724362E-06   1.208606323242E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.665699010057E-06  -1.858513262164E-07   0.000000000000E+00   4.283758006843E-06  -1.303526810381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.465331742529E-06   3.462328949804E-07   0.000000000000E+00  -5.280479155801E-06   1.206741236492E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.611844022794E-06  -1.898593584695E-07   0.000000000000E+00   4.377596847904E-06  -1.303695647408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.377203925107E-06   3.512573858145E-07   0.000000000000E+00  -5.353260424740E-06   1.204636797169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.558092229106E-06  -1.937665384143E-07   0.000000000000E+00   4.469383355169E-06  -1.303586013931E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.289642195215E-06   3.561221784433E-07   0.000000000000E+00  -5.423884938765E-06   1.202297173319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.504452406028E-06  -1.975735348127E-07   0.000000000000E+00   4.559126191873E-06  -1.303202116953E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.202661227271E-06   3.608289871404E-07   0.000000000000E+00  -5.492369463518E-06   1.199726524526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450946079442E-06  -2.012810370627E-07   0.000000000000E+00   4.646830360351E-06  -1.302547815852E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.116275139111E-06   3.653795384367E-07   0.000000000000E+00  -5.558731107566E-06   1.196929000640E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.397583922664E-06  -2.048897580052E-07   0.000000000000E+00   4.732504686096E-06  -1.301627195943E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.030497501408E-06   3.697755701368E-07   0.000000000000E+00  -5.622987307741E-06   1.193908740521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.344380009547E-06  -2.084004224560E-07   0.000000000000E+00   4.816157298765E-06  -1.300444072460E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945341347451E-06   3.740188303234E-07   0.000000000000E+00  -5.685155814446E-06   1.190669870838E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.291347932477E-06  -2.118137676313E-07   0.000000000000E+00   4.897796516422E-06  -1.299002788819E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.860819182553E-06   3.781110764314E-07   0.000000000000E+00  -5.745254677480E-06   1.187216504892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.238500967690E-06  -2.151305602697E-07   0.000000000000E+00   4.977431625456E-06  -1.297307081597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.776942993535E-06   3.820540743226E-07   0.000000000000E+00  -5.803302232016E-06   1.183552741486E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.185852935924E-06  -2.183515741443E-07   0.000000000000E+00   5.055071763049E-06  -1.295360978661E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.693724258221E-06   3.858495973837E-07   0.000000000000E+00  -5.859317084809E-06   1.179682663816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.133418327127E-06  -2.214776121752E-07   0.000000000000E+00   5.130726259514E-06  -1.293168644326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.611173954712E-06   3.894994256659E-07   0.000000000000E+00  -5.913318100784E-06   1.175610338409E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081194565756E-06  -2.245094015574E-07   0.000000000000E+00   5.204409984992E-06  -1.290733464267E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.529302570872E-06   3.930053450154E-07   0.000000000000E+00  -5.965324389715E-06   1.171339814080E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.029212630180E-06  -2.274479690079E-07   0.000000000000E+00   5.276128266412E-06  -1.288061127697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.448120113391E-06   3.963691462706E-07   0.000000000000E+00  -6.015355293359E-06   1.166875120950E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.977470063983E-06  -2.302938808100E-07   0.000000000000E+00   5.345895630242E-06  -1.285153369159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.367636117193E-06   3.995926244410E-07   0.000000000000E+00  -6.063430372637E-06   1.162220269464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.925988131107E-06  -2.330481465729E-07   0.000000000000E+00   5.413721121377E-06  -1.282015694417E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.287859654383E-06   4.026775779375E-07   0.000000000000E+00  -6.109569395291E-06   1.157379249459E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.874771992603E-06  -2.357115682627E-07   0.000000000000E+00   5.479616972632E-06  -1.278651455490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.208799343499E-06   4.056258077991E-07   0.000000000000E+00  -6.153792323535E-06   1.152356029265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.823832995109E-06  -2.382850544308E-07   0.000000000000E+00   5.543598741877E-06  -1.275065195402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.130463358319E-06   4.084391169775E-07   0.000000000000E+00  -6.196119302268E-06   1.147154554838E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.773180462882E-06  -2.407694551484E-07   0.000000000000E+00   5.605675777041E-06  -1.271260400247E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052859437020E-06   4.111193095938E-07   0.000000000000E+00  -6.236570647204E-06   1.141778748900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722824243888E-06  -2.431656256211E-07   0.000000000000E+00   5.665862084698E-06  -1.267241124354E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.975994890799E-06   4.136681902729E-07   0.000000000000E+00  -6.275166833562E-06   1.136232510169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.672773710913E-06  -2.454745180997E-07   0.000000000000E+00   5.724171004006E-06  -1.263011369144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899876612798E-06   4.160875634409E-07   0.000000000000E+00  -6.311928484737E-06   1.130519712532E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623037887429E-06  -2.476970712147E-07   0.000000000000E+00   5.780616313817E-06  -1.258575259657E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.824511086789E-06   4.183792326915E-07   0.000000000000E+00  -6.346876361407E-06   1.124644204328E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573625533389E-06  -2.498340927223E-07   0.000000000000E+00   5.835211647043E-06  -1.253936510826E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749904395682E-06   4.205450001446E-07   0.000000000000E+00  -6.380031350793E-06   1.118609807625E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524545273032E-06  -2.518865772991E-07   0.000000000000E+00   5.887971155758E-06  -1.249099051928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.676062230205E-06   4.225866658237E-07   0.000000000000E+00  -6.411414456143E-06   1.112420317506E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.475807193679E-06  -2.538554442894E-07   0.000000000000E+00   5.938908609309E-06  -1.244066907781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.602989897261E-06   4.245060270759E-07   0.000000000000E+00  -6.441046786518E-06   1.106079501426E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.427411798677E-06  -2.557415706325E-07   0.000000000000E+00   5.988041344045E-06  -1.238843325379E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.530692328330E-06   4.263048779824E-07   0.000000000000E+00  -6.468949546759E-06   1.099591098569E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379375683009E-06  -2.575461026230E-07   0.000000000000E+00   6.035381302617E-06  -1.233434074421E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.459174087709E-06   4.279850088098E-07   0.000000000000E+00  -6.495144027723E-06   1.092958819238E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331698058026E-06  -2.592697022588E-07   0.000000000000E+00   6.080945972567E-06  -1.227840443750E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.388439380779E-06   4.295482054570E-07   0.000000000000E+00  -6.519651596693E-06   1.086186344261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284392454240E-06  -2.609135043761E-07   0.000000000000E+00   6.124748999332E-06  -1.222067963669E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318492061944E-06   4.309962489521E-07   0.000000000000E+00  -6.542493688129E-06   1.079277324452E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237463090664E-06  -2.624784236613E-07   0.000000000000E+00   6.166806658968E-06  -1.216119940942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249335642863E-06   4.323309149255E-07   0.000000000000E+00  -6.563691794461E-06   1.072235380064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.190915832593E-06  -2.639654225992E-07   0.000000000000E+00   6.207135067125E-06  -1.210000218835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180973300132E-06   4.335539731448E-07   0.000000000000E+00  -6.583267457343E-06   1.065064100293E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.144756963323E-06  -2.653754670649E-07   0.000000000000E+00   6.245750240429E-06  -1.203712594743E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113407883336E-06   4.346671870249E-07   0.000000000000E+00  -6.601242258867E-06   1.057767042779E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098992379906E-06  -2.667095261379E-07   0.000000000000E+00   6.282668353288E-06  -1.197260740629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046641922545E-06   4.356723131902E-07   0.000000000000E+00  -6.617637813254E-06   1.050347733178E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053627680207E-06  -2.679685716288E-07   0.000000000000E+00   6.317905879011E-06  -1.190648396614E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.806776361404E-07   4.365711010219E-07   0.000000000000E+00  -6.632475758516E-06   1.042809664690E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008668191946E-06  -2.691535844797E-07   0.000000000000E+00   6.351479832088E-06  -1.183879606163E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.155169382064E-07   4.373652922459E-07   0.000000000000E+00  -6.645777748528E-06   1.035156297672E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.641189893401E-07  -2.702655268258E-07   0.000000000000E+00   6.383405931240E-06  -1.176957564359E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.511614461030E-07   4.380566205243E-07   0.000000000000E+00  -6.657565445196E-06   1.027391059246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.199849025186E-07  -2.713053906008E-07   0.000000000000E+00   6.413702040760E-06  -1.169886174392E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.876124876787E-07   4.386468110623E-07   0.000000000000E+00  -6.667860510863E-06   1.019517342930E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.762707560453E-07  -2.722741512634E-07   0.000000000000E+00   6.442384823099E-06  -1.162669063980E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.248711086523E-07   4.391375802320E-07   0.000000000000E+00  -6.676684600929E-06   1.011538508286E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.329830170663E-07  -2.731727776409E-07   0.000000000000E+00   6.469470534494E-06  -1.155309772036E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.629380796511E-07   4.395306352100E-07   0.000000000000E+00  -6.684059356659E-06   1.003457880602E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.901191085329E-07  -2.740023076144E-07   0.000000000000E+00   6.494979569727E-06  -1.147812245455E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.018139033222E-07   4.398276736341E-07   0.000000000000E+00  -6.690006398206E-06   9.952787506040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.476872915454E-07  -2.747636097617E-07   0.000000000000E+00   6.518926966978E-06  -1.140179092476E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.414988212954E-07   4.400303832674E-07   0.000000000000E+00  -6.694547317812E-06   9.870043741452E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.056932201144E-07  -2.754577581868E-07   0.000000000000E+00   6.541330028881E-06  -1.132414920219E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.819928209850E-07   4.401404416736E-07   0.000000000000E+00  -6.697703673186E-06   9.786379719594E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.641380738430E-07  -2.760857071345E-07   0.000000000000E+00   6.562207117788E-06  -1.124522722560E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.232956424148E-07   4.401595159126E-07   0.000000000000E+00  -6.699496981126E-06   9.701827294092E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.230250908561E-07  -2.766484557323E-07   0.000000000000E+00   6.581576044500E-06  -1.116506066705E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.654067848235E-07   4.400892622618E-07   0.000000000000E+00  -6.699948711322E-06   9.616417962882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.823573990967E-07  -2.771469090675E-07   0.000000000000E+00   6.599454022265E-06  -1.108368273398E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.083255132652E-07   4.399313259072E-07   0.000000000000E+00  -6.699080280245E-06   9.530182865730E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.421377774291E-07  -2.775821213065E-07   0.000000000000E+00   6.615859773270E-06  -1.100113006937E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.520508650755E-07   4.396873407023E-07   0.000000000000E+00  -6.696913045369E-06   9.443152782661E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.023688372747E-07  -2.779550371181E-07   0.000000000000E+00   6.630810703462E-06  -1.091743248055E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.965816561860E-07   4.393589288952E-07   0.000000000000E+00  -6.693468299446E-06   9.355358132146E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.630529702155E-07  -2.782666320585E-07   0.000000000000E+00   6.644325171020E-06  -1.083262767478E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.419164874548E-07   4.389477008928E-07   0.000000000000E+00  -6.688767265053E-06   9.266828969665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.241923641893E-07  -2.785178833848E-07   0.000000000000E+00   6.656421178634E-06  -1.074674763813E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.805375078860E-08   4.384552550310E-07   0.000000000000E+00  -6.682831089247E-06   9.177594986265E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.857890293364E-07  -2.787097129358E-07   0.000000000000E+00   6.667116790892E-06  -1.065982482132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.499163527972E-08   4.378831773370E-07   0.000000000000E+00  -6.675680838368E-06   9.087685507278E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.478447615768E-07  -2.788431452050E-07   0.000000000000E+00   6.676430208596E-06  -1.057189163732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.727186693349E-08   4.372330413449E-07   0.000000000000E+00  -6.667337493154E-06   8.997129491526E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.103616344535E-07  -2.789191834286E-07   0.000000000000E+00   6.684379681463E-06  -1.048298345940E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.873895465007E-08   4.365064078741E-07   0.000000000000E+00  -6.657821943832E-06   8.905955530264E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.733413068185E-07  -2.789385694498E-07   0.000000000000E+00   6.690982479503E-06  -1.039311955485E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.194120119348E-07   4.357048248587E-07   0.000000000000E+00  -6.647154985523E-06   8.814191846600E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.367824978038E-07  -2.789025591812E-07   0.000000000000E+00   6.696259241053E-06  -1.030235363839E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692936023861E-07   4.348298271591E-07   0.000000000000E+00  -6.635357313707E-06   8.721866294709E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.006883346091E-07  -2.788118726839E-07   0.000000000000E+00   6.700226581822E-06  -1.021069942879E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.183864635067E-07   4.338829363902E-07   0.000000000000E+00  -6.622449519881E-06   8.629006359559E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650605660703E-07  -2.786675558804E-07   0.000000000000E+00   6.702902637314E-06  -1.011819559422E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.666935013075E-07   4.328656607835E-07   0.000000000000E+00  -6.608452087447E-06   8.535639156735E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.298989363164E-07  -2.784705265261E-07   0.000000000000E+00   6.704306081803E-06  -1.002487070262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.142177847951E-07   4.317794950151E-07   0.000000000000E+00  -6.593385387559E-06   8.441791431978E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.520411523567E-08  -2.782217168379E-07   0.000000000000E+00   6.704455194239E-06  -9.930754486719E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.609625407500E-07   4.306259200841E-07   0.000000000000E+00  -6.577269675348E-06   8.347489561451E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.097658362856E-08  -2.779220607333E-07   0.000000000000E+00   6.703368251509E-06  -9.835877500020E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.069311484795E-07   4.294064031672E-07   0.000000000000E+00  -6.560125086110E-06   8.252759551608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.721665182859E-08  -2.775724869809E-07   0.000000000000E+00   6.701063580326E-06  -9.740270343801E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.521271346823E-07   4.281223975199E-07   0.000000000000E+00  -6.541971631759E-06   8.157627039711E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.075524606386E-09  -2.771739096158E-07   0.000000000000E+00   6.697559220908E-06  -9.643958290899E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.965541684577E-07   4.267753423367E-07   0.000000000000E+00  -6.522829197341E-06   8.062117293929E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.889993523776E-08  -2.767272558499E-07   0.000000000000E+00   6.692873695015E-06  -9.546976524726E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.402160563233E-07   4.253666626740E-07   0.000000000000E+00  -6.502717537752E-06   7.966255214031E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.125671179661E-08  -2.762334338823E-07   0.000000000000E+00   6.687024804816E-06  -9.449350713180E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.831167374215E-07   4.238977693322E-07   0.000000000000E+00  -6.481656274486E-06   7.870065331693E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031461366825E-07  -2.756933603097E-07   0.000000000000E+00   6.680031069743E-06  -9.351109515303E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.252602786929E-07   4.223700587825E-07   0.000000000000E+00  -6.459664892686E-06   7.773571811535E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.345685790374E-07  -2.751079205053E-07   0.000000000000E+00   6.671910470092E-06  -9.252280894493E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.666508702962E-07   4.207849130835E-07   0.000000000000E+00  -6.436762738156E-06   7.676798451756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.655245494301E-07  -2.744780033131E-07   0.000000000000E+00   6.662681015551E-06  -9.152891809455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.072928209503E-07   4.191436998040E-07   0.000000000000E+00  -6.412969014604E-06   7.579768685073E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.960145953833E-07  -2.738045301858E-07   0.000000000000E+00   6.652360968966E-06  -9.052974419585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.471905534747E-07   4.174477719675E-07   0.000000000000E+00  -6.388302780954E-06   7.482505579761E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.260399153872E-07  -2.730882987756E-07   0.000000000000E+00   6.640967707852E-06  -8.952542563472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.863486004246E-07   4.156984679835E-07   0.000000000000E+00  -6.362782948830E-06   7.385031840767E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.556014996096E-07  -2.723302636989E-07   0.000000000000E+00   6.628520097982E-06  -8.851636437133E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.247715996696E-07   4.138971116021E-07   0.000000000000E+00  -6.336428280110E-06   7.287369810928E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.846996201763E-07  -2.715312680155E-07   0.000000000000E+00   6.615035291894E-06  -8.750277770259E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.624642902675E-07   4.120450118716E-07   0.000000000000E+00  -6.309257384633E-06   7.189541472280E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.133358867975E-07  -2.706921703756E-07   0.000000000000E+00   6.600531304108E-06  -8.648491817632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.994315082884E-07   4.101434631044E-07   0.000000000000E+00  -6.281288718050E-06   7.091568447605E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.415115151770E-07  -2.698138217249E-07   0.000000000000E+00   6.585025503650E-06  -8.546304013523E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.356781826706E-07   4.081937448266E-07   0.000000000000E+00  -6.252540579642E-06   6.993472001568E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.692278546439E-07  -2.688970740366E-07   0.000000000000E+00   6.568536021950E-06  -8.443740249311E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.712093313643E-07   4.061971217817E-07   0.000000000000E+00  -6.223031110467E-06   6.895273042645E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.964863622611E-07  -2.679427668289E-07   0.000000000000E+00   6.551080342691E-06  -8.340826283449E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006030057318E-06   4.041548438850E-07   0.000000000000E+00  -6.192778291430E-06   6.796992124571E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.232886001353E-07  -2.669517304310E-07   0.000000000000E+00   6.532675657909E-06  -8.237582825382E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040145544746E-06   4.020681462286E-07   0.000000000000E+00  -6.161799941555E-06   6.698649448164E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496362276467E-07  -2.659247928896E-07   0.000000000000E+00   6.513339700926E-06  -8.134038274540E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073561055292E-06   3.999382490643E-07   0.000000000000E+00  -6.130113716335E-06   6.600264863065E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.755310013503E-07  -2.648627723681E-07   0.000000000000E+00   6.493089721372E-06  -8.030215380176E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106281924495E-06   3.977663578117E-07   0.000000000000E+00  -6.097737106207E-06   6.501857869761E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.009747714145E-07  -2.637664809464E-07   0.000000000000E+00   6.471942858245E-06  -7.926136520209E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138313558057E-06   3.955536630373E-07   0.000000000000E+00  -6.064687435008E-06   6.403447621216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.259694324604E-07  -2.626367381629E-07   0.000000000000E+00   6.449916348884E-06  -7.821826281033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169661428463E-06   3.933013405005E-07   0.000000000000E+00  -6.030981858740E-06   6.305052925252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.505171218557E-07  -2.614742259285E-07   0.000000000000E+00   6.427027124504E-06  -7.717300338750E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200331071480E-06   3.910105511273E-07   0.000000000000E+00  -5.996637364213E-06   6.206692246351E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.746198558873E-07  -2.602800169326E-07   0.000000000000E+00   6.403292444598E-06  -7.612602410664E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230328082817E-06   3.886824410596E-07   0.000000000000E+00  -5.961670767953E-06   6.108383707999E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.982797363197E-07  -2.590545424558E-07   0.000000000000E+00   6.378728314529E-06  -7.507725285902E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259658114867E-06   3.863181416620E-07   0.000000000000E+00  -5.926098715054E-06   6.010145094753E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.214992963269E-07  -2.577987888957E-07   0.000000000000E+00   6.353352354268E-06  -7.402708827800E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288326873452E-06   3.839187695470E-07   0.000000000000E+00  -5.889937678225E-06   5.911993854526E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.442806200322E-07  -2.565134734116E-07   0.000000000000E+00   6.327180995531E-06  -7.297572457823E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316340114734E-06   3.814854266203E-07   0.000000000000E+00  -5.853203956886E-06   5.813947100958E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.666262258840E-07  -2.551993476926E-07   0.000000000000E+00   6.300230561532E-06  -7.192334345628E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.343703642137E-06   3.790192001005E-07   0.000000000000E+00  -5.815913676313E-06   5.716021615689E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.885385991346E-07  -2.538571637904E-07   0.000000000000E+00   6.272517552890E-06  -7.087016222757E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.370423303315E-06   3.765211625703E-07   0.000000000000E+00  -5.778082786928E-06   5.618233850841E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.100202879718E-07  -2.524876640155E-07   0.000000000000E+00   6.244058263880E-06  -6.981638565822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.396504987289E-06   3.739923720131E-07   0.000000000000E+00  -5.739727063591E-06   5.520599931444E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.310739094361E-07  -2.510915808050E-07   0.000000000000E+00   6.214868896621E-06  -6.876221453171E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.421954621568E-06   3.714338718729E-07   0.000000000000E+00  -5.700862105133E-06   5.423135658094E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.517021422069E-07  -2.496696366395E-07   0.000000000000E+00   6.184965203325E-06  -6.770783836239E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446778169304E-06   3.688466910791E-07   0.000000000000E+00  -5.661503333642E-06   5.325856509183E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.719077342049E-07  -2.482225569527E-07   0.000000000000E+00   6.154363759800E-06  -6.665345009385E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.470981626684E-06   3.662318441406E-07   0.000000000000E+00  -5.621665994236E-06   5.228777643882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.916934784804E-07  -2.467510463165E-07   0.000000000000E+00   6.123080028113E-06  -6.559927337927E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494571020147E-06   3.635903311570E-07   0.000000000000E+00  -5.581365154515E-06   5.131913904380E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.110622320685E-07  -2.452558046027E-07   0.000000000000E+00   6.091129590514E-06  -6.454545589335E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.517552403891E-06   3.609231379238E-07   0.000000000000E+00  -5.540615704414E-06   5.035279818926E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.300169072613E-07  -2.437375392315E-07   0.000000000000E+00   6.058528179292E-06  -6.349220567587E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.539931857286E-06   3.582312359613E-07   0.000000000000E+00  -5.499432355826E-06   4.938889604193E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.485604387265E-07  -2.421968583877E-07   0.000000000000E+00   6.025290777946E-06  -6.243962097351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561715482437E-06   3.555155826165E-07   0.000000000000E+00  -5.457829642618E-06   4.842757168381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.666959016975E-07  -2.406346318558E-07   0.000000000000E+00   5.991433896426E-06  -6.138809050021E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.582909401758E-06   3.527771210912E-07   0.000000000000E+00  -5.415821920317E-06   4.746896113588E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.844262663614E-07  -2.390512996160E-07   0.000000000000E+00   5.956971363208E-06  -6.033755140473E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.603519755653E-06   3.500167805622E-07   0.000000000000E+00  -5.373423366277E-06   4.651319738991E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.017546825386E-07  -2.374476517654E-07   0.000000000000E+00   5.921918734558E-06  -5.928827305177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623552700206E-06   3.472354762160E-07   0.000000000000E+00  -5.330647979510E-06   4.556041043341E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.186842671237E-07  -2.358243029010E-07   0.000000000000E+00   5.886290029956E-06  -5.824042708070E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.643014404968E-06   3.444341093486E-07   0.000000000000E+00  -5.287509580902E-06   4.461072728022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.352182457228E-07  -2.341819295624E-07   0.000000000000E+00   5.850103167223E-06  -5.719420521924E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.661911050804E-06   3.416135674470E-07   0.000000000000E+00  -5.244021813310E-06   4.366427199886E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.513597976037E-07  -2.325211312426E-07   0.000000000000E+00   5.813369418208E-06  -5.614971575246E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.680248827760E-06   3.387747242561E-07   0.000000000000E+00  -5.200198141693E-06   4.272116574084E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.671121986414E-07  -2.308425586194E-07   0.000000000000E+00   5.776104508210E-06  -5.510713860022E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.698033933018E-06   3.359184398873E-07   0.000000000000E+00  -5.156051853462E-06   4.178152677094E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.824787336907E-07  -2.291468192811E-07   0.000000000000E+00   5.738322720161E-06  -5.406662727590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.715272568899E-06   3.330455608849E-07   0.000000000000E+00  -5.111596058689E-06   4.084547049584E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.974627333667E-07  -2.274345313983E-07   0.000000000000E+00   5.700038366654E-06  -5.302833858445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.731970940911E-06   3.301569203206E-07   0.000000000000E+00  -5.066843690485E-06   3.991310949361E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012067552415E-06  -2.257062963589E-07   0.000000000000E+00   5.661265422455E-06  -5.199241038071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.748135255881E-06   3.272533379037E-07   0.000000000000E+00  -5.021807505455E-06   3.898455354522E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.026296577616E-06  -2.239627107157E-07   0.000000000000E+00   5.622017812837E-06  -5.095898533945E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.763771720077E-06   3.243356200397E-07   0.000000000000E+00  -4.976500083992E-06   3.805990966113E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040153221493E-06  -2.222043629232E-07   0.000000000000E+00   5.582309636483E-06  -4.992824064081E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.778886537435E-06   3.214045599544E-07   0.000000000000E+00  -4.930933830928E-06   3.713928211445E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053640930173E-06  -2.204318465745E-07   0.000000000000E+00   5.542154517054E-06  -4.890029314751E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.793485907859E-06   3.184609377778E-07   0.000000000000E+00  -4.885120975949E-06   3.622277246949E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.066763143980E-06  -2.186456334066E-07   0.000000000000E+00   5.501565033981E-06  -4.787520624306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807576025472E-06   3.155055206461E-07   0.000000000000E+00  -4.839073574250E-06   3.531047961238E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.079523380348E-06  -2.168465055185E-07   0.000000000000E+00   5.460556290800E-06  -4.685332782086E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.821163077017E-06   3.125390627952E-07   0.000000000000E+00  -4.792803507076E-06   3.440249978124E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091925126700E-06  -2.150348212333E-07   0.000000000000E+00   5.419139929424E-06  -4.583453067014E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.834253240254E-06   3.095623056723E-07   0.000000000000E+00  -4.746322482434E-06   3.349892659689E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103971905779E-06  -2.132111876296E-07   0.000000000000E+00   5.377329989210E-06  -4.481910879112E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.846852682418E-06   3.065759780266E-07   0.000000000000E+00  -4.699642035777E-06   3.259985109325E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.115667334981E-06  -2.113761523173E-07   0.000000000000E+00   5.335138903311E-06  -4.380710921026E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.858967558729E-06   3.035807960282E-07   0.000000000000E+00  -4.652773530738E-06   3.170536174801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127014759577E-06  -2.095302447022E-07   0.000000000000E+00   5.292579755666E-06  -4.279869840274E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.870604010905E-06   3.005774633457E-07   0.000000000000E+00  -4.605728159832E-06   3.081554451224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.138017995917E-06  -2.076739862695E-07   0.000000000000E+00   5.249665190303E-06  -4.179398587052E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881768165835E-06   2.975666712938E-07   0.000000000000E+00  -4.558516945399E-06   2.993048284307E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148680522095E-06  -2.058078924898E-07   0.000000000000E+00   5.206407609985E-06  -4.079307980351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.892466134101E-06   2.945490988961E-07   0.000000000000E+00  -4.511150740268E-06   2.905025773170E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159005946327E-06  -2.039324734883E-07   0.000000000000E+00   5.162819479523E-06  -3.979609904427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902704008753E-06   2.915254130216E-07   0.000000000000E+00  -4.463640228750E-06   2.817494773595E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168997879980E-06  -2.020482296407E-07   0.000000000000E+00   5.118912950140E-06  -3.880315337944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.912487864008E-06   2.884962684893E-07   0.000000000000E+00  -4.415995927501E-06   2.730462901063E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178660012382E-06  -2.001557505723E-07   0.000000000000E+00   5.074700446494E-06  -3.781436195521E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921823753969E-06   2.854623081637E-07   0.000000000000E+00  -4.368228186424E-06   2.643937533712E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187995755745E-06  -1.982552235344E-07   0.000000000000E+00   5.030192571257E-06  -3.682980279076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.930717711479E-06   2.824241630849E-07   0.000000000000E+00  -4.320347189641E-06   2.557925815504E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197008960263E-06  -1.963474243481E-07   0.000000000000E+00   4.985402442676E-06  -3.584958591365E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939175746935E-06   2.793824525650E-07   0.000000000000E+00  -4.272362956490E-06   2.472434659226E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205703193405E-06  -1.944327294863E-07   0.000000000000E+00   4.940341583248E-06  -3.487385896986E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.947203847187E-06   2.763377843045E-07   0.000000000000E+00  -4.224285342523E-06   2.387470749597E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214082074947E-06  -1.925115472624E-07   0.000000000000E+00   4.895020802058E-06  -3.390261763260E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954807974466E-06   2.732907545134E-07   0.000000000000E+00  -4.176124040570E-06   2.303040546299E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222149362217E-06  -1.905845064462E-07   0.000000000000E+00   4.849452660002E-06  -3.293616328454E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.961994065287E-06   2.702419480035E-07   0.000000000000E+00  -4.127888581718E-06   2.219150286902E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229908499404E-06  -1.886518080179E-07   0.000000000000E+00   4.803646713723E-06  -3.197431730932E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.968768029520E-06   2.671919383273E-07   0.000000000000E+00  -4.079588336500E-06   2.135805990132E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.237363302997E-06  -1.867140529219E-07   0.000000000000E+00   4.757615116134E-06  -3.101734624615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.975135749348E-06   2.641412878645E-07   0.000000000000E+00  -4.031232515899E-06   2.053013458625E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.244517365657E-06  -1.847716325582E-07   0.000000000000E+00   4.711368443077E-06  -3.006529862615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.981103078411E-06   2.610905479710E-07   0.000000000000E+00  -3.982830172592E-06   1.970778282252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.251374336489E-06  -1.828249718585E-07   0.000000000000E+00   4.664917507055E-06  -2.911824763025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.986675840798E-06   2.580402590466E-07   0.000000000000E+00  -3.934390201922E-06   1.889105840760E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.257937921631E-06  -1.808744886801E-07   0.000000000000E+00   4.618272809095E-06  -2.817627725430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991859830304E-06   2.549909507017E-07   0.000000000000E+00  -3.885921343257E-06   1.808001307161E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264211590306E-06  -1.789205965114E-07   0.000000000000E+00   4.571445017281E-06  -2.723949311098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996660809488E-06   2.519431418259E-07   0.000000000000E+00  -3.837432181009E-06   1.727469650370E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.270199162887E-06  -1.769636957690E-07   0.000000000000E+00   4.524444284921E-06  -2.630794681419E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.001084508945E-06   2.488973407411E-07   0.000000000000E+00  -3.788931145945E-06   1.647515638447E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.275904194514E-06  -1.750041829931E-07   0.000000000000E+00   4.477280825458E-06  -2.538172269829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.005136626493E-06   2.458540452853E-07   0.000000000000E+00  -3.740426516330E-06   1.568143841375E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281330319275E-06  -1.730424500324E-07   0.000000000000E+00   4.429964707858E-06  -2.446089504095E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008822826463E-06   2.428137429498E-07   0.000000000000E+00  -3.691926419179E-06   1.489358634127E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286481154564E-06  -1.710788769260E-07   0.000000000000E+00   4.382505789746E-06  -2.354553395529E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.012148738979E-06   2.397769109900E-07   0.000000000000E+00  -3.643438831549E-06   1.411164199570E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.291360312247E-06  -1.691138404887E-07   0.000000000000E+00   4.334913924022E-06  -2.263572018119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015119959266E-06   2.367440165261E-07   0.000000000000E+00  -3.594971581705E-06   1.333564531326E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.295971392349E-06  -1.671477068659E-07   0.000000000000E+00   4.287198192392E-06  -2.173148388132E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.017742047025E-06   2.337155166830E-07   0.000000000000E+00  -3.546532350475E-06   1.256563436780E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300318002766E-06  -1.651808675339E-07   0.000000000000E+00   4.239369137500E-06  -2.083294623309E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020020525793E-06   2.306918586867E-07   0.000000000000E+00  -3.498128672477E-06   1.180164539896E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.304403689510E-06  -1.632135927652E-07   0.000000000000E+00   4.191435195580E-06  -1.994012554798E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.021960882354E-06   2.276734799827E-07   0.000000000000E+00  -3.449767937453E-06   1.104371284118E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.308232075007E-06  -1.612463389729E-07   0.000000000000E+00   4.143405668980E-06  -1.905307785016E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.023568566204E-06   2.246608083626E-07   0.000000000000E+00  -3.401457391569E-06   1.029186935285E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.311806658849E-06  -1.592793669086E-07   0.000000000000E+00   4.095289804045E-06  -1.817189350545E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.024848988954E-06   2.216542620611E-07   0.000000000000E+00  -3.353204138685E-06   9.546145843476E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.315131042585E-06  -1.573130536630E-07   0.000000000000E+00   4.047096443871E-06  -1.729661396003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025807523854E-06   2.186542498842E-07   0.000000000000E+00  -3.305015141758E-06   8.806571503483E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318208733226E-06  -1.553477145086E-07   0.000000000000E+00   3.998834336287E-06  -1.642729005467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026449505309E-06   2.156611713228E-07   0.000000000000E+00  -3.256897224127E-06   8.073173831279E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.321043254599E-06  -1.533836712594E-07   0.000000000000E+00   3.950512223009E-06  -1.556398617340E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026780228377E-06   2.126754166519E-07   0.000000000000E+00  -3.208857070805E-06   7.345978660882E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323638111548E-06  -1.514212468252E-07   0.000000000000E+00   3.902138268635E-06  -1.470671996246E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026804948374E-06   2.096973670692E-07   0.000000000000E+00  -3.160901229962E-06   6.625010191166E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325996853103E-06  -1.494607600592E-07   0.000000000000E+00   3.853721345457E-06  -1.385559505970E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026528880437E-06   2.067273947809E-07   0.000000000000E+00  -3.113036114127E-06   5.910291011479E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328122795592E-06  -1.475024831737E-07   0.000000000000E+00   3.805269245193E-06  -1.301060783120E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025957199155E-06   2.037658631473E-07   0.000000000000E+00  -3.065268001698E-06   5.201842131081E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.330019551411E-06  -1.455467145282E-07   0.000000000000E+00   3.756790094685E-06  -1.217180051339E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025095038129E-06   2.008131267530E-07   0.000000000000E+00  -3.017603038127E-06   4.499683003561E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331690511315E-06  -1.435937788182E-07   0.000000000000E+00   3.708292071502E-06  -1.133925192839E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.023947489714E-06   1.978695315670E-07   0.000000000000E+00  -2.970047237483E-06   3.803831556734E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333139099308E-06  -1.416439458338E-07   0.000000000000E+00   3.659782895892E-06  -1.051298712287E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.022519604625E-06   1.949354150124E-07   0.000000000000E+00  -2.922606483675E-06   3.114304216931E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334368720676E-06  -1.396974874910E-07   0.000000000000E+00   3.611270240210E-06  -9.693037168901E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020816391663E-06   1.920111061081E-07   0.000000000000E+00  -2.875286531913E-06   2.431115937068E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335382772799E-06  -1.377546969170E-07   0.000000000000E+00   3.562761887824E-06  -8.879475867343E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.018842817437E-06   1.890969255624E-07   0.000000000000E+00  -2.828093010053E-06   1.754280222336E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336184576235E-06  -1.358157442836E-07   0.000000000000E+00   3.514264279505E-06  -8.072181692068E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016603806051E-06   1.861931858854E-07   0.000000000000E+00  -2.781031419970E-06   1.083809155942E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336777582546E-06  -1.338810905642E-07   0.000000000000E+00   3.465786491105E-06  -7.271470946370E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.014104238931E-06   1.833001915126E-07   0.000000000000E+00  -2.734107138984E-06   4.197134261142E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337165024790E-06  -1.319508047657E-07   0.000000000000E+00   3.417334240951E-06  -6.477137962145E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.011348954529E-06   1.804182388909E-07   0.000000000000E+00  -2.687325421201E-06  -2.379976496151E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337350277637E-06  -1.300252133072E-07   0.000000000000E+00   3.368915187147E-06  -5.689300095465E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008342748155E-06   1.775476166071E-07   0.000000000000E+00  -2.640691398891E-06  -8.893160980947E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337336549835E-06  -1.281045550650E-07   0.000000000000E+00   3.320535848919E-06  -4.907972077921E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.005090371778E-06   1.746886054907E-07   0.000000000000E+00  -2.594210083944E-06  -1.534235265404E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337127180393E-06  -1.261890616404E-07   0.000000000000E+00   3.272203421349E-06  -4.133185207560E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.001596533832E-06   1.718414787120E-07   0.000000000000E+00  -2.547886369159E-06  -2.172749792497E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336725383845E-06  -1.242789686178E-07   0.000000000000E+00   3.223924462577E-06  -3.364961960375E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.997865899104E-06   1.690065019034E-07   0.000000000000E+00  -2.501725029723E-06  -2.804855589524E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336134382049E-06  -1.223745047978E-07   0.000000000000E+00   3.175705651699E-06  -2.603340399339E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.993903088545E-06   1.661839332575E-07   0.000000000000E+00  -2.455730724530E-06  -3.430549811980E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335357375167E-06  -1.204758892515E-07   0.000000000000E+00   3.127553045342E-06  -1.848294773277E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.989712679176E-06   1.633740236294E-07   0.000000000000E+00  -2.409907997575E-06  -4.049830836368E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334397553645E-06  -1.185833421493E-07   0.000000000000E+00   3.079473375433E-06  -1.099902764420E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.985299203983E-06   1.605770166498E-07   0.000000000000E+00  -2.364261279358E-06  -4.662698235693E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333258064737E-06  -1.166970752020E-07   0.000000000000E+00   3.031472595242E-06  -3.581552634856E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.980667151813E-06   1.577931488296E-07   0.000000000000E+00  -2.318794888275E-06  -5.269152755775E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331942081068E-06  -1.148172928930E-07   0.000000000000E+00   2.983556718444E-06   3.769319299314E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.975820967293E-06   1.550226496462E-07   0.000000000000E+00  -2.273513031901E-06  -5.869196292296E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.330452682464E-06  -1.129441989956E-07   0.000000000000E+00   2.935731547437E-06   1.105343097143E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.970765050795E-06   1.522657416760E-07   0.000000000000E+00  -2.228419808521E-06  -6.462831866171E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328792954139E-06  -1.110779761827E-07   0.000000000000E+00   2.888003532284E-06   1.827050688368E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.965503758328E-06   1.495226406645E-07   0.000000000000E+00  -2.183519208318E-06  -7.050063602014E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.326965956394E-06  -1.092188248560E-07   0.000000000000E+00   2.840377664740E-06   2.542076586906E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960041401578E-06   1.467935556574E-07   0.000000000000E+00  -2.138815114926E-06  -7.630896703657E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.324974782002E-06  -1.073670150664E-07   0.000000000000E+00   2.792860414549E-06   3.250298932474E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954382247822E-06   1.440786890694E-07   0.000000000000E+00  -2.094311306606E-06  -8.205337432925E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.322822356364E-06  -1.055225437473E-07   0.000000000000E+00   2.745455823338E-06   3.951920495953E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948530519974E-06   1.413782368213E-07   0.000000000000E+00  -2.050011457777E-06  -8.773393085946E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320511755427E-06  -1.036857328495E-07   0.000000000000E+00   2.698170463991E-06   4.646747355131E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.942490396533E-06   1.386923884007E-07   0.000000000000E+00  -2.005919140216E-06  -9.335071972214E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318045920707E-06  -1.018567136736E-07   0.000000000000E+00   2.651009204884E-06   5.334831511972E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936266011645E-06   1.360213269919E-07   0.000000000000E+00  -1.962037824521E-06  -9.890383391682E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.315427783566E-06  -1.000356531217E-07   0.000000000000E+00   2.603977198197E-06   6.016171464066E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.929861455115E-06   1.333652295528E-07   0.000000000000E+00  -1.918370881393E-06  -1.043933761364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.312660251054E-06  -9.822271487895E-08   0.000000000000E+00   2.557079572637E-06   6.690757820988E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923280772439E-06   1.307242669194E-07   0.000000000000E+00  -1.874921582982E-06  -1.098194585508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.309746195434E-06  -9.641804221853E-08   0.000000000000E+00   2.510321264625E-06   7.358587665919E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.916527964857E-06   1.280986039070E-07   0.000000000000E+00  -1.831693104241E-06  -1.151822025966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.306688515190E-06  -9.462183322958E-08   0.000000000000E+00   2.463707239170E-06   8.019656212989E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.909606989428E-06   1.254883993908E-07   0.000000000000E+00  -1.788688524212E-06  -1.204817387657E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303490011845E-06  -9.283419258897E-08   0.000000000000E+00   2.417242000917E-06   8.673955375649E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902521759080E-06   1.228938064147E-07   0.000000000000E+00  -1.745910827385E-06  -1.257182063997E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300153515594E-06  -9.105527950951E-08   0.000000000000E+00   2.370930142585E-06   9.321517343923E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.895276142717E-06   1.203149722794E-07   0.000000000000E+00  -1.703362904981E-06  -1.308917534849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.296681816098E-06  -8.928523597699E-08   0.000000000000E+00   2.324776318807E-06   9.962313095708E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.887873965289E-06   1.177520386294E-07   0.000000000000E+00  -1.661047556259E-06  -1.360025364499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293077676468E-06  -8.752419740475E-08   0.000000000000E+00   2.278784934207E-06   1.059634498576E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.880319007923E-06   1.152051415550E-07   0.000000000000E+00  -1.618967489849E-06  -1.410507199637E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.289343831918E-06  -8.577229607018E-08   0.000000000000E+00   2.232960164708E-06   1.122363110253E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.872615007987E-06   1.126744116765E-07   0.000000000000E+00  -1.577125324985E-06  -1.460364767450E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.285483010873E-06  -8.402967436113E-08   0.000000000000E+00   2.187306333226E-06   1.184415468097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.864765659254E-06   1.101599742325E-07   0.000000000000E+00  -1.535523592825E-06  -1.509599873592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281497838898E-06  -8.229637417191E-08   0.000000000000E+00   2.141826999187E-06   1.245801684196E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856774612023E-06   1.076619491793E-07   0.000000000000E+00  -1.494164737773E-06  -1.558214400295E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.277391080988E-06  -8.057269263786E-08   0.000000000000E+00   2.096527390506E-06   1.306501950445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.848645473219E-06   1.051804512677E-07   0.000000000000E+00  -1.453051118635E-06  -1.606210304487E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273165266022E-06  -7.885857253517E-08   0.000000000000E+00   2.051410235450E-06   1.366536258634E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.840381806608E-06   1.027155901369E-07   0.000000000000E+00  -1.412185009989E-06  -1.653589615860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268823043707E-06  -7.715420152267E-08   0.000000000000E+00   2.006479739396E-06   1.425898518763E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.831987132869E-06   1.002674704003E-07   0.000000000000E+00  -1.371568603360E-06  -1.700354435082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264366985532E-06  -7.545967579019E-08   0.000000000000E+00   1.961739563253E-06   1.484590901509E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.823464929811E-06   9.783619172919E-08   0.000000000000E+00  -1.331204008500E-06  -1.746506931928E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259799644360E-06  -7.377510191037E-08   0.000000000000E+00   1.917193536752E-06   1.542611935863E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.814818632528E-06   9.542184894408E-08   0.000000000000E+00  -1.291093254647E-06  -1.792049343463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255123544796E-06  -7.210057914334E-08   0.000000000000E+00   1.872844970826E-06   1.599965286516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.806051633557E-06   9.302453208836E-08   0.000000000000E+00  -1.251238291704E-06  -1.836983972309E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250341191693E-06  -7.043620521642E-08   0.000000000000E+00   1.828697356625E-06   1.656651497202E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.797167283074E-06   9.064432652081E-08   0.000000000000E+00  -1.211640991472E-06  -1.881313184839E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245455041551E-06  -6.878207375444E-08   0.000000000000E+00   1.784754054759E-06   1.712671876683E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.788168889094E-06   8.828131299731E-08   0.000000000000E+00  -1.172303148880E-06  -1.925039409464E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.240467555486E-06  -6.713827390585E-08   0.000000000000E+00   1.741018290205E-06   1.768027949369E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779059717619E-06   8.593556774146E-08   0.000000000000E+00  -1.133226483133E-06  -1.968165134931E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.235381129556E-06  -6.550487240590E-08   0.000000000000E+00   1.697493134241E-06   1.822721291349E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.769842992914E-06   8.360716254559E-08   0.000000000000E+00  -1.094412638996E-06  -2.010692908600E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230198223839E-06  -6.388203235795E-08   0.000000000000E+00   1.654182017571E-06   1.876752880837E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760521897611E-06   8.129616482742E-08   0.000000000000E+00  -1.055863187861E-06  -2.052625334845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224921109967E-06  -6.226969942742E-08   0.000000000000E+00   1.611087478200E-06   1.930126781204E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.751099573039E-06   7.900263772832E-08   0.000000000000E+00  -1.017579629028E-06  -2.093965073327E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219552206194E-06  -6.066808681157E-08   0.000000000000E+00   1.568212745196E-06   1.982841111090E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.741579119348E-06   7.672664018180E-08   0.000000000000E+00  -9.795633907855E-07  -2.134714837450E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214093791546E-06  -5.907719411605E-08   0.000000000000E+00   1.525560620773E-06   2.034897570351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.731963595766E-06   7.446822698806E-08   0.000000000000E+00  -9.418158315872E-07  -2.174877392727E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208548143531E-06  -5.749706885237E-08   0.000000000000E+00   1.483133414054E-06   2.086305271507E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722256020836E-06   7.222744890135E-08   0.000000000000E+00  -9.043382412334E-07  -2.214455555224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.202917529944E-06  -5.592783004053E-08   0.000000000000E+00   1.440934265718E-06   2.137058799050E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.712459372636E-06   7.000435269685E-08   0.000000000000E+00  -8.671318419410E-07  -2.253452189995E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197204201371E-06  -5.436952223558E-08   0.000000000000E+00   1.398965562807E-06   2.187162605979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.702576589002E-06   6.779898124424E-08   0.000000000000E+00  -8.301977895128E-07  -2.291870209593E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.191410357134E-06  -5.282220739082E-08   0.000000000000E+00   1.357229812336E-06   2.236618774930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692610567810E-06   6.561137359074E-08   0.000000000000E+00  -7.935371744705E-07  -2.329712572511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185538180072E-06  -5.128594253943E-08   0.000000000000E+00   1.315729538397E-06   2.285428171028E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682564167182E-06   6.344156502553E-08   0.000000000000E+00  -7.571510230746E-07  -2.366982281725E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179589826501E-06  -4.976078006696E-08   0.000000000000E+00   1.274466767403E-06   2.333597876317E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.672440205744E-06   6.128958715264E-08   0.000000000000E+00  -7.210402984967E-07  -2.403682383262E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.173567426718E-06  -4.824677397374E-08   0.000000000000E+00   1.233444079217E-06   2.381124253666E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662241462908E-06   5.915546797009E-08   0.000000000000E+00  -6.852059019075E-07  -2.439815964709E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.167473084652E-06  -4.674397040977E-08   0.000000000000E+00   1.192663413420E-06   2.428013057541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651970679069E-06   5.703923192843E-08   0.000000000000E+00  -6.496486734642E-07  -2.475386153843E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.161308880065E-06  -4.525241360861E-08   0.000000000000E+00   1.152127037090E-06   2.474266476958E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641630555947E-06   5.494090001313E-08   0.000000000000E+00  -6.143693935175E-07  -2.510396117210E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155076869297E-06  -4.377215165211E-08   0.000000000000E+00   1.111836926235E-06   2.519886620118E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631223756757E-06   5.286048979950E-08   0.000000000000E+00  -5.793687834972E-07  -2.544849058764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148779082113E-06  -4.230324405998E-08   0.000000000000E+00   1.071795094892E-06   2.564874149516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620752906559E-06   5.079801553630E-08   0.000000000000E+00  -5.446475070975E-07  -2.578748218507E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142417508433E-06  -4.084567996698E-08   0.000000000000E+00   1.032003312587E-06   2.609236555629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.610220592477E-06   4.875348819765E-08   0.000000000000E+00  -5.102061712352E-07  -2.612096871158E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135994133368E-06  -3.939952309200E-08   0.000000000000E+00   9.924635380994E-07   2.652972685111E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.599629363999E-06   4.672691556325E-08   0.000000000000E+00  -4.760453271131E-07  -2.644898324862E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.129510914092E-06  -3.796482159632E-08   0.000000000000E+00   9.531773570880E-07   2.696086296460E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.588981733212E-06   4.471830226849E-08   0.000000000000E+00  -4.421654711876E-07  -2.677155919891E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122969749589E-06  -3.654155298870E-08   0.000000000000E+00   9.141463052363E-07   2.738584722089E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.578280175135E-06   4.272764988793E-08   0.000000000000E+00  -4.085670462191E-07  -2.708873027368E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.116372625672E-06  -3.512987256688E-08   0.000000000000E+00   8.753731473551E-07   2.780454455525E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.567527127953E-06   4.075495697954E-08   0.000000000000E+00  -3.752504422188E-07  -2.740053048024E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109721288070E-06  -3.372961770560E-08   0.000000000000E+00   8.368573661980E-07   2.821722235920E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.556724993327E-06   3.880021916344E-08   0.000000000000E+00  -3.422159974727E-07  -2.770699410981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103017680725E-06  -3.234094172708E-08   0.000000000000E+00   7.986020134594E-07   2.862375241072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.545876136651E-06   3.686342917604E-08   0.000000000000E+00  -3.094639994856E-07  -2.800815572553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096263605728E-06  -3.096383049140E-08   0.000000000000E+00   7.606080560838E-07   2.902420514398E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.534982887373E-06   3.494457693179E-08   0.000000000000E+00  -2.769946859627E-07  -2.830405015025E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.089460864672E-06  -2.959830202451E-08   0.000000000000E+00   7.228768409198E-07   2.941861175721E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524047539248E-06   3.304364958832E-08   0.000000000000E+00  -2.448082457305E-07  -2.859471245536E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082611235653E-06  -2.824437188099E-08   0.000000000000E+00   6.854096525694E-07   2.980700252928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.513072350656E-06   3.116063160167E-08   0.000000000000E+00  -2.129048197034E-07  -2.888017794882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.075716471815E-06  -2.690205409416E-08   0.000000000000E+00   6.482077843821E-07   3.018940095636E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502059544864E-06   2.929550478564E-08   0.000000000000E+00  -1.812845018032E-07  -2.916048216429E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068778301842E-06  -2.557135960231E-08   0.000000000000E+00   6.112721020909E-07   3.056587560187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.491011310351E-06   2.744824837601E-08   0.000000000000E+00  -1.499473398892E-07  -2.943566084995E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.061798438119E-06  -2.425231096471E-08   0.000000000000E+00   5.746041495241E-07   3.093640533086E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479929801077E-06   2.561883907988E-08   0.000000000000E+00  -1.188933366554E-07  -2.970574995751E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.054778518854E-06  -2.294485066695E-08   0.000000000000E+00   5.382038673467E-07   3.130106246186E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.468817136785E-06   2.380725113641E-08   0.000000000000E+00  -8.812245052980E-08  -2.997078563153E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.047720292173E-06  -2.164910720856E-08   0.000000000000E+00   5.020747661494E-07   3.165985207294E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.457675403294E-06   2.201345637449E-08   0.000000000000E+00  -5.763459656317E-08  -3.023080419923E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040625310289E-06  -2.036497760445E-08   0.000000000000E+00   4.662152902897E-07   3.201282992659E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446506652818E-06   2.023742426498E-08   0.000000000000E+00  -2.742964732292E-08  -3.048584215962E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033495212737E-06  -1.909250087756E-08   0.000000000000E+00   4.306271541241E-07   3.236002279585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.435312904218E-06   1.847912197509E-08   0.000000000000E+00   2.492566250530E-09  -3.073593617400E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.026331589655E-06  -1.783167975039E-08   0.000000000000E+00   3.953112091571E-07   3.270145669936E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424096143353E-06   1.673851442553E-08   0.000000000000E+00   3.213225398557E-08  -3.098112305562E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019135964155E-06  -1.658245382048E-08   0.000000000000E+00   3.602679032743E-07   3.303722179224E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.412858323335E-06   1.501556433860E-08   0.000000000000E+00   6.148966565157E-08  -3.122143975970E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.011909965823E-06  -1.534495075839E-08   0.000000000000E+00   3.254986089890E-07   3.336721715872E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401601364859E-06   1.331023229550E-08   0.000000000000E+00   9.056509005910E-08  -3.145692337466E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004655048042E-06  -1.411904826513E-08   0.000000000000E+00   2.910034180967E-07   3.369162818975E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.390327156493E-06   1.162247678265E-08   0.000000000000E+00   1.193588543037E-07  -3.168761111161E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.973727131550E-07  -1.290477257136E-08   0.000000000000E+00   2.567831223891E-07   3.401040892885E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379037554967E-06   9.952254248819E-09   0.000000000000E+00   1.478713228865E-07  -3.191354029649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.900644438721E-07  -1.170211544829E-08   0.000000000000E+00   2.228384197680E-07   3.432361461065E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.367734385483E-06   8.299519146805E-09   0.000000000000E+00   1.761028969676E-07  -3.213474835937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.827316829796E-07  -1.051106103661E-08   0.000000000000E+00   1.891692744096E-07   3.463128535551E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.356419442038E-06   6.664223992375E-09   0.000000000000E+00   2.040540135120E-07  -3.235127282708E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.753758673430E-07  -9.331601384040E-09   0.000000000000E+00   1.557766413571E-07   3.493345129005E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345094487670E-06   5.046319402502E-09   0.000000000000E+00   2.317251445464E-07  -3.256315131342E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.679984019964E-07  -8.163720141186E-09   0.000000000000E+00   1.226608094705E-07   3.523015015673E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333761254815E-06   3.445754154082E-09   0.000000000000E+00   2.591167963401E-07  -3.277042151147E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.606006712738E-07  -7.007400537061E-09   0.000000000000E+00   8.982212211461E-08   3.552141710447E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322421445574E-06   1.862475221784E-09   0.000000000000E+00   2.862295086828E-07  -3.297312118438E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.531840394548E-07  -5.862625269305E-09   0.000000000000E+00   5.726093286599E-08   3.580728375961E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311076732034E-06   2.964278294744E-10   0.000000000000E+00   3.130638540921E-07  -3.317128815764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.457498465170E-07  -4.729372602133E-09   0.000000000000E+00   2.497724170268E-08   3.608781917852E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.299728756542E-06  -1.252444503099E-09   0.000000000000E+00   3.396204370782E-07  -3.336496031113E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.382994157668E-07  -3.607624696428E-09   0.000000000000E+00  -7.028323040764E-09   3.636301135644E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288379132047E-06  -2.784199918831E-09   0.000000000000E+00   3.658998933885E-07  -3.355417557078E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.308340452001E-07  -2.497357283642E-09   0.000000000000E+00  -3.875586053931E-08   3.663293012778E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277029442344E-06  -4.298898176483E-09   0.000000000000E+00   3.919028893135E-07  -3.373897190140E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.233550135578E-07  -1.398547025229E-09   0.000000000000E+00  -7.020512678942E-08   3.689760478390E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265681242433E-06  -5.796600606155E-09   0.000000000000E+00   4.176301209397E-07  -3.391938729845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.158635907263E-07  -3.111837961451E-10   0.000000000000E+00  -1.013759982673E-07   3.715705565802E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254336058766E-06  -7.277370070043E-09   0.000000000000E+00   4.430823134524E-07  -3.409545978114E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.083609481732E-07   7.648432031791E-10   0.000000000000E+00  -1.322691367322E-07   3.741142295861E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.242995389583E-06  -8.741270914681E-09   0.000000000000E+00   4.682602204242E-07  -3.426722738507E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.008484340531E-07   1.829390727221E-09   0.000000000000E+00  -1.628830772815E-07   3.766053875923E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.231660705190E-06  -1.018836893212E-08   0.000000000000E+00   4.931646231452E-07  -3.443472815484E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.933271279609E-07   2.882641809485E-09   0.000000000000E+00  -1.932189733149E-07   3.790461046984E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.220333448252E-06  -1.161873132020E-08   0.000000000000E+00   5.177963299272E-07  -3.459800013735E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.857982311411E-07   3.924585923483E-09   0.000000000000E+00  -2.232768969889E-07   3.814365030995E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209015034108E-06  -1.303242663752E-08   0.000000000000E+00   5.421561754246E-07  -3.475708137492E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.782629505221E-07   4.955212038748E-09   0.000000000000E+00  -2.530563757856E-07   3.837766070328E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197706851066E-06  -1.442952476659E-08   0.000000000000E+00   5.662450199838E-07  -3.491200989866E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.707223747208E-07   5.974591741484E-09   0.000000000000E+00  -2.825579610144E-07   3.860669425783E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.186410260656E-06  -1.581009687569E-08   0.000000000000E+00   5.900637489896E-07  -3.506282372188E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.631776213236E-07   6.982772099492E-09   0.000000000000E+00  -3.117817702050E-07   3.883079040967E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.175126597995E-06  -1.717421537676E-08   0.000000000000E+00   6.136132722189E-07  -3.520956083351E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.556298198909E-07   7.979736821370E-09   0.000000000000E+00  -3.407280162046E-07   3.904999170169E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.163857171998E-06  -1.852195389061E-08   0.000000000000E+00   6.368945232070E-07  -3.535225919255E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.480800126886E-07   8.965585751796E-09   0.000000000000E+00  -3.693967843477E-07   3.926432654254E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.152603265753E-06  -1.985338720679E-08   0.000000000000E+00   6.599084586179E-07  -3.549095672071E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.405292813337E-07   9.940311588891E-09   0.000000000000E+00  -3.977889412920E-07   3.947384769263E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.141366136735E-06  -2.116859124944E-08   0.000000000000E+00   6.826560576246E-07  -3.562569129827E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.329786660545E-07   1.090396365467E-08   0.000000000000E+00  -4.259042380235E-07   3.967858476927E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130147017152E-06  -2.246764303795E-08   0.000000000000E+00   7.051383213071E-07  -3.575650075611E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.254291876141E-07   1.185658201395E-08   0.000000000000E+00  -4.537431413381E-07   3.987856775870E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118947114210E-06  -2.375062065288E-08   0.000000000000E+00   7.273562720498E-07  -3.588342287197E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.178818479476E-07   1.279820973226E-08   0.000000000000E+00  -4.813063857036E-07   4.007387687409E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.107767610385E-06  -2.501760320321E-08   0.000000000000E+00   7.493109529458E-07  -3.600649536353E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.103376344537E-07   1.372888460475E-08   0.000000000000E+00  -5.085939536979E-07   4.026449588943E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096609663746E-06  -2.626867078684E-08   0.000000000000E+00   7.710034272265E-07  -3.612575588377E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.027975348742E-07   1.464863079729E-08   0.000000000000E+00  -5.356064158652E-07   4.045047192540E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.085474408203E-06  -2.750390446178E-08   0.000000000000E+00   7.924347776870E-07  -3.624124201495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.952624242840E-07   1.555757866242E-08   0.000000000000E+00  -5.623448923544E-07   4.063194531594E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074362953816E-06  -2.872338620845E-08   0.000000000000E+00   8.136061061092E-07  -3.635299126415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.877333503912E-07   1.645563309346E-08   0.000000000000E+00  -5.888087890868E-07   4.080878269976E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063276387055E-06  -2.992719890032E-08   0.000000000000E+00   8.345185327119E-07  -3.646104105796E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.802111481441E-07   1.734292988946E-08   0.000000000000E+00  -6.149994974764E-07   4.098113877933E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.052215771112E-06  -3.111542626927E-08   0.000000000000E+00   8.551731955997E-07  -3.656542873714E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.726967398806E-07   1.821949141107E-08   0.000000000000E+00  -6.409173296230E-07   4.114902371561E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041182146128E-06  -3.228815287486E-08   0.000000000000E+00   8.755712502390E-07  -3.666619155255E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.651909897334E-07   1.908539558665E-08   0.000000000000E+00  -6.665629284691E-07   4.131249661088E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.030176529541E-06  -3.344546407296E-08   0.000000000000E+00   8.957138688958E-07  -3.676336665976E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.576947756163E-07   1.994064418912E-08   0.000000000000E+00  -6.919370144230E-07   4.147156792913E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019199916291E-06  -3.458744598669E-08   0.000000000000E+00   9.156022401517E-07  -3.685699111491E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.502089542600E-07   2.078529808579E-08   0.000000000000E+00  -7.170401348626E-07   4.162629767200E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008253279142E-06  -3.571418547302E-08   0.000000000000E+00   9.352375683597E-07  -3.694710187007E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.427343358292E-07   2.161941903373E-08   0.000000000000E+00  -7.418729783532E-07   4.177670682407E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.973375689332E-07  -3.682577009648E-08   0.000000000000E+00   9.546210731461E-07  -3.703373576882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.352717409718E-07   2.244305020609E-08   0.000000000000E+00  -7.664363479610E-07   4.192284811480E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.864537148643E-07  -3.792228809796E-08   0.000000000000E+00   9.737539889077E-07  -3.711692954239E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.278219673996E-07   2.325624148879E-08   0.000000000000E+00  -7.907309531374E-07   4.206475646429E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.756026247555E-07  -3.900382836618E-08   0.000000000000E+00   9.926375643228E-07  -3.719671980522E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.203857964649E-07   2.405904386135E-08   0.000000000000E+00  -8.147575563722E-07   4.220247084150E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.647851853094E-07  -4.007048041187E-08   0.000000000000E+00   1.011273061882E-06  -3.727314305085E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.129639820072E-07   2.485151437090E-08   0.000000000000E+00  -8.385176810863E-07   4.233604009622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.540022623932E-07  -4.112233433817E-08   0.000000000000E+00   1.029661757390E-06  -3.734623564826E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.055573069949E-07   2.563368993793E-08   0.000000000000E+00  -8.620100307412E-07   4.246547734165E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.432547013038E-07  -4.215948081357E-08   0.000000000000E+00   1.047804939515E-06  -3.741603383800E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.981664732807E-07   2.640563807084E-08   0.000000000000E+00  -8.852374241571E-07   4.259083059730E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.325433270065E-07  -4.318201104666E-08   0.000000000000E+00   1.065703909316E-06  -3.748257372861E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.907922253026E-07   2.716738936804E-08   0.000000000000E+00  -9.082002534797E-07   4.271215339171E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.218689444265E-07  -4.419001675819E-08   0.000000000000E+00   1.083359979795E-06  -3.754589129269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.834352188588E-07   2.791905509831E-08   0.000000000000E+00  -9.308994324437E-07   4.282950602014E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.112323386891E-07  -4.518359015740E-08   0.000000000000E+00   1.100774475448E-06  -3.760602236399E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.760961960080E-07   2.866062537492E-08   0.000000000000E+00  -9.533356178017E-07   4.294287746803E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.006342753887E-07  -4.616282391572E-08   0.000000000000E+00   1.117948731836E-06  -3.766300263367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.687757944211E-07   2.939220385040E-08   0.000000000000E+00  -9.755098668384E-07   4.305232655972E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.900755008328E-07  -4.712781114232E-08   0.000000000000E+00   1.134884095150E-06  -3.771686764652E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.614747190699E-07   3.011377790232E-08   0.000000000000E+00  -9.974231463036E-07   4.315789783582E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.795567423103E-07  -4.807864536030E-08   0.000000000000E+00   1.151581921785E-06  -3.776765279903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.541935557634E-07   3.082549240201E-08   0.000000000000E+00  -1.019076378802E-06   4.325961948392E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.690787083297E-07  -4.901542048210E-08   0.000000000000E+00   1.168043577917E-06  -3.781539333500E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.469329596234E-07   3.152735076650E-08   0.000000000000E+00  -1.040471490216E-06   4.335754983467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.586420888865E-07  -4.993823078647E-08   0.000000000000E+00   1.184270439104E-06  -3.786012434379E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.396935774282E-07   3.221940830311E-08   0.000000000000E+00  -1.061606822813E-06   4.345168894706E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.482475556946E-07  -5.084717089551E-08   0.000000000000E+00   1.200263889881E-06  -3.790188075585E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.324759817756E-07   3.290173256461E-08   0.000000000000E+00  -1.082485925654E-06   4.354210240555E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.378957624445E-07  -5.174233575399E-08   0.000000000000E+00   1.216025323365E-06  -3.794069734170E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.252807438751E-07   3.357439867424E-08   0.000000000000E+00  -1.103109409573E-06   4.362885208137E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.275873450453E-07  -5.262382060437E-08   0.000000000000E+00   1.231556140868E-06  -3.797660870756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.181084694417E-07   3.423744047571E-08   0.000000000000E+00  -1.123477776847E-06   4.371192622577E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.173229218731E-07  -5.349172096667E-08   0.000000000000E+00   1.246857751505E-06  -3.800964929393E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.109597091382E-07   3.489092486655E-08   0.000000000000E+00  -1.143592397865E-06   4.379139116222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.071030939911E-07  -5.434613261788E-08   0.000000000000E+00   1.261931571830E-06  -3.803985337247E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.038350109909E-07   3.553491180026E-08   0.000000000000E+00  -1.163454317033E-06   4.386727967488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.969284454327E-07  -5.518715156960E-08   0.000000000000E+00   1.276779025454E-06  -3.806725504363E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.967349090635E-07   3.616946088565E-08   0.000000000000E+00  -1.183064640000E-06   4.393962872381E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.867995433788E-07  -5.601487405007E-08   0.000000000000E+00   1.291401542708E-06  -3.809188823428E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.896599270619E-07   3.679463004046E-08   0.000000000000E+00  -1.202424490682E-06   4.400847670037E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.767169384544E-07  -5.682939648111E-08   0.000000000000E+00   1.305800560263E-06  -3.811378669525E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.826105743972E-07   3.741047000905E-08   0.000000000000E+00  -1.221535708838E-06   4.407385261127E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.666811649171E-07  -5.763081546193E-08   0.000000000000E+00   1.319977520791E-06  -3.813298399946E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.755873602745E-07   3.801705235547E-08   0.000000000000E+00  -1.240397145521E-06   4.413578457821E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.566927409105E-07  -5.841922774696E-08   0.000000000000E+00   1.333933872616E-06  -3.814951353972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.685907220010E-07   3.861446491709E-08   0.000000000000E+00  -1.259012676528E-06   4.419438126520E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.467521686900E-07  -5.919473022877E-08   0.000000000000E+00   1.347671069384E-06  -3.816340852631E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.616211797720E-07   3.920272140222E-08   0.000000000000E+00  -1.277382225707E-06   4.424960151677E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.368599348496E-07  -5.995741991968E-08   0.000000000000E+00   1.361190569732E-06  -3.817470198534E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.546791774002E-07   3.978190069847E-08   0.000000000000E+00  -1.295507056688E-06   4.430149700025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.270165105530E-07  -6.070739393319E-08   0.000000000000E+00   1.374493836967E-06  -3.818342675670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.477651609981E-07   4.035206546610E-08   0.000000000000E+00  -1.313388477319E-06   4.435011653530E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.172223517438E-07  -6.144474946632E-08   0.000000000000E+00   1.387582338734E-06  -3.818961549226E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.408795665129E-07   4.091327707210E-08   0.000000000000E+00  -1.331027675684E-06   4.439549348190E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.074778993855E-07  -6.216958378251E-08   0.000000000000E+00   1.400457546720E-06  -3.819330065418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.340228176406E-07   4.146559686184E-08   0.000000000000E+00  -1.348425879973E-06   4.443766379818E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.977835796746E-07  -6.288199419476E-08   0.000000000000E+00   1.413120936331E-06  -3.819451451334E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.271953269065E-07   4.200908672593E-08   0.000000000000E+00  -1.365584324485E-06   4.447666389802E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.881398042478E-07  -6.358207804927E-08   0.000000000000E+00   1.425573986411E-06  -3.819328914717E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.203974916689E-07   4.254381038047E-08   0.000000000000E+00  -1.382504500999E-06   4.451253496613E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.785469704160E-07  -6.426993270832E-08   0.000000000000E+00   1.437818178933E-06  -3.818965643864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.136297098529E-07   4.306982694323E-08   0.000000000000E+00  -1.399186928186E-06   4.454528585882E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.690054613714E-07  -6.494565553624E-08   0.000000000000E+00   1.449854998715E-06  -3.818364807495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.068923551039E-07   4.358720110097E-08   0.000000000000E+00  -1.415633829463E-06   4.457500965219E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.595156463906E-07  -6.560934388113E-08   0.000000000000E+00   1.461685933129E-06  -3.817529554538E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.001857958556E-07   4.409599463421E-08   0.000000000000E+00  -1.431845897780E-06   4.460168543082E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.500778810605E-07  -6.626109506236E-08   0.000000000000E+00   1.473312471829E-06  -3.816463014095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.935103960220E-07   4.459625625835E-08   0.000000000000E+00  -1.447824644395E-06   4.462537637173E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.406925074780E-07  -6.690100635417E-08   0.000000000000E+00   1.484736106485E-06  -3.815168295186E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.868664660987E-07   4.508810398572E-08   0.000000000000E+00  -1.463571303538E-06   4.464610587543E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.313598544581E-07  -6.752917497257E-08   0.000000000000E+00   1.495958330508E-06  -3.813648486779E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.802544072769E-07   4.557151101063E-08   0.000000000000E+00  -1.479087205536E-06   4.466391507004E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.220802377424E-07  -6.814569805775E-08   0.000000000000E+00   1.506980638783E-06  -3.811906657518E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.736745098101E-07   4.604659308332E-08   0.000000000000E+00  -1.494373528803E-06   4.467881465106E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.128539601875E-07  -6.875067266579E-08   0.000000000000E+00   1.517804527419E-06  -3.809945855790E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.671270467952E-07   4.651345171027E-08   0.000000000000E+00  -1.509432143238E-06   4.469092269575E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.036813119961E-07  -6.934419574862E-08   0.000000000000E+00   1.528431493497E-06  -3.807769109431E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.606123910911E-07   4.697208293712E-08   0.000000000000E+00  -1.524263656396E-06   4.470018289437E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.945625708696E-07  -6.992636414681E-08   0.000000000000E+00   1.538863034829E-06  -3.805379425783E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.541308072645E-07   4.742257540959E-08   0.000000000000E+00  -1.538870023692E-06   4.470665280969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.854980022529E-07  -7.049727457176E-08   0.000000000000E+00   1.549100649700E-06  -3.802779791497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.476825959231E-07   4.786497510794E-08   0.000000000000E+00  -1.553252352475E-06   4.471038432199E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.764878594979E-07  -7.105702359656E-08   0.000000000000E+00   1.559145836651E-06  -3.799973172546E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.412680080100E-07   4.829939345364E-08   0.000000000000E+00  -1.567411919688E-06   4.471141482232E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.675323840626E-07  -7.160570764139E-08   0.000000000000E+00   1.569000094231E-06  -3.796962514064E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.348873383715E-07   4.872583617636E-08   0.000000000000E+00  -1.581350149281E-06   4.470974472534E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.586318057140E-07  -7.214342296200E-08   0.000000000000E+00   1.578664920785E-06  -3.793750740279E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.285408282912E-07   4.914439874707E-08   0.000000000000E+00  -1.595068466751E-06   4.470543568741E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.497863427080E-07  -7.267026563920E-08   0.000000000000E+00   1.588141814224E-06  -3.790340754497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.222287283040E-07   4.955513921362E-08   0.000000000000E+00  -1.608568226188E-06   4.469851408987E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.409962019683E-07  -7.318633156530E-08   0.000000000000E+00   1.597432271805E-06  -3.786735438981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.159512793060E-07   4.995811861679E-08   0.000000000000E+00  -1.621850818307E-06   4.468901365315E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.322615792906E-07  -7.369171643388E-08   0.000000000000E+00   1.606537789925E-06  -3.782937654932E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.097087087645E-07   5.035340236177E-08   0.000000000000E+00  -1.634917605873E-06   4.467696817503E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.235826595149E-07  -7.418651572990E-08   0.000000000000E+00   1.615459863915E-06  -3.778950242421E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.035012462218E-07   5.074104778601E-08   0.000000000000E+00  -1.647769961481E-06   4.466240143497E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.149596166986E-07  -7.467082471686E-08   0.000000000000E+00   1.624199987827E-06  -3.774776020302E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.973290928286E-07   5.112112580473E-08   0.000000000000E+00  -1.660409456582E-06   4.464536095904E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.063926143110E-07  -7.514473842774E-08   0.000000000000E+00   1.632759654241E-06  -3.770417786216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.911924592128E-07   5.149369575320E-08   0.000000000000E+00  -1.672837400749E-06   4.462588207890E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.978818054123E-07  -7.560835165531E-08   0.000000000000E+00   1.641140354075E-06  -3.765878316572E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.850915306279E-07   5.185883101252E-08   0.000000000000E+00  -1.685055146617E-06   4.460398858694E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.894273328086E-07  -7.606175894073E-08   0.000000000000E+00   1.649343576384E-06  -3.761160366440E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.790265483553E-07   5.221654056316E-08   0.000000000000E+00  -1.697063778593E-06   4.457965749111E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.810293292482E-07  -7.650505456486E-08   0.000000000000E+00   1.657370808187E-06  -3.756266669548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.729975900974E-07   5.256699048781E-08   0.000000000000E+00  -1.708865552585E-06   4.455304928658E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.726879175900E-07  -7.693833253890E-08   0.000000000000E+00   1.665223534277E-06  -3.751199938280E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.670049064811E-07   5.291015890340E-08   0.000000000000E+00  -1.720461178197E-06   4.452408830116E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.644032109516E-07  -7.736168659494E-08   0.000000000000E+00   1.672903237045E-06  -3.745962863638E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.610486412999E-07   5.324613399841E-08   0.000000000000E+00  -1.731852279482E-06   4.449283817220E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.561753129081E-07  -7.777521017725E-08   0.000000000000E+00   1.680411396304E-06  -3.740558115248E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.551289527224E-07   5.357497751148E-08   0.000000000000E+00  -1.743040072838E-06   4.445932982256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.480043176438E-07  -7.817899643335E-08   0.000000000000E+00   1.687749489133E-06  -3.734988341270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.492459529574E-07   5.389675538023E-08   0.000000000000E+00  -1.754026559248E-06   4.442358469969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.398903101027E-07  -7.857313820642E-08   0.000000000000E+00   1.694918989691E-06  -3.729256168488E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.433998640934E-07   5.421152915883E-08   0.000000000000E+00  -1.764812731875E-06   4.438566899712E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.318333661900E-07  -7.895772802479E-08   0.000000000000E+00   1.701921369075E-06  -3.723364202228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.375907421396E-07   5.451935510154E-08   0.000000000000E+00  -1.775400025964E-06   4.434557504597E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.238335528912E-07  -7.933285809842E-08   0.000000000000E+00   1.708758095156E-06  -3.717315026458E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.318187299994E-07   5.482031771127E-08   0.000000000000E+00  -1.785789911398E-06   4.430334334327E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.158909284595E-07  -7.969862030519E-08   0.000000000000E+00   1.715430632415E-06  -3.711111203633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.260839872377E-07   5.511442120992E-08   0.000000000000E+00  -1.795983884058E-06   4.425901365584E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.080055425557E-07  -8.005510618886E-08   0.000000000000E+00   1.721940441812E-06  -3.704755274844E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.203865650831E-07   5.540180576477E-08   0.000000000000E+00  -1.805983312038E-06   4.421260378043E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.001774364206E-07  -8.040240694802E-08   0.000000000000E+00   1.728288980623E-06  -3.698249759752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.147266076264E-07   5.568248180001E-08   0.000000000000E+00  -1.815789668295E-06   4.416415070443E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.924066430064E-07  -8.074061343179E-08   0.000000000000E+00   1.734477702309E-06  -3.691597156670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.091042028729E-07   5.595652452327E-08   0.000000000000E+00  -1.825404373149E-06   4.411368272513E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.846931871535E-07  -8.106981612950E-08   0.000000000000E+00   1.740508056364E-06  -3.684799942456E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.035194407409E-07   5.622399452034E-08   0.000000000000E+00  -1.834829017683E-06   4.406123110700E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.770370857275E-07  -8.139010516862E-08   0.000000000000E+00   1.746381488208E-06  -3.677860572685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979723851609E-07   5.648497732948E-08   0.000000000000E+00  -1.844064732397E-06   4.400683717314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.694383477627E-07  -8.170157030302E-08   0.000000000000E+00   1.752099439011E-06  -3.670781481543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.924632030863E-07   5.673944524638E-08   0.000000000000E+00  -1.853112923802E-06   4.395046051576E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.618969746238E-07  -8.200430091137E-08   0.000000000000E+00   1.757663345605E-06  -3.663565081968E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.869918369533E-07   5.698758397589E-08   0.000000000000E+00  -1.861975569530E-06   4.389224208773E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.544129601416E-07  -8.229838598830E-08   0.000000000000E+00   1.763074640342E-06  -3.656213765578E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815584357748E-07   5.722937535523E-08   0.000000000000E+00  -1.870653635415E-06   4.383213323622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.469862907459E-07  -8.258391413858E-08   0.000000000000E+00   1.768334750956E-06  -3.648729902731E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.761630392949E-07   5.746489905605E-08   0.000000000000E+00  -1.879148696381E-06   4.377018274487E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.396169456398E-07  -8.286097357317E-08   0.000000000000E+00   1.773445100488E-06  -3.641115842631E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.708056945723E-07   5.769421614738E-08   0.000000000000E+00  -1.887462186244E-06   4.370641746160E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.323048968969E-07  -8.312965210248E-08   0.000000000000E+00   1.778407107122E-06  -3.633373913293E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.654864572878E-07   5.791738553853E-08   0.000000000000E+00  -1.895595535185E-06   4.364086570924E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.250501096378E-07  -8.339003712999E-08   0.000000000000E+00   1.783222184105E-06  -3.625506421581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.602053692975E-07   5.813446617030E-08   0.000000000000E+00  -1.903550091281E-06   4.357355550631E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178525421470E-07  -8.364221564936E-08   0.000000000000E+00   1.787891739629E-06  -3.617515653300E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549624600523E-07   5.834552065359E-08   0.000000000000E+00  -1.911327552240E-06   4.350451459248E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107121460036E-07  -8.388627423807E-08   0.000000000000E+00   1.792417176718E-06  -3.609403873211E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.497577651406E-07   5.855060630692E-08   0.000000000000E+00  -1.918929062284E-06   4.343375978156E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036288662273E-07  -8.412229905273E-08   0.000000000000E+00   1.796799893135E-06  -3.601173325107E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445913055566E-07   5.874978448877E-08   0.000000000000E+00  -1.926356359784E-06   4.336135263213E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966026414086E-07  -8.435037582458E-08   0.000000000000E+00   1.801041281280E-06  -3.592826231812E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.394631058682E-07   5.894311137179E-08   0.000000000000E+00  -1.933610532115E-06   4.328727706484E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.896334038262E-07  -8.457058985495E-08   0.000000000000E+00   1.805142728084E-06  -3.584364795287E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.343731765024E-07   5.913064761407E-08   0.000000000000E+00  -1.940693209169E-06   4.321158190968E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.827210795898E-07  -8.478302601125E-08   0.000000000000E+00   1.809105614929E-06  -3.575791196685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.293215270194E-07   5.931245162083E-08   0.000000000000E+00  -1.947605782635E-06   4.313428977167E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758655887656E-07  -8.498776872249E-08   0.000000000000E+00   1.812931317552E-06  -3.567107596390E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.243081641184E-07   5.948857909987E-08   0.000000000000E+00  -1.954349651982E-06   4.305542281894E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.690668454856E-07  -8.518490197494E-08   0.000000000000E+00   1.816621205942E-06  -3.558316134061E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.193330447726E-07   5.965912589579E-08   0.000000000000E+00  -1.960926567738E-06   4.297505879102E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.623247580901E-07  -8.537450930934E-08   0.000000000000E+00   1.820176644279E-06  -3.549418928740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.143962786636E-07   5.982404576888E-08   0.000000000000E+00  -1.967337263774E-06   4.289308443264E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.556392292381E-07  -8.555667381662E-08   0.000000000000E+00   1.823598990833E-06  -3.540418078919E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.094977396111E-07   5.998349473139E-08   0.000000000000E+00  -1.973583358275E-06   4.280964721834E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.490101560332E-07  -8.573147813372E-08   0.000000000000E+00   1.826889597887E-06  -3.531315662552E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.046374423269E-07   6.013751910495E-08   0.000000000000E+00  -1.979666803994E-06   4.272477660829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.424374301468E-07  -8.589900444184E-08   0.000000000000E+00   1.830049811678E-06  -3.522113737201E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.998153730901E-07   6.028615015088E-08   0.000000000000E+00  -1.985588609831E-06   4.263844073879E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.359209379196E-07  -8.605933446057E-08   0.000000000000E+00   1.833080972278E-06  -3.512814340024E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.950315318766E-07   6.042942681998E-08   0.000000000000E+00  -1.991350187339E-06   4.255068659247E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.294605604914E-07  -8.621254944899E-08   0.000000000000E+00   1.835984413579E-06  -3.503419487986E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.902858402163E-07   6.056745948929E-08   0.000000000000E+00  -1.996952998654E-06   4.246153817781E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.230561739168E-07  -8.635873019747E-08   0.000000000000E+00   1.838761463169E-06  -3.493931177742E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.855782970943E-07   6.070026571131E-08   0.000000000000E+00  -2.002398438759E-06   4.237102109075E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.167076492621E-07  -8.649795702951E-08   0.000000000000E+00   1.841413442303E-06  -3.484351385899E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.809088556006E-07   6.082791193469E-08   0.000000000000E+00  -2.007687900595E-06   4.227915866931E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.104148527383E-07  -8.663030979545E-08   0.000000000000E+00   1.843941665815E-06  -3.474682068983E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.762774777535E-07   6.095045224185E-08   0.000000000000E+00  -2.012822540531E-06   4.218597164352E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.041776457966E-07  -8.675586787391E-08   0.000000000000E+00   1.846347442076E-06  -3.464925163605E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.716841040618E-07   6.106794528024E-08   0.000000000000E+00  -2.017804485468E-06   4.209149496309E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.979958852362E-07  -8.687471016369E-08   0.000000000000E+00   1.848632072899E-06  -3.455082586418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.671286981628E-07   6.118044166299E-08   0.000000000000E+00  -2.022634266479E-06   4.199572293723E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.918694233234E-07  -8.698691508807E-08   0.000000000000E+00   1.850796853519E-06  -3.445156234347E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.626111963988E-07   6.128800092374E-08   0.000000000000E+00  -2.027313869306E-06   4.189873120153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.857981078803E-07  -8.709256058776E-08   0.000000000000E+00   1.852843072516E-06  -3.435147984608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.581315435272E-07   6.139067521320E-08   0.000000000000E+00  -2.031844301584E-06   4.180049497002E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.797817824035E-07  -8.719172411989E-08   0.000000000000E+00   1.854772011754E-06  -3.425059694756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.536896837475E-07   6.148851409943E-08   0.000000000000E+00  -2.036227034179E-06   4.170104882083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.738202861680E-07  -8.728448265828E-08   0.000000000000E+00   1.856584946362E-06  -3.414893202868E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492854956032E-07   6.158161696020E-08   0.000000000000E+00  -2.040463858014E-06   4.160047668880E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679134543068E-07  -8.737091268831E-08   0.000000000000E+00   1.858283144638E-06  -3.404650327551E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449190429559E-07   6.166992505418E-08   0.000000000000E+00  -2.044555090210E-06   4.149864580998E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620611179392E-07  -8.745109020811E-08   0.000000000000E+00   1.859867868040E-06  -3.394332868095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.405901175060E-07   6.175360636880E-08   0.000000000000E+00  -2.048503095650E-06   4.139573302845E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.562631042514E-07  -8.752509072574E-08   0.000000000000E+00   1.861340371121E-06  -3.383942604514E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.362987000094E-07   6.183266439114E-08   0.000000000000E+00  -2.052308897166E-06   4.129169946533E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.505192365949E-07  -8.759298925633E-08   0.000000000000E+00   1.862701901486E-06  -3.373481297674E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320446994472E-07   6.190716069361E-08   0.000000000000E+00  -2.055973932578E-06   4.118657548979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448293345968E-07  -8.765486032417E-08   0.000000000000E+00   1.863953699769E-06  -3.362950689416E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278280369950E-07   6.197714553460E-08   0.000000000000E+00  -2.059499278315E-06   4.108036278555E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.391932142330E-07  -8.771077795817E-08   0.000000000000E+00   1.865096999564E-06  -3.352352502583E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.236486199816E-07   6.204267382188E-08   0.000000000000E+00  -2.062886723143E-06   4.097313026590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336106879326E-07  -8.776081569171E-08   0.000000000000E+00   1.866133027397E-06  -3.341688441150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.195063647379E-07   6.210379433266E-08   0.000000000000E+00  -2.066137182465E-06   4.086484951001E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.280815646777E-07  -8.780504656276E-08   0.000000000000E+00   1.867063002714E-06  -3.330960190367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.154011743289E-07   6.216056034678E-08   0.000000000000E+00  -2.069252196308E-06   4.075556477523E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.226056500761E-07  -8.784354311149E-08   0.000000000000E+00   1.867888137809E-06  -3.320169416803E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113329533151E-07   6.221302284297E-08   0.000000000000E+00  -2.072233058033E-06   4.064529315398E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.171827464655E-07  -8.787637738000E-08   0.000000000000E+00   1.868609637823E-06  -3.309317768463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.073016029557E-07   6.226123272863E-08   0.000000000000E+00  -2.075081071051E-06   4.053405480459E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118126529936E-07  -8.790362091090E-08   0.000000000000E+00   1.869228700688E-06  -3.298406874891E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033070229008E-07   6.230524044179E-08   0.000000000000E+00  -2.077797455480E-06   4.042186903343E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.064951657030E-07  -8.792534474841E-08   0.000000000000E+00   1.869746517120E-06  -3.287438347311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.934910219175E-08   6.234509821317E-08   0.000000000000E+00  -2.080383930179E-06   4.030876231480E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.012300776287E-07  -8.794161943611E-08   0.000000000000E+00   1.870164270577E-06  -3.276413778653E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.542775352507E-08   6.238083873570E-08   0.000000000000E+00  -2.082841327919E-06   4.019474447256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.601717886519E-08  -8.795251501591E-08   0.000000000000E+00   1.870483137235E-06  -3.265334743724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.154281803833E-08   6.241256605676E-08   0.000000000000E+00  -2.085171018282E-06   4.007982141272E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.085625666334E-08  -8.795810103073E-08   0.000000000000E+00   1.870704285980E-06  -3.254202799325E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.769417726058E-08   6.244029727468E-08   0.000000000000E+00  -2.087375126538E-06   3.996412041206E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.574709550589E-08  -8.795844652026E-08   0.000000000000E+00   1.870828878362E-06  -3.243019484284E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.388186096373E-08   6.246400592016E-08   0.000000000000E+00  -2.089453265244E-06   3.984746376428E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.068947718435E-08  -8.795362002361E-08   0.000000000000E+00   1.870858068586E-06  -3.231786319628E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.010558495693E-08   6.248385109626E-08   0.000000000000E+00  -2.091408107260E-06   3.973002544625E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.568318089159E-08  -8.794368957768E-08   0.000000000000E+00   1.870793003501E-06  -3.220504808677E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.636528817908E-08   6.249983913000E-08   0.000000000000E+00  -2.093240475693E-06   3.961177584610E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.072798328203E-08  -8.792872271893E-08   0.000000000000E+00   1.870634822573E-06  -3.209176437173E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.266084652898E-08   6.251201916016E-08   0.000000000000E+00  -2.094951559926E-06   3.949273533330E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.582365856668E-08  -8.790878647938E-08   0.000000000000E+00   1.870384657861E-06  -3.197802673315E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.899212734639E-08   6.252044080791E-08   0.000000000000E+00  -2.096543014815E-06   3.937292739822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.096997857307E-08  -8.788394739274E-08   0.000000000000E+00   1.870043634022E-06  -3.186384967974E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535901026432E-08   6.252514959077E-08   0.000000000000E+00  -2.098015716052E-06   3.925236824471E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.616671282967E-08  -8.785427148845E-08   0.000000000000E+00   1.869612868281E-06  -3.174924754737E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.176136476181E-08   6.252619213335E-08   0.000000000000E+00  -2.099370894098E-06   3.913105748589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.141362864207E-08  -8.781982429687E-08   0.000000000000E+00   1.869093470429E-06  -3.163423450026E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.819905287088E-08   6.252361798452E-08   0.000000000000E+00  -2.100610166045E-06   3.900905791470E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.671049115307E-08  -8.778067084525E-08   0.000000000000E+00   1.868486542803E-06  -3.151882453217E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.467194713614E-08   6.251747098456E-08   0.000000000000E+00  -2.101734425336E-06   3.888634662439E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205706342502E-08  -8.773687566245E-08   0.000000000000E+00   1.867793180293E-06  -3.140303146800E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.117990650136E-08   6.250779920565E-08   0.000000000000E+00  -2.102745041869E-06   3.876295571408E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.745310650866E-08  -8.768850277662E-08   0.000000000000E+00   1.867014470312E-06  -3.128686896392E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.772279000530E-08   6.249465446145E-08   0.000000000000E+00  -2.103643253866E-06   3.863890979228E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.289837950563E-08  -8.763561571446E-08   0.000000000000E+00   1.866151492796E-06  -3.117035050922E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.430047970450E-08   6.247805015090E-08   0.000000000000E+00  -2.104430036525E-06   3.851418837870E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.839263964528E-08  -8.757827750719E-08   0.000000000000E+00   1.865205320228E-06  -3.105348942766E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.091278268638E-08   6.245809700460E-08   0.000000000000E+00  -2.105107285413E-06   3.838888332865E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.393564234501E-08  -8.751655068514E-08   0.000000000000E+00   1.864177017585E-06  -3.093629887791E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.755963130679E-08   6.243475516577E-08   0.000000000000E+00  -2.105675354942E-06   3.826291297222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.952714128462E-08  -8.745049728131E-08   0.000000000000E+00   1.863067642363E-06  -3.081879185497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.424079703696E-08   6.240814635101E-08   0.000000000000E+00  -2.106136148736E-06   3.813639439732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.516688845849E-08  -8.738017883334E-08   0.000000000000E+00   1.861878244581E-06  -3.070098119174E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.095617422843E-08   6.237828023418E-08   0.000000000000E+00  -2.106490416651E-06   3.800927619280E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.085463424663E-08  -8.730565638158E-08   0.000000000000E+00   1.860609866754E-06  -3.058287955956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.770561683606E-08   6.234519752121E-08   0.000000000000E+00  -2.106739689604E-06   3.788161638306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.590127488051E-09  -8.722699047167E-08   0.000000000000E+00   1.859263543930E-06  -3.046449946976E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.448896915756E-08   6.230894643071E-08   0.000000000000E+00  -2.106884824878E-06   3.775339287191E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.373115519525E-09  -8.714424115521E-08   0.000000000000E+00   1.857840303654E-06  -3.034585327467E-06
Spline
29  3.95
3.330970611403120e+00  4.826688273472056e+00  1.670302592104917e-02
2.50000  2.55000  4.687812420006162e-02  -1.005123655635913e-01  1.674018678874649e-01  -2.627285814409312e-01
2.55000  2.60000  4.223816951892061e-02  -8.574264313565189e-02  1.279925806713254e-01  -2.188621902251761e-01
2.60000  2.65000  3.824366104003817e-02  -7.458485149520813e-02  9.516325213754875e-02  -1.815719138990624e-01
2.65000  2.70000  3.472963010638426e-02  -6.643031563569625e-02  6.792746505268950e-02  -1.425021291227136e-01
2.70000  2.75000  3.156012022109082e-02  -6.070633509884762e-02  4.655214568428234e-02  -1.039742632570974e-01
2.75000  2.80000  2.862818704745201e-02  -5.683092750484763e-02  3.095600619571778e-02  -6.505823019909404e-02
2.80000  2.85000  2.585589840892405e-02  -5.422326361176907e-02  2.119727166585371e-02  -2.715294699974427e-02
2.85000  2.90000  2.319433428912525e-02  -5.230718354768177e-02  1.712432961589205e-02  1.440716844143512e-02
2.90000  2.95000  2.062358683183608e-02  -5.048669682278181e-02  1.928540488210731e-02  3.162787481846321e-02
2.95000  3.00000  1.815141898725455e-02  -4.832094727343259e-02  2.402958610487681e-02  2.451225568651659e-02
3.00000  3.05000  1.579850962080594e-02  -4.573414674529604e-02  2.770642445785429e-02  2.104221813341440e-02
3.05000  3.10000  1.358369862195245e-02  -4.280568766351002e-02  3.086275717786644e-02  1.659534981688016e-02
3.10000  3.15000  1.152264555044872e-02  -3.959494682209676e-02  3.335205965039847e-02  1.241022297549081e-02
3.15000  3.20000  9.627829636341820e-03  -3.616666418474074e-02  3.521359309672209e-02  8.154960996760444e-03
3.20000  3.25000  7.908549779971175e-03  -3.258414266759280e-02  3.643683724623616e-02  3.918498092369008e-03
3.25000  3.30000  6.370924551968677e-03  -2.891107020727644e-02  3.702461196009151e-02  -3.230259721365159e-04
3.30000  3.35000  5.017892193258571e-03  -2.521103170605832e-02  3.697615806427103e-02  -4.563104470445624e-03
3.35000  3.40000  3.849210615057521e-03  -2.154763918315954e-02  3.629169239370419e-02  -8.803904073463212e-03
3.40000  3.45000  2.861457398874625e-03  -1.798449922434011e-02  3.497110678268471e-02  -1.304326482381937e-02
3.45000  3.50000  2.048029796511350e-03  -1.458521303225026e-02  3.301461705911179e-02  -1.728765988015222e-02
3.50000  3.55000  1.399144730061599e-03  -1.141340877544024e-02  3.042146807708897e-02  -2.151335656520641e-02
3.55000  3.60000  9.018387919116602e-04  -8.532612141970397e-03  2.719446459230802e-02  -2.580881242941068e-02
3.60000  3.65000  5.399682447402325e-04  -6.006731775960164e-03  2.332314272789640e-02  -2.984392994823581e-02
3.65000  3.70000  2.942090215184365e-04  -3.898246977782299e-03  1.884655323566104e-02  -3.485064166959697e-02
3.70000  3.75000  1.420567255097739e-04  -2.274971466738165e-03  1.361895698522147e-02  -3.335287893692763e-02
3.75000  3.80000  5.818643476880356e-05  -1.163222360242978e-03  8.616025144682342e-03  -2.523862393835006e-02
3.80000  3.85000  1.841055162606683e-05  -4.909095253123713e-04  4.830231553929847e-03  -1.843201657778065e-02
3.85000  3.90000  3.636652173050262e-06  -1.461264942527403e-04  2.065429067262736e-03  -1.013287494203467e-02
3.90000  3.95000  2.272907608157570e-07  -1.558014959172690e-05  5.454978259575409e-04  -1.352077140256839e-02  2.029656432363414e-01  -1.249493411293923e+00


==> anc/F-O.skf <==
0.020000 1000
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340365305683E+00  -2.506974923103E+00   0.000000000000E+00  -2.536491010955E-02  -1.866519839785E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.256625625092E-01   9.004738028037E-01   0.000000000000E+00  -2.255563003807E-01   8.810236358438E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.221461810679E+00  -2.448441192084E+00   0.000000000000E+00   4.130456399092E-02  -1.808684582904E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.024208628372E-01   8.915978321057E-01   0.000000000000E+00  -2.382701722495E-01   8.742071878660E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105907543247E+00  -2.389902746548E+00   0.000000000000E+00   1.081928028873E-01  -1.759117225952E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.787716336958E-01   8.824628164985E-01   0.000000000000E+00  -2.509373706128E-01   8.674734405257E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.939857152717E-01  -2.331512059284E+00   0.000000000000E+00   1.747545772267E-01  -1.716888180228E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.547793303064E-01   8.730862351969E-01   0.000000000000E+00  -2.635265473256E-01   8.608210266221E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.859217992731E-01  -2.273406548137E+00   0.000000000000E+00   2.405132820276E-01  -1.681118976609E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.305060717959E-01   8.634852916310E-01   0.000000000000E+00  -2.760071871153E-01   8.542461373324E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.818891338564E-01  -2.215709419249E+00   0.000000000000E+00   3.050567101386E-01  -1.650987959392E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.060115261285E-01   8.536768727587E-01   0.000000000000E+00  -2.883498171095E-01   8.477429870961E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.820143296837E-01  -2.158530534835E+00   0.000000000000E+00   3.680325387193E-01  -1.625733498366E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.813528232047E-01   8.436775138935E-01   0.000000000000E+00  -3.005261794352E-01   8.413042322098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.863824198228E-01  -2.101967289668E+00   0.000000000000E+00   4.291436787285E-01  -1.604655270504E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.565844930990E-01   8.335033686050E-01   0.000000000000E+00  -3.125093705385E-01   8.349213444216E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.950417149019E-01  -2.046105482573E+00   0.000000000000E+00   4.881436045682E-01  -1.587114059290E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.317584266431E-01   8.231701832695E-01   0.000000000000E+00  -3.242739507028E-01   8.285849414871E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.080083379755E-01  -1.991020171527E+00   0.000000000000E+00   5.448317558760E-01  -1.572530435751E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.069238557916E-01   8.126932758762E-01   0.000000000000E+00  -3.357960270288E-01   8.222850771026E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.252704261287E-01  -1.936776502371E+00   0.000000000000E+00   5.990490779095E-01  -1.560382615349E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.821273514184E-01   8.020875187132E-01   0.000000000000E+00  -3.470533129176E-01   8.160114929043E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467919951104E-01  -1.883430503294E+00   0.000000000000E+00   6.506737497048E-01  -1.550203727987E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.574128363940E-01   7.913673245862E-01   0.000000000000E+00  -3.580251668605E-01   8.097538353721E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725164684145E-01  -1.831029838751E+00   0.000000000000E+00   6.996171342658E-01  -1.541578690541E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.328216119778E-01   7.805466362429E-01   0.000000000000E+00  -3.686926131075E-01   8.035018405245E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023698760013E-01  -1.779614518657E+00   0.000000000000E+00   7.458199734454E-01  -1.534140833035E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.083923957307E-01   7.696389186982E-01   0.000000000000E+00  -3.790383465602E-01   7.972454892651E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.626372931406E-02  -1.729217560856E+00   0.000000000000E+00   7.892488425015E-01  -1.527568398426E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.841613693134E-01   7.586571541786E-01   0.000000000000E+00  -3.890467240232E-01   7.909751361697E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.590241825182E-02  -1.679865607226E+00   0.000000000000E+00   8.298928757591E-01  -1.521581011550E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.601622346850E-01   7.476138394225E-01   0.000000000000E+00  -3.987037437412E-01   7.846816143881E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.423871303386E-02  -1.631579495620E+00   0.000000000000E+00   8.677607667143E-01  -1.515936191972E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.364262773488E-01   7.365209850915E-01   0.000000000000E+00  -4.079970149641E-01   7.783563191963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.388630260686E-01  -1.584374791147E+00   0.000000000000E+00   9.028780436094E-01  -1.510425969153E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.129824354241E-01   7.253901170691E-01   0.000000000000E+00  -4.169157191068E-01   7.719912725858E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.898992363857E-01  -1.538262280639E+00   0.000000000000E+00   9.352846137438E-01  -1.504873642760E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.898573734358E-01   7.142322794349E-01   0.000000000000E+00  -4.254505639107E-01   7.655791711123E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374757424958E-01  -1.493248433501E+00   0.000000000000E+00   9.650325627358E-01  -1.499130716813E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.670755598273E-01   7.030580389247E-01   0.000000000000E+00  -4.335937318633E-01   7.591134190605E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817241694538E-01  -1.449335831425E+00   0.000000000000E+00   9.921841902266E-01  -1.493074024390E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.446593472996E-01   6.918774906951E-01   0.000000000000E+00  -4.413388240028E-01   7.525881488209E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.227782399281E-01  -1.406523568599E+00   0.000000000000E+00   1.016810260545E+00  -1.486603049727E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.226290551765E-01   6.807002652308E-01   0.000000000000E+00  -4.486808001059E-01   7.459982302085E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.607727820283E-01  -1.364807623516E+00   0.000000000000E+00   1.038988444514E+00  -1.479637446773E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010030530814E-01   6.695355362435E-01   0.000000000000E+00  -4.556159161483E-01   7.393392703029E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.958428521498E-01  -1.324181203354E+00   0.000000000000E+00   1.058801930732E+00  -1.472114748808E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797978452938E-01   6.583920294228E-01   0.000000000000E+00  -4.621416598242E-01   7.326076052360E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.281229568823E-01  -1.284635062129E+00   0.000000000000E+00   1.076338188468E+00  -1.463988261505E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.590281552263E-01   6.472780319145E-01   0.000000000000E+00  -4.682566848166E-01   7.258002852166E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577463637946E-01  -1.246157793680E+00   0.000000000000E+00   1.091687864306E+00  -1.455225129851E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387070095344E-01   6.362014024078E-01   0.000000000000E+00  -4.739607444283E-01   7.189150539456E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.848444940661E-01  -1.208736101058E+00   0.000000000000E+00   1.104943801561E+00  -1.445804570444E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188458214329E-01   6.251695817286E-01   0.000000000000E+00  -4.792546251027E-01   7.119503234560E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.095463927994E-01  -1.172355043693E+00   0.000000000000E+00   1.116200171197E+00  -1.435716260082E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.945447285364E-02   6.141896038406E-01   0.000000000000E+00  -4.841400802985E-01   7.049051452929E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.319782737778E-01  -1.136998263769E+00   0.000000000000E+00   1.125551705795E+00  -1.424958872121E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.054139512975E-02   6.032681071683E-01   0.000000000000E+00  -4.886197651146E-01   6.977791788458E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.522631353247E-01  -1.102648193228E+00   0.000000000000E+00   1.133093028975E+00  -1.413538752394E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.211364794397E-02   5.924113461632E-01   0.000000000000E+00  -4.926971720054E-01   6.905726575486E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.705204433490E-01  -1.069286242782E+00   0.000000000000E+00   1.138918073864E+00  -1.401468726678E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.417699632028E-02   5.816252030408E-01   0.000000000000E+00  -4.963765678782E-01   6.832863535706E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.868658773731E-01  -1.036892974035E+00   0.000000000000E+00   1.143119583324E+00  -1.388767031062E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.673598547997E-02   5.709151996269E-01   0.000000000000E+00  -4.996629328107E-01   6.759215415443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.014111343204E-01  -1.005448255977E+00   0.000000000000E+00   1.145788685577E+00  -1.375456357104E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.794013418882E-03   5.602865092543E-01   0.000000000000E+00  -5.025619005916E-01   6.684799617991E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.142637845172E-01  -9.749314068536E-01   0.000000000000E+00   1.147014538729E+00  -1.361563003314E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.646598904386E-03   5.497439686592E-01   0.000000000000E+00  -5.050797012434E-01   6.609637835058E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.255271743593E-01  -9.453213224711E-01   0.000000000000E+00   1.146884037513E+00  -1.347116124642E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.258453985093E-02   5.392920898338E-01   0.000000000000E+00  -5.072231056568E-01   6.533755680747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.353003700987E-01  -9.165965918716E-01   0.000000000000E+00   1.145481576095E+00  -1.332147071786E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.801944190990E-02   5.289350717937E-01   0.000000000000E+00  -5.089993724328E-01   6.457182330986E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.436781374707E-01  -8.887356013139E-01   0.000000000000E+00   1.142888861068E+00  -1.316688812483E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.295181906548E-02   5.186768122255E-01   0.000000000000E+00  -5.104161970029E-01   6.379950170798E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.507509523359E-01  -8.617166273628E-01   0.000000000000E+00   1.139184768508E+00  -1.300775427102E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.738300673533E-02   5.085209189854E-01   0.000000000000E+00  -5.114816630738E-01   6.302094451434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.566050377551E-01  -8.355179200328E-01   0.000000000000E+00   1.134445240695E+00  -1.284441671721E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.131510427545E-02   4.984707214209E-01   0.000000000000E+00  -5.122041964204E-01   6.223652958941E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.613224236178E-01  -8.101177765503E-01   0.000000000000E+00   1.128743216341E+00  -1.267722601546E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.475092003201E-02   4.885292814944E-01   0.000000000000E+00  -5.125925210354E-01   6.144665695462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.649810250190E-01  -7.854946067244E-01   0.000000000000E+00   1.122148591336E+00  -1.250653249043E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.076939189074E-01   4.786994046896E-01   0.000000000000E+00  -5.126556176231E-01   6.065174574228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.676547362749E-01  -7.616269904347E-01   0.000000000000E+00   1.114728204943E+00  -1.233268350653E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.201481723968E-01   4.689836506835E-01   0.000000000000E+00  -5.124026844168E-01   5.985223128963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.694135376719E-01  -7.384937279057E-01   0.000000000000E+00   1.106545847975E+00  -1.215602116867E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.321183110439E-01   4.593843437726E-01   0.000000000000E+00  -5.118431002804E-01   5.904856238193E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.703236123594E-01  -7.160738834869E-01   0.000000000000E+00   1.097662290024E+00  -1.197688041031E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436094792539E-01   4.499035830420E-01   0.000000000000E+00  -5.109863900517E-01   5.824119864750E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.704474711491E-01  -6.943468234263E-01   0.000000000000E+00   1.088135322632E+00  -1.179558742342E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.546272923999E-01   4.405432522687E-01   0.000000000000E+00  -5.098421920703E-01   5.743060810610E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.698440832744E-01  -6.732922481588E-01   0.000000000000E+00   1.078019815465E+00  -1.161245838936E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651777961510E-01   4.313050295538E-01   0.000000000000E+00  -5.084202278307E-01   5.661726487032E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.685690113305E-01  -6.528902196525E-01   0.000000000000E+00   1.067367783380E+00  -1.142779847515E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752674279486E-01   4.221903966791E-01   0.000000000000E+00  -5.067302736922E-01   5.580164699884E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.666745488545E-01  -6.331211843225E-01   0.000000000000E+00   1.056228462783E+00  -1.124190106381E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.849029805539E-01   4.132006481850E-01   0.000000000000E+00  -5.047821345739E-01   5.498423449890E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.642098593119E-01  -6.139659917906E-01   0.000000000000E+00   1.044648394349E+00  -1.105504718472E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940915675891E-01   4.043369001682E-01   0.000000000000E+00  -5.025856195617E-01   5.416550747506E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.612211152562E-01  -5.954059100825E-01   0.000000000000E+00   1.032671511655E+00  -1.086750512211E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.028405909927E-01   3.956000988012E-01   0.000000000000E+00  -5.001505193478E-01   5.334594442007E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.577516367697E-01  -5.774226374566E-01   0.000000000000E+00   1.020339233399E+00  -1.067953017337E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.111577103106E-01   3.869910285717E-01   0.000000000000E+00  -4.974865854251E-01   5.252602064355E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.538420282924E-01  -5.599983113762E-01   0.000000000000E+00   1.007690558784E+00  -1.049136453967E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.190508137431E-01   3.785103202469E-01   0.000000000000E+00  -4.946035109567E-01   5.170620683353E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.495303132170E-01  -5.431155147491E-01   0.000000000000E+00   9.947621641519E-01  -1.030323732542E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265279908724E-01   3.701584585637E-01   0.000000000000E+00  -4.915109132403E-01   5.088696774556E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.448520656080E-01  -5.267572799029E-01   0.000000000000E+00   9.815885007660E-01  -1.011536463337E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335975069907E-01   3.619357896503E-01   0.000000000000E+00  -4.882183176886E-01   5.006876101407E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.398405386281E-01  -5.109070904355E-01   0.000000000000E+00   9.682018923305E-01  -9.927949737653E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402677789579E-01   3.538425281813E-01   0.000000000000E+00  -4.847351432468E-01   4.925203608022E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.345267892602E-01  -4.955488812350E-01   0.000000000000E+00   9.546326319932E-01  -9.741183322162E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465473525130E-01   3.458787642740E-01   0.000000000000E+00  -4.810706891704E-01   4.843723323055E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.289397990471E-01  -4.806670369030E-01   0.000000000000E+00   9.409090780911E-01  -9.555243773230E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524448809704E-01   3.380444701280E-01   0.000000000000E+00  -4.772341230874E-01   4.762478274080E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.231065906352E-01  -4.662463887035E-01   0.000000000000E+00   9.270577480546E-01  -9.370297514081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.579691052317E-01   3.303395064170E-01   0.000000000000E+00  -4.732344702711E-01   4.681510411897E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.170523399239E-01  -4.522722103637E-01   0.000000000000E+00   9.131034105389E-01  -9.186499375171E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.631288350477E-01   3.227636284357E-01   0.000000000000E+00  -4.690806040537E-01   4.600860544214E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.108004837711E-01  -4.387302127083E-01   0.000000000000E+00   8.990691748074E-01  -9.003992988742E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.679329314663E-01   3.153164920109E-01   0.000000000000E+00  -4.647812373089E-01   4.520568278133E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.043728231378E-01  -4.256065374665E-01   0.000000000000E+00   8.849765778171E-01  -8.822911204391E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723902904067E-01   3.079976591803E-01   0.000000000000E+00  -4.603449149393E-01   4.440671970905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.977896217077E-01  -4.128877502003E-01   0.000000000000E+00   8.708456681333E-01  -8.643376516077E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765098272995E-01   3.008066036476E-01   0.000000000000E+00  -4.557800073040E-01   4.361208688414E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.910696999396E-01  -4.005608326757E-01   0.000000000000E+00   8.566950872513E-01  -8.465501499309E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.803004627391E-01   2.937427160189E-01   0.000000000000E+00  -4.510947045237E-01   4.282214170876E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.842305246464E-01  -3.886131745931E-01   0.000000000000E+00   8.425421475095E-01  -8.289389250324E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.837711090944E-01   2.868053088286E-01   0.000000000000E+00  -4.462970116075E-01   4.203722805264E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.772882941381E-01  -3.770325649440E-01   0.000000000000E+00   8.284029071988E-01  -8.115133826962E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.869306580257E-01   2.799936213589E-01   0.000000000000E+00  -4.413947443422E-01   4.125767603965E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.702580190201E-01  -3.658071829389E-01   0.000000000000E+00   8.142922421851E-01  -7.942820684956E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.897879688623E-01   2.733068242620E-01   0.000000000000E+00  -4.363955258939E-01   4.048380189225E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.631535987704E-01  -3.549255886957E-01   0.000000000000E+00   8.002239146328E-01  -7.772527109672E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.923518577922E-01   2.667440239899E-01   0.000000000000E+00  -4.313067840687E-01   3.971590782931E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.559878941490E-01  -3.443767137112E-01   0.000000000000E+00   7.862106383863E-01  -7.604322639462E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946310878221E-01   2.603042670378E-01   0.000000000000E+00  -4.261357491874E-01   3.895428201316E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.487727956865E-01  -3.341498511701E-01   0.000000000000E+00   7.722641414390E-01  -7.438269479752E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966343594660E-01   2.539865440094E-01   0.000000000000E+00  -4.208894525257E-01   3.819919854187E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.415192882417E-01  -3.242346461746E-01   0.000000000000E+00   7.583952251519E-01  -7.274422905780E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983703021224E-01   2.477897935072E-01   0.000000000000E+00  -4.155747252804E-01   3.745091748297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.342375118715E-01  -3.146210859269E-01   0.000000000000E+00   7.446138206036E-01  -7.112831653469E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.998474661043E-01   2.417129058575E-01   0.000000000000E+00  -4.101981980178E-01   3.670968494498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.269368191081E-01  -3.052994899155E-01   0.000000000000E+00   7.309290419426E-01  -6.953538297142E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010743152856E-01   2.357547266722E-01   0.000000000000E+00  -4.047663005697E-01   3.597573318345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.196258288346E-01  -2.962605001260E-01   0.000000000000E+00   7.173492369941E-01  -6.796579613751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.020592203320E-01   2.299140602559E-01   0.000000000000E+00  -3.992852623377E-01   3.524928073818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.123124768604E-01  -2.874950713513E-01   0.000000000000E+00   7.038820351287E-01  -6.641986933376E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.028104524832E-01   2.241896728634E-01   0.000000000000E+00  -3.937611129752E-01   3.453053259870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.050040633668E-01  -2.789944615745E-01   0.000000000000E+00   6.905343924136E-01  -6.489786474994E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.033361778578E-01   2.185802958115E-01   0.000000000000E+00  -3.881996834133E-01   3.381968039515E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.977072973870E-01  -2.707502224808E-01   0.000000000000E+00   6.773126342822E-01  -6.339999668095E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036444522532E-01   2.130846284523E-01   0.000000000000E+00  -3.826066072022E-01   3.311690261181E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.904283384280E-01  -2.627541901521E-01   0.000000000000E+00   6.642224958335E-01  -6.192643460528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.037432164117E-01   2.077013410124E-01   0.000000000000E+00  -3.769873221399E-01   3.242236482094E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.831728354551E-01  -2.549984758382E-01   0.000000000000E+00   6.512691596593E-01  -6.047730610873E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036402917299E-01   2.024290773029E-01   0.000000000000E+00  -3.713470721623E-01   3.173621993443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.759459632746E-01  -2.474754570154E-01   0.000000000000E+00   6.384572916509E-01  -5.905269968479E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.033433763860E-01   1.972664573049E-01   0.000000000000E+00  -3.656909094699E-01   3.105860847122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.687524565272E-01  -2.401777685562E-01   0.000000000000E+00   6.257910744563E-01  -5.765266738270E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.028600418629E-01   1.922120796353E-01   0.000000000000E+00  -3.600236968698E-01   3.038965883829E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.615966414582E-01  -2.330982941498E-01   0.000000000000E+00   6.132742393058E-01  -5.627722733939E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.021977298458E-01   1.872645238984E-01   0.000000000000E+00  -3.543501103101E-01   2.972948762357E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.544824654907E-01  -2.262301578525E-01   0.000000000000E+00   6.009100954237E-01  -5.492636615685E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.013637494733E-01   1.824223529256E-01   0.000000000000E+00  -3.486746415880E-01   2.907819989866E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.474135248038E-01  -2.195667159656E-01   0.000000000000E+00   5.887015581222E-01  -5.360004118067E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.003652749241E-01   1.776841149095E-01   0.000000000000E+00  -3.430016012127E-01   2.843588953014E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.403930900236E-01  -2.131015490461E-01   0.000000000000E+00   5.766511748989E-01  -5.229818263948E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.992093433190E-01   1.730483454348E-01   0.000000000000E+00  -3.373351214067E-01   2.780263949751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.334241301662E-01  -2.068284541424E-01   0.000000000000E+00   5.647611500684E-01  -5.102069567286E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.979028529236E-01   1.685135694118E-01   0.000000000000E+00  -3.316791592276E-01   2.717852221680E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.265093348261E-01  -2.007414373245E-01   0.000000000000E+00   5.530333677318E-01  -4.976746224859E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.964525616320E-01   1.640783029142E-01   0.000000000000E+00  -3.260374997983E-01   2.656359986818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.196511349301E-01  -1.948347063413E-01   0.000000000000E+00   5.414694135365E-01  -4.853834297125E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.948650857191E-01   1.597410549263E-01   0.000000000000E+00  -3.204137596290E-01   2.595792472661E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.128517219275E-01  -1.891026635634E-01   0.000000000000E+00   5.300705948468E-01  -4.733317878556E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.931468988443E-01   1.555003290026E-01   0.000000000000E+00  -3.148113900199E-01   2.536153949433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.061130656748E-01  -1.835398991261E-01   0.000000000000E+00   5.188379598256E-01  -4.615179258553E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913043312941E-01   1.513546248438E-01   0.000000000000E+00  -3.092336805319E-01   2.477447763426E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.994369310119E-01  -1.781411842989E-01   0.000000000000E+00   5.077723152140E-01  -4.499399072690E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.893435694482E-01   1.473024397907E-01   0.000000000000E+00  -3.036837625142E-01   2.419676370325E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.928248931824E-01  -1.729014650558E-01   0.000000000000E+00   4.968742430805E-01  -4.385956445229E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.872706554593E-01   1.433422702425E-01   0.000000000000E+00  -2.981646126788E-01   2.362841368452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862783521204E-01  -1.678158558736E-01   0.000000000000E+00   4.861441164780E-01  -4.274829123139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.850914871312E-01   1.394726129980E-01   0.000000000000E+00  -2.926790567117E-01   2.306943531839E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.797985456993E-01  -1.628796337368E-01   0.000000000000E+00   4.755821140613E-01  -4.165993601832E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.828118179860E-01   1.356919665275E-01   0.000000000000E+00  -2.872297729126E-01   2.251982843060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.733865620485E-01  -1.580882323321E-01   0.000000000000E+00   4.651882339144E-01  -4.059425243644E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.804372575080E-01   1.319988321740E-01   0.000000000000E+00  -2.818192958545E-01   2.197958525767E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.670433509207E-01  -1.534372364812E-01   0.000000000000E+00   4.549623063499E-01  -3.955098388766E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.779732715544E-01   1.283917152892E-01   0.000000000000E+00  -2.764500200552E-01   2.144869076869E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.607697342850E-01  -1.489223767053E-01   0.000000000000E+00   4.449040060102E-01  -3.852986459229E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.754251829226E-01   1.248691263060E-01   0.000000000000E+00  -2.711242036544E-01   2.092712298300E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.545664160974E-01  -1.445395240490E-01   0.000000000000E+00   4.350128631932E-01  -3.753062056887E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727981720640E-01   1.214295817496E-01   0.000000000000E+00  -2.658439720894E-01   2.041485328332E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.484339913665E-01  -1.402846850474E-01   0.000000000000E+00   4.252882744155E-01  -3.655297054716E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.700972779358E-01   1.180716051903E-01   0.000000000000E+00  -2.606113217633E-01   1.991184672391E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.423729545471E-01  -1.361539968845E-01   0.000000000000E+00   4.157295123369E-01  -3.559662682516E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.673273989820E-01   1.147937281397E-01   0.000000000000E+00  -2.554281237000E-01   1.941806233346E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.363837073095E-01  -1.321437227409E-01   0.000000000000E+00   4.063357351064E-01  -3.466129607393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.644932942345E-01   1.115944908938E-01   0.000000000000E+00  -2.502961271819E-01   1.893345341224E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304665657306E-01  -1.282502472709E-01   0.000000000000E+00   3.971059949925E-01  -3.374668008236E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.615995845267E-01   1.084724433234E-01   0.000000000000E+00  -2.452169633634E-01   1.845796782345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.246217669330E-01  -1.244700723091E-01   0.000000000000E+00   3.880392465936E-01  -3.285247646304E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586507538126E-01   1.054261456154E-01   0.000000000000E+00  -2.401921488586E-01   1.799154827825E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.188494752584E-01  -1.207998126728E-01   0.000000000000E+00   3.791343545200E-01  -3.197837930634E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.556511505823E-01   1.024541689661E-01   0.000000000000E+00  -2.352230892964E-01   1.753413261456E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.131497879465E-01  -1.172361921565E-01   0.000000000000E+00   3.703901005435E-01  -3.112407979186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.526049893691E-01   9.955509622895E-02   0.000000000000E+00  -2.303110828417E-01   1.708565406925E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.075227403827E-01  -1.137760396707E-01   0.000000000000E+00   3.618051902440E-01  -3.028926675607E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495163523396E-01   9.672752251842E-02   0.000000000000E+00  -2.254573236780E-01   1.664604154357E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019683109784E-01  -1.104162855269E-01   0.000000000000E+00   3.533782594527E-01  -2.947362723026E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463891909615E-01   9.397005577199E-02   0.000000000000E+00  -2.206629054481E-01   1.621521986191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964864256595E-01  -1.071539578248E-01   0.000000000000E+00   3.451078800249E-01  -2.867684692812E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432273277421E-01   9.128131727165E-02   0.000000000000E+00  -2.159288246510E-01   1.579311002351E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910769620083E-01  -1.039861790457E-01   0.000000000000E+00   3.369925654466E-01  -2.789861071206E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.400344580330E-01   8.865994212692E-02   0.000000000000E+00  -2.112559839928E-01   1.537962944731E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857397531112E-01  -1.009101627103E-01   0.000000000000E+00   3.290307760294E-01  -2.713860302064E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.368141518933E-01   8.610457972084E-02   0.000000000000E+00  -2.066451956867E-01   1.497469220968E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.804745910957E-01  -9.792321019431E-02   0.000000000000E+00   3.212209237709E-01  -2.639650826622E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335698560077E-01   8.361389412065E-02   0.000000000000E+00  -2.020971847042E-01   1.457820927521E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.752812303920E-01  -9.502270766331E-02   0.000000000000E+00   3.135613768726E-01  -2.567201120326E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.303048956537E-01   8.118656445448E-02   0.000000000000E+00  -1.976125919713E-01   1.419008872033E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.701593907728E-01  -9.220612310846E-02   0.000000000000E+00   3.060504641281E-01  -2.496479727429E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.270224767127E-01   7.882128525559E-02   0.000000000000E+00  -1.931919775116E-01   1.381023594999E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.651087601214E-01  -8.947100351020E-02   0.000000000000E+00   2.986864788154E-01  -2.427455292240E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.237256877206E-01   7.651676677570E-02   0.000000000000E+00  -1.888358235320E-01   1.343855390725E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.601289970196E-01  -8.681497210257E-02   0.000000000000E+00   2.914676825607E-01  -2.360096588858E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.204175019536E-01   7.427173526849E-02   0.000000000000E+00  -1.845445374522E-01   1.307494327590E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552197331209E-01  -8.423572573949E-02   0.000000000000E+00   2.843923088429E-01  -2.294372548091E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.171007795444E-01   7.208493324477E-02   0.000000000000E+00  -1.803184548750E-01   1.271930267615E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.503805753420E-01  -8.173103236647E-02   0.000000000000E+00   2.774585663041E-01  -2.230252282480E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.137782696246E-01   6.995511970060E-02   0.000000000000E+00  -1.761578424969E-01   1.237152885345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.456111078894E-01  -7.929872858601E-02   0.000000000000E+00   2.706646418767E-01  -2.167705109307E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.104526124907E-01   6.788107031939E-02   0.000000000000E+00  -1.720629009594E-01   1.203151686055E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.409108941279E-01  -7.693671730902E-02   0.000000000000E+00   2.640087036744E-01  -2.106700571641E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071263417880E-01   6.586157764936E-02   0.000000000000E+00  -1.680337676378E-01   1.169916023272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.362794783141E-01  -7.464296549123E-02   0.000000000000E+00   2.574889037871E-01  -2.047208457887E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.038018867100E-01   6.389545125737E-02   0.000000000000E+00  -1.640705193703E-01   1.137435115653E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317163871722E-01  -7.241550200483E-02   0.000000000000E+00   2.511033808060E-01  -1.989198819600E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004815742105E-01   6.198151786022E-02   0.000000000000E+00  -1.601731751234E-01   1.105698063194E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.272211313853E-01  -7.025241549760E-02   0.000000000000E+00   2.448502622550E-01  -1.932641987447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.971676312232E-01   6.011862143456E-02   0.000000000000E+00  -1.563416985959E-01   1.074693862803E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.227932069439E-01  -6.815185241419E-02   0.000000000000E+00   2.387276668554E-01  -1.877508586174E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.938621868880E-01   5.830562330623E-02   0.000000000000E+00  -1.525760007607E-01   1.044411423248E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.184320964059E-01  -6.611201505446E-02   0.000000000000E+00   2.327337066562E-01  -1.823769547989E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.905672747793E-01   5.654140222030E-02   0.000000000000E+00  -1.488759423433E-01   1.014839579475E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.141372700511E-01  -6.413115972033E-02   0.000000000000E+00   2.268664890034E-01  -1.771396124640E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.872848351346E-01   5.482485439245E-02   0.000000000000E+00  -1.452413362384E-01   9.859671063262E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.099081869668E-01  -6.220759490660E-02   0.000000000000E+00   2.211241184579E-01  -1.720359898461E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.840167170803E-01   5.315489354279E-02   0.000000000000E+00  -1.416719498632E-01   9.577827316625E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057442960288E-01  -6.033967958655E-02   0.000000000000E+00   2.155046984863E-01  -1.670632791970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807646808526E-01   5.153045091301E-02   0.000000000000E+00  -1.381675074495E-01   9.302751489006E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.016450368239E-01  -5.852582156890E-02   0.000000000000E+00   2.100063331845E-01  -1.622187077117E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.775304000104E-01   4.995047526751E-02   0.000000000000E+00  -1.347276922729E-01   9.034330289860E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976098405034E-01  -5.676447586567E-02   0.000000000000E+00   2.046271287491E-01  -1.574995382520E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.743154636388E-01   4.841393287956E-02   0.000000000000E+00  -1.313521488207E-01   8.772450318082E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936381305686E-01  -5.505414317340E-02   0.000000000000E+00   1.993651949613E-01  -1.529030700642E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.711213785409E-01   4.691980750314E-02   0.000000000000E+00  -1.280404848979E-01   8.516998170753E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897293236010E-01  -5.339336838747E-02   0.000000000000E+00   1.942186465223E-01  -1.484266393677E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679495714157E-01   4.546710033125E-02   0.000000000000E+00  -1.247922736736E-01   8.267860546598E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858828299447E-01  -5.178073916820E-02   0.000000000000E+00   1.891856043478E-01  -1.440676198830E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.648013910200E-01   4.405482994143E-02   0.000000000000E+00  -1.216070556656E-01   8.024924344306E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.820980543331E-01  -5.021488456462E-02   0.000000000000E+00   1.842641967204E-01  -1.398234232574E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.616781103134E-01   4.268203222915E-02   0.000000000000E+00  -1.184843406665E-01   7.788076755848E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.783743964734E-01  -4.869447371501E-02   0.000000000000E+00   1.794525604674E-01  -1.356914994853E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.585809285842E-01   4.134776032983E-02   0.000000000000E+00  -1.154236096096E-01   7.557205354927E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747112515975E-01  -4.721821451003E-02   0.000000000000E+00   1.747488418834E-01  -1.316693371196E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555109735544E-01   4.005108453003E-02   0.000000000000E+00  -1.124243163774E-01   7.332198180706E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711080109650E-01  -4.578485242144E-02   0.000000000000E+00   1.701511978257E-01  -1.277544636154E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524693034632E-01   3.879109216859E-02   0.000000000000E+00  -1.094858895519E-01   7.112943816941E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.675640623362E-01  -4.439316928794E-02   0.000000000000E+00   1.656577965347E-01  -1.239444454493E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494569091269E-01   3.756688752811E-02   0.000000000000E+00  -1.066077341076E-01   6.899331466675E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.640787904211E-01  -4.304198216858E-02   0.000000000000E+00   1.612668185383E-01  -1.202368882922E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.464747159743E-01   3.637759171759E-02   0.000000000000E+00  -1.037892330491E-01   6.691251022613E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.606515772856E-01  -4.173014225008E-02   0.000000000000E+00   1.569764573882E-01  -1.166294370535E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.435235860566E-01   3.522234254659E-02   0.000000000000E+00  -1.010297489934E-01   6.488593133318E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.572818027484E-01  -4.045653376896E-02   0.000000000000E+00   1.527849204540E-01  -1.131197759479E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406043200305E-01   3.410029439160E-02   0.000000000000E+00  -9.832862569679E-02   6.291249265376E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539688447317E-01  -3.922007300051E-02   0.000000000000E+00   1.486904295141E-01  -1.097056284455E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.377176591134E-01   3.301061805500E-02   0.000000000000E+00  -9.568518952953E-02   6.099111761639E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507120796149E-01  -3.801970727023E-02   0.000000000000E+00   1.446912215138E-01  -1.063847572798E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.348642870105E-01   3.195250061723E-02   0.000000000000E+00  -9.309875089703E-02   5.912073895702E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.475108825507E-01  -3.685441396584E-02   0.000000000000E+00   1.407855490095E-01  -1.031549642709E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320448318120E-01   3.092514528256E-02   0.000000000000E+00  -9.056860560983E-02   5.730029922727E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.443646277684E-01  -3.572319965733E-02   0.000000000000E+00   1.369716808381E-01  -1.000140903020E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.292598678607E-01   2.992777121897E-02   0.000000000000E+00  -8.809403620267E-02   5.552875126751E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.412726888600E-01  -3.462509918332E-02   0.000000000000E+00   1.332479025416E-01  -9.696001506914E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265099175887E-01   2.895961339256E-02   0.000000000000E+00  -8.567431320400E-02   5.380505864603E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.382344390510E-01  -3.355917479671E-02   0.000000000000E+00   1.296125168596E-01  -9.399065695441E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237954533223E-01   2.801992239690E-02   0.000000000000E+00  -8.330869635673E-02   5.212819606544E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.352492514542E-01  -3.252451533889E-02   0.000000000000E+00   1.260638441323E-01  -9.110397278110E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211168990558E-01   2.710796427773E-02   0.000000000000E+00  -8.099643579128E-02   5.049714973772E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323164993168E-01  -3.152023543117E-02   0.000000000000E+00   1.226002227188E-01  -8.829795757683E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.184746321923E-01   2.622302035349E-02   0.000000000000E+00  -7.873677315201E-02   4.891091772890E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.294355562467E-01  -3.054547470872E-02   0.000000000000E+00   1.192200093233E-01  -8.557064430319E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.158689852526E-01   2.536438703185E-02   0.000000000000E+00  -7.652894267791E-02   4.736851027465E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266057964349E-01  -2.959939706199E-02   0.000000000000E+00   1.159215793159E-01  -8.292010355593E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133002475501E-01   2.453137562282E-02   0.000000000000E+00  -7.437217223880E-02   4.586895006793E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238265948627E-01  -2.868118994636E-02   0.000000000000E+00   1.127033270911E-01  -8.034444330830E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.107686668329E-01   2.372331214860E-02   0.000000000000E+00  -7.226568432786E-02   4.441127251981E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.210973275035E-01  -2.779006362599E-02   0.000000000000E+00   1.095636661965E-01  -7.784180847834E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082744508926E-01   2.293953715068E-02   0.000000000000E+00  -7.020869701170E-02   4.299452599453E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184173715128E-01  -2.692525055450E-02   0.000000000000E+00   1.065010297004E-01  -7.541038068425E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.058177691389E-01   2.217940549429E-02   0.000000000000E+00  -6.820042483890E-02   4.161777201985E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157861054099E-01  -2.608600469825E-02   0.000000000000E+00   1.035138703266E-01  -7.304837782591E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033987541405E-01   2.144228617070E-02   0.000000000000E+00  -6.624007970809E-02   4.028008547384E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132029092563E-01  -2.527160090562E-02   0.000000000000E+00   1.006006606697E-01  -7.075405371507E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010175031324E-01   2.072756209751E-02   0.000000000000E+00  -6.432687169673E-02   3.898055474906E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106671648207E-01  -2.448133430256E-02   0.000000000000E+00   9.775989333461E-02  -6.852569769354E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.867407948839E-02   2.003462991732E-02   0.000000000000E+00  -6.246000985138E-02   3.771828189503E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.081782557423E-01  -2.371451969888E-02   0.000000000000E+00   9.499008108903E-02  -6.636163424706E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.636851416098E-02   1.936289979491E-02   0.000000000000E+00  -6.063870294075E-02   3.649238274019E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.057355676855E-01  -2.297049102165E-02   0.000000000000E+00   9.228975695916E-02  -6.426022253530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.410080708597E-02   1.871179521332E-02   0.000000000000E+00  -5.886216017236E-02   3.530198699404E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033384884915E-01  -2.224860075465E-02   0.000000000000E+00   8.965747435385E-02  -6.221985604527E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.187092855421E-02   1.808075276898E-02   0.000000000000E+00  -5.712959187397E-02   3.414623833058E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.009864083206E-01  -2.154821941723E-02   0.000000000000E+00   8.709180712072E-02  -6.023896207327E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.967882054917E-02   1.746922196607E-02   0.000000000000E+00  -5.544021014069E-02   3.302429445375E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.867871979205E-02  -2.086873503031E-02   0.000000000000E+00   8.459134959664E-02  -5.831600137908E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.752439805123E-02   1.687666501055E-02   0.000000000000E+00  -5.379322944884E-02   3.193532714594E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.641481811874E-02  -2.020955262937E-02   0.000000000000E+00   8.215471666505E-02  -5.644946766206E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.540755030843E-02   1.630255660371E-02   0.000000000000E+00  -5.218786723744E-02   3.087852230019E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.419410123709E-02  -1.957009377207E-02   0.000000000000E+00   7.978054376933E-02  -5.463788714073E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.332814207424E-02   1.574638373578E-02   0.000000000000E+00  -5.062334445858E-02   2.985307993710E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.201596993165E-02  -1.894979607103E-02   0.000000000000E+00   7.746748691980E-02  -5.287981810417E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.128601481235E-02   1.520764547958E-02   0.000000000000E+00  -4.909888609718E-02   2.885821420708E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.987982795692E-02  -1.834811273768E-02   0.000000000000E+00   7.521422268666E-02  -5.117385044120E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.928098786883E-02   1.468585278441E-02   0.000000000000E+00  -4.761372166163E-02   2.789315337875E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.778508215510E-02  -1.776451214073E-02   0.000000000000E+00   7.301944817755E-02  -4.951860514827E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.731285961206E-02   1.418052827045E-02   0.000000000000E+00  -4.616708564579E-02   2.695713981433E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.573114256672E-02  -1.719847738285E-02   0.000000000000E+00   7.088188099213E-02  -4.791273392166E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.538140854059E-02   1.369120602370E-02   0.000000000000E+00  -4.475821796360E-02   2.604942993249E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.371742254417E-02  -1.664950588034E-02   0.000000000000E+00   6.880025919512E-02  -4.635491864401E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.348639435931E-02   1.321743139169E-02   0.000000000000E+00  -4.338636435699E-02   2.516929415966E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.174333885489E-02  -1.611710896071E-02   0.000000000000E+00   6.677334121276E-02  -4.484387087123E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.162755902442E-02   1.275876078003E-02   0.000000000000E+00  -4.205077677820E-02   2.431601687024E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.980831178396E-02  -1.560081149681E-02   0.000000000000E+00   6.479990584060E-02  -4.337833150053E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.980462775737E-02   1.231476145004E-02   0.000000000000E+00  -4.075071374716E-02   2.348889631636E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.791176523344E-02  -1.510015148662E-02   0.000000000000E+00   6.287875202835E-02  -4.195707009553E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.801731002837E-02   1.188501131750E-02   0.000000000000E+00  -3.948544068503E-02   2.268724454801E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.605312681908E-02  -1.461467972339E-02   0.000000000000E+00   6.100869891944E-02  -4.057888461819E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.626530050968E-02   1.146909875260E-02   0.000000000000E+00  -3.825423022455E-02   2.191038732391E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.423182796092E-02  -1.414395942801E-02   0.000000000000E+00   5.918858566282E-02  -3.924260078263E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.454827999935E-02   1.106662238136E-02   0.000000000000E+00  -3.705636249818E-02   2.115766401378E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.244730397336E-02  -1.368756590448E-02   0.000000000000E+00   5.741727132868E-02  -3.794707169945E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.286591631555E-02   1.067719088846E-02   0.000000000000E+00  -3.589112540481E-02   2.042842749265E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.069899415085E-02  -1.324508620761E-02   0.000000000000E+00   5.569363477630E-02  -3.669117734687E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.121786516229E-02   1.030042282163E-02   0.000000000000E+00  -3.475781485574E-02   1.972204402763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.898634185244E-02  -1.281611881461E-02   0.000000000000E+00   5.401657453655E-02  -3.547382410341E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.960377096660E-02   9.935946397721E-03   0.000000000000E+00  -3.365573500088E-02   1.903789315763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.730879457781E-02  -1.240027331917E-02   0.000000000000E+00   5.238500864594E-02  -3.429394431819E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.802326768807E-02   9.583399310566E-03   0.000000000000E+00  -3.258419843587E-02   1.837536756674E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.566580404835E-02  -1.199717011726E-02   0.000000000000E+00   5.079787452470E-02  -3.315049577619E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.647597960082E-02   9.242428540572E-03   0.000000000000E+00  -3.154252639075E-02   1.773387295145E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.405682627837E-02  -1.160644011128E-02   0.000000000000E+00   4.925412880479E-02  -3.204246131317E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.496152204868E-02   8.912690166275E-03   0.000000000000E+00  -3.053004890117E-02   1.711282788241E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.248132164736E-02  -1.122772444208E-02   0.000000000000E+00   4.775274721631E-02  -3.096884830823E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.347950217394E-02   8.593849177840E-03   0.000000000000E+00  -2.954610496254E-02   1.651166366097E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.093875496708E-02  -1.086067416660E-02   0.000000000000E+00   4.629272432169E-02  -2.992868820867E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.202951962024E-02   8.285579292591E-03   0.000000000000E+00  -2.859004266814E-02   1.592982417118E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.942859554736E-02  -1.050495003041E-02   0.000000000000E+00   4.487307345177E-02  -2.892103614036E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.061116721003E-02   7.987562772612E-03   0.000000000000E+00  -2.766121933160E-02   1.536676572726E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.795031725835E-02  -1.016022218127E-02   0.000000000000E+00   4.349282646612E-02  -2.794497037708E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.922403159713E-02   7.699490244502E-03   0.000000000000E+00  -2.675900159455E-02   1.482195691742E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.650339858920E-02  -9.826169918287E-03   0.000000000000E+00   4.215103359126E-02  -2.699959199249E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.786769389497E-02   7.421060521302E-03   0.000000000000E+00  -2.588276552012E-02   1.429487844390E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.508732270584E-02  -9.502481443047E-03   0.000000000000E+00   4.084676322287E-02  -2.608402429266E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.654173028100E-02   7.151980426653E-03   0.000000000000E+00  -2.503189667277E-02   1.378502295999E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.370157750468E-02  -9.188853614823E-03   0.000000000000E+00   3.957910175411E-02  -2.519741250332E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.524571257758E-02   6.891964621219E-03   0.000000000000E+00  -2.420579018516E-02   1.329189490407E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.234565566241E-02  -8.884991722535E-03   0.000000000000E+00   3.834715334952E-02  -2.433892323048E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.397920881034E-02   6.640735431416E-03   0.000000000000E+00  -2.340385081275E-02   1.281501033122E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.101905468568E-02  -8.590609249450E-03   0.000000000000E+00   3.715003977679E-02  -2.350774413083E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.274178374391E-02   6.398022680472E-03   0.000000000000E+00  -2.262549297644E-02   1.235389674253E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.972127695696E-02  -8.305427654363E-03   0.000000000000E+00   3.598690018596E-02  -2.270308337462E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.153299939615E-02   6.163563521841E-03   0.000000000000E+00  -2.187014079405E-02   1.190809291250E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.845182977676E-02  -8.029176152868E-03   0.000000000000E+00   3.485689090770E-02  -2.192416930924E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.035241553089E-02   5.937102275020E-03   0.000000000000E+00  -2.113722810112E-02   1.147714871480E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.721022540358E-02  -7.761591521442E-03   0.000000000000E+00   3.375918526697E-02  -2.117025006156E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.919959013000E-02   5.718390263747E-03   0.000000000000E+00  -2.042619846150E-02   1.106062494660E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.599598109355E-02  -7.502417864602E-03   0.000000000000E+00   3.269297332275E-02  -2.044059300143E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.807407984521E-02   5.507185656645E-03   0.000000000000E+00  -1.973650516828E-02   1.065809315185E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.480861913311E-02  -7.251406446601E-03   0.000000000000E+00   3.165746170816E-02  -1.973448449827E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.697544043018E-02   5.303253310288E-03   0.000000000000E+00  -1.906761123556E-02   1.026913544351E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.364766687342E-02  -7.008315482438E-03   0.000000000000E+00   3.065187338580E-02  -1.905122938430E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.590322715330E-02   5.106364614724E-03   0.000000000000E+00  -1.841898938155E-02   9.893344325284E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.251265675925E-02  -6.772909954416E-03   0.000000000000E+00   2.967544744165E-02  -1.839015064288E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.485699519177E-02   4.916297341450E-03   0.000000000000E+00  -1.779012200341E-02   9.530322512775E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.140312635656E-02  -6.544961429348E-03   0.000000000000E+00   2.872743886640E-02  -1.775058901941E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.383630000750E-02   4.732835493860E-03   0.000000000000E+00  -1.718050114436E-02   9.179682754451E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.031861837823E-02  -6.324247880537E-03   0.000000000000E+00   2.780711833330E-02  -1.713190256151E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.284069770514E-02   4.555769160144E-03   0.000000000000E+00  -1.658962845341E-02   8.841047652539E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.925868070530E-02  -6.110553516494E-03   0.000000000000E+00   2.691377198066E-02  -1.653346633455E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.186974537298E-02   4.384894368674E-03   0.000000000000E+00  -1.601701513816E-02   8.514049484037E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822286640809E-02  -5.903668611589E-03   0.000000000000E+00   2.604670119009E-02  -1.595467198080E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.092300140698E-02   4.220012945841E-03   0.000000000000E+00  -1.546218191115E-02   8.198330022053E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.721073376339E-02  -5.703389343257E-03   0.000000000000E+00   2.520522236492E-02  -1.539492737646E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.000002581859E-02   4.060932376368E-03   0.000000000000E+00  -1.492465893001E-02   7.893540357590E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.622184626947E-02  -5.509517635674E-03   0.000000000000E+00   2.438866671541E-02  -1.485365630657E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.910038052662E-02   3.907465666069E-03   0.000000000000E+00  -1.440398573188E-02   7.599340721945E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.525577266005E-02  -5.321860995736E-03   0.000000000000E+00   2.359638001528E-02  -1.433029800846E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.822362963392E-02   3.759431207072E-03   0.000000000000E+00  -1.389971116244E-02   7.315400309892E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.431208691331E-02  -5.140232369785E-03   0.000000000000E+00   2.282772238687E-02  -1.382430691846E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.736933968900E-02   3.616652645469E-03   0.000000000000E+00  -1.341139329995E-02   7.041397103739E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339036826210E-02  -4.964450007713E-03   0.000000000000E+00   2.208206812346E-02  -1.333515232088E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.653707993329E-02   3.478958751415E-03   0.000000000000E+00  -1.293859937450E-02   6.777017698436E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.249020119901E-02  -4.794337297031E-03   0.000000000000E+00   2.135880539182E-02  -1.286231792519E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.572642253443E-02   3.346183291620E-03   0.000000000000E+00  -1.248090568294E-02   6.521957127807E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.161117548057E-02  -4.629722639824E-03   0.000000000000E+00   2.065733605907E-02  -1.240530161701E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.493694280585E-02   3.218164904281E-03   0.000000000000E+00  -1.203789749975E-02   6.275918692064E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.075288612913E-02  -4.470439313790E-03   0.000000000000E+00   1.997707545863E-02  -1.196361510370E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.416821941344E-02   3.094746976357E-03   0.000000000000E+00  -1.160916898411E-02   6.038613786646E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.991493343309E-02  -4.316325339915E-03   0.000000000000E+00   1.931745217021E-02  -1.153678356221E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.341983456933E-02   2.975777523263E-03   0.000000000000E+00  -1.119432308351E-02   5.809761732572E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.909692294350E-02  -4.167223357205E-03   0.000000000000E+00   1.867790779456E-02  -1.112434536112E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.269137421346E-02   2.861109070877E-03   0.000000000000E+00  -1.079297143417E-02   5.589089608280E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.829846547098E-02  -4.022980493572E-03   0.000000000000E+00   1.805789674785E-02  -1.072585175022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.198242818332E-02   2.750598539914E-03   0.000000000000E+00  -1.040473425848E-02   5.376332083157E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.751917707892E-02  -3.883448248324E-03   0.000000000000E+00   1.745688602635E-02  -1.034086649704E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.129259037214E-02   2.644107132589E-03   0.000000000000E+00  -1.002924025982E-02   5.171231252733E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.675867907483E-02  -3.748482372336E-03   0.000000000000E+00   1.687435500161E-02  -9.968965656525E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.062145887605E-02   2.541500221591E-03   0.000000000000E+00  -9.666126514861E-03   4.973536475695E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.601659800065E-02  -3.617942754603E-03   0.000000000000E+00   1.630979520332E-02  -9.609737262882E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996863613054E-02   2.442647241313E-03   0.000000000000E+00  -9.315038363762E-03   4.783004212713E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.529256562089E-02  -3.491693304647E-03   0.000000000000E+00   1.576271009105E-02  -9.262780964446E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.933372903661E-02   2.347421581344E-03   0.000000000000E+00  -8.975629298282E-03   4.599397867206E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.458621890907E-02  -3.369601852288E-03   0.000000000000E+00   1.523261486098E-02  -8.927707850968E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871634907702E-02   2.255700482164E-03   0.000000000000E+00  -8.647560848181E-03   4.422487628040E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.389720003055E-02  -3.251540035924E-03   0.000000000000E+00   1.471903622912E-02  -8.604140093269E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.811611242287E-02   2.167364933059E-03   0.000000000000E+00  -8.330502466046E-03   4.252050314259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.322515632795E-02  -3.137383198756E-03   0.000000000000E+00   1.422151220691E-02  -8.291710724208E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.753264003114E-02   2.082299572193E-03   0.000000000000E+00  -8.024131410740E-03   4.087869221863E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.256974030112E-02  -3.027010289905E-03   0.000000000000E+00   1.373959190340E-02  -7.990063305721E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.696555773315E-02   2.000392588831E-03   0.000000000000E+00  -7.728132629667E-03   3.929733972684E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.193060958269E-02  -2.920303765991E-03   0.000000000000E+00   1.327283533716E-02  -7.698851721271E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641449631469E-02   1.921535627686E-03   0.000000000000E+00  -7.442198640029E-03   3.777440365388E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.130742692693E-02  -2.817149495441E-03   0.000000000000E+00   1.282081317524E-02  -7.417739907187E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.587909158782E-02   1.845623695353E-03   0.000000000000E+00  -7.166029409255E-03   3.630790228661E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.069986017049E-02  -2.717436665103E-03   0.000000000000E+00   1.238310661172E-02  -7.146401572020E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.535898445490E-02   1.772555068809E-03   0.000000000000E+00  -6.899332234731E-03   3.489591276554E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010758222126E-02  -2.621057691132E-03   0.000000000000E+00   1.195930708898E-02  -6.884519981550E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.485382096498E-02   1.702231205948E-03   0.000000000000E+00  -6.641821623019E-03   3.353656966071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.953027102651E-02  -2.527908128511E-03   0.000000000000E+00   1.154901613791E-02  -6.631787697651E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436325236304E-02   1.634556658136E-03   0.000000000000E+00  -6.393219168702E-03   3.222806356984E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.896760954101E-02  -2.437886587198E-03   0.000000000000E+00   1.115184518747E-02  -6.387906348689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.388693513221E-02   1.569438984723E-03   0.000000000000E+00  -6.153253432965E-03   3.096863973892E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.841928570293E-02  -2.350894647349E-03   0.000000000000E+00   1.076741535148E-02  -6.152586379174E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.342453102943E-02   1.506788669531E-03   0.000000000000E+00  -5.921659822092E-03   2.975659670563E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.788499240428E-02  -2.266836781302E-03   0.000000000000E+00   1.039535724011E-02  -5.925546841481E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297570711466E-02   1.446519039238E-03   0.000000000000E+00  -5.698180465940E-03   2.859028496524E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.736442745376E-02  -2.185620261311E-03   0.000000000000E+00   1.003531075447E-02  -5.706515172287E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254013577412E-02   1.388546183679E-03   0.000000000000E+00  -5.482564096593E-03   2.746810565979E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.685729354786E-02  -2.107155102018E-03   0.000000000000E+00   9.686924943248E-03  -5.495226939866E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211749473760E-02   1.332788877984E-03   0.000000000000E+00  -5.274565927199E-03   2.638850928967E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.636329823564E-02  -2.031353974716E-03   0.000000000000E+00   9.349857779364E-03  -5.291425701049E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170746709032E-02   1.279168506569E-03   0.000000000000E+00  -5.073947531196E-03   2.534999444844E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.588215388495E-02  -1.958132130055E-03   0.000000000000E+00   9.023775964032E-03  -5.094862695032E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130974127948E-02   1.227608988915E-03   0.000000000000E+00  -4.880476721963E-03   2.435110658047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.541357764194E-02  -1.887407333492E-03   0.000000000000E+00   8.708354782303E-03  -4.905296737506E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092401111575E-02   1.178036707126E-03   0.000000000000E+00  -4.693927433008E-03   2.339043676141E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495729139756E-02  -1.819099793227E-03   0.000000000000E+00   8.403277900873E-03  -4.722493929679E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.054997577000E-02   1.130380435225E-03   0.000000000000E+00  -4.514079598785E-03   2.246662050149E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.451302174838E-02  -1.753132092969E-03   0.000000000000E+00   8.108237225200E-03  -4.546227548141E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018733976545E-02   1.084571270172E-03   0.000000000000E+00  -4.340719036217E-03   2.157833657177E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.408049995657E-02  -1.689429125883E-03   0.000000000000E+00   7.822932647674E-03  -4.376277759218E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.835812965478E-03   1.040542564548E-03   0.000000000000E+00  -4.173637327000E-03   2.072430585274E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365946191255E-02  -1.627918030104E-03   0.000000000000E+00   7.547071956213E-03  -4.212431540990E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.495110557356E-03   9.982298609109E-04   0.000000000000E+00  -4.012631700761E-03   1.990329020583E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.324964808829E-02  -1.568528127240E-03   0.000000000000E+00   7.280370621740E-03  -4.054482382559E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.164953032054E-03   9.575708277530E-04   0.000000000000E+00  -3.857504919142E-03   1.911409136709E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.285080350139E-02  -1.511190860108E-03   0.000000000000E+00   7.022551666986E-03  -3.902230211972E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.845066160381E-03   9.185051970724E-04   0.000000000000E+00  -3.708065160870E-03   1.835554986337E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246267767018E-02  -1.455839734345E-03   0.000000000000E+00   6.773345448503E-03  -3.755481127899E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.535180965636E-03   8.809747034931E-04   0.000000000000E+00  -3.564125907863E-03   1.762654395057E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208502456978E-02  -1.402410262844E-03   0.000000000000E+00   6.532489543643E-03  -3.614047326751E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.235033692959E-03   8.449230249255E-04   0.000000000000E+00  -3.425505832447E-03   1.692598857386E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171760259054E-02  -1.350839902477E-03   0.000000000000E+00   6.299728551214E-03  -3.477746822730E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.944365775593E-03   8.102957247306E-04   0.000000000000E+00  -3.292028685708E-03   1.625283434975E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.136017449027E-02  -1.301068001463E-03   0.000000000000E+00   6.074813965833E-03  -3.346403381368E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.662923798231E-03   7.770401953594E-04   0.000000000000E+00  -3.163523187047E-03   1.560606656974E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101250735279E-02  -1.253035762848E-03   0.000000000000E+00   5.857504013161E-03  -3.219846309445E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.390459457594E-03   7.451056034408E-04   0.000000000000E+00  -3.039822914967E-03   1.498470422540E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.067437253981E-02  -1.206686165705E-03   0.000000000000E+00   5.647563492964E-03  -3.097910329405E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.126729520484E-03   7.144428362874E-04   0.000000000000E+00  -2.920766199145E-03   1.438779905463E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034554564595E-02  -1.161963930921E-03   0.000000000000E+00   5.444763611272E-03  -2.980435371025E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.871495779370E-03   6.850044497855E-04   0.000000000000E+00  -2.806196013790E-03   1.381443460883E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002580644984E-02  -1.118815468910E-03   0.000000000000E+00   5.248881901976E-03  -2.867266511572E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.624525005787E-03   6.567446176595E-04   0.000000000000E+00  -2.695959872385E-03   1.326372534089E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.714938870925E-03  -1.077188830921E-03   0.000000000000E+00   5.059701981759E-03  -2.758253735029E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.385588901601E-03   6.296190820579E-04   0.000000000000E+00  -2.589909723771E-03   1.273481571369E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.412730919496E-03  -1.037033663109E-03   0.000000000000E+00   4.877013506718E-03  -2.653251893027E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.154464048339E-03   6.035851054513E-04   0.000000000000E+00  -2.487901849639E-03   1.222687932867E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.118974650085E-03  -9.983011604290E-04   0.000000000000E+00   4.700611908972E-03  -2.552120439578E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.930931854706E-03   5.786014238087E-04   0.000000000000E+00  -2.389796763449E-03   1.173911807460E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.833466109680E-03  -9.609440233543E-04   0.000000000000E+00   4.530298422556E-03  -2.454723426703E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.714778502455E-03   5.546282010257E-04   0.000000000000E+00  -2.295459110792E-03   1.127076129592E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.556005295165E-03  -9.249164137371E-04   0.000000000000E+00   4.365879814600E-03  -2.360929298031E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.505794890698E-03   5.316269845763E-04   0.000000000000E+00  -2.204757571210E-03   1.082106498061E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.286396102175E-03  -8.901739145622E-04   0.000000000000E+00   4.207168287430E-03  -2.270610752825E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.303776578824E-03   5.095606623678E-04   0.000000000000E+00  -2.117564761502E-03   1.038931096727E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.024446274801E-03  -8.566734872139E-04   0.000000000000E+00   4.053981386430E-03  -2.183644700120E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.108523728122E-03   4.883934207614E-04   0.000000000000E+00  -2.033757140515E-03   9.974806171021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.769967354663E-03  -8.243734356639E-04   0.000000000000E+00   3.906141847944E-03  -2.099912031689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.919841042237E-03   4.680907037474E-04   0.000000000000E+00  -1.953214915434E-03   9.576881828086E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.522774637028E-03  -7.932333573916E-04   0.000000000000E+00   3.763477400992E-03  -2.019297570710E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.737537706575E-03   4.486191732358E-04   0.000000000000E+00  -1.875821949601E-03   9.194892758766E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.282687121642E-03  -7.632141215412E-04   0.000000000000E+00   3.625820800391E-03  -1.941689942138E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.561427326748E-03   4.299466704475E-04   0.000000000000E+00  -1.801465671837E-03   8.828216648400E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.049527459139E-03  -7.342778228951E-04   0.000000000000E+00   3.493009588493E-03  -1.866981487839E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.391327866181E-03   4.120421783745E-04   0.000000000000E+00  -1.730036987290E-03   8.476253346111E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.823121897598E-03  -7.063877450111E-04   0.000000000000E+00   3.364885993350E-03  -1.795068080579E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.227061582977E-03   3.948757852889E-04   0.000000000000E+00  -1.661430189822E-03   8.138424181095E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.603300239135E-03  -6.795083291116E-04   0.000000000000E+00   3.241296829466E-03  -1.725849083717E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.068454966118E-03   3.784186492737E-04   0.000000000000E+00  -1.595542875913E-03   7.814171296006E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.389895796300E-03  -6.536051403723E-04   0.000000000000E+00   3.122093349997E-03  -1.659227229656E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.915338671122E-03   3.626429637558E-04   0.000000000000E+00  -1.532275860105E-03   7.502956997339E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.182745336219E-03  -6.286448333757E-04   0.000000000000E+00   3.007131234288E-03  -1.595108511778E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.767547455216E-03   3.475219240131E-04   0.000000000000E+00  -1.471533091971E-03   7.204263122355E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.981689023121E-03  -6.045951216577E-04   0.000000000000E+00   2.896270332630E-03  -1.533402108560E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.624920112123E-03   3.330296946350E-04   0.000000000000E+00  -1.413221574606E-03   6.917590422320E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.786570370308E-03  -5.814247458906E-04   0.000000000000E+00   2.789374689414E-03  -1.474020232273E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.487299406536E-03   3.191413779131E-04   0.000000000000E+00  -1.357251284640E-03   6.642457961763E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.597236205813E-03  -5.591034440179E-04   0.000000000000E+00   2.686312335731E-03  -1.416878105394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.354532008364E-03   3.058329831446E-04   0.000000000000E+00  -1.303535093780E-03   6.378402533505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.413536622764E-03  -5.376019218247E-04   0.000000000000E+00   2.586955264752E-03  -1.361893826736E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.226468426806E-03   2.930813968157E-04   0.000000000000E+00  -1.251988691842E-03   6.124978089039E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.235324915078E-03  -5.168918241876E-04   0.000000000000E+00   2.491179305442E-03  -1.308988282923E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.102962944341E-03   2.808643536567E-04   0.000000000000E+00  -1.202530511302E-03   5.881755184122E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.062457519442E-03  -4.969457072600E-04   0.000000000000E+00   2.398863963521E-03  -1.258085092512E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983873550686E-03   2.691604085361E-04   0.000000000000E+00  -1.155081653331E-03   5.648320439163E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.894793982538E-03  -4.777370140815E-04   0.000000000000E+00   2.309892443016E-03  -1.209110470186E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.869061876770E-03   2.579489091810E-04   0.000000000000E+00  -1.109565815308E-03   5.424276014154E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.732196933132E-03  -4.592400412424E-04   0.000000000000E+00   2.224151421480E-03  -1.161993202688E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758393128840E-03   2.472099697008E-04   0.000000000000E+00  -1.065909219824E-03   5.209239097961E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.574532018318E-03  -4.414299150088E-04   0.000000000000E+00   2.141531071117E-03  -1.116664530172E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.651736022673E-03   2.369244448896E-04   0.000000000000E+00  -1.024040545128E-03   5.002841411450E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.421667828195E-03  -4.242825830838E-04   0.000000000000E+00   2.061924912700E-03  -1.073058084570E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.548962718023E-03   2.270739052985E-04   0.000000000000E+00  -9.838908570319E-04   4.804728724464E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.273475846509E-03  -4.077747642357E-04   0.000000000000E+00   1.985229669863E-03  -1.031109820012E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.449948753292E-03   2.176406130478E-04   0.000000000000E+00  -9.453935422501E-04   4.614560386100E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.129830443886E-03  -3.918839408024E-04   0.000000000000E+00   1.911345328738E-03  -9.907579023090E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.354572980520E-03   2.086074983617E-04   0.000000000000E+00  -9.084842431508E-04   4.432008868115E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.990608849594E-03  -3.765883321876E-04   0.000000000000E+00   1.840174914460E-03  -9.519426994305E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.262717500712E-03   1.999581368184E-04   0.000000000000E+00  -8.731007939346E-04   4.256759321312E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.855691060143E-03  -3.618668725346E-04   0.000000000000E+00   1.771624496073E-03  -9.146066699800E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.174267599544E-03   1.916767272784E-04   0.000000000000E+00  -8.391831581805E-04   4.088509144322E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.724959749425E-03  -3.476991889227E-04   0.000000000000E+00   1.705603050807E-03  -8.786942933079E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.089111683511E-03   1.837480704912E-04   0.000000000000E+00  -8.066733677911E-04   3.926967564852E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.598300252818E-03  -3.340655809356E-04   0.000000000000E+00   1.642022372006E-03  -8.441520250971E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.007141216516E-03   1.761575483511E-04   0.000000000000E+00  -7.755154632831E-04   3.771855232867E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.475600594515E-03  -3.209469999245E-04   0.000000000000E+00   1.580797063154E-03  -8.109282290291E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.928250656976E-03   1.688911037888E-04   0.000000000000E+00  -7.456554354249E-04   3.622903825557E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.356751441136E-03  -3.083250288725E-04   0.000000000000E+00   1.521844455044E-03  -7.789731069591E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852337395443E-03   1.619352212853E-04   0.000000000000E+00  -7.170411682064E-04   3.479855663851E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.241645962153E-03  -2.961818632574E-04   0.000000000000E+00   1.465084454495E-03  -7.482386554614E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779301692805E-03   1.552769079857E-04   0.000000000000E+00  -6.896223831141E-04   3.342463340128E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.130179733170E-03  -2.845002921546E-04   0.000000000000E+00   1.410439471957E-03  -7.186785716598E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.709046619043E-03   1.489036753992E-04   0.000000000000E+00  -6.633505846948E-04   3.210489356911E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022250783124E-03  -2.732636805242E-04   0.000000000000E+00   1.357834437168E-03  -6.902482135738E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641477992653E-03   1.428035216757E-04   0.000000000000E+00  -6.381790074052E-04   3.083705776355E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.917759671535E-03  -2.624559526469E-04   0.000000000000E+00   1.307196735585E-03  -6.629046123090E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.576504320647E-03   1.369649144274E-04   0.000000000000E+00  -6.140625636966E-04   2.961893880078E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.816609395612E-03  -2.520615694485E-04   0.000000000000E+00   1.258456064161E-03  -6.366063047470E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.514036739276E-03   1.313767741020E-04   0.000000000000E+00  -5.909577933606E-04   2.844843839402E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.718705156556E-03  -2.420655188068E-04   0.000000000000E+00   1.211544398286E-03  -6.113133749662E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.453988955400E-03   1.260284578755E-04   0.000000000000E+00  -5.688228140778E-04   2.732354395442E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.623954270299E-03  -2.324532958386E-04   0.000000000000E+00   1.166395810890E-03  -5.869873088502E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.396277188566E-03   1.209097440557E-04   0.000000000000E+00  -5.476172731685E-04   2.624232548993E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.532266340363E-03  -2.232108871050E-04   0.000000000000E+00   1.122946611024E-03  -5.635910260928E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340820113821E-03   1.160108169866E-04   0.000000000000E+00  -5.273023005299E-04   2.520293259936E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.443553418673E-03  -2.143247561233E-04   0.000000000000E+00   1.081135250590E-03  -5.410888399828E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287538805243E-03   1.113222524325E-04   0.000000000000E+00  -5.078404627271E-04   2.420359155890E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.357729806064E-03  -2.057818274436E-04   0.000000000000E+00   1.040902237462E-03  -5.194464111800E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.236356680235E-03   1.068350034344E-04   0.000000000000E+00  -4.891957182343E-04   2.324260249950E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274711642624E-03  -1.975694716643E-04   0.000000000000E+00   1.002189948410E-03  -4.986305915390E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187199444581E-03   1.025403866227E-04   0.000000000000E+00  -4.713333737956E-04   2.231833667224E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.194416826391E-03  -1.896754930829E-04   0.000000000000E+00   9.649425298035E-04  -4.786094527114E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139995038273E-03   9.843006897072E-05   0.000000000000E+00  -4.542200418879E-04   2.142923379958E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.116765430041E-03  -1.820881168477E-04   0.000000000000E+00   9.291061084313E-04  -4.593522755885E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.094673582118E-03   9.449605498418E-05   0.000000000000E+00  -4.378235992698E-04   2.057379951058E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.041680036374E-03  -1.747959739552E-04   0.000000000000E+00   8.946287566025E-04  -4.408295395663E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051167325164E-03   9.073067430792E-05   0.000000000000E+00  -4.221131466038E-04   1.975060285814E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.969085361811E-03  -1.677880869805E-04   0.000000000000E+00   8.614603106463E-04  -4.230128759315E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.009410592898E-03   8.712656973456E-05   0.000000000000E+00  -4.070589691087E-04   1.895827391483E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.898907485086E-03  -1.610538585837E-04   0.000000000000E+00   8.295521856649E-04  -4.058749012894E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.693397362666E-04   8.367668561856E-05   0.000000000000E+00  -3.926324982533E-04   1.819550144733E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.831073714358E-03  -1.545830601754E-04   0.000000000000E+00   7.988571583514E-04  -3.893891665335E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.308930815216E-04   8.037425666347E-05   0.000000000000E+00  -3.788062744527E-04   1.746103066559E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.765513420316E-03  -1.483658229147E-04   0.000000000000E+00   7.693297466047E-04  -3.735302788690E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.940108808619E-04   7.721279708945E-05   0.000000000000E+00  -3.655539107514E-04   1.675366104579E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.702158785582E-03  -1.423926265033E-04   0.000000000000E+00   7.409263077472E-04  -3.582739228631E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.586352639140E-04   7.418609015782E-05   0.000000000000E+00  -3.528500574769E-04   1.607224422446E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.640944246990E-03  -1.366542723029E-04   0.000000000000E+00   7.136048791088E-04  -3.435967572043E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.247101900367E-04   7.128817804962E-05   0.000000000000E+00  -3.406703678480E-04   1.541568196272E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.581805062500E-03  -1.311418929910E-04   0.000000000000E+00   6.873246725969E-04  -3.294762655990E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.921814014398E-04   6.851335208354E-05   0.000000000000E+00  -3.289914645098E-04   1.478292417784E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.524676835722E-03  -1.258469336799E-04   0.000000000000E+00   6.620458122344E-04  -3.158905837500E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.609963771445E-04   6.585614326508E-05   0.000000000000E+00  -3.177909069840E-04   1.417296704063E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.469496883426E-03  -1.207611427430E-04   0.000000000000E+00   6.377298544536E-04  -3.028186938853E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.311042877579E-04   6.331131315426E-05   0.000000000000E+00  -3.070471600110E-04   1.358485113695E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.416205869576E-03  -1.158765656406E-04   0.000000000000E+00   6.143402772815E-04  -2.902406240974E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.024559510925E-04   6.087384505061E-05   0.000000000000E+00  -2.967395627800E-04   1.301765969199E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.364747383530E-03  -1.111855281677E-04   0.000000000000E+00   5.918422500222E-04  -2.781373290079E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.750037885844E-04   5.853893547271E-05   0.000000000000E+00  -2.868482989991E-04   1.247051685421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.315065550042E-03  -1.066806234693E-04   0.000000000000E+00   5.702018618112E-04  -2.664903822589E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.487017825459E-04   5.630198593300E-05   0.000000000000E+00  -2.773543678144E-04   1.194258603847E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.267103538705E-03  -1.023547098706E-04   0.000000000000E+00   5.493856011974E-04  -2.552817693423E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.235054342531E-04   5.415859500138E-05   0.000000000000E+00  -2.682395555596E-04   1.143306832705E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220805158548E-03  -9.820090823783E-05   0.000000000000E+00   5.293608220584E-04  -2.444940851017E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.993717228152E-04   5.210455063489E-05   0.000000000000E+00  -2.594864082912E-04   1.094120092493E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.176117910389E-03  -9.421259354903E-05   0.000000000000E+00   5.100967956369E-04  -2.341108352963E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.762590648817E-04   5.013582278195E-05   0.000000000000E+00  -2.510782051260E-04   1.046625567008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132993612409E-03  -9.038337874464E-05   0.000000000000E+00   4.915648616711E-04  -2.241165734306E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.541272751512E-04   4.824855624182E-05   0.000000000000E+00  -2.429989323433E-04   1.000753759574E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091385316585E-03  -8.670709880609E-05   0.000000000000E+00   4.737372901368E-04  -2.144964168353E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.329375276701E-04   4.643906377518E-05   0.000000000000E+00  -2.352332582365E-04   9.564383543701E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.051243942880E-03  -8.317780747781E-05   0.000000000000E+00   4.565862858149E-04  -2.052356719183E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.126523179336E-04   4.470381945484E-05   0.000000000000E+00  -2.277665086995E-04   9.136160826419E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012518921342E-03  -7.978978026438E-05   0.000000000000E+00   4.400840930433E-04  -1.963198507864E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.932354257858E-04   4.303945225933E-05   0.000000000000E+00  -2.205846435425E-04   8.722265938332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.751625081199E-04  -7.653751355847E-05   0.000000000000E+00   4.242045259772E-04  -1.877352794832E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.746518790733E-04   4.144273988282E-05   0.000000000000E+00  -2.136742334905E-04   8.322123311992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.391327144612E-04  -7.341570753331E-05   0.000000000000E+00   4.089237258924E-04  -1.794692809171E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.568679181191E-04   3.991060277830E-05   0.000000000000E+00  -2.070224378923E-04   7.935184121081E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.043909792606E-04  -7.041925721714E-05   0.000000000000E+00   3.942194370144E-04  -1.715100112387E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.398509609129E-04   3.844009840327E-05   0.000000000000E+00  -2.006169830734E-04   7.560925125576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.708969265262E-04  -6.754322050863E-05   0.000000000000E+00   3.800692668524E-04  -1.638457126813E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.235695691054E-04   3.702841568086E-05   0.000000000000E+00  -1.944461413665E-04   7.198847560737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.386063650271E-04  -6.478284611253E-05   0.000000000000E+00   3.664500932692E-04  -1.564645353060E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.079934147199E-04   3.567286965416E-05   0.000000000000E+00  -1.884987107594E-04   6.848476065926E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.074751499065E-04  -6.213356902196E-05   0.000000000000E+00   3.533392964779E-04  -1.493549636663E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.930932476425E-04   3.437089634267E-05   0.000000000000E+00  -1.827639951866E-04   6.509357654705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.774645956823E-04  -5.959100619974E-05   0.000000000000E+00   3.407164738435E-04  -1.425064374450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.788408638092E-04   3.312004777612E-05   0.000000000000E+00  -1.772317854098E-04   6.181060722192E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.485420330821E-04  -5.715093610664E-05   0.000000000000E+00   3.285634608625E-04  -1.359094036753E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.652090741502E-04   3.191798722055E-05   0.000000000000E+00  -1.718923405056E-04   5.863174090983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.206756480750E-04  -5.480928177833E-05   0.000000000000E+00   3.168627702797E-04  -1.295546356311E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.521716742333E-04   3.076248457151E-05   0.000000000000E+00  -1.667363699239E-04   5.555306092614E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.938294982845E-04  -5.256210955613E-05   0.000000000000E+00   3.055959441041E-04  -1.234327398130E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.397034146219E-04   2.965141192255E-05   0.000000000000E+00  -1.617550161146E-04   5.257083684615E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.679644325707E-04  -5.040563922981E-05   0.000000000000E+00   2.947439972279E-04  -1.175342216000E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.277799719273E-04   2.858273929471E-05   0.000000000000E+00  -1.569398376995E-04   4.968151601095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.430438127184E-04  -4.833624798902E-05   0.000000000000E+00   2.842890819468E-04  -1.118501253249E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.163779205563E-04   2.755453052928E-05   0.000000000000E+00  -1.522827931892E-04   4.688171536994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.190373833887E-04  -4.635045695062E-05   0.000000000000E+00   2.742156841996E-04  -1.063724483152E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054747051210E-04   2.656493932706E-05   0.000000000000E+00  -1.477762252074E-04   4.416821363142E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.959188871225E-04  -4.444491348355E-05   0.000000000000E+00   2.645098417628E-04  -1.010938752840E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.950486135421E-04   2.561220544579E-05   0.000000000000E+00  -1.434128452438E-04   4.153794373358E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.736604132128E-04  -4.261638005432E-05   0.000000000000E+00   2.551572963244E-04  -9.600711067509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.850787507845E-04   2.469465103293E-05   0.000000000000E+00  -1.391857188851E-04   3.898798560442E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.522300426703E-04  -4.086173896671E-05   0.000000000000E+00   2.461429151015E-04  -9.110459771699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.755450132579E-04   2.381067710102E-05   0.000000000000E+00  -1.350882515376E-04   3.651555921343E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.315951807138E-04  -3.917800100301E-05   0.000000000000E+00   2.374517148873E-04  -8.637895689679E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.664280638495E-04   2.295876013761E-05   0.000000000000E+00  -1.311141746198E-04   3.411801790359E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.117273691025E-04  -3.756229871304E-05   0.000000000000E+00   2.290702645693E-04  -8.182342957152E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.577093075849E-04   2.213744884461E-05   0.000000000000E+00  -1.272575322117E-04   3.179284199258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.926028359864E-04  -3.601188863878E-05   0.000000000000E+00   2.209868465586E-04  -7.743197235837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.493708679035E-04   2.134536100012E-05   0.000000000000E+00  -1.235126681466E-04   2.953763263162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.741984179228E-04  -3.452410629186E-05   0.000000000000E+00   2.131900724050E-04  -7.319874219444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.413955635450E-04   2.058118044572E-05   0.000000000000E+00  -1.198742135416E-04   2.735010592022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.564881724070E-04  -3.309639681968E-05   0.000000000000E+00   2.056679237631E-04  -6.911777751714E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337668860315E-04   1.984365418841E-05   0.000000000000E+00  -1.163370747476E-04   2.522808726327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.394446853499E-04  -3.172630674634E-05   0.000000000000E+00   1.984082718489E-04  -6.518315712627E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264689777294E-04   1.913158961288E-05   0.000000000000E+00  -1.128964217071E-04   2.316950596031E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.230432181024E-04  -3.041148607745E-05   0.000000000000E+00   1.914000516871E-04  -6.138934156031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.194866104917E-04   1.844385180924E-05   0.000000000000E+00  -1.095476767155E-04   2.117239002707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.072634511982E-04  -2.914967951024E-05   0.000000000000E+00   1.846337833711E-04  -5.773144599346E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.128051648682E-04   1.777936099849E-05   0.000000000000E+00  -1.062865035673E-04   1.923486123018E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.920862853029E-04  -2.793871232801E-05   0.000000000000E+00   1.781004651887E-04  -5.420481789944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.064106098600E-04   1.713709006580E-05   0.000000000000E+00  -1.031087970808E-04   1.735513033904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.774894883618E-04  -2.677648813470E-05   0.000000000000E+00   1.717903449906E-04  -5.080463091696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.002894832237E-04   1.651606218606E-05   0.000000000000E+00  -1.000106729865E-04   1.553149257600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.634478985713E-04  -2.566099600698E-05   0.000000000000E+00   1.656929328394E-04  -4.752588424678E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.944288723154E-04   1.591534855075E-05   0.000000000000E+00  -9.698845817900E-05   1.376232327014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.499382992597E-04  -2.459031661653E-05   0.000000000000E+00   1.597985653951E-04  -4.436389058096E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888163954419E-04   1.533406617881E-05   0.000000000000E+00  -9.403868130500E-05   1.204607369464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.369435312711E-04  -2.356261605791E-05   0.000000000000E+00   1.540996235130E-04  -4.131473210458E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.834401837368E-04   1.477137582023E-05   0.000000000000E+00  -9.115806369428E-05   1.038126708966E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.244508982737E-04  -2.257612786587E-05   0.000000000000E+00   1.485899854230E-04  -3.837498688131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.782888635369E-04   1.422647994364E-05   0.000000000000E+00  -8.834351061612E-05   8.766494864067E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124456963544E-04  -2.162914169037E-05   0.000000000000E+00   1.432630374420E-04  -3.554117342404E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.733515392494E-04   1.369862080492E-05   0.000000000000E+00  -8.559210285177E-05   7.200412963595E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009067103159E-04  -2.072000510677E-05   0.000000000000E+00   1.381103312862E-04  -3.280923959897E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.686177766943E-04   1.318707859387E-05   0.000000000000E+00  -8.290108857127E-05   5.681738403257E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.898091105402E-04  -1.984714051161E-05   0.000000000000E+00   1.331224685395E-04  -3.017488561484E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.640775869342E-04   1.269116965971E-05   0.000000000000E+00  -8.026787551668E-05   4.209245961002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.791320681811E-04  -1.900904984856E-05   0.000000000000E+00   1.282914402390E-04  -2.763431695957E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597214105549E-04   1.221024480812E-05   0.000000000000E+00  -7.769002346951E-05   2.781765020011E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688634528810E-04  -1.820431766789E-05   0.000000000000E+00   1.236119799986E-04  -2.518467050599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555401023927E-04   1.174368766691E-05   0.000000000000E+00  -7.516523699675E-05   1.398176556840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.589967107713E-04  -1.743156649055E-05   0.000000000000E+00   1.190805683550E-04  -2.282370458695E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.515249167221E-04   1.129091312506E-05   0.000000000000E+00  -7.269135847814E-05   5.741027434571E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.495224437460E-04  -1.668946366224E-05   0.000000000000E+00   1.146929014080E-04  -2.054893633732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.476674928579E-04   1.085136583101E-05   0.000000000000E+00  -7.026636138825E-05  -1.241558135246E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.404228634984E-04  -1.597671425592E-05   0.000000000000E+00   1.104423643031E-04  -1.835716918663E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.439598411915E-04   1.042451875982E-05   0.000000000000E+00  -6.788834384317E-05  -2.499709591361E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.316747152327E-04  -1.529207987001E-05   0.000000000000E+00   1.063207998553E-04  -1.624477827647E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.403943296341E-04   1.000987183582E-05   0.000000000000E+00  -6.555552238804E-05  -3.717984106836E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232577312556E-04  -1.463439232098E-05   0.000000000000E+00   1.023210707252E-04  -1.420850185704E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.369636704698E-04   9.606950618986E-06   0.000000000000E+00  -6.326622603265E-05  -4.897283143418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.151607021906E-04  -1.400254925182E-05   0.000000000000E+00   9.843875843106E-05  -1.224598845998E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336609075978E-04   9.215305043673E-06   0.000000000000E+00  -6.101889051400E-05  -6.038471855724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.073797851812E-04  -1.339549609601E-05   0.000000000000E+00   9.467173353194E-05  -1.035564497927E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304794041613E-04   8.834508212401E-06   0.000000000000E+00  -5.881205278832E-05  -7.142381222746E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999106843156E-04  -1.281220594262E-05   0.000000000000E+00   9.101776382026E-05  -8.535842008429E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.274128305610E-04   8.464155244996E-06   0.000000000000E+00  -5.664434574352E-05  -8.209810070671E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.927418528897E-04  -1.225167658993E-05   0.000000000000E+00   8.747258448729E-05  -6.784372973231E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244551528221E-04   8.103862172122E-06   0.000000000000E+00  -5.451449311649E-05  -9.241526997539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858548088176E-04  -1.171294040196E-05   0.000000000000E+00   8.403002251602E-05  -5.098410178029E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216006213338E-04   7.753264883610E-06   0.000000000000E+00  -5.242130462583E-05  -1.023827219391E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.792306723475E-04  -1.119508099655E-05   0.000000000000E+00   8.068386818127E-05  -3.475190834589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188437599266E-04   7.412018116796E-06   0.000000000000E+00  -5.036367129163E-05  -1.120075917567E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.728565332330E-04  -1.069723723682E-05   0.000000000000E+00   7.742969110874E-05  -1.912531202182E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.161793553050E-04   7.079794495812E-06   0.000000000000E+00  -4.834056095819E-05  -1.212967641952E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667266818659E-04  -1.021859571586E-05   0.000000000000E+00   7.426521399791E-05  -4.089458099551E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136024468016E-04   6.756283608946E-06   0.000000000000E+00  -4.635101399499E-05  -1.302568891661E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.608386352782E-04  -9.758375079994E-06   0.000000000000E+00   7.118914302934E-05   1.036735330207E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111083164611E-04   6.441191128833E-06   0.000000000000E+00  -4.439413918004E-05  -1.388943964170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.551870768837E-04  -9.315813319864E-06   0.000000000000E+00   6.819937128467E-05   2.425913629738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086924794431E-04   6.134237974433E-06   0.000000000000E+00  -4.246910975799E-05  -1.472155094122E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.497608705204E-04  -8.890169431031E-06   0.000000000000E+00   6.529225941765E-05   3.760463557087E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063506747290E-04   5.835159507291E-06   0.000000000000E+00  -4.057515966379E-05  -1.552262584695E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.445458282210E-04  -8.480724956612E-06   0.000000000000E+00   6.246329283335E-05   5.042466078005E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040788561342E-04   5.543704767618E-06   0.000000000000E+00  -3.871157991107E-05  -1.629324931525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395292261470E-04  -8.086807901552E-06   0.000000000000E+00   5.970845550218E-05   6.273863528153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018731836103E-04   5.259635743500E-06   0.000000000000E+00  -3.687771513521E-05  -1.703398939775E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.347018952253E-04  -7.707779801677E-06   0.000000000000E+00   5.702479470694E-05   7.456219317072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.973001483552E-05   4.982726675513E-06   0.000000000000E+00  -3.507296029031E-05  -1.774539834333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300585918749E-04  -7.343040704752E-06   0.000000000000E+00   5.441050658541E-05   8.590749661421E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.764589708115E-05   4.712763392528E-06   0.000000000000E+00  -3.329675749032E-05  -1.842801363796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255961213272E-04  -6.992016097191E-06   0.000000000000E+00   5.186438837657E-05   9.678471720944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.561755934980E-05   4.449542678423E-06   0.000000000000E+00  -3.154859299213E-05  -1.908235898258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213094537144E-04  -6.654147917005E-06   0.000000000000E+00   4.938475525996E-05   1.072053523105E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.364190477740E-05   4.192871670374E-06   0.000000000000E+00  -2.982799431570E-05  -1.970894521272E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171907736697E-04  -6.328893470201E-06   0.000000000000E+00   4.696917606838E-05   1.171829527228E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.171600329208E-05   3.942567284483E-06   0.000000000000E+00  -2.813452749627E-05  -2.030827116160E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132313892422E-04  -6.015728448438E-06   0.000000000000E+00   4.461495615233E-05   1.267318219414E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.983708451864E-05   3.698455667484E-06   0.000000000000E+00  -2.646779445893E-05  -2.088082447285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094222534069E-04  -5.714153349015E-06   0.000000000000E+00   4.231941276013E-05   1.358657394001E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.800253093475E-05   3.460371679267E-06   0.000000000000E+00  -2.482743052478E-05  -2.142708235743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.057550547874E-04  -5.423697809316E-06   0.000000000000E+00   4.008007526850E-05   1.445980919633E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.620987125211E-05   3.228158394963E-06   0.000000000000E+00  -2.321310202451E-05  -2.194751230807E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.022245695768E-04  -5.143920783989E-06   0.000000000000E+00   3.789538260160E-05   1.529393508578E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.445677403583E-05   3.001666636151E-06   0.000000000000E+00  -2.162450403340E-05  -2.244257276309E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.882721559341E-05  -4.874401960113E-06   0.000000000000E+00   3.576423837853E-05   1.608983620558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.274104154205E-05   2.780754521671E-06   0.000000000000E+00  -2.006135821292E-05  -2.291271372836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.555886627403E-05  -4.614735347035E-06   0.000000000000E+00   3.368536689788E-05   1.684844408022E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.106060377509E-05   2.565287043367E-06   0.000000000000E+00  -1.852341075858E-05  -2.335837735694E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.241551194236E-05  -4.364527531525E-06   0.000000000000E+00   3.165757579308E-05   1.757065372393E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.941351275469E-05   2.355135661609E-06   0.000000000000E+00  -1.701043044941E-05  -2.377999848873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.939214485320E-05  -4.123395174264E-06   0.000000000000E+00   2.967938276720E-05   1.825743021576E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.779793698570E-05   2.150177920807E-06   0.000000000000E+00  -1.552220679494E-05  -2.417800515337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.648099097410E-05  -3.890972726469E-06   0.000000000000E+00   2.774859213342E-05   1.890994578453E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.621215613032E-05   1.950297086470E-06   0.000000000000E+00  -1.405854827776E-05  -2.455281903535E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.367523995572E-05  -3.666916504546E-06   0.000000000000E+00   2.586331834821E-05   1.952927975548E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.465455587181E-05   1.755381798610E-06   0.000000000000E+00  -1.261928068547E-05  -2.490485590655E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.097123495266E-05  -3.450898849131E-06   0.000000000000E+00   2.402257247511E-05   2.011621485948E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.312362296292E-05   1.565325744772E-06   0.000000000000E+00  -1.120424553044E-05  -2.523452602597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.836497555205E-05  -3.242615728620E-06   0.000000000000E+00   2.222524107298E-05   2.067159371224E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161794046209E-05   1.380027349332E-06   0.000000000000E+00  -9.813298554072E-06  -2.554223450786E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.585263610271E-05  -3.041769464800E-06   0.000000000000E+00   2.047026653810E-05   2.119620041900E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.013618313839E-05   1.199389478508E-06   0.000000000000E+00  -8.446308309397E-06  -2.582838166261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.343271650021E-05  -2.848075163360E-06   0.000000000000E+00   1.875720418423E-05   2.169064615650E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.867711305776E-05   1.023319163456E-06   0.000000000000E+00  -7.103154825724E-06  -2.609336330744E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.110181986725E-05  -2.661254162418E-06   0.000000000000E+00   1.708510007353E-05   2.215568182558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.723957532417E-05   8.517273352521E-07   0.000000000000E+00  -5.783728342444E-06  -2.633757105366E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.885289915293E-05  -2.481041181951E-06   0.000000000000E+00   1.545209465279E-05   2.259231462798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.582249398928E-05   6.845285754763E-07   0.000000000000E+00  -4.487928117094E-06  -2.656139256772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.668152574982E-05  -2.307189042706E-06   0.000000000000E+00   1.385699673742E-05   2.300135132512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.442486811982E-05   5.216408822255E-07   0.000000000000E+00  -3.215661304487E-06  -2.676521180804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.458649567592E-05  -2.139461856336E-06   0.000000000000E+00   1.229952155491E-05   2.338333345916E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.304576800532E-05   3.629854449241E-07   0.000000000000E+00  -1.966841894065E-06  -2.694940924356E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.256426123787E-05  -1.977630055595E-06   0.000000000000E+00   1.077874679556E-05   2.373896632857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.168433152781E-05   2.084864364761E-07   0.000000000000E+00  -7.413897206877E-07  -2.711436204615E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.061074075195E-05  -1.821475232736E-06   0.000000000000E+00   9.293601624786E-06   2.406898599165E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.033976066099E-05   5.807081325695E-08   0.000000000000E+00   4.607704732427E-07  -2.726044426829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.872468748539E-05  -1.670789989044E-06   0.000000000000E+00   7.843767631033E-06   2.437394192019E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.901131811235E-05  -8.833187153908E-08   0.000000000000E+00   1.639709912560E-06  -2.738802699982E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.690338967841E-05  -1.525371984687E-06   0.000000000000E+00   6.428506255948E-06   2.465445558437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.769832410132E-05  -2.307896435029E-07   0.000000000000E+00   2.795496608522E-06  -2.749747850738E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.514114881297E-05  -1.385030449060E-06   0.000000000000E+00   5.046350740054E-06   2.491137796542E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.640015326018E-05  -3.693682737390E-07   0.000000000000E+00   3.928196127265E-06  -2.758916435882E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.343506276603E-05  -1.249589070958E-06   0.000000000000E+00   3.696570401607E-06   2.514533219876E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.511623166408E-05  -5.041314353115E-07   0.000000000000E+00   5.037872306274E-06  -2.766344753174E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.178551783229E-05  -1.118878249308E-06   0.000000000000E+00   2.379295362302E-06   2.535668738491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.384603398071E-05  -6.351408487893E-07   0.000000000000E+00   6.124587920320E-06  -2.772068850711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.019095923936E-05  -9.927297945616E-07   0.000000000000E+00   1.094105397910E-06   2.554596155287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.258908073848E-05  -7.624564218056E-07   0.000000000000E+00   7.188405303456E-06  -2.776124535092E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.864825854252E-05  -8.709831675675E-07   0.000000000000E+00  -1.597560393891E-07   2.571377765993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.134493570546E-05  -8.861363771489E-07   0.000000000000E+00   8.229386924119E-06  -2.778547378189E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.715493888159E-05  -7.534755342846E-07   0.000000000000E+00  -1.382960595532E-06   2.586071324219E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.011320337891E-05  -1.006237375241E-06   0.000000000000E+00   9.247595920203E-06  -2.779372722892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.570792671886E-05  -6.400675836970E-07   0.000000000000E+00  -2.576278885413E-06   2.598736859098E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.889352658085E-05  -1.122814627479E-06   0.000000000000E+00   1.024309659109E-05  -2.778635687679E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.430335859972E-05  -5.306184732601E-07   0.000000000000E+00  -3.740701492722E-06   2.609443501846E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.768558415625E-05  -1.235922002378E-06   0.000000000000E+00   1.121595485151E-05  -2.776371170189E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.293927018499E-05  -4.250009967150E-07   0.000000000000E+00  -4.876733150641E-06   2.618242107820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.648908876844E-05  -1.345612125899E-06   0.000000000000E+00   1.216623864984E-05  -2.772613849934E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161588616669E-05  -3.230933044464E-07   0.000000000000E+00  -5.984302828172E-06   2.625167518251E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.530378479102E-05  -1.451936474193E-06   0.000000000000E+00   1.309401834965E-05  -2.767398190090E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.033289127969E-05  -2.247751288607E-07   0.000000000000E+00  -7.063505544380E-06   2.630258335277E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.412944629456E-05  -1.554945459735E-06   0.000000000000E+00   1.399936707688E-05  -2.760758438412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.908962535015E-05  -1.299273584126E-07   0.000000000000E+00  -8.114517904316E-06   2.633555365378E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.296587511504E-05  -1.654688513252E-06   0.000000000000E+00   1.488236103857E-05  -2.752728627676E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.788423240704E-05  -3.843336862930E-08   0.000000000000E+00  -9.137830040013E-06   2.635107632597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.181289901801E-05  -1.751214158165E-06   0.000000000000E+00   1.574307980658E-05  -2.743342575118E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.671278508193E-05   4.981841898569E-08   0.000000000000E+00  -1.013445530961E-05   2.634980550423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.067036993710E-05  -1.844570080825E-06   0.000000000000E+00   1.658160657616E-05  -2.732633881507E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.557171208971E-05   1.349301336209E-07   0.000000000000E+00  -1.110528575978E-05   2.633236127226E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.953816229787E-05  -1.934803195474E-06   0.000000000000E+00   1.739802839482E-05  -2.720635929566E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.445984953494E-05   2.169950920161E-07   0.000000000000E+00  -1.205066504867E-05   2.629915991642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.841617141780E-05  -2.021959703934E-06   0.000000000000E+00   1.819243636572E-05  -2.707381881849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.337753248021E-05   2.961022919387E-07   0.000000000000E+00  -1.297053015589E-05   2.625054532569E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.730431197897E-05  -2.106085151742E-06   0.000000000000E+00   1.896492582690E-05  -2.692904678223E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232401464392E-05   3.723390975726E-07   0.000000000000E+00  -1.386510292059E-05   2.618688894932E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.620251657383E-05  -2.187224479186E-06   0.000000000000E+00   1.971559650635E-05  -2.677237032929E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.129935597282E-05   4.457909004882E-07   0.000000000000E+00  -1.473440494505E-05   2.610851873409E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.511073432143E-05  -2.265422068616E-06   0.000000000000E+00   2.044455265510E-05  -2.660411431209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.030375138091E-05   5.165427416205E-07   0.000000000000E+00  -1.557846945335E-05   2.601575846445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.402892954907E-05  -2.340721787656E-06   0.000000000000E+00   2.115190315874E-05  -2.642460125665E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.933500734200E-05   5.846780420703E-07   0.000000000000E+00  -1.639786144481E-05   2.590908492497E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.295708053511E-05  -2.413167030022E-06   0.000000000000E+00   2.183776163165E-05  -2.623415132364E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.838969483276E-05   6.502790318241E-07   0.000000000000E+00  -1.719349570371E-05   2.578909985837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.189517832229E-05  -2.482800750503E-06   0.000000000000E+00   2.250224648710E-05  -2.603308226553E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.746531471653E-05   7.134099487561E-07   0.000000000000E+00  -1.796601971931E-05   2.565630809639E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.084322557953E-05  -2.549665499770E-06   0.000000000000E+00   2.314548099660E-05  -2.582170938327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.656233260085E-05   7.741447829408E-07   0.000000000000E+00  -1.871541032989E-05   2.551101572981E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.980123553032E-05  -2.613803453670E-06   0.000000000000E+00   2.376759332686E-05  -2.560034547983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.568080625381E-05   8.325457313287E-07   0.000000000000E+00  -1.944172066689E-05   2.535350275817E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.876923093148E-05  -2.675256440902E-06   0.000000000000E+00   2.436871656362E-05  -2.536930081293E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.481989212562E-05   8.886764568589E-07   0.000000000000E+00  -2.014522681752E-05   2.518416589903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.774724310559E-05  -2.734065968083E-06   0.000000000000E+00   2.494898872094E-05  -2.512888304623E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.397996052003E-05   9.425988872943E-07   0.000000000000E+00  -2.082593459369E-05   2.500326843894E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.673531102462E-05  -2.790273241789E-06   0.000000000000E+00   2.550855273611E-05  -2.487939720005E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.316056972866E-05   9.943740890415E-07   0.000000000000E+00  -2.148403756212E-05   2.481114526943E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.573348044631E-05  -2.843919188298E-06   0.000000000000E+00   2.604755645012E-05  -2.462114559993E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.236048497711E-05   1.044061767796E-06   0.000000000000E+00  -2.211992775710E-05   2.460819039805E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474180308885E-05  -2.895044471758E-06   0.000000000000E+00   2.656615257971E-05  -2.435442782718E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.157769621269E-05   1.091719691246E-06   0.000000000000E+00  -2.273418975977E-05   2.439487674715E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.376033586063E-05  -2.943689509793E-06   0.000000000000E+00   2.706449867471E-05  -2.407954066683E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.081055550148E-05   1.137401242805E-06   0.000000000000E+00  -2.332731532214E-05   2.417164424926E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.278914012757E-05  -2.989894486704E-06   0.000000000000E+00   2.754275706547E-05  -2.379677805709E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005928324052E-05   1.181155707670E-06   0.000000000000E+00  -2.389934823462E-05   2.393875549012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.182828102310E-05  -3.033699366330E-06   0.000000000000E+00   2.800109480258E-05  -2.350643103823E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.932378056246E-05   1.223031643238E-06   0.000000000000E+00  -2.445044606850E-05   2.369651042623E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.087782680061E-05  -3.075143901531E-06   0.000000000000E+00   2.843968358420E-05  -2.320878770188E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860380808788E-05   1.263076543059E-06   0.000000000000E+00  -2.498077841473E-05   2.344522405959E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.993784822088E-05  -3.114267643331E-06   0.000000000000E+00   2.885869967777E-05  -2.290413314153E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.789901890948E-05   1.301336738016E-06   0.000000000000E+00  -2.549055038589E-05   2.318517522308E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.900841797779E-05  -3.151109948248E-06   0.000000000000E+00   2.925832383285E-05  -2.259274940296E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.720908552219E-05   1.337857125732E-06   0.000000000000E+00  -2.597997466741E-05   2.291669170576E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808961016298E-05  -3.185709983740E-06   0.000000000000E+00   2.963874118535E-05  -2.227491543556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.653352872625E-05   1.372681838057E-06   0.000000000000E+00  -2.644928461014E-05   2.264006983716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.718149975528E-05  -3.218106733492E-06   0.000000000000E+00   3.000014115879E-05  -2.195090704535E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587128454394E-05   1.405853813491E-06   0.000000000000E+00  -2.689887587403E-05   2.235569492882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.628416215352E-05  -3.248339000424E-06   0.000000000000E+00   3.034271735511E-05  -2.162099684812E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.522168919312E-05   1.437412341865E-06   0.000000000000E+00  -2.732904350570E-05   2.206389654118E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.539767273118E-05  -3.276445409628E-06   0.000000000000E+00   3.066666744409E-05  -2.128545422441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.458427505300E-05   1.467400154494E-06   0.000000000000E+00  -2.774005009921E-05   2.176499173958E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.452210642732E-05  -3.302464409163E-06   0.000000000000E+00   3.097219304419E-05  -2.094454527605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395890859375E-05   1.495851849779E-06   0.000000000000E+00  -2.813206913189E-05   2.145924974403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.365753736125E-05  -3.326434271381E-06   0.000000000000E+00   3.125949960189E-05  -2.059853278295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334563869611E-05   1.522804209995E-06   0.000000000000E+00  -2.850525086275E-05   2.114691933935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.280403847738E-05  -3.348393092064E-06   0.000000000000E+00   3.152879626484E-05  -2.024767616280E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.274385423869E-05   1.548293373936E-06   0.000000000000E+00  -2.885988345737E-05   2.082831495527E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196168121400E-05  -3.368378789755E-06   0.000000000000E+00   3.178029575317E-05  -1.989223143155E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215350472679E-05   1.572354096969E-06   0.000000000000E+00  -2.919614900156E-05   2.050369230728E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113053519938E-05  -3.386429103863E-06   0.000000000000E+00   3.201421422565E-05  -1.953245116515E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157440863962E-05   1.595020870783E-06   0.000000000000E+00  -2.951425868630E-05   2.017328784174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031066796630E-05  -3.402581592493E-06   0.000000000000E+00   3.223077114575E-05  -1.916858446465E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100582900266E-05   1.616326151022E-06   0.000000000000E+00  -2.981455078582E-05   1.983747525321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.502144697896E-06  -3.416873629314E-06   0.000000000000E+00   3.243018914203E-05  -1.880087692048E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.044766215779E-05   1.636302828097E-06   0.000000000000E+00  -3.009722273622E-05   1.949648870288E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.705027985013E-06  -3.429342400422E-06   0.000000000000E+00   3.261269386984E-05  -1.842957058133E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.899681523745E-06   1.654981861228E-06   0.000000000000E+00  -3.036250725583E-05   1.915058626958E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.919377611737E-06  -3.440024900351E-06   0.000000000000E+00   3.277851386881E-05  -1.805490392261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.361488275161E-06   1.672393538764E-06   0.000000000000E+00  -3.061066752670E-05   1.880005399731E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.145250356386E-06  -3.448957927720E-06   0.000000000000E+00   3.292788042051E-05  -1.767711181831E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.832962671041E-06   1.688567670061E-06   0.000000000000E+00  -3.084191173714E-05   1.844513863475E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.382699813277E-06  -3.456178080846E-06   0.000000000000E+00   3.306102740438E-05  -1.729642551352E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.313855820386E-06   1.703532996070E-06   0.000000000000E+00  -3.105649478628E-05   1.808609899753E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.631776230141E-06  -3.461721752653E-06   0.000000000000E+00   3.317819115300E-05  -1.691307260032E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.804063296611E-06   1.717317494603E-06   0.000000000000E+00  -3.125462384010E-05   1.772316045034E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.892526364568E-06  -3.465625125474E-06   0.000000000000E+00   3.327961030717E-05  -1.652727699401E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.303607232679E-06   1.729948860457E-06   0.000000000000E+00  -3.143648701072E-05   1.735652330933E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.164993354512E-06  -3.467924165810E-06   0.000000000000E+00   3.336552567060E-05  -1.613925891281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.812013778640E-06   1.741454549096E-06   0.000000000000E+00  -3.160238809895E-05   1.698650875121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.449216605713E-06  -3.468654618468E-06   0.000000000000E+00   3.343618006439E-05  -1.574923485829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.329110699096E-06   1.751860598896E-06   0.000000000000E+00  -3.175256778464E-05   1.661332980946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.745231690876E-06  -3.467852001019E-06   0.000000000000E+00   3.349181818258E-05  -1.535741759886E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.854894524149E-06   1.761192631951E-06   0.000000000000E+00  -3.188720314661E-05   1.623720816009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.053070266926E-06  -3.465551597719E-06   0.000000000000E+00   3.353268644698E-05  -1.496401615429E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.389305710895E-06   1.769478655898E-06   0.000000000000E+00  -3.200654583456E-05   1.585834606463E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372759999961E-06  -3.461788453732E-06   0.000000000000E+00   3.355903286388E-05  -1.456923578269E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.931986354947E-06   1.776736026161E-06   0.000000000000E+00  -3.211084407992E-05   1.547700176404E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.043245066295E-07  -3.456597368840E-06   0.000000000000E+00   3.357110688081E-05  -1.417327796925E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.482757947303E-06   1.782996392522E-06   0.000000000000E+00  -3.220036815399E-05   1.509342253853E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.778330442037E-08  -3.450012891580E-06   0.000000000000E+00   3.356915924521E-05  -1.377634041776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.041617763822E-06   1.788280998393E-06   0.000000000000E+00  -3.227531952072E-05   1.470778783561E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.968482255468E-07  -3.442069313000E-06   0.000000000000E+00   3.355344186299E-05  -1.337861704210E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.608526582244E-06   1.792613080012E-06   0.000000000000E+00  -3.233590668782E-05   1.432028307169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229558865770E-06  -3.432800660595E-06   0.000000000000E+00   3.352420766015E-05  -1.298029796217E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.183344017692E-06   1.796015737536E-06   0.000000000000E+00  -3.238240377500E-05   1.393113161655E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.850341581508E-06  -3.422240692320E-06   0.000000000000E+00   3.348171044479E-05  -1.258156949975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.765861335088E-06   1.798511359809E-06   0.000000000000E+00  -3.241503777038E-05   1.354056544833E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.459193526667E-06  -3.410422890437E-06   0.000000000000E+00   3.342620477063E-05  -1.218261417687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.356021533354E-06   1.800122007006E-06   0.000000000000E+00  -3.243404643057E-05   1.314878719997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056116047156E-06  -3.397380455720E-06   0.000000000000E+00   3.335794580394E-05  -1.178361071671E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.953806658499E-06   1.800869202278E-06   0.000000000000E+00  -3.243964937222E-05   1.275595254253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.641114669847E-06  -3.383146301425E-06   0.000000000000E+00   3.327718918999E-05  -1.138473404501E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559133885406E-06   1.800774305461E-06   0.000000000000E+00  -3.243208106791E-05   1.236224285654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.214199088792E-06  -3.367753047702E-06   0.000000000000E+00   3.318419092384E-05  -1.098615529473E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171845854810E-06   1.799858521342E-06   0.000000000000E+00  -3.241159864197E-05   1.196788801283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.775383141428E-06  -3.351233015824E-06   0.000000000000E+00   3.307920722154E-05  -1.058804181100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.918270397672E-07   1.798142283810E-06   0.000000000000E+00  -3.237843760075E-05   1.157308280211E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.324684779781E-06  -3.333618222690E-06   0.000000000000E+00   3.296249439465E-05  -1.019055715895E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.190748705278E-07   1.795645745763E-06   0.000000000000E+00  -3.233281570514E-05   1.117797211227E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.862126034468E-06  -3.314940375471E-06   0.000000000000E+00   3.283430872650E-05  -9.793861133065E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.352972711451E-08   1.792389024451E-06   0.000000000000E+00  -3.227497700890E-05   1.078272281769E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.387732973631E-06  -3.295230866330E-06   0.000000000000E+00   3.269490635083E-05  -9.398109767140E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.049150508435E-07   1.788391759594E-06   0.000000000000E+00  -3.220515978065E-05   1.038753390922E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.901535655778E-06  -3.274520767348E-06   0.000000000000E+00   3.254454313319E-05  -9.003455347786E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.563215697328E-07   1.783673254852E-06   0.000000000000E+00  -3.212359860287E-05   9.992571058262E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.403568078296E-06  -3.252840825618E-06   0.000000000000E+00   3.238347455451E-05  -8.610046427506E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000745931067E-06   1.778252532718E-06   0.000000000000E+00  -3.203052707134E-05   9.598000851755E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.893868121380E-06  -3.230221458519E-06   0.000000000000E+00   3.221195559771E-05  -8.218027840822E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.338245927437E-06   1.772148356109E-06   0.000000000000E+00  -3.192616914410E-05   9.203972527849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.372477487261E-06  -3.206692749103E-06   0.000000000000E+00   3.203024063623E-05  -7.827540721160E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.668883134931E-06   1.765380115983E-06   0.000000000000E+00  -3.181079262991E-05   8.810667816539E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.839441635150E-06  -3.182284441749E-06   0.000000000000E+00   3.183858332555E-05  -7.438722519189E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.992696985469E-06   1.757963271646E-06   0.000000000000E+00  -3.168458840462E-05   8.418183445346E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.294809714316E-06  -3.157025938020E-06   0.000000000000E+00   3.163723649787E-05  -7.051707023335E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.309767846696E-06   1.749918421939E-06   0.000000000000E+00  -3.154781438463E-05   8.026728086890E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.738634491690E-06  -3.130946292578E-06   0.000000000000E+00   3.142645205854E-05  -6.666624380480E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.620138544941E-06   1.741262500028E-06   0.000000000000E+00  -3.140069783794E-05   7.636418433220E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017097227795E-05  -3.104074209423E-06   0.000000000000E+00   3.120648088594E-05  -6.283601119093E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.923860288320E-06   1.732012834646E-06   0.000000000000E+00  -3.124347055388E-05   7.247404362858E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.059188285070E-05  -3.076438038414E-06   0.000000000000E+00   3.097757273414E-05  -5.902760173428E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.220988458795E-06   1.722186678342E-06   0.000000000000E+00  -3.107636607543E-05   6.859832383467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100142937418E-05  -3.048065771662E-06   0.000000000000E+00   3.073997613761E-05  -5.524220907973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.511565019124E-06   1.711801036583E-06   0.000000000000E+00  -3.089961955416E-05   6.473829371387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139967831855E-05  -3.018985040594E-06   0.000000000000E+00   3.049393831990E-05  -5.148099145146E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.795640747095E-06   1.700872344192E-06   0.000000000000E+00  -3.071343728611E-05   6.089522073585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178669937593E-05  -2.989223112767E-06   0.000000000000E+00   3.023970510392E-05  -4.774507191796E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.073272834175E-06   1.689417326948E-06   0.000000000000E+00  -3.051807582440E-05   5.707063407097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.216256537464E-05  -2.958806889270E-06   0.000000000000E+00   2.997752082584E-05  -4.403553868906E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.344504422438E-06   1.677452139774E-06   0.000000000000E+00  -3.031375324615E-05   5.326569201871E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252735219298E-05  -2.927762902055E-06   0.000000000000E+00   2.970762825147E-05  -4.035344540962E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609375986986E-06   1.664992768929E-06   0.000000000000E+00  -3.010069556780E-05   4.948150382551E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.288113867094E-05  -2.896117311645E-06   0.000000000000E+00   2.943026849541E-05  -3.669981147216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.867925086629E-06   1.652055098661E-06   0.000000000000E+00  -2.987912700566E-05   4.571914736316E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.322400652100E-05  -2.863895904936E-06   0.000000000000E+00   2.914568094298E-05  -3.307562233209E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.120202480468E-06   1.638654548775E-06   0.000000000000E+00  -2.964927634457E-05   4.197966711697E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.355604023786E-05  -2.831124093378E-06   0.000000000000E+00   2.885410317549E-05  -2.948182984394E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.366266977897E-06   1.624806739446E-06   0.000000000000E+00  -2.941136606454E-05   3.826467343187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387732700822E-05  -2.797826911092E-06   0.000000000000E+00   2.855577089714E-05  -2.591935259264E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.606162252828E-06   1.610526469781E-06   0.000000000000E+00  -2.916561167578E-05   3.457506936541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418795661910E-05  -2.764029013474E-06   0.000000000000E+00   2.825091786589E-05  -2.238907624437E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.839915367633E-06   1.595828923805E-06   0.000000000000E+00  -2.891224378104E-05   3.091160672277E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.448802136572E-05  -2.729754675796E-06   0.000000000000E+00   2.793977582618E-05  -1.889185390225E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.067585161277E-06   1.580728758465E-06   0.000000000000E+00  -2.865147934109E-05   2.727554215039E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.477761596053E-05  -2.695027792120E-06   0.000000000000E+00   2.762257444495E-05  -1.542850646768E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.289223409026E-06   1.565240543139E-06   0.000000000000E+00  -2.838353850674E-05   2.366795542282E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.505683744003E-05  -2.659871874315E-06   0.000000000000E+00   2.729954124962E-05  -1.199982301233E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.504871001270E-06   1.549376292305E-06   0.000000000000E+00  -2.810862929410E-05   2.008967774318E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.532578507400E-05  -2.624310051435E-06   0.000000000000E+00   2.697090157013E-05  -8.606561157463E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.714575773504E-06   1.533156581106E-06   0.000000000000E+00  -2.782699484050E-05   1.654178933860E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558456027208E-05  -2.588365069023E-06   0.000000000000E+00   2.663687848146E-05  -5.249447456126E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.918379274176E-06   1.516588834835E-06   0.000000000000E+00  -2.753881639836E-05   1.302493206350E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.583326649404E-05  -2.552059288924E-06   0.000000000000E+00   2.629769275121E-05  -1.929177787604E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.116299465507E-06   1.499688943163E-06   0.000000000000E+00  -2.724431147336E-05   9.539651012987E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.607200915697E-05  -2.515414688991E-06   0.000000000000E+00   2.595356278787E-05   1.353582247286E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.308415065356E-06   1.482470545304E-06   0.000000000000E+00  -2.694370289697E-05   6.087347683664E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.630089554559E-05  -2.478452863140E-06   0.000000000000E+00   2.560470459222E-05   4.598196924716E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.494784915526E-06   1.464946718209E-06   0.000000000000E+00  -2.663719802236E-05   2.668712057578E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.652003472188E-05  -2.441195021575E-06   0.000000000000E+00   2.525133171173E-05   7.804059988199E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.675432416610E-06   1.447130699518E-06   0.000000000000E+00  -2.632500016460E-05  -7.156400993945E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.672953743548E-05  -2.403661991092E-06   0.000000000000E+00   2.489365519679E-05   1.097059423574E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.850403317042E-06   1.429035373273E-06   0.000000000000E+00  -2.600731441346E-05  -4.064973018852E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.692951603571E-05  -2.365874215698E-06   0.000000000000E+00   2.453188355972E-05   1.409725110415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.019765574965E-06   1.410673478566E-06   0.000000000000E+00  -2.568435255769E-05  -7.378417981497E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.712008438287E-05  -2.327851757195E-06   0.000000000000E+00   2.416622273588E-05   1.718351024696E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.183564249232E-06   1.392057421689E-06   0.000000000000E+00  -2.535630745931E-05  -1.065536428672E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.730135776223E-05  -2.289614296202E-06   0.000000000000E+00   2.379687604772E-05   2.022887910899E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.341846582991E-06   1.373199543940E-06   0.000000000000E+00  -2.502338054822E-05  -1.389515075622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747345279792E-05  -2.251181133030E-06   0.000000000000E+00   2.342404417019E-05   2.323289249974E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.494665481399E-06   1.354112044651E-06   0.000000000000E+00  -2.468577672814E-05  -1.709716368174E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.763648736800E-05  -2.212571188948E-06   0.000000000000E+00   2.304792509963E-05   2.619511216119E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.642057614583E-06   1.334806761704E-06   0.000000000000E+00  -2.434368541166E-05  -2.026090358768E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.779058052106E-05  -2.173803007501E-06   0.000000000000E+00   2.266871412382E-05   2.911512633216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.784057326199E-06   1.315295476810E-06   0.000000000000E+00  -2.399729789371E-05  -2.338591412600E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.793585239357E-05  -2.134894755971E-06   0.000000000000E+00   2.228660379497E-05   3.199254931370E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.920739980121E-06   1.295589761374E-06   0.000000000000E+00  -2.364681103866E-05  -2.647147538183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.807242412867E-05  -2.095864226996E-06   0.000000000000E+00   2.190178390437E-05   3.482702103053E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.052165924903E-06   1.275701036433E-06   0.000000000000E+00  -2.329241924644E-05  -2.951701112326E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.820041779624E-05  -2.056728840294E-06   0.000000000000E+00   2.151444145923E-05   3.761820659044E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.178385551017E-06   1.255640508607E-06   0.000000000000E+00  -2.293430962353E-05  -3.252202079813E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.831995631422E-05  -2.017505644645E-06   0.000000000000E+00   2.112476066225E-05   4.036579584101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.299429217691E-06   1.235418882094E-06   0.000000000000E+00  -2.257264869223E-05  -3.548641358331E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.843116337131E-05  -1.978211319785E-06   0.000000000000E+00   2.073292289208E-05   4.306950292830E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.415376951551E-06   1.215045101131E-06   0.000000000000E+00  -2.220763751309E-05  -3.840931748741E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.853416335072E-05  -1.938862178618E-06   0.000000000000E+00   2.033910668654E-05   4.572906585352E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.526280863014E-06   1.194536115186E-06   0.000000000000E+00  -2.183947266200E-05  -4.129037981923E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.862908125643E-05  -1.899474169482E-06   0.000000000000E+00   1.994348772772E-05   4.834424602626E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.632191828118E-06   1.173895866510E-06   0.000000000000E+00  -2.146830871925E-05  -4.412936908415E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.871604263897E-05  -1.860062878438E-06   0.000000000000E+00   1.954623882853E-05   5.091482782287E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.733166851875E-06   1.153136845974E-06   0.000000000000E+00  -2.109433125933E-05  -4.692586202732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879517352509E-05  -1.820643531923E-06   0.000000000000E+00   1.914752992179E-05   5.344061813685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.829226165201E-06   1.132269046331E-06   0.000000000000E+00  -2.071770782541E-05  -4.967965943236E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.886660034630E-05  -1.781230999090E-06   0.000000000000E+00   1.874752805015E-05   5.592144594048E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.920485397306E-06   1.111302379754E-06   0.000000000000E+00  -2.033862603089E-05  -5.239019829621E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.893044987152E-05  -1.741839794788E-06   0.000000000000E+00   1.834639735887E-05   5.835716183400E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000693068290E-05   1.090246396467E-06   0.000000000000E+00  -1.995722986473E-05  -5.505748622063E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.898684913890E-05  -1.702484082136E-06   0.000000000000E+00   1.794429908952E-05   6.074763760677E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008866871915E-05   1.069110834209E-06   0.000000000000E+00  -1.957370948512E-05  -5.768106222023E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.903592539088E-05  -1.663177675515E-06   0.000000000000E+00   1.754139157552E-05   6.309276579191E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.016577221748E-05   1.047904924150E-06   0.000000000000E+00  -1.918822850549E-05  -6.026064029916E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.907780600993E-05  -1.623934043483E-06   0.000000000000E+00   1.713783023929E-05   6.539245922666E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023825024420E-05   1.026637858938E-06   0.000000000000E+00  -1.880094009391E-05  -6.279606367196E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.911261845608E-05  -1.584766311977E-06   0.000000000000E+00   1.673376759172E-05   6.764665060859E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.030619460805E-05   1.005318505410E-06   0.000000000000E+00  -1.841201091949E-05  -6.528721301654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.914049020580E-05  -1.545687267204E-06   0.000000000000E+00   1.632935323112E-05   6.985529206300E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.036966673924E-05   9.839557195828E-07   0.000000000000E+00  -1.802160011218E-05  -6.773376179162E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916154869303E-05  -1.506709359144E-06   0.000000000000E+00   1.592473384659E-05   7.201835469955E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042872199137E-05   9.625580982527E-07   0.000000000000E+00  -1.762985739138E-05  -7.013559277105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.917592125094E-05  -1.467844704657E-06   0.000000000000E+00   1.552005322004E-05   7.413582818088E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048341294540E-05   9.411341824762E-07   0.000000000000E+00  -1.723694987809E-05  -7.249258542071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918373505567E-05  -1.429105090898E-06   0.000000000000E+00   1.511545223164E-05   7.620772028928E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053377132428E-05   9.196920783686E-07   0.000000000000E+00  -1.684300664921E-05  -7.480472651985E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918511707219E-05  -1.390501978819E-06   0.000000000000E+00   1.471106886523E-05   7.823405649443E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057992035169E-05   8.982399721106E-07   0.000000000000E+00  -1.644819457293E-05  -7.707171523044E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918019400012E-05  -1.352046506544E-06   0.000000000000E+00   1.430703821615E-05   8.021487952903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.062187313831E-05   8.767857629538E-07   0.000000000000E+00  -1.605264957702E-05  -7.929358526589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916909222310E-05  -1.313749493011E-06   0.000000000000E+00   1.390349249932E-05   8.215024895905E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065967221906E-05   8.553372223419E-07   0.000000000000E+00  -1.565651076887E-05  -8.147037810877E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.915193775792E-05  -1.275621441556E-06   0.000000000000E+00   1.350056105946E-05   8.404024076523E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.069343836860E-05   8.339002043062E-07   0.000000000000E+00  -1.525992496993E-05  -8.360188909948E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.912885620644E-05  -1.237672543542E-06   0.000000000000E+00   1.309837038168E-05   8.588494692028E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.072320944227E-05   8.124870242823E-07   0.000000000000E+00  -1.486304659628E-05  -8.568805460865E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.909997270846E-05  -1.199912682152E-06   0.000000000000E+00   1.269704410428E-05   8.768447497409E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074902107752E-05   7.911001275916E-07   0.000000000000E+00  -1.446598985535E-05  -8.772905433919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.906541189593E-05  -1.162351435994E-06   0.000000000000E+00   1.229670303092E-05   8.943894764062E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077097577528E-05   7.697481034259E-07   0.000000000000E+00  -1.406888525038E-05  -8.972465270908E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.902529784924E-05  -1.124998083102E-06   0.000000000000E+00   1.189746514637E-05   9.114850238714E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.078912536783E-05   7.484378918155E-07   0.000000000000E+00  -1.367188259749E-05  -9.167512794068E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897975405431E-05  -1.087861604529E-06   0.000000000000E+00   1.149944563019E-05   9.281329103040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080352195399E-05   7.271762617972E-07   0.000000000000E+00  -1.327510073266E-05  -9.358035867654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892890336165E-05  -1.050950688406E-06   0.000000000000E+00   1.110275687440E-05   9.443347933137E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.081420213616E-05   7.059697616094E-07   0.000000000000E+00  -1.287866005568E-05  -9.544050326900E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.887286794703E-05  -1.014273733762E-06   0.000000000000E+00   1.070750850010E-05   9.600924659745E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082127631300E-05   6.848247792942E-07   0.000000000000E+00  -1.248269413658E-05  -9.725554948062E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.881176927249E-05  -9.778388544028E-07   0.000000000000E+00   1.031380737571E-05   9.754078528871E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082478120810E-05   6.637475906303E-07   0.000000000000E+00  -1.208731872813E-05  -9.902561260437E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.874572805055E-05  -9.416538830198E-07   0.000000000000E+00   9.921757636224E-06   9.902830062511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082480357291E-05   6.427442287030E-07   0.000000000000E+00  -1.169265419878E-05  -1.007507786016E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.867486420764E-05  -9.057263749293E-07   0.000000000000E+00   9.531460702708E-06   1.004720102021E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082134186525E-05   6.218207294477E-07   0.000000000000E+00  -1.129881321625E-05  -1.024312753611E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.859929685118E-05  -8.700636122967E-07   0.000000000000E+00   9.143015303486E-06   1.018721436062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.081452794880E-05   6.009827564651E-07   0.000000000000E+00  -1.090591358855E-05  -1.040671066350E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851914423628E-05  -8.346726079968E-07   0.000000000000E+00   8.756517495077E-06   1.032289420364E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080439560489E-05   5.802359864445E-07   0.000000000000E+00  -1.051406416720E-05  -1.056584689033E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.843452373462E-05  -7.995601097302E-07   0.000000000000E+00   8.372060685057E-06   1.045426579321E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.079100300337E-05   5.595858810093E-07   0.000000000000E+00  -1.012337253518E-05  -1.072055281999E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.834555180452E-05  -7.647326039780E-07   0.000000000000E+00   7.989735653993E-06   1.058135546016E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077443806280E-05   5.390377399278E-07   0.000000000000E+00  -9.733950703819E-06  -1.087084128432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.825234396189E-05  -7.301963201060E-07   0.000000000000E+00   7.609630579915E-06   1.070419058597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075475489951E-05   5.185967638793E-07   0.000000000000E+00  -9.345900739189E-06  -1.101672472310E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.815501475343E-05  -6.959572344422E-07   0.000000000000E+00   7.231831061930E-06   1.082279956637E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073197091040E-05   4.982678442285E-07   0.000000000000E+00  -8.959313681260E-06  -1.115824929901E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.805367773005E-05  -6.620210742206E-07   0.000000000000E+00   6.856420145185E-06   1.093721177604E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.070620472672E-05   4.780560131768E-07   0.000000000000E+00  -8.574303562948E-06  -1.129541356310E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.794844542204E-05  -6.283933218084E-07   0.000000000000E+00   6.483478346316E-06   1.104745753339E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067749005873E-05   4.579668610075E-07   0.000000000000E+00  -8.190958786140E-06  -1.142824112949E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.783942931530E-05  -5.950792185866E-07   0.000000000000E+00   6.113083678807E-06   1.115356806600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.064590490368E-05   4.380018673708E-07   0.000000000000E+00  -7.809371643474E-06  -1.155675855195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.772673982914E-05  -5.620837691497E-07   0.000000000000E+00   5.745311680274E-06   1.125557547644E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061151042302E-05   4.181686151805E-07   0.000000000000E+00  -7.429643279352E-06  -1.168098928188E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.761048629473E-05  -5.294117452934E-07   0.000000000000E+00   5.380235438412E-06   1.135351270836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057434339288E-05   3.984703677023E-07   0.000000000000E+00  -7.051853881734E-06  -1.180096320233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749077693495E-05  -4.970676900930E-07   0.000000000000E+00   5.017925619033E-06   1.144741351377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053446931238E-05   3.789112738558E-07   0.000000000000E+00  -6.676091688422E-06  -1.191670483244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.736771884513E-05  -4.650559218481E-07   0.000000000000E+00   4.658450493065E-06   1.153731242001E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049197493782E-05   3.594952731043E-07   0.000000000000E+00  -6.302447563215E-06  -1.202823655833E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724141797569E-05  -4.333805382885E-07   0.000000000000E+00   4.301875965508E-06   1.162324469760E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.044689600427E-05   3.402263545620E-07   0.000000000000E+00  -5.931000065556E-06  -1.213559116483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711197911460E-05  -4.020454204107E-07   0.000000000000E+00   3.948265603322E-06   1.170524632866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039932449527E-05   3.211082372148E-07   0.000000000000E+00  -5.561840082944E-06  -1.223879041811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697950587202E-05  -3.710542365896E-07   0.000000000000E+00   3.597680664333E-06   1.178335397554E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034927756390E-05   3.021442847607E-07   0.000000000000E+00  -5.195016927812E-06  -1.233788003548E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.684410066520E-05  -3.404104465143E-07   0.000000000000E+00   3.250180126648E-06   1.185760495035E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.029685417293E-05   2.833382461251E-07   0.000000000000E+00  -4.830637622660E-06  -1.243287663993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670586470521E-05  -3.101173051980E-07   0.000000000000E+00   2.905820717915E-06   1.192803718447E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024207970203E-05   2.646934102931E-07   0.000000000000E+00  -4.468759736021E-06  -1.252381278390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.656489798360E-05  -2.801778669030E-07   0.000000000000E+00   2.564656944987E-06   1.199468919914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018504061546E-05   2.462128700968E-07   0.000000000000E+00  -4.109460490713E-06  -1.261073912238E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.642129926072E-05  -2.505949890486E-07   0.000000000000E+00   2.226741123808E-06   1.205760007617E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.012578397308E-05   2.278998491445E-07   0.000000000000E+00  -3.752808110040E-06  -1.269365994582E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.627516605538E-05  -2.213713361921E-07   0.000000000000E+00   1.892123409867E-06   1.211680942912E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006437100923E-05   2.097572244992E-07   0.000000000000E+00  -3.398868752143E-06  -1.277262941167E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.612659463412E-05  -1.925093838463E-07   0.000000000000E+00   1.560851828163E-06   1.217235737537E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000086882420E-05   1.917878858768E-07   0.000000000000E+00  -3.047713190191E-06  -1.284767565660E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.597568000256E-05  -1.640114223537E-07   0.000000000000E+00   1.232972303878E-06   1.222428450844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.935287999013E-06   1.739944941558E-07   0.000000000000E+00  -2.699387750845E-06  -1.291884198403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.582251589742E-05  -1.358795607913E-07   0.000000000000E+00   9.085286932423E-07   1.227263187048E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.867750273878E-06   1.563796283913E-07   0.000000000000E+00  -2.353965884649E-06  -1.298615513574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.566719477883E-05  -1.081157306651E-07   0.000000000000E+00   5.875628140861E-07   1.231744092611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.798260935234E-06   1.389459262390E-07   0.000000000000E+00  -2.011502732848E-06  -1.304965798767E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.550980782391E-05  -8.072168978775E-08   0.000000000000E+00   2.701144767986E-07   1.235875353590E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.726925170665E-06   1.216979433649E-07   0.000000000000E+00  -1.672072665412E-06  -1.310937336688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.535044492139E-05  -5.369902600826E-08   0.000000000000E+00  -4.377848449700E-08   1.239661193093E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.653746306309E-06   1.046309629625E-07   0.000000000000E+00  -1.335687815217E-06  -1.316536618625E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.518919466622E-05  -2.704916088881E-08   0.000000000000E+00  -3.540801810448E-07   1.243105868761E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.578816194176E-06   8.775404199031E-08   0.000000000000E+00  -1.002438613318E-06  -1.321765502092E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.502614435580E-05  -7.733534712639E-10   0.000000000000E+00  -6.607566382545E-07   1.246213670298E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.502180024536E-06   7.106702753351E-08   0.000000000000E+00  -6.723640851527E-07  -1.326628440619E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.486137998657E-05   2.512729612116E-08   0.000000000000E+00  -9.637757644657E-07   1.248988917054E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.423891260596E-06   5.457188159251E-08   0.000000000000E+00  -3.455158023960E-07  -1.331128304233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.469498625115E-05   5.065184302272E-08   0.000000000000E+00  -1.263107319760E-06   1.251435955678E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.344002005409E-06   3.827020104967E-08   0.000000000000E+00  -2.193368517146E-08  -1.335271400748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452704653654E-05   7.579949403985E-08   0.000000000000E+00  -1.558722884933E-06   1.253559157785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.262566363978E-06   2.216380607944E-08   0.000000000000E+00   2.983378703818E-07  -1.339059833554E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.435764292274E-05   1.005696041226E-07   0.000000000000E+00  -1.850595830117E-06   1.255362917694E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.179639369103E-06   6.254402679683E-09   0.000000000000E+00   6.152485307197E-07  -1.342498171462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418685618224E-05   1.249616727528E-07   0.000000000000E+00  -2.138701283597E-06   1.256851650222E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.095281587635E-06  -9.456662533971E-09   0.000000000000E+00   9.287583815976E-07  -1.345590722168E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.401476577973E-05   1.489753405737E-07   0.000000000000E+00  -2.423016101044E-06   1.258029788501E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.009504710809E-06  -2.496789286516E-08   0.000000000000E+00   1.238840072831E-06  -1.348341928010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.384144987329E-05   1.726103858406E-07   0.000000000000E+00  -2.703518833929E-06   1.258901781857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.922406719437E-06  -4.027799167397E-08   0.000000000000E+00   1.545442444956E-06  -1.350755380798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.366698531503E-05   1.958667210457E-07   0.000000000000E+00  -2.980189699010E-06   1.259472093758E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.834023325486E-06  -5.538574670011E-08   0.000000000000E+00   1.848534213082E-06  -1.352835438215E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.349144765320E-05   2.187443895441E-07   0.000000000000E+00  -3.253010547233E-06   1.259745199771E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.744390510705E-06  -7.029003311606E-08   0.000000000000E+00   2.148083761429E-06  -1.354586404112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331491113460E-05   2.412435622244E-07   0.000000000000E+00  -3.521964832938E-06   1.259725585584E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.653573813239E-06  -8.498982267656E-08   0.000000000000E+00   2.444056217699E-06  -1.356012633434E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313744870739E-05   2.633645341250E-07   0.000000000000E+00  -3.787037583158E-06   1.259417745089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.561620801084E-06  -9.948426871649E-08   0.000000000000E+00   2.736429271875E-06  -1.357118658809E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.295913202453E-05   2.851077213185E-07   0.000000000000E+00  -4.048215367132E-06   1.258826178484E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.468574928599E-06  -1.137723881827E-07   0.000000000000E+00   3.025163294013E-06  -1.357908336827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278003144775E-05   3.064736575520E-07   0.000000000000E+00  -4.305486265857E-06   1.257955390446E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.374484079710E-06  -1.278534941371E-07   0.000000000000E+00   3.310236644131E-06  -1.358386499069E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.260021605197E-05   3.274629911410E-07   0.000000000000E+00  -4.558839841826E-06   1.256809888332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.279395663485E-06  -1.417267979159E-07   0.000000000000E+00   3.591623152490E-06  -1.358556216255E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.241975363035E-05   3.480764817971E-07   0.000000000000E+00  -4.808267108696E-06   1.255394180437E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.183356039318E-06  -1.553923575280E-07   0.000000000000E+00   3.869302175576E-06  -1.358424337360E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223871069937E-05   3.683149975375E-07   0.000000000000E+00  -5.053760501744E-06   1.253712774281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.086412514603E-06  -1.688480956870E-07   0.000000000000E+00   4.143244253156E-06  -1.357992496878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205715250482E-05   3.881795116367E-07   0.000000000000E+00  -5.295313847740E-06   1.251770174970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988616987277E-06  -1.820951956197E-07   0.000000000000E+00   4.413432849956E-06  -1.357266846136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187514302787E-05   4.076710995650E-07   0.000000000000E+00  -5.532922335556E-06   1.249570883568E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.889986768403E-06  -1.951325932477E-07   0.000000000000E+00   4.679850034693E-06  -1.356251345163E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.169274499199E-05   4.267909360503E-07   0.000000000000E+00  -5.766582486571E-06   1.247119395522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.790598365264E-06  -2.079602073350E-07   0.000000000000E+00   4.942488039580E-06  -1.354950733770E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151001986956E-05   4.455402921265E-07   0.000000000000E+00  -5.996292125732E-06   1.244420199147E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.690472237060E-06  -2.205776988932E-07   0.000000000000E+00   5.201316066242E-06  -1.353369005102E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132702788930E-05   4.639205322500E-07   0.000000000000E+00  -6.222050352533E-06   1.241477774139E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.589667773317E-06  -2.329849717140E-07   0.000000000000E+00   5.456322068787E-06  -1.351510440876E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114382804445E-05   4.819331113894E-07   0.000000000000E+00  -6.443857511921E-06   1.238296590125E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.488220634517E-06  -2.451819870763E-07   0.000000000000E+00   5.707495081313E-06  -1.349379904703E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096047810015E-05   4.995795723202E-07   0.000000000000E+00  -6.661715166373E-06   1.234881105257E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.386170504389E-06  -2.571687593471E-07   0.000000000000E+00   5.954824064430E-06  -1.346981863512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077703460239E-05   5.168615427389E-07   0.000000000000E+00  -6.875626067008E-06   1.231235764873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.283558495919E-06  -2.689453634853E-07   0.000000000000E+00   6.198298355740E-06  -1.344320529587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.059355288636E-05   5.337807326053E-07   0.000000000000E+00  -7.085594125996E-06   1.227365000149E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.180425089050E-06  -2.805119512933E-07   0.000000000000E+00   6.437908907849E-06  -1.341400477716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041008708563E-05   5.503389314512E-07   0.000000000000E+00  -7.291624388461E-06   1.223273226836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.076809873152E-06  -2.918687748214E-07   0.000000000000E+00   6.673649231374E-06  -1.338226441612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.022669014149E-05   5.665380056943E-07   0.000000000000E+00  -7.493723005015E-06   1.218964844013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.972751772195E-06  -3.030159813258E-07   0.000000000000E+00   6.905509652074E-06  -1.334801250778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004341381211E-05   5.823798960858E-07   0.000000000000E+00  -7.691897204651E-06   1.214444232884E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.868289104984E-06  -3.139541205609E-07   0.000000000000E+00   7.133488367617E-06  -1.331132278588E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.860308682975E-06   5.978666151050E-07   0.000000000000E+00  -7.886155267348E-06   1.209715755617E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.763461648412E-06  -3.246833725795E-07   0.000000000000E+00   7.357579389115E-06  -1.327221239597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.677424176337E-06   6.130002444759E-07   0.000000000000E+00  -8.076506497752E-06   1.204783754210E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.658301399068E-06  -3.352043212616E-07   0.000000000000E+00   7.577782408672E-06  -1.323073891704E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.494808561767E-06   6.277829326781E-07   0.000000000000E+00  -8.262961198408E-06   1.199652549410E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.552853762180E-06  -3.455174822792E-07   0.000000000000E+00   7.794092393506E-06  -1.318694322433E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.312508966646E-06   6.422168924826E-07   0.000000000000E+00  -8.445530643693E-06   1.194326439659E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.447134144978E-06  -3.556238823910E-07   0.000000000000E+00   8.006516851670E-06  -1.314087175482E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.130571386998E-06   6.563043986074E-07   0.000000000000E+00  -8.624227053804E-06   1.188809700061E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.341198994137E-06  -3.655226336280E-07   0.000000000000E+00   8.215052393673E-06  -1.309256484951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.949040697888E-06   6.700477853202E-07   0.000000000000E+00  -8.799063569310E-06   1.183106581436E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.235077202465E-06  -3.752160211666E-07   0.000000000000E+00   8.419690401637E-06  -1.304206429893E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.767960665129E-06   6.834494441566E-07   0.000000000000E+00  -8.970054225712E-06   1.177221309325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.128799599850E-06  -3.847040917761E-07   0.000000000000E+00   8.620450608821E-06  -1.298942112518E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.587373956093E-06   6.965118216132E-07   0.000000000000E+00  -9.137213928333E-06   1.171158083130E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.022400109059E-06  -3.939878226758E-07   0.000000000000E+00   8.817329916380E-06  -1.293467421109E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.407322151261E-06   7.092374169721E-07   0.000000000000E+00  -9.300558427808E-06   1.164921075193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.915911360120E-06  -4.030679192857E-07   0.000000000000E+00   9.010333534932E-06  -1.287786654368E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.227845755804E-06   7.216287800490E-07   0.000000000000E+00  -9.460104295457E-06   1.158514429975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.809365273143E-06  -4.119452772579E-07   0.000000000000E+00   9.199468577052E-06  -1.281904249157E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.048984211324E-06   7.336885090646E-07   0.000000000000E+00  -9.615868899118E-06   1.151942263240E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.702793112982E-06  -4.206208367036E-07   0.000000000000E+00   9.384742327967E-06  -1.275824576175E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.870775907375E-06   7.454192485861E-07   0.000000000000E+00  -9.767870379633E-06   1.145208661270E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.596225527558E-06  -4.290954824218E-07   0.000000000000E+00   9.566162585058E-06  -1.269550726674E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.693258193837E-06   7.568236873599E-07   0.000000000000E+00  -9.916127626919E-06   1.138317680121E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.489692597327E-06  -4.373703940114E-07   0.000000000000E+00   9.743739789484E-06  -1.263089475940E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.516467392713E-06   7.679045563603E-07   0.000000000000E+00  -1.006066025702E-05   1.131273344906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.383226973353E-06  -4.454464206528E-07   0.000000000000E+00   9.917480754857E-06  -1.256442664536E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.340438810230E-06   7.786646267713E-07   0.000000000000E+00  -1.020148858923E-05   1.124079649105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.276849247475E-06  -4.533247052876E-07   0.000000000000E+00   1.008739604940E-05  -1.249615321488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.165206749327E-06   7.891067080150E-07   0.000000000000E+00  -1.033863362328E-05   1.116740553912E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.170590833593E-06  -4.610065720880E-07   0.000000000000E+00   1.025351523454E-05  -1.242612149085E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990804521659E-06   7.992336458797E-07   0.000000000000E+00  -1.047211701733E-05   1.109259987608E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.064485778563E-06  -4.684929377142E-07   0.000000000000E+00   1.041582736165E-05  -1.235436650111E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.817264460318E-06   8.090483206011E-07   0.000000000000E+00  -1.060196106586E-05   1.101641844952E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.958555655645E-06  -4.757850958803E-07   0.000000000000E+00   1.057435589678E-05  -1.228092794729E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.644617932030E-06   8.185536450472E-07   0.000000000000E+00  -1.072818867805E-05   1.093889986633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.852826989930E-06  -4.828842879676E-07   0.000000000000E+00   1.072911547717E-05  -1.220585158372E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.472895349842E-06   8.277525629302E-07   0.000000000000E+00  -1.085082335655E-05   1.086008238705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.747325911736E-06  -4.897917179972E-07   0.000000000000E+00   1.088012149806E-05  -1.212917837449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.302126185589E-06   8.366480470110E-07   0.000000000000E+00  -1.096988917637E-05   1.078000392085E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.642077641872E-06  -4.965088087211E-07   0.000000000000E+00   1.102738953823E-05  -1.205094592682E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.132338982612E-06   8.452430973967E-07   0.000000000000E+00  -1.108541076420E-05   1.069870202056E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.537106843773E-06  -5.030368246843E-07   0.000000000000E+00   1.117093677796E-05  -1.197119459403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.963561368230E-06   8.535407398503E-07   0.000000000000E+00  -1.119741327813E-05   1.061621387818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.432437500018E-06  -5.093771876704E-07   0.000000000000E+00   1.131078164102E-05  -1.188996609067E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.795820066673E-06   8.615440241321E-07   0.000000000000E+00  -1.130592238748E-05   1.053257632028E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.328093124648E-06  -5.155311391508E-07   0.000000000000E+00   1.144693973930E-05  -1.180729873637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.629140911535E-06   8.692560223826E-07   0.000000000000E+00  -1.141096425315E-05   1.044782580429E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.224096514084E-06  -5.215001871252E-07   0.000000000000E+00   1.157943250106E-05  -1.172322593964E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.463548858540E-06   8.766798275447E-07   0.000000000000E+00  -1.151256550818E-05   1.036199841412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.120469983296E-06  -5.272858447180E-07   0.000000000000E+00   1.170827921893E-05  -1.163779533353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.299067998420E-06   8.838185518277E-07   0.000000000000E+00  -1.161075323859E-05   1.027512985689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.017239701560E-06  -5.328895872500E-07   0.000000000000E+00   1.183349842068E-05  -1.155105072423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.135721569330E-06   8.906753251663E-07   0.000000000000E+00  -1.170555496466E-05   1.018725545954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914414628316E-06  -5.383127959719E-07   0.000000000000E+00   1.195511613049E-05  -1.146301415000E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.973531969865E-06   8.972532937763E-07   0.000000000000E+00  -1.179699862241E-05   1.009841016541E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.812025118332E-06  -5.435570724142E-07   0.000000000000E+00   1.207314972259E-05  -1.137373321753E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.812520771553E-06   9.035556186969E-07   0.000000000000E+00  -1.188511254550E-05   1.000862853153E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.710091687397E-06  -5.486239447466E-07   0.000000000000E+00   1.218762117538E-05  -1.128324459974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.652708731667E-06   9.095854743789E-07   0.000000000000E+00  -1.196992544727E-05   9.917944725857E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.608631018162E-06  -5.535149690640E-07   0.000000000000E+00   1.229855392631E-05  -1.119158231174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.494115805771E-06   9.153460473229E-07   0.000000000000E+00  -1.205146640334E-05   9.826392524754E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.507662478596E-06  -5.582316803501E-07   0.000000000000E+00   1.240596610658E-05  -1.109878440820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.336761160509E-06   9.208405347124E-07   0.000000000000E+00  -1.212976483426E-05   9.734005310601E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407204555588E-06  -5.627758947580E-07   0.000000000000E+00   1.250989987775E-05  -1.100489354889E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.180663185988E-06   9.260721431292E-07   0.000000000000E+00  -1.220485048867E-05   9.640816069897E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.307275310424E-06  -5.671490187434E-07   0.000000000000E+00   1.261036007980E-05  -1.090993904816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.025839508589E-06   9.310440872596E-07   0.000000000000E+00  -1.227675342664E-05   9.546857391228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.207892162737E-06  -5.713527283178E-07   0.000000000000E+00   1.270737858411E-05  -1.081395808631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.872307003311E-06   9.357595886445E-07   0.000000000000E+00  -1.234550400341E-05   9.452161463661E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.109071985559E-06  -5.753887513987E-07   0.000000000000E+00   1.280098040212E-05  -1.071698667131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.720081806417E-06   9.402218744811E-07   0.000000000000E+00  -1.241113285334E-05   9.356760075115E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010831200410E-06  -5.792587097314E-07   0.000000000000E+00   1.289119160950E-05  -1.061906097278E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.569179327660E-06   9.444341764160E-07   0.000000000000E+00  -1.247367087425E-05   9.260684611318E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913185670715E-06  -5.829643223523E-07   0.000000000000E+00   1.297803821853E-05  -1.052021360520E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.419614262852E-06   9.483997294114E-07   0.000000000000E+00  -1.253314921198E-05   9.163966054321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.816150959241E-06  -5.865072118632E-07   0.000000000000E+00   1.306154671718E-05  -1.042047222239E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271400606016E-06   9.521217705940E-07   0.000000000000E+00  -1.258959924531E-05   9.066634981782E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.719742684748E-06  -5.898892326870E-07   0.000000000000E+00   1.314174202298E-05  -1.031989350173E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124551661841E-06   9.556035381912E-07   0.000000000000E+00  -1.264305257116E-05   8.968721566149E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.623971938095E-06  -5.931119102594E-07   0.000000000000E+00   1.321865801376E-05  -1.021848471862E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979080057603E-06   9.588482704458E-07   0.000000000000E+00  -1.269354099006E-05   8.870255574044E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.528856711329E-06  -5.961777409946E-07   0.000000000000E+00   1.329232153408E-05  -1.011629450997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.834997755631E-06   9.618592045701E-07   0.000000000000E+00  -1.274109649187E-05   8.771266365745E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.434409662938E-06  -5.990868633440E-07   0.000000000000E+00   1.336275131716E-05  -1.001334941365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.692316065007E-06   9.646395757641E-07   0.000000000000E+00  -1.278575124201E-05   8.671782894906E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.340642543327E-06  -6.018424773522E-07   0.000000000000E+00   1.342998502251E-05  -9.909685506370E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.551045653781E-06   9.671926162072E-07   0.000000000000E+00  -1.282753756763E-05   8.571833708615E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.247568340646E-06  -6.044458694931E-07   0.000000000000E+00   1.349404882371E-05  -9.805329899476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.411196560793E-06   9.695215541283E-07   0.000000000000E+00  -1.286648794439E-05   8.471446947128E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.155199210137E-06  -6.068988320265E-07   0.000000000000E+00   1.355497223908E-05  -9.700318646499E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.272778207433E-06   9.716296128443E-07   0.000000000000E+00  -1.290263498320E-05   8.370650344177E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.063546814206E-06  -6.092031493297E-07   0.000000000000E+00   1.361278487929E-05  -9.594683406283E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135799409443E-06   9.735200099015E-07   0.000000000000E+00  -1.293601141765E-05   8.269471227200E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.972622360284E-06  -6.113606110953E-07   0.000000000000E+00   1.366751637580E-05  -9.488452527810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.000268388526E-06   9.751959561713E-07   0.000000000000E+00  -1.296665009131E-05   8.167936518016E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.882436612549E-06  -6.133730236915E-07   0.000000000000E+00   1.371919751320E-05  -9.381657167561E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.866192783916E-06   9.766606550122E-07   0.000000000000E+00  -1.299458394552E-05   8.066072733040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.792999936919E-06  -6.152421356682E-07   0.000000000000E+00   1.376785605241E-05  -9.274327129552E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.733579663845E-06   9.779173014483E-07   0.000000000000E+00  -1.301984600749E-05   7.963905984225E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.704322205940E-06  -6.169698028911E-07   0.000000000000E+00   1.381352529672E-05  -9.166494310212E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.602435536860E-06   9.789690813650E-07   0.000000000000E+00  -1.304246937843E-05   7.861461979844E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.616413092078E-06  -6.185578406195E-07   0.000000000000E+00   1.385623486970E-05  -9.058183010182E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.472766363158E-06   9.798191707417E-07   0.000000000000E+00  -1.306248722229E-05   7.758766025490E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529281215015E-06  -6.200079953914E-07   0.000000000000E+00   1.389601595992E-05  -8.949419676263E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.344577565714E-06   9.804707349040E-07   0.000000000000E+00  -1.307993275444E-05   7.655843025079E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442936310192E-06  -6.213222244054E-07   0.000000000000E+00   1.393290021146E-05  -8.840254198177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.217874041424E-06   9.809269277808E-07   0.000000000000E+00  -1.309483923077E-05   7.552717481974E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.357385467714E-06  -6.225021540773E-07   0.000000000000E+00   1.396691827198E-05  -8.730687151486E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092660171938E-06   9.811908912224E-07   0.000000000000E+00  -1.310723993707E-05   7.449413500490E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.272636485593E-06  -6.235497210862E-07   0.000000000000E+00   1.399810249254E-05  -8.620760078083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.689398346867E-07   9.812657543127E-07   0.000000000000E+00  -1.311716817863E-05   7.345954787139E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188698147579E-06  -6.244667158664E-07   0.000000000000E+00   1.402648367904E-05  -8.510498162859E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.467164135390E-07   9.811546327103E-07   0.000000000000E+00  -1.312465726997E-05   7.242364652288E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105576806138E-06  -6.252549305094E-07   0.000000000000E+00   1.405209247172E-05  -8.399928241424E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.259928094747E-07   9.808606280131E-07   0.000000000000E+00  -1.312974052506E-05   7.138666011553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023279308438E-06  -6.259161653370E-07   0.000000000000E+00   1.407496552556E-05  -8.289074374814E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.067714512195E-07   9.803868271477E-07   0.000000000000E+00  -1.313245124757E-05   7.034881387686E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.418114514368E-07  -6.264533494746E-07   0.000000000000E+00   1.409513531213E-05  -8.177967714592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.890543055445E-07   9.797363017789E-07   0.000000000000E+00  -1.313282272152E-05   6.931032912460E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.611809371300E-07  -6.268652876894E-07   0.000000000000E+00   1.411262138527E-05  -8.066628487113E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.728428877291E-07   9.789121077343E-07   0.000000000000E+00  -1.313088820199E-05   6.827142328302E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.813918469102E-07  -6.271566846643E-07   0.000000000000E+00   1.412747006637E-05  -7.955085720020E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.581382716941E-07   9.779172844531E-07   0.000000000000E+00  -1.312668090627E-05   6.723230990517E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.024500475441E-07  -6.273283831733E-07   0.000000000000E+00   1.413970896434E-05  -7.843362849734E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449411001178E-07   9.767548544606E-07   0.000000000000E+00  -1.312023400508E-05   6.619319869159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.243605156470E-07  -6.273822078300E-07   0.000000000000E+00   1.414937069139E-05  -7.731484963637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.325159448213E-08   9.754278228553E-07   0.000000000000E+00  -1.311158061412E-05   6.515429551415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.471279135272E-07  -6.273199548177E-07   0.000000000000E+00   1.415648799975E-05  -7.619477774868E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.693043512298E-08   9.739391768136E-07   0.000000000000E+00  -1.310075378583E-05   6.411580243616E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.707566784263E-07  -6.271434153604E-07   0.000000000000E+00   1.416109255487E-05  -7.507357794789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856055801487E-07   9.722918851274E-07   0.000000000000E+00  -1.308778650129E-05   6.307791773721E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.952505146562E-07  -6.268543224878E-07   0.000000000000E+00   1.416321249008E-05  -7.395151351873E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927748240598E-07   9.704888977345E-07   0.000000000000E+00  -1.307271166244E-05   6.204083593431E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206135454814E-07  -6.264547232308E-07   0.000000000000E+00   1.416289800527E-05  -7.282898079796E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.984395326251E-07   9.685331453022E-07   0.000000000000E+00  -1.305556208452E-05   6.100474780948E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468485973062E-07  -6.259461487326E-07   0.000000000000E+00   1.416016295955E-05  -7.170595728883E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.026014447041E-07   9.664275387955E-07   0.000000000000E+00  -1.303637048863E-05   5.996984043311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739590801521E-07  -6.253303650964E-07   0.000000000000E+00   1.415504710636E-05  -7.058278237962E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.052626627923E-07   9.641749690870E-07   0.000000000000E+00  -1.301516949465E-05   5.893629718989E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019478536301E-07  -6.246093090097E-07   0.000000000000E+00   1.414758264951E-05  -6.945966331066E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.064256438700E-07   9.617783065666E-07   0.000000000000E+00  -1.299199161415E-05   5.790429780539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.081719666290E-08  -6.237846450776E-07   0.000000000000E+00   1.413780261392E-05  -6.833681873023E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.060931904443E-07   9.592404007804E-07   0.000000000000E+00  -1.296686924374E-05   5.687401837291E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.943065258501E-08  -6.228581102274E-07   0.000000000000E+00   1.412573950570E-05  -6.721442812547E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.042684414049E-07   9.565640800793E-07   0.000000000000E+00  -1.293983465851E-05   5.584563138089E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.087938154658E-07  -6.218315657289E-07   0.000000000000E+00   1.411142617714E-05  -6.609272178061E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000954863363E-06   9.537521512859E-07   0.000000000000E+00  -1.291092000560E-05   5.481930574115E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.772706310310E-07  -6.207066516144E-07   0.000000000000E+00   1.409489463059E-05  -6.497191332695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096156241917E-06   9.508073993882E-07   0.000000000000E+00  -1.288015729817E-05   5.379520681851E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.448597271147E-07  -6.194850938900E-07   0.000000000000E+00   1.407617378122E-05  -6.385217653770E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.189876672926E-06   9.477325872137E-07   0.000000000000E+00  -1.284757840929E-05   5.277349645682E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.115600720045E-07  -6.181687012314E-07   0.000000000000E+00   1.405531111020E-05  -6.273374306019E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.282120554231E-06   9.445304551688E-07   0.000000000000E+00  -1.281321506630E-05   5.175433301152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.773714708422E-07  -6.167602717582E-07   0.000000000000E+00   1.403232866163E-05  -6.161678924630E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372892577101E-06   9.412037209479E-07   0.000000000000E+00  -1.277709884512E-05   5.073787137794E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.422912125161E-07  -6.152582695777E-07   0.000000000000E+00   1.400724802344E-05  -6.050146071590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.462197718198E-06   9.377550792895E-07   0.000000000000E+00  -1.273926116491E-05   4.972426302215E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.063214900475E-07  -6.136675656362E-07   0.000000000000E+00   1.398011811340E-05  -5.938797087519E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550041231199E-06   9.341872017252E-07   0.000000000000E+00  -1.269973328282E-05   4.871365601143E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.694608818300E-07  -6.119887819519E-07   0.000000000000E+00   1.395096516659E-05  -5.827646868677E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.636428639097E-06   9.305027363616E-07   0.000000000000E+00  -1.265854628900E-05   4.770619504632E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.317098873469E-07  -6.102236750032E-07   0.000000000000E+00   1.391982249258E-05  -5.716727168810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.721365726011E-06   9.267043076385E-07   0.000000000000E+00  -1.261573110163E-05   4.670202148951E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.930686221848E-07  -6.083738193948E-07   0.000000000000E+00   1.388672133670E-05  -5.606038115314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.804858529637E-06   9.227945161667E-07   0.000000000000E+00  -1.257131846230E-05   4.570127340057E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.535382822337E-07  -6.064409574038E-07   0.000000000000E+00   1.385169335693E-05  -5.495603642652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886913333497E-06   9.187759384974E-07   0.000000000000E+00  -1.252533893145E-05   4.470408556579E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.131190491589E-07  -6.044266402892E-07   0.000000000000E+00   1.381476790437E-05  -5.385439585653E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.967536659393E-06   9.146511269795E-07   0.000000000000E+00  -1.247782288405E-05   4.371058953210E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.718123428292E-07  -6.023326732781E-07   0.000000000000E+00   1.377598947552E-05  -5.275565389619E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.046735260055E-06   9.104226095761E-07   0.000000000000E+00  -1.242880050535E-05   4.272091363860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.296192914098E-07  -6.001605263292E-07   0.000000000000E+00   1.373537524121E-05  -5.165993666939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.124516111746E-06   9.060928897130E-07   0.000000000000E+00  -1.237830178689E-05   4.173518304954E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.865414022596E-07  -5.979118777942E-07   0.000000000000E+00   1.369296210014E-05  -5.056737676629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.200886407117E-06   9.016644461497E-07   0.000000000000E+00  -1.232635652257E-05   4.075351978804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.042580337018E-06  -5.955883259213E-07   0.000000000000E+00   1.364878157017E-05  -4.947816412556E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275853548169E-06   8.971397328366E-07   0.000000000000E+00  -1.227299430495E-05   3.977604276831E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097737958396E-06  -5.931914620109E-07   0.000000000000E+00   1.360286507866E-05  -4.839245742072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.349425139166E-06   8.925211788084E-07   0.000000000000E+00  -1.221824452169E-05   3.880286782990E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152016324348E-06  -5.907228674010E-07   0.000000000000E+00   1.355524364277E-05  -4.731037652426E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421608979929E-06   8.878111880652E-07   0.000000000000E+00  -1.216213635208E-05   3.783410777096E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205417680698E-06  -5.881841117569E-07   0.000000000000E+00   1.350594840077E-05  -4.623206855224E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.492413059012E-06   8.830121395032E-07   0.000000000000E+00  -1.210469876390E-05   3.686987238320E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.257944341707E-06  -5.855767471618E-07   0.000000000000E+00   1.345500930376E-05  -4.515767725837E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.561845547040E-06   8.781263867818E-07   0.000000000000E+00  -1.204596051003E-05   3.591026848321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.309599183964E-06  -5.829022816932E-07   0.000000000000E+00   1.340245476664E-05  -4.408733660185E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.629914790341E-06   8.731562583080E-07   0.000000000000E+00  -1.198595012574E-05   3.495539994960E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.360384704601E-06  -5.801622610816E-07   0.000000000000E+00   1.334832721838E-05  -4.302112683731E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.696629304341E-06   8.681040571055E-07   0.000000000000E+00  -1.192469592557E-05   3.400536775410E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.410304475400E-06  -5.773590864698E-07   0.000000000000E+00   1.329264811239E-05  -4.195935194611E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761997767439E-06   8.629720608203E-07   0.000000000000E+00  -1.186222600084E-05   3.306026999862E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.459360156067E-06  -5.744919195937E-07   0.000000000000E+00   1.323544030764E-05  -4.090190070099E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826029014728E-06   8.577625216207E-07   0.000000000000E+00  -1.179856821682E-05   3.212020194698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507556311672E-06  -5.715644532443E-07   0.000000000000E+00   1.317674561888E-05  -3.984905656094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.888732031926E-06   8.524776662156E-07   0.000000000000E+00  -1.173375021058E-05   3.118525606211E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.554896072931E-06  -5.685774364749E-07   0.000000000000E+00   1.311658993179E-05  -3.880088617359E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.950115949436E-06   8.471196957590E-07   0.000000000000E+00  -1.166779938831E-05   3.025552203732E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.601382838809E-06  -5.655323477700E-07   0.000000000000E+00   1.305500302177E-05  -3.775751224157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010190036441E-06   8.416907859009E-07   0.000000000000E+00  -1.160074292341E-05   2.933108683378E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647020392609E-06  -5.624306424507E-07   0.000000000000E+00   1.299201453388E-05  -3.671905113925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.068963695187E-06   8.361930867160E-07   0.000000000000E+00  -1.153260775418E-05   2.841203471236E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691812573931E-06  -5.592737540609E-07   0.000000000000E+00   1.292765325942E-05  -3.568562029762E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.126446455273E-06   8.306287227313E-07   0.000000000000E+00  -1.146342058198E-05   2.749844726972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.735763338911E-06  -5.560630649948E-07   0.000000000000E+00   1.286194411226E-05  -3.465727707538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.182647968147E-06   8.249997929327E-07   0.000000000000E+00  -1.139320786935E-05   2.659040347254E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.778876925809E-06  -5.528001410485E-07   0.000000000000E+00   1.279493150765E-05  -3.363420428435E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.237578001653E-06   8.193083707510E-07   0.000000000000E+00  -1.132199583822E-05   2.568797969136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.821157453608E-06  -5.494862130015E-07   0.000000000000E+00   1.272662774718E-05  -3.261646813398E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.291246434654E-06   8.135565041212E-07   0.000000000000E+00  -1.124981046841E-05   2.479124973580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.862609343627E-06  -5.461227237518E-07   0.000000000000E+00   1.265706717194E-05  -3.160416032592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.343663251810E-06   8.077462154725E-07   0.000000000000E+00  -1.117667749598E-05   2.390028488854E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.903237061744E-06  -5.427110501440E-07   0.000000000000E+00   1.258627811013E-05  -3.059738236811E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.394838538425E-06   8.018795017749E-07   0.000000000000E+00  -1.110262241191E-05   2.301515393942E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943045316659E-06  -5.392525540043E-07   0.000000000000E+00   1.251428871120E-05  -2.959624663619E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.444782475419E-06   7.959583346057E-07   0.000000000000E+00  -1.102767046086E-05   2.213592322118E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.982038691535E-06  -5.357484968783E-07   0.000000000000E+00   1.244112646733E-05  -2.860074763033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.493505334345E-06   7.899846601429E-07   0.000000000000E+00  -1.095184663973E-05   2.126265664109E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.020222142016E-06  -5.322003880753E-07   0.000000000000E+00   1.236682011456E-05  -2.761118853921E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.541017472538E-06   7.839603992721E-07   0.000000000000E+00  -1.087517569684E-05   2.039541571746E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057600505203E-06  -5.286093275592E-07   0.000000000000E+00   1.229139552922E-05  -2.662738525879E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.587329328434E-06   7.778874476147E-07   0.000000000000E+00  -1.079768213076E-05   1.953425961257E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.094178828472E-06  -5.249766721290E-07   0.000000000000E+00   1.221487623820E-05  -2.564958078671E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.632451416797E-06   7.717676756121E-07   0.000000000000E+00  -1.071939018947E-05   1.867924516676E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.129962301808E-06  -5.213037956901E-07   0.000000000000E+00   1.213730402826E-05  -2.467786636334E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.676394324231E-06   7.656029285800E-07   0.000000000000E+00  -1.064032386948E-05   1.783042693222E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.164956286560E-06  -5.175920774748E-07   0.000000000000E+00   1.205869122282E-05  -2.371225849351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.719168704699E-06   7.593950268082E-07   0.000000000000E+00  -1.056050691523E-05   1.698785720683E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.199165770523E-06  -5.138423861456E-07   0.000000000000E+00   1.197906769693E-05  -2.275284645396E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.760785275095E-06   7.531457656207E-07   0.000000000000E+00  -1.047996281831E-05   1.615158606782E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232596407775E-06  -5.100562824984E-07   0.000000000000E+00   1.189846145895E-05  -2.179970806827E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.801254811033E-06   7.468569154951E-07   0.000000000000E+00  -1.039871481710E-05   1.532166140513E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.265253619831E-06  -5.062348947465E-07   0.000000000000E+00   1.181689812620E-05  -2.085291937868E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.840588142543E-06   7.405302221044E-07   0.000000000000E+00  -1.031678589604E-05   1.449812895417E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.297142978406E-06  -5.023794367393E-07   0.000000000000E+00   1.173440343478E-05  -1.991252309690E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.878796150105E-06   7.341674064908E-07   0.000000000000E+00  -1.023419878557E-05   1.368103233040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.328270133029E-06  -4.984911086550E-07   0.000000000000E+00   1.165100311177E-05  -1.897859242755E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.915889760454E-06   7.277701650933E-07   0.000000000000E+00  -1.015097596155E-05   1.287041306033E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.358640805663E-06  -4.945710959052E-07   0.000000000000E+00   1.156672273636E-05  -1.805121089005E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.951879942793E-06   7.213401699041E-07   0.000000000000E+00  -1.006713964523E-05   1.206631061591E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.388260767497E-06  -4.906205425847E-07   0.000000000000E+00   1.148158496210E-05  -1.713041923904E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.986777704888E-06   7.148790685720E-07   0.000000000000E+00  -9.982711803004E-06   1.126876244698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.417135942642E-06  -4.866406766113E-07   0.000000000000E+00   1.139562209185E-05  -1.621629766559E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.020594089259E-06   7.083884845003E-07   0.000000000000E+00  -9.897714146400E-06   1.047780401279E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445272203327E-06  -4.826326066575E-07   0.000000000000E+00   1.130885085729E-05  -1.530882309910E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.053340169581E-06   7.018700169960E-07   0.000000000000E+00  -9.812168132039E-06   9.693468815264E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.472675792578E-06  -4.785980768541E-07   0.000000000000E+00   1.122129903029E-05  -1.440817645552E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.085027047017E-06   6.953252413738E-07   0.000000000000E+00  -9.726094961739E-06   8.915788430685E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.499351960800E-06  -4.745361517190E-07   0.000000000000E+00   1.113299093295E-05  -1.351433505472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.115665846763E-06   6.887557090910E-07   0.000000000000E+00  -9.639515582684E-06   8.144792541914E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.525307638877E-06  -4.704500747897E-07   0.000000000000E+00   1.104394975533E-05  -1.262730613572E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.145267714594E-06   6.821629478958E-07   0.000000000000E+00  -9.552450687632E-06   7.380508970070E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.550548693771E-06  -4.663401895163E-07   0.000000000000E+00   1.095419961251E-05  -1.174719028620E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.173843813418E-06   6.755484619262E-07   0.000000000000E+00  -9.464920715071E-06   6.622963705111E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.575081327273E-06  -4.622075657722E-07   0.000000000000E+00   1.086376411815E-05  -1.087403915822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.201405320189E-06   6.689137318996E-07   0.000000000000E+00  -9.376945849804E-06   5.872180938819E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.598911797271E-06  -4.580532574763E-07   0.000000000000E+00   1.077266640857E-05  -1.000787332417E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.227963422474E-06   6.622602151982E-07   0.000000000000E+00  -9.288546023055E-06   5.128183093990E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.622046358931E-06  -4.538782853430E-07   0.000000000000E+00   1.068092815053E-05  -9.148727920934E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.253529315580E-06   6.555893460872E-07   0.000000000000E+00  -9.199740913272E-06   4.390990857406E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.644491551709E-06  -4.496839100311E-07   0.000000000000E+00   1.058857666454E-05  -8.296658913011E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.278114199234E-06   6.489025357724E-07   0.000000000000E+00  -9.110549946244E-06   3.660623207819E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.666253241179E-06  -4.454704662520E-07   0.000000000000E+00   1.049562728838E-05  -7.451679265428E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.301729274885E-06   6.422011726511E-07   0.000000000000E+00  -9.020992296096E-06   2.937097449205E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.687338429288E-06  -4.412397603555E-07   0.000000000000E+00   1.040210826217E-05  -6.613853471066E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.324385742566E-06   6.354866223779E-07   0.000000000000E+00  -8.931086885569E-06   2.220429238341E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.707753249732E-06  -4.369923443627E-07   0.000000000000E+00   1.030803880000E-05  -5.783165342814E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.346094798228E-06   6.287602280957E-07   0.000000000000E+00  -8.840852386956E-06   1.510632616701E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.727504239447E-06  -4.327292686999E-07   0.000000000000E+00   1.021344129483E-05  -4.959676084837E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.366867630882E-06   6.220233105343E-07   0.000000000000E+00  -8.750307222669E-06   8.077200387362E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.746597912597E-06  -4.284514932641E-07   0.000000000000E+00   1.011833740806E-05  -4.143431173228E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.386715420004E-06   6.152771682143E-07   0.000000000000E+00  -8.659469566114E-06   1.117024022121E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.765040787192E-06  -4.241599641117E-07   0.000000000000E+00   1.002274821122E-05  -3.334447210476E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.405649332834E-06   6.085230776046E-07   0.000000000000E+00  -8.568357342547E-06  -5.774109228881E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.782839406769E-06  -4.198555431462E-07   0.000000000000E+00   9.926694337957E-06  -2.532652764201E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.423680521850E-06   6.017622932576E-07   0.000000000000E+00  -8.476988229844E-06  -1.259612065908E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.800000389906E-06  -4.155392673720E-07   0.000000000000E+00   9.830194735223E-06  -1.738281371871E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.440820122322E-06   5.949960480280E-07   0.000000000000E+00  -8.385379659547E-06  -1.934894626025E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.816530339471E-06  -4.112119559157E-07   0.000000000000E+00   9.733276593336E-06  -9.511404305114E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.457079249854E-06   5.882255532052E-07   0.000000000000E+00  -8.293548817765E-06  -2.603253644528E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.832435829362E-06  -4.068744798901E-07   0.000000000000E+00   9.635953812035E-06  -1.713707242662E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.472468998035E-06   5.814519986932E-07   0.000000000000E+00  -8.201512646224E-06  -3.264685576339E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.847723523819E-06  -4.025277535590E-07   0.000000000000E+00   9.538247595822E-06   6.010766368635E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.487000436219E-06   5.746765532048E-07   0.000000000000E+00  -8.109287843329E-06  -3.919188261779E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862400067195E-06  -3.981726246250E-07   0.000000000000E+00   9.440178298206E-06   1.366154113553E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.500684607204E-06   5.679003644056E-07   0.000000000000E+00  -8.016890865184E-06  -4.566760899873E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.876472112883E-06  -3.938099219764E-07   0.000000000000E+00   9.341765551649E-06   2.123830859228E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.513532525119E-06   5.611245591155E-07   0.000000000000E+00  -7.924337926877E-06  -5.207404019875E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.889946344608E-06  -3.894404996947E-07   0.000000000000E+00   9.243028471726E-06   2.874121294942E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.525555173345E-06   5.543502434884E-07   0.000000000000E+00  -7.831645003540E-06  -5.841119454866E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.902829454668E-06  -3.850651652195E-07   0.000000000000E+00   9.143986000483E-06   3.617011103806E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.536763502397E-06   5.475785031572E-07   0.000000000000E+00  -7.738827831469E-06  -6.467910315099E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.915128062718E-06  -3.806847224887E-07   0.000000000000E+00   9.044656979379E-06   4.352488654225E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.547168428050E-06   5.408104034744E-07   0.000000000000E+00  -7.645901909679E-06  -7.087780960495E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.926848896209E-06  -3.762999321202E-07   0.000000000000E+00   8.945058158268E-06   5.080549971193E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.556780829318E-06   5.340469896251E-07   0.000000000000E+00  -7.552882500772E-06  -7.700736975422E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937997920982E-06  -3.719106610543E-07   0.000000000000E+00   8.845204665437E-06   5.801196437934E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.565611546705E-06   5.272892868913E-07   0.000000000000E+00  -7.459784632671E-06  -8.306785141509E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.948584084543E-06  -3.675205770004E-07   0.000000000000E+00   8.745133776558E-06   6.514386945780E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.573671380203E-06   5.205383007374E-07   0.000000000000E+00  -7.366623099496E-06  -8.905933413579E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.958611832810E-06  -3.631275395974E-07   0.000000000000E+00   8.644840972288E-06   7.220164394708E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.580971087760E-06   5.137950171015E-07   0.000000000000E+00  -7.273412463403E-06  -9.498190892285E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.968088521766E-06  -3.587331794243E-07   0.000000000000E+00   8.544351592026E-06   7.918513091588E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.587521383392E-06   5.070604024899E-07   0.000000000000E+00  -7.180167055597E-06  -1.008356780046E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.977020904692E-06  -3.543382821468E-07   0.000000000000E+00   8.443682967238E-06   8.609412057173E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.593332935671E-06   5.003354042311E-07   0.000000000000E+00  -7.086900978000E-06  -1.066207545726E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.985415652266E-06  -3.499435673155E-07   0.000000000000E+00   8.342852435817E-06   9.292851970211E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598416366070E-06   4.936209506219E-07   0.000000000000E+00  -6.993628104580E-06  -1.123372625384E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.993279427671E-06  -3.455497050570E-07   0.000000000000E+00   8.241876271826E-06   9.968907694463E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.602782247399E-06   4.869179511258E-07   0.000000000000E+00  -6.900362082841E-06  -1.179853362937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.000618887089E-06  -3.411573959049E-07   0.000000000000E+00   8.140771442579E-06   1.063752891157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.606441102410E-06   4.802272965861E-07   0.000000000000E+00  -6.807116335393E-06  -1.235651204604E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007440686777E-06  -3.367673272502E-07   0.000000000000E+00   8.039553947122E-06   1.129871343909E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609403402219E-06   4.735498593675E-07   0.000000000000E+00  -6.713904061372E-06  -1.290767696633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.013751422063E-06  -3.323801223690E-07   0.000000000000E+00   7.938235424795E-06   1.195251712928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.611679565046E-06   4.668864935875E-07   0.000000000000E+00  -6.620738238020E-06  -1.345204482882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019557860508E-06  -3.279965614218E-07   0.000000000000E+00   7.836846057755E-06   1.259888804280E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.613279954787E-06   4.602380352951E-07   0.000000000000E+00  -6.527631622322E-06  -1.398963302502E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.024866464639E-06  -3.236171498366E-07   0.000000000000E+00   7.735386739383E-06   1.323785852170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.614214879724E-06   4.536053026398E-07   0.000000000000E+00  -6.434596752459E-06  -1.452045987683E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.029683882638E-06  -3.192425639366E-07   0.000000000000E+00   7.633877948703E-06   1.386944688750E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.614494591329E-06   4.469890960933E-07   0.000000000000E+00  -6.341645949543E-06  -1.504454461326E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.034016690794E-06  -3.148734190279E-07   0.000000000000E+00   7.532334717823E-06   1.449366214200E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.614129283001E-06   4.403901986229E-07   0.000000000000E+00  -6.248791319179E-06  -1.556190734848E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.037871448902E-06  -3.105103205000E-07   0.000000000000E+00   7.430771959510E-06   1.511051440067E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.613129088927E-06   4.338093758740E-07   0.000000000000E+00  -6.156044753061E-06  -1.607256905965E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.041254710602E-06  -3.061538682312E-07   0.000000000000E+00   7.329204436905E-06   1.572001573500E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.611504082980E-06   4.272473763754E-07   0.000000000000E+00  -6.063417930698E-06  -1.657655156479E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.044172974583E-06  -3.018046361395E-07   0.000000000000E+00   7.227646623634E-06   1.632216950192E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609264277651E-06   4.207049317401E-07   0.000000000000E+00  -5.970922321160E-06  -1.707387750142E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.046632708345E-06  -2.974631287169E-07   0.000000000000E+00   7.126112243201E-06   1.691701249177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.606419622947E-06   4.141827568014E-07   0.000000000000E+00  -5.878569184456E-06  -1.756457030542E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.048640690751E-06  -2.931301874574E-07   0.000000000000E+00   7.024616799332E-06   1.750461582417E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.602980005544E-06   4.076815498875E-07   0.000000000000E+00  -5.786369573709E-06  -1.804865418960E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050202746217E-06  -2.888059524901E-07   0.000000000000E+00   6.923171670662E-06   1.808481044341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598955247635E-06   4.012019929217E-07   0.000000000000E+00  -5.694334336354E-06  -1.852615412359E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051325813640E-06  -2.844912013868E-07   0.000000000000E+00   6.821791922502E-06   1.865782337637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.594355106232E-06   3.947447516964E-07   0.000000000000E+00  -5.602474116356E-06  -1.899709581269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.052016161445E-06  -2.801864336604E-07   0.000000000000E+00   6.720490671342E-06   1.922357355526E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.589189272121E-06   3.883104759728E-07   0.000000000000E+00  -5.510799355470E-06  -1.946150567828E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.052280147833E-06  -2.758921640854E-07   0.000000000000E+00   6.619281045497E-06   1.978209749227E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.583467369192E-06   3.818997997714E-07   0.000000000000E+00  -5.419320295446E-06  -1.991941083741E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.052124089591E-06  -2.716088451535E-07   0.000000000000E+00   6.518175851852E-06   2.033341221605E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.577198953472E-06   3.755133414569E-07   0.000000000000E+00  -5.328046979360E-06  -2.037083908365E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051554317241E-06  -2.673370157880E-07   0.000000000000E+00   6.417187867423E-06   2.087753688937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.570393512525E-06   3.691517040124E-07   0.000000000000E+00  -5.236989253721E-06  -2.081581886734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050577106503E-06  -2.630771520347E-07   0.000000000000E+00   6.316329512491E-06   2.141451380850E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.563060464637E-06   3.628154751703E-07   0.000000000000E+00  -5.146156770032E-06  -2.125437927665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.049198701689E-06  -2.588297189593E-07   0.000000000000E+00   6.215612966573E-06   2.194436743870E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.555209158154E-06   3.565052276192E-07   0.000000000000E+00  -5.055558986636E-06  -2.168655001873E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.047425299346E-06  -2.545951522865E-07   0.000000000000E+00   6.115047276677E-06   2.246710498963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.546848870835E-06   3.502215192076E-07   0.000000000000E+00  -4.965205170554E-06  -2.211236140133E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.045263198147E-06  -2.503739834755E-07   0.000000000000E+00   6.014652862276E-06   2.298274037599E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.537988809229E-06   3.439648930868E-07   0.000000000000E+00  -4.875104399157E-06  -2.253184431416E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.042718476786E-06  -2.461665834027E-07   0.000000000000E+00   5.914432915754E-06   2.349132974616E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.528638108090E-06   3.377358779385E-07   0.000000000000E+00  -4.785265562092E-06  -2.294503021123E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039797282429E-06  -2.419734020700E-07   0.000000000000E+00   5.814401177900E-06   2.399289106138E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.518805829840E-06   3.315349881415E-07   0.000000000000E+00  -4.695697362995E-06  -2.335195109284E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.036505694983E-06  -2.377948613725E-07   0.000000000000E+00   5.714569139128E-06   2.448744980029E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.508500964031E-06   3.253627239431E-07   0.000000000000E+00  -4.606408321329E-06  -2.375263948819E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.032849760729E-06  -2.336313827813E-07   0.000000000000E+00   5.614947856477E-06   2.497501322735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.497732426892E-06   3.192195716666E-07   0.000000000000E+00  -4.517406774234E-06  -2.414712843801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028835454420E-06  -2.294833029941E-07   0.000000000000E+00   5.515547609022E-06   2.545570841606E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.486509060800E-06   3.131060038786E-07   0.000000000000E+00  -4.428700878257E-06  -2.453545147797E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.024468859715E-06  -2.253511587327E-07   0.000000000000E+00   5.416379717226E-06   2.592938302941E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.474839633925E-06   3.070224795612E-07   0.000000000000E+00  -4.340298611215E-06  -2.491764262141E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019756337948E-06  -2.212357402164E-07   0.000000000000E+00   5.317457413807E-06   2.639625081818E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.462732839801E-06   3.009694443225E-07   0.000000000000E+00  -4.252207774123E-06  -2.529373634330E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.014702323322E-06  -2.171357744739E-07   0.000000000000E+00   5.218778568332E-06   2.685626369684E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.450197296934E-06   2.949473305455E-07   0.000000000000E+00  -4.164435992792E-06  -2.566376756392E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009314265086E-06  -2.130534161112E-07   0.000000000000E+00   5.120366414400E-06   2.730944561834E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.437241548518E-06   2.889565575785E-07   0.000000000000E+00  -4.076990719833E-06  -2.602777163263E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.003597407702E-06  -2.089883662586E-07   0.000000000000E+00   5.022229158390E-06   2.775583596779E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.423874062057E-06   2.829975319186E-07   0.000000000000E+00  -3.989879236408E-06  -2.638578431270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.997557491070E-06  -2.049409603081E-07   0.000000000000E+00   4.924371272512E-06   2.819548050695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.410103229088E-06   2.770706473735E-07   0.000000000000E+00  -3.903108654014E-06  -2.673784176544E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.991200276803E-06  -2.009115573549E-07   0.000000000000E+00   4.826804585777E-06   2.862840405919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.395937364972E-06   2.711762852611E-07   0.000000000000E+00  -3.816685916449E-06  -2.708398053505E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.984531465156E-06  -1.969004848753E-07   0.000000000000E+00   4.729538292590E-06   2.905463214076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.381384708562E-06   2.653148145520E-07   0.000000000000E+00  -3.730617801459E-06  -2.742423753386E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.977556718740E-06  -1.929080579685E-07   0.000000000000E+00   4.632581107805E-06   2.947423515508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.366453422072E-06   2.594865920697E-07   0.000000000000E+00  -3.644910922648E-06  -2.775865002741E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.970281666937E-06  -1.889345893423E-07   0.000000000000E+00   4.535941950649E-06   2.988722500381E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.351151590876E-06   2.536919626612E-07   0.000000000000E+00  -3.559571731309E-06  -2.808725562002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.962711903000E-06  -1.849803873947E-07   0.000000000000E+00   4.439629673862E-06   3.029362031383E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.335487223263E-06   2.479312593361E-07   0.000000000000E+00  -3.474606518115E-06  -2.841009224060E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.954852959822E-06  -1.810457368597E-07   0.000000000000E+00   4.343652286600E-06   3.069348021370E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.319468250444E-06   2.422048034971E-07   0.000000000000E+00  -3.390021415157E-06  -2.872719812859E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.946710289177E-06  -1.771308883091E-07   0.000000000000E+00   4.248013944678E-06   3.108684747025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.303102526237E-06   2.365129050417E-07   0.000000000000E+00  -3.305822397490E-06  -2.903861182042E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.938289502501E-06  -1.732362417267E-07   0.000000000000E+00   4.152735649911E-06   3.147371171679E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.286397827180E-06   2.308558625840E-07   0.000000000000E+00  -3.222015285159E-06  -2.934437213553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.929595807800E-06  -1.693618714242E-07   0.000000000000E+00   4.057811631562E-06   3.185423126178E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.269361852304E-06   2.252339635978E-07   0.000000000000E+00  -3.138605744858E-06  -2.964451816354E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.920634731521E-06  -1.655082460739E-07   0.000000000000E+00   3.963255290654E-06   3.222823031038E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.252002223119E-06   2.196474845701E-07   0.000000000000E+00  -3.055599291738E-06  -2.993908925086E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.911411490236E-06  -1.616754686750E-07   0.000000000000E+00   3.869072877991E-06   3.259597919696E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.234326483616E-06   2.140966912013E-07   0.000000000000E+00  -2.973001291299E-06  -3.022812498812E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.901931393019E-06  -1.578638170578E-07   0.000000000000E+00   3.775272215311E-06   3.295740188544E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.216342100222E-06   2.085818385398E-07   0.000000000000E+00  -2.890816961035E-06  -3.051166519721E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.892199617313E-06  -1.540734848406E-07   0.000000000000E+00   3.681860164999E-06   3.331253862284E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.198056461766E-06   2.031031711450E-07   0.000000000000E+00  -2.809051372300E-06  -3.078974991939E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.882221500078E-06  -1.503048545975E-07   0.000000000000E+00   3.588844751861E-06   3.366143960240E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.179476879599E-06   1.976609232713E-07   0.000000000000E+00  -2.727709452135E-06  -3.106241940269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.872002110186E-06  -1.465580726869E-07   0.000000000000E+00   3.496232327404E-06   3.400415036580E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.160610587565E-06   1.922553190034E-07   0.000000000000E+00  -2.646795984860E-06  -3.132971408994E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.861546468415E-06  -1.428332732476E-07   0.000000000000E+00   3.404026848032E-06   3.434071605121E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.141464742057E-06   1.868865724204E-07   0.000000000000E+00  -2.566315613989E-06  -3.159167460752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.850859716182E-06  -1.391307348468E-07   0.000000000000E+00   3.312241657265E-06   3.467115907301E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.122046422162E-06   1.815548877711E-07   0.000000000000E+00  -2.486272843999E-06  -3.184834175338E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.839946168040E-06  -1.354495201290E-07   0.000000000000E+00   3.220876944244E-06   3.499553125779E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.102362629643E-06   1.762604595978E-07   0.000000000000E+00  -2.406672041886E-06  -3.209975648588E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.828812735862E-06  -1.317932064649E-07   0.000000000000E+00   3.129939911443E-06   3.531387484338E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.082420289193E-06   1.710034729287E-07   0.000000000000E+00  -2.327517439226E-06  -3.234595991290E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817462398254E-06  -1.281585936735E-07   0.000000000000E+00   3.039437757602E-06   3.562625118469E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.062226248405E-06   1.657841033883E-07   0.000000000000E+00  -2.248813133525E-06  -3.258699328061E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.805900660389E-06  -1.245469755412E-07   0.000000000000E+00   2.949376019766E-06   3.593267771027E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.041787278067E-06   1.606025173986E-07   0.000000000000E+00  -2.170563090296E-06  -3.282289796310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.794132349268E-06  -1.209585340600E-07   0.000000000000E+00   2.859760491006E-06   3.623318616744E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.021110072197E-06   1.554588722803E-07   0.000000000000E+00  -2.092771144529E-06  -3.305371545159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.782162242949E-06  -1.173934383334E-07   0.000000000000E+00   2.770596611597E-06   3.652783021221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.000201248318E-06   1.503533164509E-07   0.000000000000E+00  -2.015441002593E-06  -3.327948734465E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.769995044784E-06  -1.138518039412E-07   0.000000000000E+00   2.681889592557E-06   3.681671933622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.979067347505E-06   1.452859895181E-07   0.000000000000E+00  -1.938576243717E-06  -3.350025533765E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.757635478021E-06  -1.103338727794E-07   0.000000000000E+00   2.593642325254E-06   3.709973738170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.957714834766E-06   1.402570224916E-07   0.000000000000E+00  -1.862180321922E-06  -3.371606121321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.745088188880E-06  -1.068397271733E-07   0.000000000000E+00   2.505867772362E-06   3.737707936420E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.936150099109E-06   1.352665378617E-07   0.000000000000E+00  -1.786256567484E-06  -3.392694683122E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.732357717375E-06  -1.033695097522E-07   0.000000000000E+00   2.418563376395E-06   3.764871192777E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914379453846E-06   1.303146497972E-07   0.000000000000E+00  -1.710808188771E-06  -3.413295411968E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.719448626292E-06  -9.992336539210E-08   0.000000000000E+00   2.331735709072E-06   3.791470809090E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.892409136793E-06   1.254014642616E-07   0.000000000000E+00  -1.635838273827E-06  -3.433412506537E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706365411288E-06  -9.650141491868E-08   0.000000000000E+00   2.245389829676E-06   3.817511162143E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.870245310554E-06   1.205270791516E-07   0.000000000000E+00  -1.561349792036E-06  -3.453050170441E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.693112485118E-06  -9.310373746502E-08   0.000000000000E+00   2.159530188358E-06   3.842995280387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.847894062763E-06   1.156915844594E-07   0.000000000000E+00  -1.487345595779E-06  -3.472212611387E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.679695090805E-06  -8.973129206454E-08   0.000000000000E+00   2.074166915665E-06   3.867926368119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.825361406384E-06   1.108950623882E-07   0.000000000000E+00  -1.413828422049E-06  -3.490904040250E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.666115275802E-06  -8.638189095095E-08   0.000000000000E+00   1.989288060967E-06   3.892313546496E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.802653279958E-06   1.061375874971E-07   0.000000000000E+00  -1.340800894093E-06  -3.509128670258E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.652379602740E-06  -8.305788059733E-08   0.000000000000E+00   1.904913611250E-06   3.916156261637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.779775547958E-06   1.014192268527E-07   0.000000000000E+00  -1.268265523044E-06  -3.526890716150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.638491565841E-06  -7.975859487397E-08   0.000000000000E+00   1.821041184900E-06   3.939461282048E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.756734001043E-06   9.674004013881E-08   0.000000000000E+00  -1.196224709475E-06  -3.544194393339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.624455392902E-06  -7.648413795589E-08   0.000000000000E+00   1.737675436486E-06   3.962232272963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.733534356413E-06   9.210007980216E-08   0.000000000000E+00  -1.124680745027E-06  -3.561043917119E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.610275304384E-06  -7.323463435497E-08   0.000000000000E+00   1.654823685830E-06   3.984472679322E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.710182258113E-06   8.749939119156E-08   0.000000000000E+00  -1.053635813980E-06  -3.577443501903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.595955336345E-06  -7.001009303161E-08   0.000000000000E+00   1.572483720389E-06   4.006190489325E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.686683277423E-06   8.293801267586E-08   0.000000000000E+00  -9.830919948367E-07  -3.593397360413E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.581499622065E-06  -6.681065368382E-08   0.000000000000E+00   1.490661490624E-06   4.027387152930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.663042913100E-06   7.841597577618E-08   0.000000000000E+00  -9.130512618685E-07  -3.608909702984E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.566912139662E-06  -6.363630845310E-08   0.000000000000E+00   1.409360049760E-06   4.048071710389E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.639266591869E-06   7.393330530514E-08   0.000000000000E+00  -8.435154867000E-07  -3.623984736801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552196947016E-06  -6.048722462793E-08   0.000000000000E+00   1.328583234710E-06   4.068236204314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.615359668676E-06   6.949001947173E-08   0.000000000000E+00  -7.744864397371E-07  -3.638626665144E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.537357923467E-06  -5.736337626931E-08   0.000000000000E+00   1.248333202751E-06   4.087899932420E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.591327427132E-06   6.508613003420E-08   0.000000000000E+00  -7.059657919058E-07  -3.652839686801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.522398974250E-06  -5.426484739970E-08   0.000000000000E+00   1.168613448489E-06   4.107059742977E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.567175079854E-06   6.072164239334E-08   0.000000000000E+00  -6.379551159248E-07  -3.666627995238E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.507323969685E-06  -5.119175674814E-08   0.000000000000E+00   1.089426703832E-06   4.125721366950E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.542907768876E-06   5.639655575210E-08   0.000000000000E+00  -5.704558880485E-07  -3.679995778100E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.492136635328E-06  -4.814402458365E-08   0.000000000000E+00   1.010771862463E-06   4.143889496445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.518530566007E-06   5.211086319080E-08   0.000000000000E+00  -5.034694893124E-07  -3.692947216371E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.476840878142E-06  -4.512180703220E-08   0.000000000000E+00   9.326631035830E-07   4.161567844528E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.494048473330E-06   4.786455183743E-08   0.000000000000E+00  -4.369972072588E-07  -3.705486483905E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.461440253740E-06  -4.212505467052E-08   0.000000000000E+00   8.550908585921E-07   4.178763842070E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.469466423454E-06   4.365760293584E-08   0.000000000000E+00  -3.710402371828E-07  -3.717617746685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445938458720E-06  -3.915381149220E-08   0.000000000000E+00   7.780617950650E-07   4.195478125951E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.444789280085E-06   3.948999201133E-08   0.000000000000E+00  -3.055996837862E-07  -3.729345162311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.430339237187E-06  -3.620822241350E-08   0.000000000000E+00   7.015788381044E-07   4.211716546364E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.420021838357E-06   3.536168894688E-08   0.000000000000E+00  -2.406765624666E-07  -3.740672879321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.414645919535E-06  -3.328808219651E-08   0.000000000000E+00   6.256424338207E-07   4.227484367394E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.395168825302E-06   3.127265811711E-08   0.000000000000E+00  -1.762718008351E-07  -3.751605036664E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.398862249112E-06  -3.039361106270E-08   0.000000000000E+00   5.502561073326E-07   4.242785330379E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.370234900247E-06   2.722285850773E-08   0.000000000000E+00  -1.123862401411E-07  -3.762145763150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.382991618567E-06  -2.752473876952E-08   0.000000000000E+00   4.754211770278E-07   4.257624114827E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.345224655312E-06   2.321224380692E-08   0.000000000000E+00  -4.902063665479E-08  -3.772299176858E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.367037482164E-06  -2.468148857679E-08   0.000000000000E+00   4.011396548559E-07   4.272004548036E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.320142615766E-06   1.924076253348E-08   0.000000000000E+00   1.382433694115E-08  -3.782069384649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.351003195837E-06  -2.186383497841E-08   0.000000000000E+00   3.274106959908E-07   4.285930737373E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.294993240590E-06   1.530835814092E-08   0.000000000000E+00   7.614809014226E-08  -3.791460481592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.334892628214E-06  -1.907248148688E-08   0.000000000000E+00   2.542426209545E-07   4.299414278241E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.269780922818E-06   1.141496911565E-08   0.000000000000E+00   1.379501132832E-07  -3.800476550499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.318707763638E-06  -1.630551411137E-08   0.000000000000E+00   1.816311422047E-07   4.312444902198E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.244509990085E-06   7.560529101950E-09   0.000000000000E+00   1.992299761313E-07  -3.809121661430E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.302453094971E-06  -1.356476555602E-08   0.000000000000E+00   1.095787683838E-07   4.325040013954E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.219184705046E-06   3.744966995055E-09   0.000000000000E+00   2.599873265862E-07  -3.817399871182E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.286131461322E-06  -1.084963330796E-08   0.000000000000E+00   3.808735192848E-08   4.337198655452E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.193809265828E-06  -3.179295781021E-11   0.000000000000E+00   3.202218893298E-07  -3.825315222845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.269746025342E-06  -8.160099635595E-09   0.000000000000E+00  -3.284199794047E-08   4.348926238098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.168387806559E-06  -3.769831041190E-09   0.000000000000E+00   3.799334644557E-07  -3.832871745353E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.253299922289E-06  -5.496146640955E-09   0.000000000000E+00  -1.032081408469E-07   4.360227061003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.142924397824E-06  -7.469231977941E-09   0.000000000000E+00   4.391219262066E-07  -3.840073453036E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.236796240819E-06  -2.857753464023E-09   0.000000000000E+00  -1.730100475993E-07   4.371105500722E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.117423047060E-06  -1.113008483475E-08   0.000000000000E+00   4.977872216823E-07  -3.846924345188E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.220238026112E-06  -2.448960231105E-10   0.000000000000E+00  -2.422466763064E-07   4.381565114713E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.091887699200E-06  -1.475248291268E-08   0.000000000000E+00   5.559293695138E-07  -3.853428405633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.203628248406E-06   2.342473106602E-09   0.000000000000E+00  -3.109204476415E-07   4.391612318164E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.066322236979E-06  -1.833652365330E-08   0.000000000000E+00   6.135484586092E-07  -3.859589602389E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.186969996216E-06   4.904311500855E-09   0.000000000000E+00  -3.790214733255E-07   4.401250540272E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.040730481573E-06  -2.188230854783E-08   0.000000000000E+00   6.706446469262E-07  -3.865411887145E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.170266017750E-06   7.440774480890E-09   0.000000000000E+00  -4.465582963365E-07   4.410483265890E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015116192980E-06  -2.538994303000E-08   0.000000000000E+00   7.272181601189E-07  -3.870899195068E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.153520001646E-06   9.951182925806E-09   0.000000000000E+00  -5.135222887013E-07   4.419313677768E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.989483070581E-06  -2.885953639579E-08   0.000000000000E+00   7.832692904207E-07  -3.876055444224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.136732704674E-06   1.243743146954E-08   0.000000000000E+00  -5.799267529238E-07   4.427750971250E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.963834753627E-06  -3.229120169242E-08   0.000000000000E+00   8.387983953108E-07  -3.880884535411E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.119908959885E-06   1.489775438693E-08   0.000000000000E+00  -6.457577851614E-07   4.435794686787E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.938174821652E-06  -3.568505565490E-08   0.000000000000E+00   8.938058964087E-07  -3.885390351667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.103050840035E-06   1.733280317958E-08   0.000000000000E+00  -7.110195932172E-07   4.443449898371E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.912506795121E-06  -3.904121858209E-08   0.000000000000E+00   9.482922781661E-07  -3.889576758034E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.086161024387E-06   1.974267080022E-08   0.000000000000E+00  -7.757121539688E-07   4.450727276227E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.886834135787E-06  -4.235981427936E-08   0.000000000000E+00   1.002258086794E-06  -3.893447601141E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.069242290242E-06   2.212729270480E-08   0.000000000000E+00  -8.398344540829E-07   4.457615233441E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.861160247293E-06  -4.564096994484E-08   0.000000000000E+00   1.055703928975E-06  -3.897006708980E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052297116821E-06   2.448687239525E-08   0.000000000000E+00  -9.033909001370E-07   4.464136879871E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.835488475600E-06  -4.888481609878E-08   0.000000000000E+00   1.108630470769E-06  -3.900257890561E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.035328299255E-06   2.682133048076E-08   0.000000000000E+00  -9.663709323716E-07   4.470285698353E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.809822109576E-06  -5.209148649419E-08   0.000000000000E+00   1.161038436431E-06  -3.903204935592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.018338241259E-06   2.913081527374E-08   0.000000000000E+00  -1.028784192606E-06   4.476067255543E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.784164381398E-06  -5.526111802492E-08   0.000000000000E+00   1.212928607291E-06  -3.905851614252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.001329497941E-06   3.141536712377E-08   0.000000000000E+00  -1.090628092119E-06   4.481486879522E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758518467182E-06  -5.839385065438E-08   0.000000000000E+00   1.264301820601E-06  -3.908201676872E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.984304555294E-06   3.367504346755E-08   0.000000000000E+00  -1.151902580822E-06   4.486548596924E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.732887487358E-06  -6.148982732960E-08   0.000000000000E+00   1.315158968482E-06  -3.910258853685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967265846556E-06   3.590992381546E-08   0.000000000000E+00  -1.212607979809E-06   4.491256470644E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.707274507289E-06  -6.454919389218E-08   0.000000000000E+00   1.365500996747E-06  -3.912026854573E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.950215773181E-06   3.812007558942E-08   0.000000000000E+00  -1.272744631913E-06   4.495614658224E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.681682537709E-06  -6.757209901207E-08   0.000000000000E+00   1.415328903856E-06  -3.913509368815E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.933156697300E-06   4.030557158212E-08   0.000000000000E+00  -1.332312930089E-06   4.499626968302E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.656114535282E-06  -7.055869409790E-08   0.000000000000E+00   1.464643739814E-06  -3.914710064877E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916090942137E-06   4.246648869627E-08   0.000000000000E+00  -1.391313266850E-06   4.503297027694E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.630573403086E-06  -7.350913322109E-08   0.000000000000E+00   1.513446605102E-06  -3.915632590165E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899020750040E-06   4.460292809974E-08   0.000000000000E+00  -1.449749157258E-06   4.506632692275E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605061991105E-06  -7.642357304831E-08   0.000000000000E+00   1.561738649676E-06  -3.916280570783E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.881948434644E-06   4.671494766786E-08   0.000000000000E+00  -1.507614061457E-06   4.509632572932E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.579583096776E-06  -7.930217275783E-08   0.000000000000E+00   1.609521071866E-06  -3.916657611367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.864876328779E-06   4.880250833313E-08   0.000000000000E+00  -1.564913382244E-06   4.512302624653E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554139465500E-06  -8.214509396559E-08   0.000000000000E+00   1.656795117376E-06  -3.916767294855E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847806309956E-06   5.086594762466E-08   0.000000000000E+00  -1.621649031563E-06   4.514648278929E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.528733791100E-06  -8.495250065614E-08   0.000000000000E+00   1.703562078244E-06  -3.916613182332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.830740684356E-06   5.290520877148E-08   0.000000000000E+00  -1.677820150462E-06   4.516677676510E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.503368716395E-06  -8.772455910671E-08   0.000000000000E+00   1.749823291849E-06  -3.916198812789E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.813681618399E-06   5.492032621392E-08   0.000000000000E+00  -1.733427164218E-06   4.518379971248E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.478046833659E-06  -9.046143781992E-08   0.000000000000E+00   1.795580139909E-06  -3.915527703021E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.796631056039E-06   5.691150578520E-08   0.000000000000E+00  -1.788471925540E-06   4.519775389432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.452770685174E-06  -9.316330744972E-08   0.000000000000E+00   1.840834047502E-06  -3.914603347420E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.779591123990E-06   5.887873695040E-08   0.000000000000E+00  -1.842954918820E-06   4.520859356230E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.427542763679E-06  -9.583034074052E-08   0.000000000000E+00   1.885586482129E-06  -3.913429217759E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.762563697634E-06   6.082227304547E-08   0.000000000000E+00  -1.896877182516E-06   4.521638005503E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402365512949E-06  -9.846271244766E-08   0.000000000000E+00   1.929838952672E-06  -3.912008763181E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.745550858564E-06   6.274202357347E-08   0.000000000000E+00  -1.950242159400E-06   4.522117659789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.377241328218E-06  -1.010605992835E-07   0.000000000000E+00   1.973593008538E-06  -3.910345409909E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.728554510414E-06   6.463818905411E-08   0.000000000000E+00  -2.003045604676E-06   4.522297453629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352172556782E-06  -1.036241798361E-07   0.000000000000E+00   2.016850238619E-06  -3.908442561250E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711576537994E-06   6.651083516431E-08   0.000000000000E+00  -2.055292179701E-06   4.522183372744E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.327161498407E-06  -1.061536345235E-07   0.000000000000E+00   2.059612270477E-06  -3.906303597304E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.694618790117E-06   6.836006848979E-08   0.000000000000E+00  -2.106983745731E-06   4.521780005836E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.302210405895E-06  -1.086491455144E-07   0.000000000000E+00   2.101880769360E-06  -3.903931875010E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.677683082854E-06   7.018601987788E-08   0.000000000000E+00  -2.158120686756E-06   4.521090225532E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.277321485558E-06  -1.111108966760E-07   0.000000000000E+00   2.143657437335E-06  -3.901330727884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.660771225897E-06   7.198876970030E-08   0.000000000000E+00  -2.208704402354E-06   4.520118147725E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.252496897744E-06  -1.135390735030E-07   0.000000000000E+00   2.184944012347E-06  -3.898503466026E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.643884975889E-06   7.376842887071E-08   0.000000000000E+00  -2.258736302254E-06   4.518867450732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227738757281E-06  -1.159338630635E-07   0.000000000000E+00   2.225742267394E-06  -3.895453375956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.627026060829E-06   7.552510437162E-08   0.000000000000E+00  -2.308217772112E-06   4.517340756796E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.203049134064E-06  -1.182954539384E-07   0.000000000000E+00   2.266054009615E-06  -3.892183720542E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.610196172096E-06   7.725890824253E-08   0.000000000000E+00  -2.357150455913E-06   4.515544161162E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.178430053437E-06  -1.206240361610E-07   0.000000000000E+00   2.305881079481E-06  -3.888697738897E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.593397232368E-06   7.896973485796E-08   0.000000000000E+00  -2.405535882566E-06   4.513479812173E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.153883496805E-06  -1.229198011588E-07   0.000000000000E+00   2.345225349899E-06  -3.884998646293E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.576630019065E-06   8.065840117670E-08   0.000000000000E+00  -2.453377036233E-06   4.511157492228E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.129411402028E-06  -1.251829417020E-07   0.000000000000E+00   2.384088725413E-06  -3.881089634114E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559897164159E-06   8.232417021857E-08   0.000000000000E+00  -2.500671250134E-06   4.508564076217E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.105015663967E-06  -1.274136518369E-07   0.000000000000E+00   2.422473141344E-06  -3.876973869785E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.543199696984E-06   8.396760408505E-08   0.000000000000E+00  -2.547424673377E-06   4.505721202467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.080698134966E-06  -1.296121268407E-07   0.000000000000E+00   2.460380562993E-06  -3.872654496669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526539265268E-06   8.558872012910E-08   0.000000000000E+00  -2.593637352331E-06   4.502623914824E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056460625316E-06  -1.317785631653E-07   0.000000000000E+00   2.497812984857E-06  -3.868134634044E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.509917368334E-06   8.718764474646E-08   0.000000000000E+00  -2.639311160071E-06   4.499277309072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.032304903781E-06  -1.339131583807E-07   0.000000000000E+00   2.534772429818E-06  -3.863417377034E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.493335483005E-06   8.876449541041E-08   0.000000000000E+00  -2.684447903019E-06   4.495684804521E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008232698021E-06  -1.360161111256E-07   0.000000000000E+00   2.571260948347E-06  -3.858505796575E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.476795056999E-06   9.031939065680E-08   0.000000000000E+00  -2.729049350021E-06   4.491848861429E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.984245695140E-06  -1.380876210548E-07   0.000000000000E+00   2.607280617750E-06  -3.853402939371E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.460297507219E-06   9.185245244620E-08   0.000000000000E+00  -2.773117542534E-06   4.487776180438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960345542126E-06  -1.401278887880E-07   0.000000000000E+00   2.642833541395E-06  -3.848111827875E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.443844188698E-06   9.336381803831E-08   0.000000000000E+00  -2.816656756056E-06   4.483469351732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936533846315E-06  -1.421371158636E-07   0.000000000000E+00   2.677921847989E-06  -3.842635460204E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427436537337E-06   9.485356782766E-08   0.000000000000E+00  -2.859662550663E-06   4.478928247342E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.912812175903E-06  -1.441155046856E-07   0.000000000000E+00   2.712547690804E-06  -3.836976810168E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.411075839791E-06   9.632185486846E-08   0.000000000000E+00  -2.902141994610E-06   4.474159315359E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.889182060398E-06  -1.460632584790E-07   0.000000000000E+00   2.746713246965E-06  -3.831138827260E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.394763391128E-06   9.776880110029E-08   0.000000000000E+00  -2.944096667195E-06   4.469165693969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.865644991070E-06  -1.479805812395E-07   0.000000000000E+00   2.780420716712E-06  -3.825124436580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378500454504E-06   9.919452865633E-08   0.000000000000E+00  -2.985528053894E-06   4.463950496102E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842202421459E-06  -1.498676776880E-07   0.000000000000E+00   2.813672322694E-06  -3.818936538914E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.362288287787E-06   1.005991683246E-07   0.000000000000E+00  -3.026438197480E-06   4.458516984094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818855767806E-06  -1.517247532304E-07   0.000000000000E+00   2.846470309310E-06  -3.812578010610E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.346128137353E-06   1.019828265837E-07   0.000000000000E+00  -3.066829226496E-06   4.452866635701E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.795606409534E-06  -1.535520139053E-07   0.000000000000E+00   2.878816941955E-06  -3.806051703716E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.330021087259E-06   1.033457203583E-07   0.000000000000E+00  -3.106703839622E-06   4.447010877017E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.772455689711E-06  -1.553496663428E-07   0.000000000000E+00   2.910714506369E-06  -3.799360445849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313969026541E-06   1.046874137423E-07   0.000000000000E+00  -3.146059671882E-06   4.440937250822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.749404915463E-06  -1.571179177240E-07   0.000000000000E+00   2.942165307964E-06  -3.792507040352E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297971318902E-06   1.060093588132E-07   0.000000000000E+00  -3.184913317650E-06   4.434667841410E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.726455358515E-06  -1.588569757354E-07   0.000000000000E+00   2.973171671166E-06  -3.785494266142E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282030828438E-06   1.073104243758E-07   0.000000000000E+00  -3.223246941325E-06   4.428191453652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.703608255529E-06  -1.605670485295E-07   0.000000000000E+00   3.003735938762E-06  -3.778324877861E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266147987460E-06   1.085911716272E-07   0.000000000000E+00  -3.261075584140E-06   4.421517678236E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.680864808654E-06  -1.622483446836E-07   0.000000000000E+00   3.033860471258E-06  -3.771001605805E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250324505314E-06   1.098510063359E-07   0.000000000000E+00  -3.298399217066E-06   4.414648443425E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.658226185916E-06  -1.639010731593E-07   0.000000000000E+00   3.063547646235E-06  -3.763527156042E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234559541022E-06   1.110922657085E-07   0.000000000000E+00  -3.335218635715E-06   4.407586465241E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.635693521668E-06  -1.655254432622E-07   0.000000000000E+00   3.092799857724E-06  -3.755904210360E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.218856016024E-06   1.123128305828E-07   0.000000000000E+00  -3.371537552867E-06   4.400335529167E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.613267917053E-06  -1.671216646072E-07   0.000000000000E+00   3.121619515623E-06  -3.748135426312E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203214253997E-06   1.135136132495E-07   0.000000000000E+00  -3.407357819882E-06   4.392897613451E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.590950440426E-06  -1.686899470773E-07   0.000000000000E+00   3.150009045064E-06  -3.740223437301E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187635222699E-06   1.146947313169E-07   0.000000000000E+00  -3.442681893127E-06   4.385276916223E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.568742127772E-06  -1.702305007868E-07   0.000000000000E+00   3.177970885809E-06  -3.732170852567E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.172119879868E-06   1.158563159674E-07   0.000000000000E+00  -3.477512214945E-06   4.377478035493E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.546643983174E-06  -1.717435360462E-07   0.000000000000E+00   3.205507491679E-06  -3.723980257270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.156669037604E-06   1.169985344528E-07   0.000000000000E+00  -3.511854840591E-06   4.369501983237E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524656979223E-06  -1.732292633269E-07   0.000000000000E+00   3.232621329985E-06  -3.715654212521E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141283767780E-06   1.181214738312E-07   0.000000000000E+00  -3.545701681781E-06   4.361350064568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502782057416E-06  -1.746878932247E-07   0.000000000000E+00   3.259314880942E-06  -3.707195255398E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.125964816923E-06   1.192252395179E-07   0.000000000000E+00  -3.579065558097E-06   4.353028032358E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481020128619E-06  -1.761196364275E-07   0.000000000000E+00   3.285590637112E-06  -3.698605899049E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.110713038415E-06   1.203100380896E-07   0.000000000000E+00  -3.611945504969E-06   4.344535125612E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459372073495E-06  -1.775247036799E-07   0.000000000000E+00   3.311451102854E-06  -3.689888632764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.095529210392E-06   1.213760259505E-07   0.000000000000E+00  -3.644344533994E-06   4.335885310999E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.437838742865E-06  -1.789033057507E-07   0.000000000000E+00   3.336898793769E-06  -3.681045921971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080414235404E-06   1.224232307509E-07   0.000000000000E+00  -3.676264317562E-06   4.327062949262E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.416420958174E-06  -1.802556534023E-07   0.000000000000E+00   3.361936236195E-06  -3.672080208321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065367655681E-06   1.234526672730E-07   0.000000000000E+00  -3.707715204188E-06   4.318088219060E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.395119511896E-06  -1.815819573578E-07   0.000000000000E+00   3.386565966657E-06  -3.662993909781E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.050393684669E-06   1.244620755672E-07   0.000000000000E+00  -3.738678421464E-06   4.308952036823E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.373935167893E-06  -1.828824282691E-07   0.000000000000E+00   3.410790531343E-06  -3.653789420685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.035489658825E-06   1.254539286835E-07   0.000000000000E+00  -3.769177522408E-06   4.299665722557E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.352868661881E-06  -1.841572766887E-07   0.000000000000E+00   3.434612485614E-06  -3.644469111832E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.020657340331E-06   1.264276332529E-07   0.000000000000E+00  -3.799210544880E-06   4.290227577735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331920701804E-06  -1.854067130396E-07   0.000000000000E+00   3.458034393506E-06  -3.635035330479E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.005897536439E-06   1.273832733338E-07   0.000000000000E+00  -3.828773787037E-06   4.280640219234E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311091968197E-06  -1.866309475863E-07   0.000000000000E+00   3.481058827208E-06  -3.625490400524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.912108186348E-07   1.283210198259E-07   0.000000000000E+00  -3.857876152668E-06   4.270908058289E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290383114679E-06  -1.878301904030E-07   0.000000000000E+00   3.503688366598E-06  -3.615836622508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.765978781551E-07   1.292409935408E-07   0.000000000000E+00  -3.886518047543E-06   4.261033133844E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.269794768232E-06  -1.890046513534E-07   0.000000000000E+00   3.525925598773E-06  -3.606076273788E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.620593270801E-07   1.301433359309E-07   0.000000000000E+00  -3.914702305112E-06   4.251018167162E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249327529670E-06  -1.901545400546E-07   0.000000000000E+00   3.547773117550E-06  -3.596211608483E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.475957882171E-07   1.310281829718E-07   0.000000000000E+00  -3.942431615207E-06   4.240865723504E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228981973974E-06  -1.912800658573E-07   0.000000000000E+00   3.569233523039E-06  -3.586244857688E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.332078242617E-07   1.318956740756E-07   0.000000000000E+00  -3.969708604187E-06   4.230577228498E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208758650710E-06  -1.923814378171E-07   0.000000000000E+00   3.590309421174E-06  -3.576178229495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.188960344094E-07   1.327459323203E-07   0.000000000000E+00  -3.996536209282E-06   4.220158521919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188658084381E-06  -1.934588646680E-07   0.000000000000E+00   3.611003423247E-06  -3.566013909149E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.046609243653E-07   1.335791304072E-07   0.000000000000E+00  -4.022917401479E-06   4.209610571246E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168680774819E-06  -1.945125547995E-07   0.000000000000E+00   3.631318145507E-06  -3.555754059029E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.905030560039E-07   1.343953539366E-07   0.000000000000E+00  -4.048856087465E-06   4.198933746024E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.148827197571E-06  -1.955427162330E-07   0.000000000000E+00   3.651256208712E-06  -3.545400818876E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.764229381152E-07   1.351948071543E-07   0.000000000000E+00  -4.074349826307E-06   4.188137701251E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129097804224E-06  -1.965495565933E-07   0.000000000000E+00   3.670820237682E-06  -3.534956305780E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.624211002987E-07   1.359775259755E-07   0.000000000000E+00  -4.099406795627E-06   4.177210243605E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.109493022819E-06  -1.975332830918E-07   0.000000000000E+00   3.690012860924E-06  -3.524422614385E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.484979250124E-07   1.367437572811E-07   0.000000000000E+00  -4.124028446319E-06   4.166170305491E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.090013258199E-06  -1.984941024985E-07   0.000000000000E+00   3.708836710195E-06  -3.513801816887E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.346546090526E-07   1.374931365228E-07   0.000000000000E+00  -4.148213008405E-06   4.155010372992E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.070658892317E-06  -1.994322211235E-07   0.000000000000E+00   3.727294420108E-06  -3.503095963172E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.208895384741E-07   1.382271378171E-07   0.000000000000E+00  -4.171975703069E-06   4.143738149640E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051430284711E-06  -2.003478447929E-07   0.000000000000E+00   3.745388627744E-06  -3.492307080986E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.072051951243E-07   1.389445701920E-07   0.000000000000E+00  -4.195306655525E-06   4.132351597244E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.032327772717E-06  -2.012411788299E-07   0.000000000000E+00   3.763121972243E-06  -3.481437175964E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.936012818154E-07   1.396459995382E-07   0.000000000000E+00  -4.218213392420E-06   4.120857435670E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013351671940E-06  -2.021124280309E-07   0.000000000000E+00   3.780497094446E-06  -3.470488231748E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.800781551816E-07   1.403315751971E-07   0.000000000000E+00  -4.240702352854E-06   4.109256660117E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.945022765296E-07  -2.029617966492E-07   0.000000000000E+00   3.797516636516E-06  -3.459462210129E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.666363146948E-07   1.410014146489E-07   0.000000000000E+00  -4.262765044960E-06   4.097548131436E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.757798595332E-07  -2.037894883730E-07   0.000000000000E+00   3.814183241553E-06  -3.448361051138E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.532759592274E-07   1.416556927818E-07   0.000000000000E+00  -4.284415270458E-06   4.085737957476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.571846732511E-07  -2.045957063068E-07   0.000000000000E+00   3.830499553259E-06  -3.437186673179E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.399974761311E-07   1.422945296761E-07   0.000000000000E+00  -4.305652438455E-06   4.073827418334E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.387169495842E-07  -2.053806529532E-07   0.000000000000E+00   3.846468215571E-06  -3.425940973090E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.268012172087E-07   1.429180461863E-07   0.000000000000E+00  -4.326479249722E-06   4.061818748376E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.203769003273E-07  -2.061445301940E-07   0.000000000000E+00   3.862091872305E-06  -3.414625826316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.136874588157E-07   1.435263917552E-07   0.000000000000E+00  -4.346898572119E-06   4.049714278748E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.021647175417E-07  -2.068875392728E-07   0.000000000000E+00   3.877373166834E-06  -3.403243087017E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.006565022753E-07   1.441196954689E-07   0.000000000000E+00  -4.366913231621E-06   4.037515295586E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.840805738807E-07  -2.076098807781E-07   0.000000000000E+00   3.892314741740E-06  -3.391794588168E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.877086317863E-07   1.446980846738E-07   0.000000000000E+00  -4.386526006392E-06   4.025223470906E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.661246228623E-07  -2.083117546252E-07   0.000000000000E+00   3.906919238486E-06  -3.380282141662E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.748440547581E-07   1.452617398214E-07   0.000000000000E+00  -4.405740245547E-06   4.012850546566E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.482969992509E-07  -2.089933600426E-07   0.000000000000E+00   3.921189297111E-06  -3.368707538471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.620630933297E-07   1.458107059228E-07   0.000000000000E+00  -4.424560141786E-06   4.000380056650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.305978193447E-07  -2.096548955528E-07   0.000000000000E+00   3.935127555891E-06  -3.357072548770E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.493659661289E-07   1.463451898318E-07   0.000000000000E+00  -4.442982835908E-06   3.987829828686E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.130271812953E-07  -2.102965589588E-07   0.000000000000E+00   3.948736651040E-06  -3.345378922008E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.367528320219E-07   1.468653102737E-07   0.000000000000E+00  -4.461017425978E-06   3.975195782194E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.955851654483E-07  -2.109185473287E-07   0.000000000000E+00   3.962019216425E-06  -3.333628387095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.242239690182E-07   1.473711669143E-07   0.000000000000E+00  -4.478664241667E-06   3.962480826357E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.782718345828E-07  -2.115210569796E-07   0.000000000000E+00   3.974977883220E-06  -3.321822652458E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.117794614224E-07   1.478629607916E-07   0.000000000000E+00  -4.495926826971E-06   3.949687264833E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.610872342869E-07  -2.121042834674E-07   0.000000000000E+00   3.987615279680E-06  -3.309963406286E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.994196096110E-07   1.483407434976E-07   0.000000000000E+00  -4.512807320345E-06   3.936816911027E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.440313932270E-07  -2.126684215671E-07   0.000000000000E+00   3.999934030802E-06  -3.298052316479E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.871444938252E-07   1.488046955340E-07   0.000000000000E+00  -4.529309012093E-06   3.923870707637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.271043234438E-07  -2.132136652648E-07   0.000000000000E+00   4.011936758068E-06  -3.286091030947E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.749542685665E-07   1.492549548598E-07   0.000000000000E+00  -4.545434695158E-06   3.910852484940E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.103060206695E-07  -2.137402077402E-07   0.000000000000E+00   4.023626079162E-06  -3.274081177635E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628490330500E-07   1.496916337744E-07   0.000000000000E+00  -4.561190978287E-06   3.897766342847E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.936364646132E-07  -2.142482413593E-07   0.000000000000E+00   4.035004607727E-06  -3.262024364724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.508290692573E-07   1.501148387419E-07   0.000000000000E+00  -4.576570159373E-06   3.884608308968E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.770956192217E-07  -2.147379576542E-07   0.000000000000E+00   4.046074953047E-06  -3.249922180647E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.388943151770E-07   1.505247485921E-07   0.000000000000E+00  -4.591585068900E-06   3.871384289782E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.606834330124E-07  -2.152095473215E-07   0.000000000000E+00   4.056839719866E-06  -3.237776194352E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.270449284019E-07   1.509214610557E-07   0.000000000000E+00  -4.606235683299E-06   3.858094007155E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.443998393202E-07  -2.156632002015E-07   0.000000000000E+00   4.067301508066E-06  -3.225587955377E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.152809867232E-07   1.513051308691E-07   0.000000000000E+00  -4.620524664066E-06   3.844742697135E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.282447565973E-07  -2.160991052711E-07   0.000000000000E+00   4.077462912446E-06  -3.213358993935E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.036025857966E-07   1.516758569292E-07   0.000000000000E+00  -4.634454749448E-06   3.831327898902E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.122180887114E-07  -2.165174506343E-07   0.000000000000E+00   4.087326522508E-06  -3.201090821134E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.920097212656E-07   1.520338185298E-07   0.000000000000E+00  -4.648029280526E-06   3.817859544103E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.963197251492E-07  -2.169184235082E-07   0.000000000000E+00   4.096894922164E-06  -3.188784929040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.805025630965E-07   1.523790502578E-07   0.000000000000E+00  -4.661250112367E-06   3.804323047828E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.805495413728E-07  -2.173022102161E-07   0.000000000000E+00   4.106170689562E-06  -3.176442790856E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.690810222697E-07   1.527117805975E-07   0.000000000000E+00  -4.674121320814E-06   3.790738835212E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.649073990288E-07  -2.176689961775E-07   0.000000000000E+00   4.115156396826E-06  -3.164065861011E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577451502405E-07   1.530320971529E-07   0.000000000000E+00  -4.686647364742E-06   3.777100316352E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.493931462377E-07  -2.180189658941E-07   0.000000000000E+00   4.123854609829E-06  -3.151655575330E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.464950213861E-07   1.533401385931E-07   0.000000000000E+00  -4.698824513441E-06   3.763407287431E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.340066178715E-07  -2.183523029485E-07   0.000000000000E+00   4.132267888019E-06  -3.139213351183E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.353313103656E-07   1.536355907762E-07   0.000000000000E+00  -4.710658213664E-06   3.749663136988E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.187476357727E-07  -2.186691899887E-07   0.000000000000E+00   4.140398784157E-06  -3.126740587558E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.242519716674E-07   1.539197648759E-07   0.000000000000E+00  -4.722161118558E-06   3.735872756217E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.036160090266E-07  -2.189698087220E-07   0.000000000000E+00   4.148249844133E-06  -3.114238665230E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.132589891549E-07   1.541916591259E-07   0.000000000000E+00  -4.733324018758E-06   3.722034038060E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.886115342529E-07  -2.192543399086E-07   0.000000000000E+00   4.155823606782E-06  -3.101708946929E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.023516765403E-07   1.544517609294E-07   0.000000000000E+00  -4.744153853936E-06   3.708150003297E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.737339957927E-07  -2.195229633512E-07   0.000000000000E+00   4.163122603655E-06  -3.089152777424E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.915299850382E-07   1.547002054039E-07   0.000000000000E+00  -4.754653396350E-06   3.694221727587E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.589831660132E-07  -2.197758578887E-07   0.000000000000E+00   4.170149358844E-06  -3.076571483678E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.807938896280E-07   1.549370993412E-07   0.000000000000E+00  -4.764825302020E-06   3.680250661737E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.443588055141E-07  -2.200132013878E-07   0.000000000000E+00   4.176906388784E-06  -3.063966374979E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.701432642499E-07   1.551626307837E-07   0.000000000000E+00  -4.774674456574E-06   3.666241582314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.298606633737E-07  -2.202351707387E-07   0.000000000000E+00   4.183396202093E-06  -3.051338743110E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.595782018967E-07   1.553767772391E-07   0.000000000000E+00  -4.784198777896E-06   3.652192190635E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.154884774172E-07  -2.204419418471E-07   0.000000000000E+00   4.189621299367E-06  -3.038689862414E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.490984762943E-07   1.555797991213E-07   0.000000000000E+00  -4.793405611521E-06   3.638105253452E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.012419744148E-07  -2.206336896242E-07   0.000000000000E+00   4.195584173003E-06  -3.026020989992E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.387040670407E-07   1.557717547676E-07   0.000000000000E+00  -4.802296122784E-06   3.623981112084E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.871208703443E-07  -2.208105879886E-07   0.000000000000E+00   4.201287307076E-06  -3.013333365846E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.283948250921E-07   1.559528126205E-07   0.000000000000E+00  -4.810873558318E-06   3.609828906709E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.731248706066E-07  -2.209728098518E-07   0.000000000000E+00   4.206733177106E-06  -3.000628212950E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.181707706707E-07   1.561230009608E-07   0.000000000000E+00  -4.819139802633E-06   3.595635163806E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.592536702420E-07  -2.211205271190E-07   0.000000000000E+00   4.211924249945E-06  -2.987906737441E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.080316708543E-07   1.562825270581E-07   0.000000000000E+00  -4.827098557767E-06   3.581415530770E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.455069541971E-07  -2.212539106804E-07   0.000000000000E+00   4.216862983607E-06  -2.975170128746E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979774448412E-07   1.564314874300E-07   0.000000000000E+00  -4.834752019847E-06   3.567163583409E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318843974929E-07  -2.213731304096E-07   0.000000000000E+00   4.221551827121E-06  -2.962419559734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.880079147334E-07   1.565699847292E-07   0.000000000000E+00  -4.842107511567E-06   3.552885404878E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.183856654994E-07  -2.214783551516E-07   0.000000000000E+00   4.225993220347E-06  -2.949656186786E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.781230587039E-07   1.566981666576E-07   0.000000000000E+00  -4.849155790685E-06   3.538579699584E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050104140961E-07  -2.215697527297E-07   0.000000000000E+00   4.230189593894E-06  -2.936881150021E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683226847999E-07   1.568160950062E-07   0.000000000000E+00  -4.855910759532E-06   3.524248261563E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917582899273E-07  -2.216474899292E-07   0.000000000000E+00   4.234143368922E-06  -2.924095573376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.586066806776E-07   1.569238893238E-07   0.000000000000E+00  -4.862371417450E-06   3.509892578433E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.786289306113E-07  -2.217117325036E-07   0.000000000000E+00   4.237856957035E-06  -2.911300564748E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.489747709520E-07   1.570217277354E-07   0.000000000000E+00  -4.868541130849E-06   3.495514346404E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.656219649234E-07  -2.217626451611E-07   0.000000000000E+00   4.241332760121E-06  -2.898497216136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.394268571440E-07   1.571096907973E-07   0.000000000000E+00  -4.874422229865E-06   3.481114754337E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527370130268E-07  -2.218003915706E-07   0.000000000000E+00   4.244573170274E-06  -2.885686603813E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.299627615829E-07   1.571878933786E-07   0.000000000000E+00  -4.880017444385E-06   3.466695208910E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399736866639E-07  -2.218251343531E-07   0.000000000000E+00   4.247580569607E-06  -2.872869788381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.205822969852E-07   1.572564503510E-07   0.000000000000E+00  -4.885329455714E-06   3.452256938245E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.273315893571E-07  -2.218370350750E-07   0.000000000000E+00   4.250357330147E-06  -2.860047814964E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.112852106222E-07   1.573154908617E-07   0.000000000000E+00  -4.890364523209E-06   3.437800875649E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.148103166218E-07  -2.218362542569E-07   0.000000000000E+00   4.252905813766E-06  -2.847221713364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.020714981139E-07   1.573650792322E-07   0.000000000000E+00  -4.895115153140E-06   3.423328540597E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.024094561418E-07  -2.218229513579E-07   0.000000000000E+00   4.255228371991E-06  -2.834392498131E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929407834000E-07   1.574053667918E-07   0.000000000000E+00  -4.899593802735E-06   3.408841714459E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.901285879828E-07  -2.217972847800E-07   0.000000000000E+00   4.257327345932E-06  -2.821561168724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.838928640335E-07   1.574364849513E-07   0.000000000000E+00  -4.903800425563E-06   3.394344965754E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779672847589E-07  -2.217594118673E-07   0.000000000000E+00   4.259205066183E-06  -2.808728709681E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749276120178E-07   1.574584803552E-07   0.000000000000E+00  -4.907736936137E-06   3.379829864467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659251118327E-07  -2.217094888987E-07   0.000000000000E+00   4.260863852682E-06  -2.795896090698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.660447001613E-07   1.574715446021E-07   0.000000000000E+00  -4.911406539731E-06   3.365306964166E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.540016275340E-07  -2.216476710895E-07   0.000000000000E+00   4.262306014647E-06  -2.783064266802E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.572440108963E-07   1.574757025417E-07   0.000000000000E+00  -4.914811606890E-06   3.350773490475E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.421963832751E-07  -2.215741125890E-07   0.000000000000E+00   4.263533850447E-06  -2.770234178464E-06
Spline
16  3.36
3.424364067973048e+00  4.815634249308197e+00  -4.806587961896430e-03
2.60000  2.65000  1.197098331763406e-02  -5.745251223748078e-02  9.836915926040549e-02  -6.168351200805235e-02
2.65000  2.70000  9.336570164910038e-03  -4.807822265150065e-02  8.911663245919767e-02  -6.206974953514970e-02
2.70000  2.75000  7.147691894791095e-03  -3.963208252709446e-02  7.980617002892516e-02  -6.229096548226448e-02
2.75000  2.80000  5.357816822823407e-03  -3.211864776531896e-02  7.046252520658552e-02  -6.294659077283099e-02
2.80000  2.85000  3.920172423727324e-03  -2.554449467545666e-02  6.102053659066091e-02  -6.079229165936099e-02
2.85000  2.90000  2.787899994973717e-03  -1.989838320383575e-02  5.190169284175671e-02  -5.583288610728183e-02
2.90000  2.95000  1.915755956122914e-03  -1.512696056546471e-02  4.352675992566447e-02  -5.129343600221627e-02
2.95000  3.00000  1.261813148163560e-03  -1.115898534291486e-02  3.583274452533199e-02  -4.664196193764646e-02
3.00000  3.05000  7.876154970889425e-04  -7.925525604914024e-03  2.883645023468504e-02  -4.201862826402166e-02
3.05000  3.10000  4.581780138969521e-04  -5.357020293425690e-03  2.253365599508182e-02  -3.739475698616605e-02
3.10000  3.15000  2.419867945901005e-04  -3.384115371313745e-03  1.692444244715688e-02  -3.274489573427995e-02
3.15000  3.20000  1.109990201755208e-04  -1.937257844605161e-03  1.201270808701490e-02  -2.819953198271110e-02
3.20000  3.25000  4.064295666496092e-05  -9.474835257739993e-04  7.782778289608217e-03  -2.326216820393815e-02
3.25000  3.30000  9.817955074789293e-06  -3.436719583427151e-04  4.293453059017507e-03  -1.978830703365491e-02
3.30000  3.35000  8.944514259904498e-07  -6.273895519337670e-05  1.325207003969282e-03  -8.558648104859850e-03
3.35000  3.36000  6.901631373389781e-10  5.591884417102604e-06  4.140978824029732e-05  -3.548376328716503e-01  4.701261369004123e+01  -1.760384901611568e+03


==> anc/H-C.skf <==
0.020000 600
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.299805549611E-01  -2.657951697412E-01   0.000000000000E+00   3.274724817201E-01  -5.226507409848E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.302490605695E-01   9.062076001381E-01   0.000000000000E+00  -2.661783635618E-01   8.711877892137E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.254963284948E-01  -2.639565996620E-01   0.000000000000E+00   3.375034133098E-01  -5.302791094792E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.191661458273E-01   9.023282902082E-01   0.000000000000E+00  -2.778100922739E-01   8.695981517234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.209823907472E-01  -2.620790333283E-01   0.000000000000E+00   3.469410305029E-01  -5.374855283568E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.076774185483E-01   8.982885918509E-01   0.000000000000E+00  -2.892200947258E-01   8.678916539079E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.164513942883E-01  -2.601665939306E-01   0.000000000000E+00   3.557988462962E-01  -5.442598579567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.957991302028E-01   8.940921337131E-01   0.000000000000E+00  -3.004024393666E-01   8.660659445190E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.119150439205E-01  -2.582232216642E-01   0.000000000000E+00   3.640909569828E-01  -5.505952281276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.835477463975E-01   8.897426214188E-01   0.000000000000E+00  -3.113516160646E-01   8.641189288210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.073841075928E-01  -2.562526681270E-01   0.000000000000E+00   3.718318973240E-01  -5.564875939411E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.709399057990E-01   8.852438299113E-01   0.000000000000E+00  -3.220625284296E-01   8.620487681614E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.028684386538E-01  -2.542584930023E-01   0.000000000000E+00   3.790365555689E-01  -5.619353634480E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.579923807744E-01   8.805995960170E-01   0.000000000000E+00  -3.325304856627E-01   8.598538781376E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983770100791E-01  -2.522440632980E-01   0.000000000000E+00   3.857201431583E-01  -5.669391000596E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.447220397626E-01   8.758138112347E-01   0.000000000000E+00  -3.427511940119E-01   8.575329255636E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939179615555E-01  -2.502125553849E-01   0.000000000000E+00   3.918981999259E-01  -5.715012925294E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.311458113721E-01   8.708904147579E-01   0.000000000000E+00  -3.527207479003E-01   8.550848244170E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.894986655975E-01  -2.481669598323E-01   0.000000000000E+00   3.975866022983E-01  -5.756261673075E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.172806502004E-01   8.658333867320E-01   0.000000000000E+00  -3.624356207846E-01   8.525087309236E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.851257887714E-01  -2.461100891322E-01   0.000000000000E+00   4.028015485149E-01  -5.793195264055E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.031435043580E-01   8.606467417494E-01   0.000000000000E+00  -3.718926557942E-01   8.498040379194E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808053380390E-01  -2.440445865392E-01   0.000000000000E+00   4.075595032477E-01  -5.825885797451E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.887512846758E-01   8.553345225829E-01   0.000000000000E+00  -3.810890561949E-01   8.469703686096E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.765427020310E-01  -2.419729357373E-01   0.000000000000E+00   4.118770992934E-01  -5.854417604378E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.741208355717E-01   8.499007941585E-01   0.000000000000E+00  -3.900223757163E-01   8.440075698339E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.723426850355E-01  -2.398974704211E-01   0.000000000000E+00   4.157710188716E-01  -5.878885231995E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.592689075459E-01   8.443496377649E-01   0.000000000000E+00  -3.986905087757E-01   8.409157049297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682094767152E-01  -2.378203815550E-01   0.000000000000E+00   4.192578965128E-01  -5.899391662384E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.442121312713E-01   8.386851455005E-01   0.000000000000E+00  -4.070916806293E-01   8.376950462770E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641466676446E-01  -2.357437228287E-01   0.000000000000E+00   4.223542249678E-01  -5.916046535448E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.289669932453E-01   8.329114149540E-01   0.000000000000E+00  -4.152244374764E-01   8.343460675952E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601572523851E-01  -2.336694147712E-01   0.000000000000E+00   4.250762862810E-01  -5.928964676708E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.135498129640E-01   8.270325441162E-01   0.000000000000E+00  -4.230876365414E-01   8.308694360575E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.562436417397E-01  -2.315992477520E-01   0.000000000000E+00   4.274400997991E-01  -5.938264822418E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.979767215802E-01   8.210526265207E-01   0.000000000000E+00  -4.306804361529E-01   8.272660042747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524076837136E-01  -2.295348844624E-01   0.000000000000E+00   4.294613824245E-01  -5.944068544860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.822636420036E-01   8.149757466088E-01   0.000000000000E+00  -4.380022858404E-01   8.235368021993E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.486506909168E-01  -2.274778622998E-01   0.000000000000E+00   4.311555179473E-01  -5.946499329319E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.664262704026E-01   8.088059753156E-01   0.000000000000E+00  -4.450529164655E-01   8.196830289911E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.449734722536E-01  -2.254295959236E-01   0.000000000000E+00   4.325375325526E-01  -5.945681798104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.504800590644E-01   8.025473658729E-01   0.000000000000E+00  -4.518323304019E-01   8.157060448799E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413763673340E-01  -2.233913801121E-01   0.000000000000E+00   4.336220756035E-01  -5.941741019902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.344402005701E-01   7.962039498236E-01   0.000000000000E+00  -4.583407917795E-01   8.116073630581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378592820155E-01  -2.213643929950E-01   0.000000000000E+00   4.344234041896E-01  -5.934801924338E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.183216132419E-01   7.897797332454E-01   0.000000000000E+00  -4.645788168045E-01   8.073886416312E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.344217243010E-01  -2.193496996425E-01   0.000000000000E+00   4.349553709420E-01  -5.924988790175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.021389278181E-01   7.832786931756E-01   0.000000000000E+00  -4.705471641677E-01   8.030516756481E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.310628398944E-01  -2.173482559858E-01   0.000000000000E+00   4.352314148379E-01  -5.912424802917E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.859064753131E-01   7.767047742357E-01   0.000000000000E+00  -4.762468255505E-01   7.985983892339E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277814469913E-01  -2.153609130110E-01   0.000000000000E+00   4.352645545374E-01  -5.897231667140E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.696382760168E-01   7.700618854477E-01   0.000000000000E+00  -4.816790162391E-01   7.940308278410E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.245760700332E-01  -2.133884211785E-01   0.000000000000E+00   4.350673839166E-01  -5.879529285238E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.533480295926E-01   7.633538972396E-01   0.000000000000E+00  -4.868451658551E-01   7.893511506350E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214449722306E-01  -2.114314350041E-01   0.000000000000E+00   4.346520698322E-01  -5.859435469211E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.370491062286E-01   7.565846386333E-01   0.000000000000E+00  -4.917469092103E-01   7.845616230262E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183861867453E-01  -2.094905177606E-01   0.000000000000E+00   4.340303515961E-01  -5.837065705812E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.207545388003E-01   7.497578946101E-01   0.000000000000E+00  -4.963860772936E-01   7.796646093595E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.153975464812E-01  -2.075661462438E-01   0.000000000000E+00   4.332135421843E-01  -5.812532956290E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.044770160025E-01   7.428774036490E-01   0.000000000000E+00  -5.007646883945E-01   7.746625657702E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124767123409E-01  -2.056587155659E-01   0.000000000000E+00   4.322125309174E-01  -5.785947491451E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.882288764086E-01   7.359468554327E-01   0.000000000000E+00  -5.048849393718E-01   7.695580332130E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096212000956E-01  -2.037685439493E-01   0.000000000000E+00   4.310377874324E-01  -5.757416761111E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.720221034159E-01   7.289698887153E-01   0.000000000000E+00  -5.087491970696E-01   7.643536306710E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.068284056787E-01  -2.018958774714E-01   0.000000000000E+00   4.296993669225E-01  -5.727045282178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.558683210375E-01   7.219500893469E-01   0.000000000000E+00  -5.123599898877E-01   7.590520485486E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040956290217E-01  -2.000408947604E-01   0.000000000000E+00   4.282069162550E-01  -5.694934565895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.397787905003E-01   7.148909884509E-01   0.000000000000E+00  -5.157199995090E-01   7.536560422518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014200963948E-01  -1.982037115929E-01   0.000000000000E+00   4.265696810830E-01  -5.661183053185E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.237644076101E-01   7.077960607470E-01   0.000000000000E+00  -5.188320527874E-01   7.481684259598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.879898128591E-02  -1.963843854052E-01   0.000000000000E+00   4.247965137988E-01  -5.625886078329E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.078357008470E-01   7.006687230168E-01   0.000000000000E+00  -5.216991138008E-01   7.425920665877E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.622942383637E-02  -1.945829196717E-01   0.000000000000E+00   4.228958819735E-01  -5.589135848173E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.920028301531E-01   6.935123327052E-01   0.000000000000E+00  -5.243242760692E-01   7.369298779432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.370854887029E-02  -1.927992681722E-01   0.000000000000E+00   4.208758774997E-01  -5.551021435926E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.762755863759E-01   6.863301866544E-01   0.000000000000E+00  -5.267107549426E-01   7.311848150760E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.123348254167E-02  -1.910333391053E-01   0.000000000000E+00   4.187442262311E-01  -5.511628788794E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606633913333E-01   6.791255199640E-01   0.000000000000E+00  -5.288618801588E-01   7.253598688216E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.880136765006E-02  -1.892849990688E-01   0.000000000000E+00   4.165082978172E-01  -5.471040748738E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.451752984651E-01   6.719015049736E-01   0.000000000000E+00  -5.307810885737E-01   7.194580605368E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.640937765790E-02  -1.875540768853E-01   0.000000000000E+00   4.141751161113E-01  -5.429337081762E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.298199940371E-01   6.646612503620E-01   0.000000000000E+00  -5.324719170637E-01   7.134824370272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.405472945549E-02  -1.858403672676E-01   0.000000000000E+00   4.117513695638E-01  -5.386594519073E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.146057988671E-01   6.574078003602E-01   0.000000000000E+00  -5.339379956027E-01   7.074360656646E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.173469492369E-02  -1.841436343360E-01   0.000000000000E+00   4.092434219686E-01  -5.342886801945E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.995406705392E-01   6.501441340711E-01   0.000000000000E+00  -5.351830405125E-01   7.013220296921E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.944661134011E-02  -1.824636149710E-01   0.000000000000E+00   4.066573232112E-01  -5.298284738018E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.846322060779E-01   6.428731648938E-01   0.000000000000E+00  -5.362108478877E-01   6.951434237153E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.718789067711E-02  -1.808000220010E-01   0.000000000000E+00   4.039988201475E-01  -5.252856258903E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.698876450513E-01   6.355977400465E-01   0.000000000000E+00  -5.370252871950E-01   6.889033493770E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.495602783377E-02  -1.791525472470E-01   0.000000000000E+00   4.012733674282E-01  -5.206666485663E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.553138730752E-01   6.283206401844E-01   0.000000000000E+00  -5.376302950459E-01   6.826049112124E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.274860789717E-02  -1.775208643888E-01   0.000000000000E+00   3.984861383483E-01  -5.159777795832E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.409174256914E-01   6.210445791086E-01   0.000000000000E+00  -5.380298691427E-01   6.762512126818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.056331239694E-02  -1.759046316895E-01   0.000000000000E+00   3.956420355807E-01  -5.112249896371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.267044925927E-01   6.137722035610E-01   0.000000000000E+00  -5.382280623971E-01   6.698453523790E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.839792469623E-02  -1.743034945578E-01   0.000000000000E+00   3.927457018924E-01  -5.064139894342E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.126809221693E-01   6.065060931027E-01   0.000000000000E+00  -5.382289772200E-01   6.633904204102E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.625033451401E-02  -1.727170879662E-01   0.000000000000E+00   3.898015305744E-01  -5.015502375927E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.885222635344E-02   5.992487600698E-01   0.000000000000E+00  -5.380367599817E-01   6.568894949424E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.411854164427E-02  -1.711450387133E-01   0.000000000000E+00   3.868136758532E-01  -4.966389480881E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.522358573576E-02   5.920026496054E-01   0.000000000000E+00  -5.376555956410E-01   6.503456389152E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.200065891958E-02  -1.695869675427E-01   0.000000000000E+00   3.837860631143E-01  -4.916850980405E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.179985493411E-02   5.847701397622E-01   0.000000000000E+00  -5.370897025417E-01   6.437618969158E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.989491447223E-02  -1.680424911313E-01   0.000000000000E+00   3.807223988535E-01  -4.866934354241E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.858556819059E-02   5.775535416726E-01   0.000000000000E+00  -5.363433273756E-01   6.371412922101E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.779965332745E-02  -1.665112239261E-01   0.000000000000E+00   3.776261802773E-01  -4.816684874726E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.558494517702E-02   5.703550997831E-01   0.000000000000E+00  -5.354207403089E-01   6.304868239291E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.571333838667E-02  -1.649927798588E-01   0.000000000000E+00   3.745007052338E-01  -4.766145672223E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.280189698884E-02   5.631769921498E-01   0.000000000000E+00  -5.343262302714E-01   6.238014644059E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.363455083782E-02  -1.634867739320E-01   0.000000000000E+00   3.713490809690E-01  -4.715357828268E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.024003230816E-02   5.560213307903E-01   0.000000000000E+00  -5.330641004063E-01   6.170881566591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.156199003308E-02  -1.619928236731E-01   0.000000000000E+00   3.681742336827E-01  -4.664360435975E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.902663717723E-03   5.488901620914E-01   0.000000000000E+00  -5.316386636781E-01   6.103498120194E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.949447288332E-02  -1.605105504818E-01   0.000000000000E+00   3.649789169478E-01  -4.613190685953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.207185851500E-03   5.417854672666E-01   0.000000000000E+00  -5.300542386375E-01   6.035893078962E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.743093280162E-02  -1.590395808602E-01   0.000000000000E+00   3.617657202986E-01  -4.561883938107E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608677655581E-02   5.347091628625E-01   0.000000000000E+00  -5.283151453396E-01   5.968094856799E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.537041823167E-02  -1.575795475243E-01   0.000000000000E+00   3.585370775622E-01  -4.510473790759E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.773364497321E-02   5.276631013102E-01   0.000000000000E+00  -5.264257014149E-01   5.900131487754E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.331209080427E-02  -1.561300904192E-01   0.000000000000E+00   3.552952747445E-01  -4.458992154739E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914559735185E-02   5.206490715199E-01   0.000000000000E+00  -5.243902182899E-01   5.832030607651E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.125522315631E-02  -1.546908576404E-01   0.000000000000E+00   3.520424577231E-01  -4.407469321758E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.032070278673E-02   5.136687995140E-01   0.000000000000E+00  -5.222129975545E-01   5.763819436958E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.919919643074E-02  -1.532615062433E-01   0.000000000000E+00   3.487806396766E-01  -4.355934032260E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.125728633857E-02   5.067239490985E-01   0.000000000000E+00  -5.198983274754E-01   5.695524764869E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.714349751482E-02  -1.518417029750E-01   0.000000000000E+00   3.455117082155E-01  -4.304413540608E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.195392210737E-02   4.998161225691E-01   0.000000000000E+00  -5.174504796511E-01   5.627172934561E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.508771601528E-02  -1.504311249153E-01   0.000000000000E+00   3.422374322600E-01  -4.252933679565E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.240942627346E-02   4.929468614485E-01   0.000000000000E+00  -5.148737058080E-01   5.558789829580E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.303154102859E-02  -1.490294600363E-01   0.000000000000E+00   3.389594686351E-01  -4.201518921601E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.262285011714E-02   4.861176472549E-01   0.000000000000E+00  -5.121722347334E-01   5.490400861343E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.097475771426E-02  -1.476364076881E-01   0.000000000000E+00   3.356793683796E-01  -4.150192439873E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.025934730284E-01   4.793299022970E-01   0.000000000000E+00  -5.093502693439E-01   5.422030957693E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.891724370031E-02  -1.462516789979E-01   0.000000000000E+00   3.323985828201E-01  -4.098976165364E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123207955166E-01   4.725849904957E-01   0.000000000000E+00  -5.064119838872E-01   5.353704552489E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.685896534796E-02  -1.448749972162E-01   0.000000000000E+00   3.291184694340E-01  -4.047890842130E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.218045322309E-01   4.658842182281E-01   0.000000000000E+00  -5.033615212727E-01   5.285445576199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.479997390277E-02  -1.435060979957E-01   0.000000000000E+00   3.258402973055E-01  -3.996956084433E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.310446049990E-01   4.592288351934E-01   0.000000000000E+00  -5.002029905309E-01   5.217277447448E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.274040153496E-02  -1.421447295959E-01   0.000000000000E+00   3.225652525944E-01  -3.946190421958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.400411358950E-01   4.526200352983E-01   0.000000000000E+00  -4.969404643968E-01   5.149223065496E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.068045728006E-02  -1.407906530443E-01   0.000000000000E+00   3.192944433399E-01  -3.895611360381E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.487944403428E-01   4.460589575602E-01   0.000000000000E+00  -4.935779770168E-01   5.081304803616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.862042258131E-02  -1.394436422355E-01   0.000000000000E+00   3.160289045223E-01  -3.845235419957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573050202641E-01   4.395466870254E-01   0.000000000000E+00  -4.901195217741E-01   5.013544503330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.656064961683E-02  -1.381034839937E-01   0.000000000000E+00   3.127696026493E-01  -3.795078184919E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655735572773E-01   4.330842557025E-01   0.000000000000E+00  -4.865690492328E-01   4.945963469480E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.450155214212E-02  -1.367699780550E-01   0.000000000000E+00   3.095174398916E-01  -3.745154350232E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.736009059538E-01   4.266726435078E-01   0.000000000000E+00  -4.829304651955E-01   4.878582466098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244360592282E-02  -1.354429370566E-01   0.000000000000E+00   3.062732584469E-01  -3.695477762030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.813880871402E-01   4.203127792214E-01   0.000000000000E+00  -4.792076288735E-01   4.811421713039E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038734286661E-02  -1.341221864483E-01   0.000000000000E+00   3.030378445195E-01  -3.646061453923E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.889362813488E-01   4.140055414530E-01   0.000000000000E+00  -4.754043511664E-01   4.744500883363E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.333346928562E-03  -1.328075643718E-01   0.000000000000E+00   2.998119317392E-01  -3.596917697231E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.962468222251E-01   4.077517596159E-01   0.000000000000E+00  -4.715243930490E-01   4.677839101414E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.282250097552E-03  -1.314989215160E-01   0.000000000000E+00   2.965962050441E-01  -3.548058027175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.033211900956E-01   4.015522149074E-01   0.000000000000E+00  -4.675714640613E-01   4.611454941583E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.234728375001E-03  -1.301961209425E-01   0.000000000000E+00   2.933913038790E-01  -3.499493280206E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.101610056008E-01   3.954076412946E-01   0.000000000000E+00  -4.635492209021E-01   4.545366427723E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.191497788681E-03  -1.288990378710E-01   0.000000000000E+00   2.901978251935E-01  -3.451233636089E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.167680234184E-01   3.893187265038E-01   0.000000000000E+00  -4.594612661199E-01   4.479591033185E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.533104856970E-04  -1.276075594486E-01   0.000000000000E+00   2.870163267230E-01  -3.403288636782E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.231441260802E-01   3.832861130138E-01   0.000000000000E+00  -4.553111469018E-01   4.414145681442E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879049103806E-03  -1.263215844890E-01   0.000000000000E+00   2.838473294092E-01  -3.355667232940E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.292913178866E-01   3.773103990502E-01   0.000000000000E+00  -4.511023539559E-01   4.349046747294E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.904768014823E-03  -1.250410231959E-01   0.000000000000E+00   2.806913204286E-01  -3.308377795733E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352117189211E-01   3.713921395803E-01   0.000000000000E+00  -4.468383204854E-01   4.284310058601E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.923008401928E-03  -1.237657968646E-01   0.000000000000E+00   2.775487552460E-01  -3.261428163440E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.409075591699E-01   3.655318473080E-01   0.000000000000E+00  -4.425224212518E-01   4.219950898540E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.932911089291E-03  -1.224958375734E-01   0.000000000000E+00   2.744200603172E-01  -3.214825648544E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463811727475E-01   3.597299936674E-01   0.000000000000E+00  -4.381579717242E-01   4.155984008351E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.933599028909E-03  -1.212310878484E-01   0.000000000000E+00   2.713056349028E-01  -3.168577082605E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.516349922307E-01   3.539870098138E-01   0.000000000000E+00  -4.337482273138E-01   4.092423590545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192418063197E-02  -1.199715003228E-01   0.000000000000E+00   2.682058534431E-01  -3.122688820190E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.566715431054E-01   3.483032876118E-01   0.000000000000E+00  -4.292963826887E-01   4.029283312561E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.390375298993E-02  -1.187170373922E-01   0.000000000000E+00   2.651210670562E-01  -3.077166781681E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.614934383251E-01   3.426791806190E-01   0.000000000000E+00  -4.248055711685E-01   3.966576310840E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587140483652E-02  -1.174676708514E-01   0.000000000000E+00   2.620516057103E-01  -3.032016455103E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.661033729851E-01   3.371150050659E-01   0.000000000000E+00  -4.202788641960E-01   3.904315195286E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.782622061160E-02  -1.162233815214E-01   0.000000000000E+00   2.589977794397E-01  -2.987242935843E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.705041191132E-01   3.316110408290E-01   0.000000000000E+00  -4.157192708826E-01   3.842512054118E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976728027144E-02  -1.149841588866E-01   0.000000000000E+00   2.559598802931E-01  -2.942850926990E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746985205776E-01   3.261675323987E-01   0.000000000000E+00  -4.111297376258E-01   3.781178459060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.169366572943E-02  -1.137500007047E-01   0.000000000000E+00   2.529381833712E-01  -2.898844774606E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.786894881137E-01   3.207846898396E-01   0.000000000000E+00  -4.065131477966E-01   3.720325470872E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.360446364944E-02  -1.125209126331E-01   0.000000000000E+00   2.499329483212E-01  -2.855228475375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.824799944704E-01   3.154626897439E-01   0.000000000000E+00  -4.018723214941E-01   3.659963645186E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549876039397E-02  -1.112969078559E-01   0.000000000000E+00   2.469444206614E-01  -2.812005689472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.860730696764E-01   3.102016761760E-01   0.000000000000E+00  -3.972100153647E-01   3.600103038637E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.737565689907E-02  -1.100780066694E-01   0.000000000000E+00   2.439728324848E-01  -2.769179773450E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.894717964275E-01   3.050017616092E-01   0.000000000000E+00  -3.925289224848E-01   3.540753215268E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.923425969490E-02  -1.088642361359E-01   0.000000000000E+00   2.410184040028E-01  -2.726753771058E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.926793055941E-01   2.998630278525E-01   0.000000000000E+00  -3.878316723028E-01   3.481923253186E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.107368881641E-02  -1.076556296877E-01   0.000000000000E+00   2.380813440355E-01  -2.684730449331E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.956987718503E-01   2.947855269682E-01   0.000000000000E+00  -3.831208306404E-01   3.423621751455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.289307810248E-02  -1.064522267492E-01   0.000000000000E+00   2.351618511723E-01  -2.643112296506E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.985334094241E-01   2.897692821792E-01   0.000000000000E+00  -3.783988997493E-01   3.365856837208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.469157797468E-02  -1.052540723559E-01   0.000000000000E+00   2.322601144538E-01  -2.601901539693E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011864679672E-01   2.848142887657E-01   0.000000000000E+00  -3.736683184220E-01   3.308636172957E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.646835549559E-02  -1.040612167949E-01   0.000000000000E+00   2.293763140028E-01  -2.561100162338E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036612285471E-01   2.799205149514E-01   0.000000000000E+00  -3.689314621544E-01   3.251966964097E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822259751897E-02  -1.028737152359E-01   0.000000000000E+00   2.265106218866E-01  -2.520709903171E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.059609997572E-01   2.750879027775E-01   0.000000000000E+00  -3.641906433577E-01   3.195855966567E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.995351153840E-02  -1.016916273666E-01   0.000000000000E+00   2.236632025299E-01  -2.480732277298E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.080891139477E-01   2.703163689663E-01   0.000000000000E+00  -3.594481116184E-01   3.140309494676E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.166032710259E-02  -1.005150170467E-01   0.000000000000E+00   2.208342132728E-01  -2.441168585115E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.100489235746E-01   2.656058057715E-01   0.000000000000E+00  -3.547060540033E-01   3.085333429063E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.334229708625E-02  -9.934395195441E-02   0.000000000000E+00   2.180238050073E-01  -2.402019913241E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.118437976665E-01   2.609560818177E-01   0.000000000000E+00  -3.499665954082E-01   3.030933224778E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.499869864619E-02  -9.817850325104E-02   0.000000000000E+00   2.152321224405E-01  -2.363287153178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.134771184086E-01   2.563670429263E-01   0.000000000000E+00  -3.452317989485E-01   2.977113919486E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.662883526654E-02  -9.701874524361E-02   0.000000000000E+00   2.124593045193E-01  -2.324971007911E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.149522778421E-01   2.518385129292E-01   0.000000000000E+00  -3.405036663889E-01   2.923880141754E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.823203565451E-02  -9.586475506832E-02   0.000000000000E+00   2.097054849119E-01  -2.287071993331E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.162726746788E-01   2.473702944699E-01   0.000000000000E+00  -3.357841386115E-01   2.871236119437E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.980765657238E-02  -9.471661236820E-02   0.000000000000E+00   2.069707921578E-01  -2.249590453963E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.174417112292E-01   2.429621697903E-01   0.000000000000E+00  -3.310750961189E-01   2.819185688126E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.135508262343E-02  -9.357439899526E-02   0.000000000000E+00   2.042553499743E-01  -2.212526568780E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.184627904424E-01   2.386139015062E-01   0.000000000000E+00  -3.263783595721E-01   2.767732299664E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.287372705344E-02  -9.243819870293E-02   0.000000000000E+00   2.015592776181E-01  -2.175880351567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.193393130572E-01   2.343252333674E-01   0.000000000000E+00  -3.216956903605E-01   2.716879030708E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.436303230576E-02  -9.130809686054E-02   0.000000000000E+00   1.988826899603E-01  -2.139651665142E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.200746748628E-01   2.300958910054E-01   0.000000000000E+00  -3.170287912023E-01   2.666628591330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.582247048453E-02  -9.018418017728E-02   0.000000000000E+00   1.962256976832E-01  -2.103840226881E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206722640670E-01   2.259255826676E-01   0.000000000000E+00  -3.123793067734E-01   2.616983333648E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.725154371483E-02  -8.906653642933E-02   0.000000000000E+00   1.935884075566E-01  -2.068445607838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.211354587709E-01   2.218139999368E-01   0.000000000000E+00  -3.077488243647E-01   2.567945260474E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.864978450257E-02  -8.795525420298E-02   0.000000000000E+00   1.909709224474E-01  -2.033467245448E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.214676245483E-01   2.177608184382E-01   0.000000000000E+00  -3.031388745629E-01   2.519516033969E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.001675596403E-02  -8.685042263906E-02   0.000000000000E+00   1.883733414693E-01  -1.998904447248E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.216721121283E-01   2.137656985312E-01   0.000000000000E+00  -2.985509319571E-01   2.471696984302E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.135205174484E-02  -8.575213119538E-02   0.000000000000E+00   1.857957600994E-01  -1.964756395223E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217522551789E-01   2.098282859884E-01   0.000000000000E+00  -2.939864158667E-01   2.424489118295E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.265529644744E-02  -8.466046941702E-02   0.000000000000E+00   1.832382702853E-01  -1.931022147992E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217113681902E-01   2.059482126603E-01   0.000000000000E+00  -2.894466910904E-01   2.377893128050E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.392614537003E-02  -8.357552670721E-02   0.000000000000E+00   1.807009604011E-01  -1.897700649921E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.215527444557E-01   2.021250971259E-01   0.000000000000E+00  -2.849330686744E-01   2.331909399558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.516428465978E-02  -8.249739212518E-02   0.000000000000E+00   1.781839153918E-01  -1.864790736774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.212796541486E-01   1.983585453295E-01   0.000000000000E+00  -2.804468066991E-01   2.286538021260E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.636943103422E-02  -8.142615418137E-02   0.000000000000E+00   1.756872168047E-01  -1.832291132112E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.208953424934E-01   1.946481512040E-01   0.000000000000E+00  -2.759891110812E-01   2.241778792587E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.754133170241E-02  -8.036190063867E-02   0.000000000000E+00   1.732109427569E-01  -1.800200459466E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.204030280282E-01   1.909934972797E-01   0.000000000000E+00  -2.715611363923E-01   2.197631232433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.867976412131E-02  -7.930471833768E-02   0.000000000000E+00   1.707551680079E-01  -1.768517241577E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.198059009583E-01   1.873941552796E-01   0.000000000000E+00  -2.671639866897E-01   2.154094587586E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.978453572677E-02  -7.825469301769E-02   0.000000000000E+00   1.683199638897E-01  -1.737239909255E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.191071215971E-01   1.838496867012E-01   0.000000000000E+00  -2.627987163616E-01   2.111167841098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.085548355000E-02  -7.721190915549E-02   0.000000000000E+00   1.659053984350E-01  -1.706366796269E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.183098188944E-01   1.803596433838E-01   0.000000000000E+00  -2.584663309818E-01   2.068849720583E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.189247417566E-02  -7.617644980588E-02   0.000000000000E+00   1.635115362294E-01  -1.675896152282E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.174170890475E-01   1.769235680631E-01   0.000000000000E+00  -2.541677881756E-01   2.027138706449E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.289540270958E-02  -7.514839646300E-02   0.000000000000E+00   1.611384385007E-01  -1.645826139388E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.164319941961E-01   1.735409949117E-01   0.000000000000E+00  -2.499039984941E-01   1.986033040054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.386419292721E-02  -7.412782890957E-02   0.000000000000E+00   1.587861630070E-01  -1.616154841959E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.153575611967E-01   1.702114500662E-01   0.000000000000E+00  -2.456758262963E-01   1.945530731773E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.479879653536E-02  -7.311482509858E-02   0.000000000000E+00   1.564547641441E-01  -1.586880260449E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.141967804749E-01   1.669344521410E-01   0.000000000000E+00  -2.414840906380E-01   1.905629568988E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.569919268804E-02  -7.210946103328E-02   0.000000000000E+00   1.541442927830E-01  -1.558000324156E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.129526049554E-01   1.637095127290E-01   0.000000000000E+00  -2.373295661661E-01   1.866327123982E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.656538745228E-02  -7.111181064754E-02   0.000000000000E+00   1.518547963502E-01  -1.529512886724E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.116279490647E-01   1.605361368888E-01   0.000000000000E+00  -2.332129840175E-01   1.827620761738E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.739741323396E-02  -7.012194570740E-02   0.000000000000E+00   1.495863186975E-01  -1.501415736263E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.102256878074E-01   1.574138236192E-01   0.000000000000E+00  -2.291350327216E-01   1.789507647647E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.819532818150E-02  -6.913993571189E-02   0.000000000000E+00   1.473389001914E-01  -1.473706589154E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.087486559119E-01   1.543420663210E-01   0.000000000000E+00  -2.250963591053E-01   1.751984755104E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.895921556470E-02  -6.816584780679E-02   0.000000000000E+00   1.451125775830E-01  -1.446383100237E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.071996470450E-01   1.513203532453E-01   0.000000000000E+00  -2.210975691997E-01   1.715048873005E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.968918313239E-02  -6.719974670402E-02   0.000000000000E+00   1.429073840228E-01  -1.419442861723E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.055814130926E-01   1.483481679302E-01   0.000000000000E+00  -2.171392291480E-01   1.678696613138E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.038536245389E-02  -6.624169460200E-02   0.000000000000E+00   1.407233490190E-01  -1.392883407004E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.038966635047E-01   1.454249896242E-01   0.000000000000E+00  -2.132218661125E-01   1.642924417459E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.104790824009E-02  -6.529175112496E-02   0.000000000000E+00   1.385604983900E-01  -1.366702214090E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.021480647031E-01   1.425502936977E-01   0.000000000000E+00  -2.093459691815E-01   1.607728565253E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.167699764928E-02  -6.434997326358E-02   0.000000000000E+00   1.364188543023E-01  -1.340896702717E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.003382395493E-01   1.397235520423E-01   0.000000000000E+00  -2.055119902743E-01   1.573105180191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.227282957402E-02  -6.341641531604E-02   0.000000000000E+00   1.342984351437E-01  -1.315464244717E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.984697668713E-01   1.369442334583E-01   0.000000000000E+00  -2.017203450436E-01   1.539050237253E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.283562398242E-02  -6.249112884498E-02   0.000000000000E+00   1.321992555865E-01  -1.290402158972E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965451810466E-01   1.342118040301E-01   0.000000000000E+00  -1.979714137751E-01   1.505559569548E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.336562108389E-02  -6.157416263600E-02   0.000000000000E+00   1.301213264874E-01  -1.265707719933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.945669716402E-01   1.315257274897E-01   0.000000000000E+00  -1.942655422827E-01   1.472628874999E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.386308068886E-02  -6.066556266577E-02   0.000000000000E+00   1.280646549290E-01  -1.241378154305E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925375830959E-01   1.288854655696E-01   0.000000000000E+00  -1.906030428004E-01   1.440253722916E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.432828144444E-02  -5.976537206887E-02   0.000000000000E+00   1.260292441771E-01  -1.217410645081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904594144778E-01   1.262904783437E-01   0.000000000000E+00  -1.869841948676E-01   1.408429560439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.476152008761E-02  -5.887363111682E-02   0.000000000000E+00   1.240150936400E-01  -1.193802336064E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883348192618E-01   1.237402245569E-01   0.000000000000E+00  -1.834092462099E-01   1.377151718862E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.516311070385E-02  -5.799037719663E-02   0.000000000000E+00   1.220221988968E-01  -1.170550329237E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.861661051745E-01   1.212341619447E-01   0.000000000000E+00  -1.798784136132E-01   1.346415419822E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.553338398209E-02  -5.711564480208E-02   0.000000000000E+00   1.200505516319E-01  -1.147651692379E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.839555340770E-01   1.187717475409E-01   0.000000000000E+00  -1.763918837906E-01   1.316215781374E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.587268646882E-02  -5.624946552477E-02   0.000000000000E+00   1.181001396810E-01  -1.125103455528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.817053218936E-01   1.163524379757E-01   0.000000000000E+00  -1.729498142429E-01   1.286547823925E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.618137982677E-02  -5.539186804791E-02   0.000000000000E+00   1.161709470054E-01  -1.102902614887E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.794176385824E-01   1.139756897625E-01   0.000000000000E+00  -1.695523341108E-01   1.257406476054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.645984009050E-02  -5.454287815396E-02   0.000000000000E+00   1.142629536582E-01  -1.081046136973E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.770946081460E-01   1.116409595754E-01   0.000000000000E+00  -1.661995450186E-01   1.228786580195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.670845693538E-02  -5.370251872080E-02   0.000000000000E+00   1.123761358354E-01  -1.059530956503E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747383086818E-01   1.093477045160E-01   0.000000000000E+00  -1.628915219095E-01   1.200682898198E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.692763294159E-02  -5.287080973637E-02   0.000000000000E+00   1.105104658394E-01  -1.038353981181E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723507724690E-01   1.070953823708E-01   0.000000000000E+00  -1.596283138722E-01   1.173090116751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.711778287037E-02  -5.204776831308E-02   0.000000000000E+00   1.086659120910E-01  -1.017512093308E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.699339860912E-01   1.048834518586E-01   0.000000000000E+00  -1.564099449577E-01   1.146002852694E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.727933294504E-02  -5.123340870262E-02   0.000000000000E+00   1.068424391837E-01  -9.970021470302E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.674898905938E-01   1.027113728686E-01   0.000000000000E+00  -1.532364149858E-01   1.119415658184E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.741272014173E-02  -5.042774231675E-02   0.000000000000E+00   1.050400078227E-01  -9.768209769934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.650203816731E-01   1.005786066894E-01   0.000000000000E+00  -1.501077003426E-01   1.093323025746E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.751839148465E-02  -4.963077775451E-02   0.000000000000E+00   1.032585748914E-01  -9.569653950543E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.625273098967E-01   9.848461622894E-02   0.000000000000E+00  -1.470237547665E-01   1.067719393193E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.759680335972E-02  -4.884252081941E-02   0.000000000000E+00   1.014980934731E-01  -9.374321921290E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600124809539E-01   9.642886622498E-02   0.000000000000E+00  -1.439845101242E-01   1.042599148421E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.764842082969E-02  -4.806297455676E-02   0.000000000000E+00   9.975851282373E-02  -9.182181440776E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.574776559336E-01   9.441082344770E-02   0.000000000000E+00  -1.409898771753E-01   1.017956634075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.767371696119E-02  -4.729213929096E-02   0.000000000000E+00   9.803977846075E-02  -8.993200067552E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.549245516288E-01   9.242995689328E-02   0.000000000000E+00  -1.380397463259E-01   9.937861520942E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.767317217013E-02  -4.653001265042E-02   0.000000000000E+00   9.634183215572E-02  -8.807345218300E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.523548408677E-01   9.048573796932E-02   0.000000000000E+00  -1.351339883704E-01   9.700819681323E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.764727357421E-02  -4.577658960857E-02   0.000000000000E+00   9.466461195498E-02  -8.624584181877E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.497701528670E-01   8.857764067211E-02   0.000000000000E+00  -1.322724552224E-01   9.468383158518E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.759651435802E-02  -4.503186252606E-02   0.000000000000E+00   9.300805224762E-02  -8.444884115588E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.471720736090E-01   8.670514175600E-02   0.000000000000E+00  -1.294549806328E-01   9.240494010991E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.752139315090E-02  -4.429582119389E-02   0.000000000000E+00   9.137208378400E-02  -8.268212059530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.445621462400E-01   8.486772089496E-02   0.000000000000E+00  -1.266813808969E-01   9.017094059577E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.742241342939E-02  -4.356845287125E-02   0.000000000000E+00   8.975663369101E-02  -8.094534989359E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.419418714885E-01   8.306486083660E-02   0.000000000000E+00  -1.239514555482E-01   8.798124926814E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.730008303072E-02  -4.284974233418E-02   0.000000000000E+00   8.816162557287E-02  -7.923819762631E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.393127081026E-01   8.129604754879E-02   0.000000000000E+00  -1.212649880411E-01   8.583528075084E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.715491309037E-02  -4.213967192586E-02   0.000000000000E+00   8.658697950927E-02  -7.756033186846E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.366760733048E-01   7.956077035908E-02   0.000000000000E+00  -1.186217464208E-01   8.373244843591E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.698741807407E-02  -4.143822159993E-02   0.000000000000E+00   8.503261211237E-02  -7.591142018101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.340333432640E-01   7.785852208711E-02   0.000000000000E+00  -1.160214839802E-01   8.167216484165E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.679811529517E-02  -4.074536897535E-02   0.000000000000E+00   8.349843658033E-02  -7.429112963571E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.313858535824E-01   7.618879917013E-02   0.000000000000E+00  -1.134639399050E-01   7.965384195929E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.658752370980E-02  -4.006108938507E-02   0.000000000000E+00   8.198436276226E-02  -7.269912693237E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.287348997972E-01   7.455110178189E-02   0.000000000000E+00  -1.109488399056E-01   7.767689158826E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.635616387962E-02  -3.938535593309E-02   0.000000000000E+00   8.049029718061E-02  -7.113507881072E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.260817378952E-01   7.294493394498E-02   0.000000000000E+00  -1.084758968370E-01   7.574072566037E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.610455737675E-02  -3.871813953994E-02   0.000000000000E+00   7.901614312151E-02  -6.959865180330E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.234275848404E-01   7.136980363693E-02   0.000000000000E+00  -1.060448113053E-01   7.384475655284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.583322628520E-02  -3.805940900408E-02   0.000000000000E+00   7.756180068629E-02  -6.808951242136E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.207736191122E-01   6.982522289006E-02   0.000000000000E+00  -1.036552722620E-01   7.198839739065E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.554269273559E-02  -3.740913105075E-02   0.000000000000E+00   7.612716683129E-02  -6.660732754142E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.181209812544E-01   6.831070788542E-02   0.000000000000E+00  -1.013069575851E-01   7.017106233796E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.523347844215E-02  -3.676727039505E-02   0.000000000000E+00   7.471213545260E-02  -6.515176423331E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154707744337E-01   6.682577904087E-02   0.000000000000E+00  -9.899953464784E-02   6.839216687916E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.490610426833E-02  -3.613378979489E-02   0.000000000000E+00   7.331659744308E-02  -6.372248995359E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.128240650066E-01   6.536996109351E-02   0.000000000000E+00  -9.673266087462E-02   6.665112808949E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.456108980174E-02  -3.550865010630E-02   0.000000000000E+00   7.194044076451E-02  -6.231917260358E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.101818830940E-01   6.394278317663E-02   0.000000000000E+00  -9.450598428417E-02   6.494736489538E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.419895294269E-02  -3.489181034361E-02   0.000000000000E+00   7.058355048723E-02  -6.094148093985E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075452231627E-01   6.254377889133E-02   0.000000000000E+00  -9.231914402010E-02   6.328029832492E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.382020951860E-02  -3.428322773319E-02   0.000000000000E+00   6.924580891153E-02  -5.958908407714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.049150446126E-01   6.117248637295E-02   0.000000000000E+00  -9.017177086881E-02   6.164935174828E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.342537289830E-02  -3.368285777622E-02   0.000000000000E+00   6.792709558940E-02  -5.826165214239E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.022922723701E-01   5.982844835248E-02   0.000000000000E+00  -8.806348776490E-02   6.005395110861E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.301495364004E-02  -3.309065429918E-02   0.000000000000E+00   6.662728741858E-02  -5.695885615277E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996777974850E-01   5.851121221314E-02   0.000000000000E+00  -8.599391028400E-02   5.849352514329E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.258945913958E-02  -3.250656951834E-02   0.000000000000E+00   6.534625871400E-02  -5.568036808464E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.970724777315E-01   5.722033004219E-02   0.000000000000E+00  -8.396264712334E-02   5.696750559596E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.214939330202E-02  -3.193055409529E-02   0.000000000000E+00   6.408388127965E-02  -5.442586099207E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.944771382129E-01   5.595535867819E-02   0.000000000000E+00  -8.196930056977E-02   5.547532741936E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.169525622676E-02  -3.136255719201E-02   0.000000000000E+00   6.284002448815E-02  -5.319500905665E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.918925719674E-01   5.471585975388E-02   0.000000000000E+00  -8.001346695573E-02   5.401642896920E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.122754390556E-02  -3.080252653200E-02   0.000000000000E+00   6.161455533386E-02  -5.198748794486E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.893195405774E-01   5.350139973470E-02   0.000000000000E+00  -7.809473710297E-02   5.259025218924E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.074674794329E-02  -3.025040845124E-02   0.000000000000E+00   6.040733855530E-02  -5.080297434948E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.867587747785E-01   5.231154995324E-02   0.000000000000E+00  -7.621269675430E-02   5.119624278777E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.025335527562E-02  -2.970614796189E-02   0.000000000000E+00   5.921823667096E-02  -4.964114656770E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842109750701E-01   5.114588663967E-02   0.000000000000E+00  -7.436692699326E-02   4.983385040567E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.974784792609E-02  -2.916968880329E-02   0.000000000000E+00   5.804711006944E-02  -4.850168440512E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816768123251E-01   5.000399094825E-02   0.000000000000E+00  -7.255700465221E-02   4.850252877625E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.923070275452E-02  -2.864097350105E-02   0.000000000000E+00   5.689381709474E-02  -4.738426920843E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.791569283999E-01   4.888544898019E-02   0.000000000000E+00  -7.078250270854E-02   4.720173587699E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.870239123122E-02  -2.811994342131E-02   0.000000000000E+00   5.575821412003E-02  -4.628858398760E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.766519367431E-01   4.778985180286E-02   0.000000000000E+00  -6.904299066937E-02   4.593093407344E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.816337922089E-02  -2.760653882546E-02   0.000000000000E+00   5.464015563245E-02  -4.521431341120E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.741624230025E-01   4.671679546551E-02   0.000000000000E+00  -6.733803494491E-02   4.468959025540E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.761412679178E-02  -2.710069891944E-02   0.000000000000E+00   5.353949429637E-02  -4.416114409152E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.716889456302E-01   4.566588101165E-02   0.000000000000E+00  -6.566719921042E-02   4.347717596562E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.705508800941E-02  -2.660236191781E-02   0.000000000000E+00   5.245608105000E-02  -4.312876442257E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692320364850E-01   4.463671448826E-02   0.000000000000E+00  -6.403004475708E-02   4.229316752113E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.648671077526E-02  -2.611146508706E-02   0.000000000000E+00   5.138976518845E-02  -4.211686462022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.667922014330E-01   4.362890695175E-02   0.000000000000E+00  -6.242613083187E-02   4.113704612744E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.590943666368E-02  -2.562794480177E-02   0.000000000000E+00   5.034039442002E-02  -4.112513705807E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.643699209432E-01   4.264207447109E-02   0.000000000000E+00  -6.085501496659E-02   4.000829798575E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.532370076326E-02  -2.515173659476E-02   0.000000000000E+00   4.930781496714E-02  -4.015327607918E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.619656506811E-01   4.167583812796E-02   0.000000000000E+00  -5.931625329622E-02   3.890641439339E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.472993154115E-02  -2.468277520931E-02   0.000000000000E+00   4.829187163990E-02  -3.920097814042E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595798220969E-01   4.072982401412E-02   0.000000000000E+00  -5.780940086671E-02   3.783089183762E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.412855072888E-02  -2.422099464325E-02   0.000000000000E+00   4.729240791171E-02  -3.826794186139E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.572128430106E-01   3.980366322623E-02   0.000000000000E+00  -5.633401193242E-02   3.678123208294E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.351997318528E-02  -2.376632820750E-02   0.000000000000E+00   4.630926600586E-02  -3.735386801679E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.548650981913E-01   3.889699185800E-02   0.000000000000E+00  -5.488964024338E-02   3.575694225222E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.290460681226E-02  -2.331870856462E-02   0.000000000000E+00   4.534228695759E-02  -3.645845981327E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525369499323E-01   3.800945098998E-02   0.000000000000E+00  -5.347583932244E-02   3.475753490165E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.228285244996E-02  -2.287806778084E-02   0.000000000000E+00   4.439131071388E-02  -3.558142261766E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502287386206E-01   3.714068667696E-02   0.000000000000E+00  -5.209216273266E-02   3.378252808976E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.165510379988E-02  -2.244433736983E-02   0.000000000000E+00   4.345617620126E-02  -3.472246415214E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479407833007E-01   3.629034993313E-02   0.000000000000E+00  -5.073816433485E-02   3.283144544072E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.102174733932E-02  -2.201744834474E-02   0.000000000000E+00   4.253672139368E-02  -3.388129465536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.456733822328E-01   3.545809671515E-02   0.000000000000E+00  -4.941339853574E-02   3.190381620205E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.038316227891E-02  -2.159733125344E-02   0.000000000000E+00   4.163278340266E-02  -3.305762674862E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.434268134450E-01   3.464358790307E-02   0.000000000000E+00  -4.811742052668E-02   3.099917529677E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.973972049347E-02  -2.118391622529E-02   0.000000000000E+00   4.074419854492E-02  -3.225117555050E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.412013352793E-01   3.384648927939E-02   0.000000000000E+00  -4.684978651318E-02   3.011706337047E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.909178648375E-02  -2.077713301307E-02   0.000000000000E+00   3.987080242193E-02  -3.146165871155E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.389971869305E-01   3.306647150616E-02   0.000000000000E+00  -4.561005393545E-02   2.925702683309E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.843971734101E-02  -2.037691103634E-02   0.000000000000E+00   3.901242999204E-02  -3.068879640110E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.368145889795E-01   3.230321010043E-02   0.000000000000E+00  -4.439778168017E-02   2.841861789590E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.778386271152E-02  -1.998317942197E-02   0.000000000000E+00   3.816891564021E-02  -2.993231146387E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.346537439190E-01   3.155638540781E-02   0.000000000000E+00  -4.321253028345E-02   2.760139460353E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712456478842E-02  -1.959586704081E-02   0.000000000000E+00   3.734009325086E-02  -2.919192939148E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325148366722E-01   3.082568257462E-02   0.000000000000E+00  -4.205386212548E-02   2.680492086148E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.646215830503E-02  -1.921490254306E-02   0.000000000000E+00   3.652579629150E-02  -2.846737817430E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.303980351049E-01   3.011079151836E-02   0.000000000000E+00  -4.092134161671E-02   2.602876645908E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.579697050592E-02  -1.884021440999E-02   0.000000000000E+00   3.572585786191E-02  -2.775838866052E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283034905300E-01   2.941140689683E-02   0.000000000000E+00  -3.981453537609E-02   2.527250708811E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.512932117984E-02  -1.847173098014E-02   0.000000000000E+00   3.494011077552E-02  -2.706469435847E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262313382042E-01   2.872722807578E-02   0.000000000000E+00  -3.873301240119E-02   2.453572435725E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.445952265385E-02  -1.810938047724E-02   0.000000000000E+00   3.416838763016E-02  -2.638603150923E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241816978182E-01   2.805795909531E-02   0.000000000000E+00  -3.767634423061E-02   2.381800580242E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.378787981766E-02  -1.775309105532E-02   0.000000000000E+00   3.341052086839E-02  -2.572213912613E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.221546739783E-01   2.740330863509E-02   0.000000000000E+00  -3.664410509883E-02   2.311894489331E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.311469015024E-02  -1.740279082891E-02   0.000000000000E+00   3.266634284436E-02  -2.507275900657E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.201503566808E-01   2.676298997828E-02   0.000000000000E+00  -3.563587208353E-02   2.243814103599E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.244024372737E-02  -1.705840791349E-02   0.000000000000E+00   3.193568589233E-02  -2.443763570887E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181688217788E-01   2.613672097451E-02   0.000000000000E+00  -3.465122524579E-02   2.177519957206E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.176482328485E-02  -1.671987044615E-02   0.000000000000E+00   3.121838237972E-02  -2.381651672416E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.162101314406E-01   2.552422400171E-02   0.000000000000E+00  -3.368974776311E-02   2.112973177417E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.108870424968E-02  -1.638710661947E-02   0.000000000000E+00   3.051426477907E-02  -2.320915230380E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142743346008E-01   2.492522592711E-02   0.000000000000E+00  -3.275102605554E-02   2.050135483823E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.041215478700E-02  -1.606004470476E-02   0.000000000000E+00   2.982316572973E-02  -2.261529549638E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123614674031E-01   2.433945806716E-02   0.000000000000E+00  -3.183464990513E-02   1.988969187236E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.973543584070E-02  -1.573861309436E-02   0.000000000000E+00   2.914491808604E-02  -2.203470233185E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.104715536354E-01   2.376665614679E-02   0.000000000000E+00  -3.094021256871E-02   1.929437188275E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.905880120001E-02  -1.542274032262E-02   0.000000000000E+00   2.847935498332E-02  -2.146713166054E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086046051568E-01   2.320656025779E-02   0.000000000000E+00  -3.006731088441E-02   1.871502975654E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.838249755615E-02  -1.511235509103E-02   0.000000000000E+00   2.782630989393E-02  -2.091234521714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067606223162E-01   2.265891481648E-02   0.000000000000E+00  -2.921554537182E-02   1.815130624181E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.770676457196E-02  -1.480738629093E-02   0.000000000000E+00   2.718561667929E-02  -2.037010763513E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049395943639E-01   2.212346852072E-02   0.000000000000E+00  -2.838452032616E-02   1.760284792483E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.703183492720E-02  -1.450776304318E-02   0.000000000000E+00   2.655710964491E-02  -1.984018645169E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031414998539E-01   2.159997430629E-02   0.000000000000E+00  -2.757384390650E-02   1.706930720473E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635793443149E-02  -1.421341469297E-02   0.000000000000E+00   2.594062359286E-02  -1.932235207461E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013663070394E-01   2.108818930271E-02   0.000000000000E+00  -2.678312821827E-02   1.655034226555E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.568528205161E-02  -1.392427087159E-02   0.000000000000E+00   2.533599387437E-02  -1.881637786610E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.961397425932E-02   2.058787478856E-02   0.000000000000E+00  -2.601198939021E-02   1.604561704604E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.501409001915E-02  -1.364026148863E-02   0.000000000000E+00   2.474305642901E-02  -1.832204013218E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.788445031734E-02   2.009879614627E-02   0.000000000000E+00  -2.526004764580E-02   1.555480120704E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.434456391329E-02  -1.336131675602E-02   0.000000000000E+00   2.416164785034E-02  -1.783911795082E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.617767485301E-02   1.962072281658E-02   0.000000000000E+00  -2.452692736957E-02   1.507757009674E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.367690271729E-02  -1.308736722713E-02   0.000000000000E+00   2.359160541540E-02  -1.736739343599E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.449357870470E-02   1.915342825252E-02   0.000000000000E+00  -2.381225716814E-02   1.461360471383E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.301129894032E-02  -1.281834379206E-02   0.000000000000E+00   2.303276713482E-02  -1.690665157530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.283208426476E-02   1.869668987311E-02   0.000000000000E+00  -2.311566992643E-02   1.416259166873E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.234793865961E-02  -1.255417772510E-02   0.000000000000E+00   2.248497180140E-02  -1.645668025152E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.119310582691E-02   1.825028901681E-02   0.000000000000E+00  -2.243680285896E-02   1.372422314284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.168700165024E-02  -1.229480068028E-02   0.000000000000E+00   2.194805902783E-02  -1.601727025004E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.957654992571E-02   1.781401089456E-02   0.000000000000E+00  -2.177529755659E-02   1.329819684610E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.102866147610E-02  -1.204014469733E-02   0.000000000000E+00   2.142186928175E-02  -1.558821525314E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.798231566832E-02   1.738764454276E-02   0.000000000000E+00  -2.113080002861E-02   1.288421597284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037308554190E-02  -1.179014226101E-02   0.000000000000E+00   2.090624393261E-02  -1.516931183032E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.641029505865E-02   1.697098277603E-02   0.000000000000E+00  -2.050296074060E-02   1.248198915600E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.972043524123E-02  -1.154472626603E-02   0.000000000000E+00   2.040102528883E-02  -1.476035939744E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.486037331372E-02   1.656382213973E-02   0.000000000000E+00  -1.989143464793E-02   1.209123041988E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.907086600992E-02  -1.130383007496E-02   0.000000000000E+00   1.990605662700E-02  -1.436116031102E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.333242917264E-02   1.616596286252E-02   0.000000000000E+00  -1.929588122526E-02   1.171165913147E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.842452743875E-02  -1.106738751515E-02   0.000000000000E+00   1.942118223117E-02  -1.397151976098E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.182633519794E-02   1.577720880871E-02   0.000000000000E+00  -1.871596449204E-02   1.134299995045E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.778156337767E-02  -1.083533287926E-02   0.000000000000E+00   1.894624742418E-02  -1.359124570908E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.034195806956E-02   1.539736743063E-02   0.000000000000E+00  -1.815135303418E-02   1.098498277789E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.714211202945E-02  -1.060760094640E-02   0.000000000000E+00   1.848109859960E-02  -1.322014905144E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.887915887149E-02   1.502624972098E-02   0.000000000000E+00  -1.760172002208E-02   1.063734270389E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.650630604853E-02  -1.038412701388E-02   0.000000000000E+00   1.802558325735E-02  -1.285804347671E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.743779337114E-02   1.466367016516E-02   0.000000000000E+00  -1.706674322499E-02   1.029981995397E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.587427266139E-02  -1.016484686474E-02   0.000000000000E+00   1.757955002646E-02  -1.250474547146E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.601771229148E-02   1.430944669368E-02   0.000000000000E+00  -1.654610502209E-02   9.972159834629E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.524613369452E-02  -9.949696844545E-03   0.000000000000E+00   1.714284868932E-02  -1.216007432338E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.461876157617E-02   1.396340063459E-02   0.000000000000E+00  -1.603949241013E-02   9.654112677802E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462200573957E-02  -9.738613801474E-03   0.000000000000E+00   1.671533020576E-02  -1.182385208983E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.324078264760E-02   1.362535666605E-02   0.000000000000E+00  -1.554659700793E-02   9.345433784545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.400200027080E-02  -9.531535135305E-03   0.000000000000E+00   1.629684675664E-02  -1.149590360422E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.188361265805E-02   1.329514276899E-02   0.000000000000E+00  -1.506711505785E-02   9.045883367890E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.338622371402E-02  -9.328398811976E-03   0.000000000000E+00   1.588725176378E-02  -1.117605642617E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.054708473398E-02   1.297259017987E-02   0.000000000000E+00  -1.460074742422E-02   8.755226494935E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.277477757993E-02  -9.129143301370E-03   0.000000000000E+00   1.548639988250E-02  -1.086414084125E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.923102821366E-02   1.265753334372E-02   0.000000000000E+00  -1.414719958903E-02   8.473233028336E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.216775838934E-02  -8.933707725322E-03   0.000000000000E+00   1.509414702737E-02  -1.055998989563E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.793526887809E-02   1.234980986718E-02   0.000000000000E+00  -1.370618164484E-02   8.199677567129E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.156525801201E-02  -8.742031719946E-03   0.000000000000E+00   1.471035041685E-02  -1.026343919796E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.665962917540E-02   1.204926047193E-02   0.000000000000E+00  -1.327740828513E-02   7.934339387047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.096736373763E-02  -8.554055514387E-03   0.000000000000E+00   1.433486861704E-02  -9.974327135410E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.540392843880E-02   1.175572894823E-02   0.000000000000E+00  -1.286059879204E-02   7.677002380324E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.037415828058E-02  -8.369719956573E-03   0.000000000000E+00   1.396756153409E-02  -9.692494741796E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.416798309821E-02   1.146906210870E-02   0.000000000000E+00  -1.245547702184E-02   7.427454995104E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.978571983133E-02  -8.188966441931E-03   0.000000000000E+00   1.360829036725E-02  -9.417785624528E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.295160688557E-02   1.118910974240E-02   0.000000000000E+00  -1.206177138805E-02   7.185490174442E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.920212211670E-02  -8.011737005597E-03   0.000000000000E+00   1.325691763855E-02  -9.150045977761E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.175461103417E-02   1.091572456917E-02   0.000000000000E+00  -1.167921484232E-02   6.950905295025E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862343482181E-02  -7.837974214808E-03   0.000000000000E+00   1.291330731834E-02  -8.889124612910E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.057680447169E-02   1.064876219423E-02   0.000000000000E+00  -1.130754485329E-02   6.723502105586E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.804972357246E-02  -7.667621332719E-03   0.000000000000E+00   1.257732484209E-02  -8.634872949700E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.941799400758E-02   1.038808106313E-02   0.000000000000E+00  -1.094650338342E-02   6.503086665133E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.748104985714E-02  -7.500622180115E-03   0.000000000000E+00   1.224883697095E-02  -8.387144895457E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.827798451438E-02   1.013354241697E-02   0.000000000000E+00  -1.059583686388E-02   6.289469280990E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.691747088345E-02  -7.336921187134E-03   0.000000000000E+00   1.192771174608E-02  -8.145796781474E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.715657910345E-02   9.885010247988E-03   0.000000000000E+00  -1.025529616768E-02   6.082464446716E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.635903993889E-02  -7.176463449883E-03   0.000000000000E+00   1.161381864762E-02  -7.910687456820E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.605357929497E-02   9.642351255450E-03   0.000000000000E+00  -9.924636581056E-03   5.881890779958E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.580580704128E-02  -7.019194620832E-03   0.000000000000E+00   1.130702875400E-02  -7.681678346918E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.496878518256E-02   9.405434801932E-03   0.000000000000E+00  -9.603617773154E-03   5.687570960245E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.525781878856E-02  -6.865061000503E-03   0.000000000000E+00   1.100721466896E-02  -7.458633272321E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.390199559231E-02   9.174132869956E-03   0.000000000000E+00  -9.292003764276E-03   5.499331666810E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.471511766111E-02  -6.714009534351E-03   0.000000000000E+00   1.071425025760E-02  -7.241418446507E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285300823666E-02   8.948320018980E-03   0.000000000000E+00  -8.989562892556E-03   5.317003516444E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.417774195464E-02  -6.565987771488E-03   0.000000000000E+00   1.042801059065E-02  -7.029902335852E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.182161986295E-02   8.727873342798E-03   0.000000000000E+00  -8.696067779292E-03   5.140421001434E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.364572684727E-02  -6.420943856746E-03   0.000000000000E+00   1.014837232035E-02  -6.823955805683E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.080762639695E-02   8.512672427318E-03   0.000000000000E+00  -8.411295292942E-03   4.969422427620E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.311910531853E-02  -6.278826605260E-03   0.000000000000E+00   9.875213952494E-03  -6.623452262125E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.981082308131E-02   8.302599308741E-03   0.000000000000E+00  -8.135026511882E-03   4.803849852599E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.259790751181E-02  -6.139585433926E-03   0.000000000000E+00   9.608415544535E-03  -6.428267465642E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.883100460925E-02   8.097538432169E-03   0.000000000000E+00  -7.867046686025E-03   4.643549024140E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.208215896836E-02  -6.003170404263E-03   0.000000000000E+00   9.347858110976E-03  -6.238279207350E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.786796525327E-02   7.897376610594E-03   0.000000000000E+00  -7.607145197302E-03   4.488369318775E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.157188074671E-02  -5.869532160013E-03   0.000000000000E+00   9.093423675374E-03  -6.053367299818E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.692149898936E-02   7.702002984338E-03   0.000000000000E+00  -7.355115519167E-03   4.338163680695E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.106709189739E-02  -5.738622051893E-03   0.000000000000E+00   8.844996137739E-03  -5.873413980214E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.599139961648E-02   7.511308980908E-03   0.000000000000E+00  -7.110755175105E-03   4.192788560866E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056781132107E-02  -5.610391979837E-03   0.000000000000E+00   8.602461759000E-03  -5.698304108221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.507746087160E-02   7.325188275295E-03   0.000000000000E+00  -6.873865696271E-03   4.052103856499E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007405558173E-02  -5.484794447924E-03   0.000000000000E+00   8.365708313651E-03  -5.527924802003E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.417947654043E-02   7.143536750695E-03   0.000000000000E+00  -6.644252578303E-03   3.915972850829E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.958583492381E-02  -5.361782673705E-03   0.000000000000E+00   8.134623861076E-03  -5.362164693436E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.329724056371E-02   6.966252459684E-03   0.000000000000E+00  -6.421725237345E-03   3.784262153248E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910315400680E-02  -5.241310432603E-03   0.000000000000E+00   7.909097031653E-03  -5.200914083205E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.243054713946E-02   6.793235585847E-03   0.000000000000E+00  -6.206096965407E-03   3.656841639850E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862601754241E-02  -5.123332157136E-03   0.000000000000E+00   7.689018912598E-03  -5.044065879796E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.157919082107E-02   6.624388405837E-03   0.000000000000E+00  -5.997184885026E-03   3.533584394342E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815443374715E-02  -5.007802831420E-03   0.000000000000E+00   7.474283931439E-03  -4.891515957888E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.074296661139E-02   6.459615251904E-03   0.000000000000E+00  -5.794809903364E-03   3.414366649404E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.768840892561E-02  -4.894678120684E-03   0.000000000000E+00   7.264788008174E-03  -4.743162254614E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.992167005296E-02   6.298822474872E-03   0.000000000000E+00  -5.598796665776E-03   3.299067728505E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.722793961157E-02  -4.783914208504E-03   0.000000000000E+00   7.060425995671E-03  -4.598903502196E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.911509731441E-02   6.141918407581E-03   0.000000000000E+00  -5.408973508855E-03   3.187569988154E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.677301372315E-02  -4.675467991068E-03   0.000000000000E+00   6.861092402724E-03  -4.458639514641E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.832304527319E-02   5.988813328787E-03   0.000000000000E+00  -5.225172413085E-03   3.079758760675E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.632362248374E-02  -4.569296933542E-03   0.000000000000E+00   6.666685121493E-03  -4.322272998448E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.754531159465E-02   5.839419427515E-03   0.000000000000E+00  -5.047228955071E-03   2.975522297450E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587976709696E-02  -4.465359126578E-03   0.000000000000E+00   6.477107280737E-03  -4.189710434996E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.678169480762E-02   5.693650767883E-03   0.000000000000E+00  -4.874982259453E-03   2.874751712702E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.544144858420E-02  -4.363613218326E-03   0.000000000000E+00   6.292263705919E-03  -4.060860353221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.603199437652E-02   5.551423254392E-03   0.000000000000E+00  -4.708274950502E-03   2.777340927796E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.500865158453E-02  -4.264018432907E-03   0.000000000000E+00   6.112055980919E-03  -3.935630887243E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.529601077021E-02   5.412654597676E-03   0.000000000000E+00  -4.546953103507E-03   2.683186616114E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.458134569871E-02  -4.166534591432E-03   0.000000000000E+00   5.936383291367E-03  -3.813930199822E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.457354552750E-02   5.277264280707E-03   0.000000000000E+00  -4.390866195891E-03   2.592188148445E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.415950713782E-02  -4.071122181358E-03   0.000000000000E+00   5.765149286984E-03  -3.695669676394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.386440131958E-02   5.145173525493E-03   0.000000000000E+00  -4.239867058236E-03   2.504247539012E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374313345711E-02  -3.977742269183E-03   0.000000000000E+00   5.598266128017E-03  -3.580765912934E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.316838200923E-02   5.016305260200E-03   0.000000000000E+00  -4.093811825098E-03   2.419269392010E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.333222731827E-02  -3.886356448653E-03   0.000000000000E+00   5.435648961913E-03  -3.469138101649E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.248529270722E-02   4.890584086763E-03   0.000000000000E+00  -3.952559885800E-03   2.337160848808E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.292676608967E-02  -3.796926836977E-03   0.000000000000E+00   5.277206743200E-03  -3.360703540524E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.181493982567E-02   4.767936248963E-03   0.000000000000E+00  -3.815973835139E-03   2.257831535714E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.252669870189E-02  -3.709416144817E-03   0.000000000000E+00   5.122842040564E-03  -3.255377485070E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115713112857E-02   4.648289600941E-03   0.000000000000E+00  -3.683919424066E-03   2.181193512367E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213198121005E-02  -3.623787722445E-03   0.000000000000E+00   4.972462041615E-03  -3.153078400756E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.051167577968E-02   4.531573576195E-03   0.000000000000E+00  -3.556265510405E-03   2.107161220758E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174260735058E-02  -3.540005551233E-03   0.000000000000E+00   4.825987258720E-03  -3.053732111053E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.987838438757E-02   4.417719157018E-03   0.000000000000E+00  -3.432884009591E-03   2.035651434863E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135858979420E-02  -3.458034156563E-03   0.000000000000E+00   4.683344939616E-03  -2.957268687260E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925706904824E-02   4.306658844403E-03   0.000000000000E+00  -3.313649845507E-03   1.966583210937E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.097990861771E-02  -3.377838328274E-03   0.000000000000E+00   4.544453680213E-03  -2.863615074012E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.864754338513E-02   4.198326628401E-03   0.000000000000E+00  -3.198440901420E-03   1.899877838436E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.060649353800E-02  -3.299383563178E-03   0.000000000000E+00   4.409219180568E-03  -2.772693035594E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.804962258672E-02   4.092657958918E-03   0.000000000000E+00  -3.087137971040E-03   1.835458791587E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023827130896E-02  -3.222636033417E-03   0.000000000000E+00   4.277548929697E-03  -2.684426055451E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746312344171E-02   3.989589716976E-03   0.000000000000E+00  -2.979624709747E-03   1.773251681614E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.987522361079E-02  -3.147562470390E-03   0.000000000000E+00   4.149368674142E-03  -2.598747146915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.688786437200E-02   3.889060186420E-03   0.000000000000E+00  -2.875787586024E-03   1.713184209630E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.951737780943E-02  -3.074130126080E-03   0.000000000000E+00   4.024618432310E-03  -2.515597003436E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.632366546336E-02   3.791009026046E-03   0.000000000000E+00  -2.775515833065E-03   1.655186120170E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916473291155E-02  -3.002306586492E-03   0.000000000000E+00   3.903230504718E-03  -2.434913561986E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.577034849399E-02   3.695377242209E-03   0.000000000000E+00  -2.678701400640E-03   1.599189155407E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.881721156517E-02  -2.932059891237E-03   0.000000000000E+00   3.785116613868E-03  -2.356625967514E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.522773696100E-02   3.602107161832E-03   0.000000000000E+00  -2.585238907231E-03   1.545127010030E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847470520861E-02  -2.863358760574E-03   0.000000000000E+00   3.670182188684E-03  -2.280661189880E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.469565610482E-02   3.511142405864E-03   0.000000000000E+00  -2.495025592403E-03   1.492935286776E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.813716441705E-02  -2.796172644006E-03   0.000000000000E+00   3.558352141566E-03  -2.206956120102E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.417393293173E-02   3.422427863181E-03   0.000000000000E+00  -2.407961269513E-03   1.442551452647E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.780462166832E-02  -2.730471480241E-03   0.000000000000E+00   3.449575831120E-03  -2.135459873032E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.366239623443E-02   3.335909664892E-03   0.000000000000E+00  -2.323948278726E-03   1.393914795793E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747710961843E-02  -2.666225441862E-03   0.000000000000E+00   3.343802739208E-03  -2.066122466308E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.316087661084E-02   3.251535159081E-03   0.000000000000E+00  -2.242891440349E-03   1.346966383061E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.715457083918E-02  -2.603405206229E-03   0.000000000000E+00   3.240957726638E-03  -1.998883243274E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.266920648109E-02   3.169252885976E-03   0.000000000000E+00  -2.164698008542E-03   1.301649018216E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.683687318543E-02  -2.541981584174E-03   0.000000000000E+00   3.140946847701E-03  -1.933673516882E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218722010287E-02   3.089012553512E-03   0.000000000000E+00  -2.089277625375E-03   1.257907200830E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.652391656812E-02  -2.481926912253E-03   0.000000000000E+00   3.043688209768E-03  -1.870430897115E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.171475358507E-02   3.010765013339E-03   0.000000000000E+00  -2.016542275301E-03   1.215687085855E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621570782539E-02  -2.423213124731E-03   0.000000000000E+00   2.949131098744E-03  -1.809108102141E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125164489984E-02   2.934462237207E-03   0.000000000000E+00  -1.946406239987E-03   1.174936443831E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591230592249E-02  -2.365813505156E-03   0.000000000000E+00   2.857239552348E-03  -1.749665439072E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.079773389320E-02   2.860057293778E-03   0.000000000000E+00  -1.878786053573E-03   1.135604621784E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.561370299724E-02  -2.309700790722E-03   0.000000000000E+00   2.767959051839E-03  -1.692055345550E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035286229405E-02   2.787504325827E-03   0.000000000000E+00  -1.813600458385E-03   1.097642504792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531978195878E-02  -2.254848410751E-03   0.000000000000E+00   2.681206618675E-03  -1.636217879008E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991687372187E-02   2.716758527842E-03   0.000000000000E+00  -1.750770361030E-03   1.061002478182E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.503040072092E-02  -2.201230432545E-03   0.000000000000E+00   2.596895219098E-03  -1.582091821645E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948961369297E-02   2.647776124015E-03   0.000000000000E+00  -1.690218788975E-03   1.025638390413E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.474550393128E-02  -2.148821629759E-03   0.000000000000E+00   2.514963696737E-03  -1.529628412591E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.907092962550E-02   2.580514346631E-03   0.000000000000E+00  -1.631870847587E-03   9.915055166043E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446513396188E-02  -2.097597216790E-03   0.000000000000E+00   2.435378040951E-03  -1.478791960642E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.866067084312E-02   2.514931414822E-03   0.000000000000E+00  -1.575653677611E-03   9.585605227105E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418932868748E-02  -2.047532708458E-03   0.000000000000E+00   2.358102764994E-03  -1.429546750638E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.825868857748E-02   2.450986513713E-03   0.000000000000E+00  -1.521496413140E-03   9.267614303390E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.391803022843E-02  -1.998603901619E-03   0.000000000000E+00   2.283077219839E-03  -1.381846240099E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786483596959E-02   2.388639773944E-03   0.000000000000E+00  -1.469330140091E-03   8.960675822345E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365110694557E-02  -1.950786428816E-03   0.000000000000E+00   2.210222944576E-03  -1.335636314285E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747896806991E-02   2.327852251547E-03   0.000000000000E+00  -1.419087855113E-03   8.664396083610E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.338844921965E-02  -1.904057511167E-03   0.000000000000E+00   2.139469925435E-03  -1.290867281615E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.710094183759E-02   2.268585908217E-03   0.000000000000E+00  -1.370704425076E-03   8.378393926709E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313003171173E-02  -1.858394423226E-03   0.000000000000E+00   2.070771881178E-03  -1.247500686241E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.673061613844E-02   2.210803591905E-03   0.000000000000E+00  -1.324116546979E-03   8.102300404466E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.287588012867E-02  -1.813774802679E-03   0.000000000000E+00   2.004096239716E-03  -1.205504833023E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.636785174211E-02   2.154469017807E-03   0.000000000000E+00  -1.279262708443E-03   7.835758463157E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.262598849551E-02  -1.770176771738E-03   0.000000000000E+00   1.939402186744E-03  -1.164844897239E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601251131814E-02   2.099546749675E-03   0.000000000000E+00  -1.236083148644E-03   7.578422628418E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238028765385E-02  -1.727578357017E-03   0.000000000000E+00   1.876633207538E-03  -1.125479527123E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.566445943130E-02   2.046002181499E-03   0.000000000000E+00  -1.194519819856E-03   7.329958697731E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213868520603E-02  -1.685958436660E-03   0.000000000000E+00   1.815728685146E-03  -1.087366003358E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.532356253585E-02   1.993801519503E-03   0.000000000000E+00  -1.154516349421E-03   7.090043438540E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.190110985776E-02  -1.645296007234E-03   0.000000000000E+00   1.756635092402E-03  -1.050465226054E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498968896916E-02   1.942911764514E-03   0.000000000000E+00  -1.116018002319E-03   6.858364292732E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166751662709E-02  -1.605570931390E-03   0.000000000000E+00   1.699306914987E-03  -1.014742169484E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.466270894441E-02   1.893300694640E-03   0.000000000000E+00  -1.078971644232E-03   6.634619086881E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143787290604E-02  -1.566762954079E-03   0.000000000000E+00   1.643702268991E-03  -9.801638861776E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.434249454263E-02   1.844936848276E-03   0.000000000000E+00  -1.043325705147E-03   6.418515748471E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121214338183E-02  -1.528852834306E-03   0.000000000000E+00   1.589779073786E-03  -9.466978837698E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.402891970391E-02   1.797789507457E-03   0.000000000000E+00  -1.009030143496E-03   6.209772027900E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099029683754E-02  -1.491821141132E-03   0.000000000000E+00   1.537496952867E-03  -9.143128882980E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372186021805E-02   1.751828681508E-03   0.000000000000E+00  -9.760364108340E-04   6.008115226369E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077231275160E-02  -1.455648803233E-03   0.000000000000E+00   1.486819336944E-03  -8.829796869261E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.342119371445E-02   1.707025091010E-03   0.000000000000E+00  -9.442974170337E-04   5.813281929217E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055813972804E-02  -1.420317079406E-03   0.000000000000E+00   1.437703003236E-03  -8.526665203679E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.312679965148E-02   1.663350152104E-03   0.000000000000E+00  -9.137674960558E-04   5.625017745304E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034766844451E-02  -1.385807688714E-03   0.000000000000E+00   1.390091678445E-03  -8.233362509923E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283855930518E-02   1.620775961058E-03   0.000000000000E+00  -8.844023722105E-04   5.443077051535E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014079370315E-02  -1.352102911078E-03   0.000000000000E+00   1.343931381475E-03  -7.949532212777E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.255635575743E-02   1.579275279175E-03   0.000000000000E+00  -8.561591269890E-04   5.267222743134E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.937474146218E-03  -1.319185479734E-03   0.000000000000E+00   1.299184401533E-03  -7.674893755540E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228007388366E-02   1.538821517969E-03   0.000000000000E+00  -8.289961664218E-04   5.097225989333E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.737739853026E-03  -1.287038368507E-03   0.000000000000E+00   1.255830785793E-03  -7.409248375025E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200960033996E-02   1.499388724662E-03   0.000000000000E+00  -8.028731889699E-04   4.932865994371E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.541651260146E-03  -1.255644621337E-03   0.000000000000E+00   1.213858270870E-03  -7.152433819039E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.174482354976E-02   1.460951567929E-03   0.000000000000E+00  -7.777511539473E-04   4.773929763733E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.349170217034E-03  -1.224987373925E-03   0.000000000000E+00   1.173231111533E-03  -6.904188797763E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.148563369012E-02   1.423485323973E-03   0.000000000000E+00  -7.535922504901E-04   4.620211875765E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.160108831689E-03  -1.195050120135E-03   0.000000000000E+00   1.133879270210E-03  -6.664106134895E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123192267757E-02   1.386965862846E-03   0.000000000000E+00  -7.303598670480E-04   4.471514258335E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.974292784628E-03  -1.165817176712E-03   0.000000000000E+00   1.095738127211E-03  -6.431805924427E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098358415347E-02   1.351369635046E-03   0.000000000000E+00  -7.080185613935E-04   4.327645970488E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.791679975956E-03  -1.137273315262E-03   0.000000000000E+00   1.058775118491E-03  -6.207051756150E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074051346919E-02   1.316673658412E-03   0.000000000000E+00  -6.865340311812E-04   4.188422989322E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.612344615737E-03  -1.109403821742E-03   0.000000000000E+00   1.022985145212E-03  -5.989729201572E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050260767078E-02   1.282855505250E-03   0.000000000000E+00  -6.658730850162E-04   4.053668001605E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.436419693880E-03  -1.082193610768E-03   0.000000000000E+00   9.883764583568E-04  -5.779783373740E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026976548345E-02   1.249893289741E-03   0.000000000000E+00  -6.460036140455E-04   3.923210200340E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.263904747541E-03  -1.055627207919E-03   0.000000000000E+00   9.549256723361E-04  -5.577026312944E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.004188729562E-02   1.217765655599E-03   0.000000000000E+00  -6.268945640617E-04   3.796885086031E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.094557735085E-03  -1.029689931317E-03   0.000000000000E+00   9.225551393346E-04  -5.381040337512E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.818875142851E-03   1.186451763997E-03   0.000000000000E+00  -6.085159081484E-04   3.674534272856E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.928143576450E-03  -1.004368436418E-03   0.000000000000E+00   8.911918586324E-04  -5.191430638545E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.600632691390E-03   1.155931281708E-03   0.000000000000E+00  -5.908386197915E-04   3.556005299168E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.764610248555E-03  -9.796486620683E-04   0.000000000000E+00   8.608056283725E-04  -5.007988915142E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.387065221570E-03   1.126184369527E-03   0.000000000000E+00  -5.738346465386E-04   3.441151442842E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.604028909502E-03  -9.555178852019E-04   0.000000000000E+00   8.313942990342E-04  -4.830629490914E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.178079610931E-03   1.097191670913E-03   0.000000000000E+00  -5.574768841395E-04   3.329831540953E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.446566223025E-03  -9.319627346643E-04   0.000000000000E+00   8.029765215196E-04  -4.659356992140E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.973584317236E-03   1.068934300873E-03   0.000000000000E+00  -5.417391512018E-04   3.221909813974E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.292298476918E-03  -9.089699573906E-04   0.000000000000E+00   7.755494220798E-04  -4.494087455421E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.773489361180E-03   1.041393835073E-03   0.000000000000E+00  -5.265961643121E-04   3.117255694121E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.140994252448E-03  -8.865263413217E-04   0.000000000000E+00   7.490422430597E-04  -4.334452069557E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.577706309087E-03   1.014552299190E-03   0.000000000000E+00  -5.120235136881E-04   3.015743658244E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.992369039529E-03  -8.646193990322E-04   0.000000000000E+00   7.233757969721E-04  -4.180048986411E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.386148255371E-03   9.883921584776E-04   0.000000000000E+00  -4.979976392920E-04   2.917253064750E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.846356053519E-03  -8.432372790686E-04   0.000000000000E+00   6.985208142388E-04  -4.030689229553E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.198729804857E-03   9.628963075419E-04   0.000000000000E+00  -4.844958074125E-04   2.821667994549E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.702988219734E-03  -8.223684035397E-04   0.000000000000E+00   6.744697852457E-04  -3.886278109285E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.015367055099E-03   9.380480603657E-04   0.000000000000E+00  -4.714960877640E-04   2.728877096345E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.562386326823E-03  -8.020012844059E-04   0.000000000000E+00   6.512338339716E-04  -3.746800773691E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.835977578487E-03   9.138311405106E-04   0.000000000000E+00  -4.589773310114E-04   2.638773435571E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.424699837929E-03  -7.821244320363E-04   0.000000000000E+00   6.288288112212E-04  -3.612264465589E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.660480404336E-03   8.902296715492E-04   0.000000000000E+00  -4.469191467990E-04   2.551254347531E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.289800451423E-03  -7.627260348423E-04   0.000000000000E+00   6.072103276975E-04  -3.482427835932E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.488796000900E-03   8.672281676911E-04   0.000000000000E+00  -4.353018822086E-04   2.466221294103E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.157381575011E-03  -7.437950446919E-04   0.000000000000E+00   5.862985595879E-04  -3.356903854350E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.320846257324E-03   8.448115246212E-04   0.000000000000E+00  -4.241066006998E-04   2.383579724454E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.027352799675E-03  -7.253209371507E-04   0.000000000000E+00   5.660623878990E-04  -3.235509344955E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.156554465573E-03   8.229650105251E-04   0.000000000000E+00  -4.133150614861E-04   2.303238939270E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.899740149849E-03  -7.072934190109E-04   0.000000000000E+00   5.464956731922E-04  -3.118166643528E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.995845302282E-03   8.016742573044E-04   0.000000000000E+00  -4.029096993463E-04   2.225111958633E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.774555008790E-03  -6.897023344933E-04   0.000000000000E+00   5.275888875338E-04  -3.004785867808E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.838644810695E-03   7.809252520080E-04   0.000000000000E+00  -3.928736049118E-04   2.149115393643E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.651919180134E-03  -6.725376724408E-04   0.000000000000E+00   5.093545062881E-04  -2.895370222082E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.684880382472E-03   7.607043284146E-04   0.000000000000E+00  -3.831905053370E-04   2.075169321157E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.531852231435E-03  -6.557893058289E-04   0.000000000000E+00   4.917827080707E-04  -2.789833460783E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.534480739615E-03   7.409981588285E-04   0.000000000000E+00  -3.738447454469E-04   2.003197162389E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.414116194701E-03  -6.394475469638E-04   0.000000000000E+00   4.748116258527E-04  -2.687878059092E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.387375916302E-03   7.217937460286E-04   0.000000000000E+00  -3.648212692572E-04   1.933125564393E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.298548015164E-03  -6.235027834063E-04   0.000000000000E+00   4.583972890847E-04  -2.589280952044E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.243497240882E-03   7.030784154264E-04   0.000000000000E+00  -3.561056019652E-04   1.864884285274E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.185218953449E-03  -6.079461454673E-04   0.000000000000E+00   4.425449878072E-04  -2.494020500787E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.102777317764E-03   6.848398073636E-04   0.000000000000E+00  -3.476838323036E-04   1.798406082279E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.074111359177E-03  -5.927686538171E-04   0.000000000000E+00   4.272418171716E-04  -2.402002496886E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.965150009458E-03   6.670658695952E-04   0.000000000000E+00  -3.395425953254E-04   1.733626603186E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.965200244490E-03  -5.779612960459E-04   0.000000000000E+00   4.124728970399E-04  -2.313127065563E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.830550418621E-03   6.497448499502E-04   0.000000000000E+00  -3.316690555831E-04   1.670484280797E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.858533901762E-03  -5.635154322462E-04   0.000000000000E+00   3.982371008639E-04  -2.227352455800E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.698914870170E-03   6.328652891294E-04   0.000000000000E+00  -3.240508906944E-04   1.608920230342E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.754043150303E-03  -5.494224723668E-04   0.000000000000E+00   3.845100418384E-04  -2.144544677695E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.570180893480E-03   6.164160136841E-04   0.000000000000E+00  -3.166762753039E-04   1.548878149957E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.651534747690E-03  -5.356741501234E-04   0.000000000000E+00   3.712438810549E-04  -2.064477039250E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.444287204641E-03   6.003861291426E-04   0.000000000000E+00  -3.095338654151E-04   1.490304223949E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.551002738255E-03  -5.222627372125E-04   0.000000000000E+00   3.584295122911E-04  -1.987078899905E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.321173688824E-03   5.847650132963E-04   0.000000000000E+00  -3.026127831123E-04   1.433147029004E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.452567059715E-03  -5.091804282037E-04   0.000000000000E+00   3.460829770500E-04  -1.912380013719E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.200781382713E-03   5.695423096302E-04   0.000000000000E+00  -2.959026016383E-04   1.377357443071E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.356156946847E-03  -4.964192576098E-04   0.000000000000E+00   3.341830771712E-04  -1.840262668701E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.083052457050E-03   5.547079208989E-04   0.000000000000E+00  -2.893933308385E-04   1.322888556953E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.261691031539E-03  -4.839713105712E-04   0.000000000000E+00   3.227059511415E-04  -1.770601545653E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.967930199284E-03   5.402520028658E-04   0.000000000000E+00  -2.830754029703E-04   1.269695588644E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.169119481240E-03  -4.718291425389E-04   0.000000000000E+00   3.116337425582E-04  -1.703297232551E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.855358996332E-03   5.261649581607E-04   0.000000000000E+00  -2.769396588589E-04   1.217735800194E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.078404318979E-03  -4.599856155837E-04   0.000000000000E+00   3.009515120212E-04  -1.638262826324E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.745284317435E-03   5.124374302860E-04   0.000000000000E+00  -2.709773343849E-04   1.166968416970E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.989415469598E-03  -4.484337929534E-04   0.000000000000E+00   2.906272109836E-04  -1.575345609375E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.637652697173E-03   4.990602977686E-04   0.000000000000E+00  -2.651800473471E-04   1.117354549744E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.902222150888E-03  -4.371670628287E-04   0.000000000000E+00   2.806677463311E-04  -1.514545969522E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.532411718567E-03   4.860246684286E-04   0.000000000000E+00  -2.595397846140E-04   1.068857118758E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.816951024391E-03  -4.261786458015E-04   0.000000000000E+00   2.710909717791E-04  -1.455907026417E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.429509996350E-03   4.733218737959E-04   0.000000000000E+00  -2.540488896455E-04   1.021440780522E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.733535342806E-03  -4.154615834804E-04   0.000000000000E+00   2.618784803574E-04  -1.399330675230E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.328897160311E-03   4.609434636325E-04   0.000000000000E+00  -2.487000502986E-04   9.750718566376E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.651810299032E-03  -4.050092006667E-04   0.000000000000E+00   2.529932989759E-04  -1.344649395888E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.230523838857E-03   4.488812006081E-04   0.000000000000E+00  -2.434862869848E-04   9.297182651013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.571662558410E-03  -3.948151820096E-04   0.000000000000E+00   2.444086871540E-04  -1.291737054821E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.134341642672E-03   4.371270550810E-04   0.000000000000E+00  -2.384009411137E-04   8.853494536420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.493133367920E-03  -3.848733447317E-04   0.000000000000E+00   2.361266144883E-04  -1.240579876836E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.040303148503E-03   4.256731999935E-04   0.000000000000E+00  -2.334376638459E-04   8.419363352377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416119910588E-03  -3.751780425192E-04   0.000000000000E+00   2.281227327993E-04  -1.191063484894E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.948361883140E-03   4.145120059063E-04   0.000000000000E+00  -2.285904051563E-04   7.994512258118E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340686549131E-03  -3.657234767697E-04   0.000000000000E+00   2.204039611551E-04  -1.143194082833E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.858472307530E-03   4.036360361320E-04   0.000000000000E+00  -2.238534031765E-04   7.578677838287E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.266965610549E-03  -3.565039508443E-04   0.000000000000E+00   2.129895061734E-04  -1.097024851313E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.770589801039E-03   3.930380419869E-04   0.000000000000E+00  -2.192211738362E-04   7.171609520240E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.194946267354E-03  -3.475135578983E-04   0.000000000000E+00   2.058726260352E-04  -1.052509849339E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.684670645877E-03   3.827109581511E-04   0.000000000000E+00  -2.146885007809E-04   6.773069009695E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124419361171E-03  -3.387464017475E-04   0.000000000000E+00   1.990113163082E-04  -1.009470113017E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.600672011669E-03   3.726478981374E-04   0.000000000000E+00  -2.102504255600E-04   6.382829745159E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.055217755976E-03  -3.301971553457E-04   0.000000000000E+00   1.923720641329E-04  -9.677606179063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.518551940246E-03   3.628421498759E-04   0.000000000000E+00  -2.059022381126E-04   6.000676372736E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.987430896755E-03  -3.218606899792E-04   0.000000000000E+00   1.859666007981E-04  -9.274097421829E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.438269330507E-03   3.532871713857E-04   0.000000000000E+00  -2.016394674820E-04   5.626404236151E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.920990042316E-03  -3.137318334377E-04   0.000000000000E+00   1.797786337422E-04  -8.883401028994E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.359783923518E-03   3.439765865534E-04   0.000000000000E+00  -1.974578728145E-04   5.259818885747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.855896474888E-03  -3.058057632920E-04   0.000000000000E+00   1.738048857537E-04  -8.505238331321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.283056287776E-03   3.349041810271E-04   0.000000000000E+00  -1.933534346214E-04   4.900735605729E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.792273420066E-03  -2.980778148613E-04   0.000000000000E+00   1.680632158671E-04  -8.140130006935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.208047804589E-03   3.260638981812E-04   0.000000000000E+00  -1.893223462534E-04   4.548978954573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.730170552379E-03  -2.905429120624E-04   0.000000000000E+00   1.625583577167E-04  -7.788103229391E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.134720653691E-03   3.174498351980E-04   0.000000000000E+00  -1.853610056699E-04   4.204382325928E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.669432279179E-03  -2.831960225812E-04   0.000000000000E+00   1.572601586543E-04  -7.447882332626E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.063037798988E-03   3.090562392294E-04   0.000000000000E+00  -1.814660074060E-04   3.866787521594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609860605689E-03  -2.760325983619E-04   0.000000000000E+00   1.521324203954E-04  -7.117976894004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.992962974473E-03   3.008775036535E-04   0.000000000000E+00  -1.776341347911E-04   3.536044341595E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.551492041044E-03  -2.690484887964E-04   0.000000000000E+00   1.471785967532E-04  -6.798392964544E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.924460670373E-03   2.929081644298E-04   0.000000000000E+00  -1.738623524085E-04   3.212010189626E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.494338889711E-03  -2.622392879223E-04   0.000000000000E+00   1.423976431062E-04  -6.488972931755E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.857496119381E-03   2.851428965220E-04   0.000000000000E+00  -1.701477987553E-04   2.894549691526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.438326399481E-03  -2.556008559758E-04   0.000000000000E+00   1.377745224618E-04  -6.189040850285E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.792035283133E-03   2.775765104201E-04   0.000000000000E+00  -1.664877791350E-04   2.583534328328E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.383543838179E-03  -2.491284417895E-04   0.000000000000E+00   1.333216546960E-04  -5.898942960534E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.728044838832E-03   2.702039487492E-04   0.000000000000E+00  -1.628797587720E-04   2.278842084428E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.330059282045E-03  -2.428187724761E-04   0.000000000000E+00   1.290475621961E-04  -5.618889076039E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.665492166048E-03   2.630202829433E-04   0.000000000000E+00  -1.593213561170E-04   1.980357106556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.277795531260E-03  -2.366677739117E-04   0.000000000000E+00   1.249368719769E-04  -5.348202488912E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.604345333704E-03   2.560207100165E-04   0.000000000000E+00  -1.558103363801E-04   1.687969378433E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.226636232441E-03  -2.306710369517E-04   0.000000000000E+00   1.209686924353E-04  -5.086007560150E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.544573087223E-03   2.492005493987E-04   0.000000000000E+00  -1.523446052423E-04   1.401574405463E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.176509708459E-03  -2.248248066573E-04   0.000000000000E+00   1.171298147809E-04  -4.831721323970E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.486144835866E-03   2.425552398578E-04   0.000000000000E+00  -1.489222027790E-04   1.121072913500E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.127450953857E-03  -2.191254400635E-04   0.000000000000E+00   1.134238258341E-04  -4.585387280906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.429030640237E-03   2.360803364916E-04   0.000000000000E+00  -1.455412975718E-04   8.463705590471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.079387410288E-03  -2.135693371187E-04   0.000000000000E+00   1.098371860663E-04  -4.346419962882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.373201199960E-03   2.297715077897E-04   0.000000000000E+00  -1.422001809995E-04   5.773776501367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.032346163906E-03  -2.081531196974E-04   0.000000000000E+00   1.063726965674E-04  -4.114840043272E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.318627841533E-03   2.236245327685E-04   0.000000000000E+00  -1.388972617191E-04   3.140088793515E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.986393612224E-03  -2.028733693666E-04   0.000000000000E+00   1.030391466414E-04  -3.890891243150E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265282506381E-03   2.176352981860E-04   0.000000000000E+00  -1.356310603296E-04   5.618306787001E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.941482160467E-03  -1.977266518125E-04   0.000000000000E+00   9.982723738580E-05  -3.674155012783E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.213137739028E-03   2.117997958065E-04   0.000000000000E+00  -1.324002041934E-04  -1.961770813034E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897552888086E-03  -1.927097134180E-04   0.000000000000E+00   9.672621472400E-05  -3.464162714993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.162166675508E-03   2.061141197445E-04   0.000000000000E+00  -1.292034224458E-04  -4.431452182672E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.854602735848E-03  -1.878193328697E-04   0.000000000000E+00   9.373436796608E-05  -3.260781828665E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.112343031881E-03   2.005744638695E-04   0.000000000000E+00  -1.260395411568E-04  -6.847915724317E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812572093988E-03  -1.830522724370E-04   0.000000000000E+00   9.084157178692E-05  -3.063573775652E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.063641092989E-03   1.951771192750E-04   0.000000000000E+00  -1.229074786622E-04  -9.211831684916E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.771423657327E-03  -1.784054009037E-04   0.000000000000E+00   8.804078060300E-05  -2.872215248329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016035701341E-03   1.899184718135E-04   0.000000000000E+00  -1.198062410530E-04  -1.152384033043E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.731135762562E-03  -1.738758136081E-04   0.000000000000E+00   8.532769175050E-05  -2.686487586684E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.969502246162E-03   1.847949996813E-04   0.000000000000E+00  -1.167349178085E-04  -1.378455392910E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691743370686E-03  -1.694606814290E-04   0.000000000000E+00   8.270661405653E-05  -2.506492002233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.924016652637E-03   1.798032710709E-04   0.000000000000E+00  -1.136926775904E-04  -1.599455863847E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.653270563375E-03  -1.651570810372E-04   0.000000000000E+00   8.018011898822E-05  -2.332270972196E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.879555371320E-03   1.749399418847E-04   0.000000000000E+00  -1.106787641782E-04  -1.815441631379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.615614306295E-03  -1.609622989211E-04   0.000000000000E+00   7.773195745315E-05  -2.163170984441E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.836095367699E-03   1.702017534992E-04   0.000000000000E+00  -1.076924925511E-04  -2.026466622733E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.578787449929E-03  -1.568736749604E-04   0.000000000000E+00   7.536305313448E-05  -1.999177318887E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.793614111911E-03   1.655855305765E-04   0.000000000000E+00  -1.047332450905E-04  -2.232582672623E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.542823124237E-03  -1.528886085279E-04   0.000000000000E+00   7.307751290058E-05  -1.840396510237E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752089568671E-03   1.610881789526E-04   0.000000000000E+00  -1.018004679546E-04  -2.433839678106E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507671498247E-03  -1.490043609256E-04   0.000000000000E+00   7.086758485182E-05  -1.686498089449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.711500187310E-03   1.567066835535E-04   0.000000000000E+00  -9.889366753793E-05  -2.630285750073E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473236799371E-03  -1.452183199954E-04   0.000000000000E+00   6.871869079029E-05  -1.536892055285E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.671824892021E-03   1.524381063818E-04   0.000000000000E+00  -9.601240709826E-05  -2.821967354172E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.439548428380E-03  -1.415281388313E-04   0.000000000000E+00   6.663459509524E-05  -1.391679214891E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.633043072232E-03   1.482795845419E-04   0.000000000000E+00  -9.315630348846E-05  -3.008929446405E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.406638369693E-03  -1.379314544432E-04   0.000000000000E+00   6.461928970125E-05  -1.250972489348E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595134573144E-03   1.442283283155E-04   0.000000000000E+00  -9.032502400733E-05  -3.191215602253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.374472710650E-03  -1.344258428437E-04   0.000000000000E+00   6.266757159556E-05  -1.114543418973E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558079686450E-03   1.402816192936E-04   0.000000000000E+00  -8.751828338109E-05  -3.368868138314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.342990779828E-03  -1.310090305396E-04   0.000000000000E+00   6.077042648410E-05  -9.820137894000E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.521859141190E-03   1.364368085470E-04   0.000000000000E+00  -8.473584085367E-05  -3.541928228209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.312197560604E-03  -1.276789689257E-04   0.000000000000E+00   5.892812352320E-05  -8.533598319401E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.486454094758E-03   1.326913148442E-04   0.000000000000E+00  -8.197749738128E-05  -3.710436012786E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282129121588E-03  -1.244335245891E-04   0.000000000000E+00   5.714530030214E-05  -7.287321055265E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451846124077E-03   1.290426229117E-04   0.000000000000E+00  -7.924309294375E-05  -3.874430704382E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252788730005E-03  -1.212703563973E-04   0.000000000000E+00   5.542217626582E-05  -6.081176307907E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418017216923E-03   1.254882817499E-04   0.000000000000E+00  -7.653250396739E-05  -4.033950684173E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224043121560E-03  -1.181873516517E-04   0.000000000000E+00   5.374029154412E-05  -4.907684441514E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.384949763385E-03   1.220259029724E-04   0.000000000000E+00  -7.384564082763E-05  -4.189033596818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.195934141561E-03  -1.151825766745E-04   0.000000000000E+00   5.210518086204E-05  -3.768742617664E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.352626547496E-03   1.186531592039E-04   0.000000000000E+00  -7.118244547957E-05  -4.339716436905E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168472354586E-03  -1.122540728875E-04   0.000000000000E+00   5.051807794548E-05  -2.664617711061E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.321030738992E-03   1.153677825087E-04   0.000000000000E+00  -6.854288916323E-05  -4.486035632468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141635831013E-03  -1.093998850963E-04   0.000000000000E+00   4.897601158531E-05  -1.593965782515E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290145885220E-03   1.121675628590E-04   0.000000000000E+00  -6.592697021032E-05  -4.628027122996E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.115383367958E-03  -1.066179950729E-04   0.000000000000E+00   4.747333649255E-05  -5.542634178145E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259955903224E-03   1.090503466530E-04   0.000000000000E+00  -6.333471195173E-05  -4.765726432042E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.089705368344E-03  -1.039071036569E-04   0.000000000000E+00   4.600873341773E-05   4.552354098965E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230445071901E-03   1.060140352541E-04   0.000000000000E+00  -6.076616069066E-05  -4.899168736976E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064608329642E-03  -1.012649315013E-04   0.000000000000E+00   4.458304240465E-05   1.434364745222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.201598024377E-03   1.030565835790E-04   0.000000000000E+00  -5.822138378711E-05  -5.028388932634E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040134780458E-03  -9.869005207287E-05   0.000000000000E+00   4.320174281412E-05   2.380897256469E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.173399740458E-03   1.001759987136E-04   0.000000000000E+00  -5.570046780193E-05  -5.153421692611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016198540028E-03  -9.618048697656E-05   0.000000000000E+00   4.185373340100E-05   3.299661629521E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145835539276E-03   9.737033857764E-05   0.000000000000E+00  -5.320351674854E-05  -5.274301524261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.927863453255E-04  -9.373467637667E-05   0.000000000000E+00   4.053741985591E-05   4.191503764455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118891072010E-03   9.463771060187E-05   0.000000000000E+00  -5.073065039039E-05  -5.391062822763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.699031235896E-04  -9.135101622415E-05   0.000000000000E+00   3.925350725889E-05   5.056267073320E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092552314792E-03   9.197627045993E-05   0.000000000000E+00  -4.828200264492E-05  -5.503739918722E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.475511535843E-04  -8.902791359745E-05   0.000000000000E+00   3.800244532797E-05   5.893787185329E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066805561724E-03   8.938422081925E-05   0.000000000000E+00  -4.585772004016E-05  -5.612367124260E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.257000816287E-04  -8.676382245082E-05   0.000000000000E+00   3.678049746040E-05   6.705869796097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041637418010E-03   8.685981012712E-05   0.000000000000E+00  -4.345796025274E-05  -5.716978774612E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.043336144264E-04  -8.455726288478E-05   0.000000000000E+00   3.558578060564E-05   7.493513770883E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.017034793248E-03   8.440133143389E-05   0.000000000000E+00  -4.108289070928E-05  -5.817609266910E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.834450184575E-04  -8.240701135261E-05   0.000000000000E+00   3.441767165538E-05   8.257090990681E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.929848948388E-04   8.200712123569E-05   0.000000000000E+00  -3.873268726221E-05  -5.914293095707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.630470107852E-04  -8.031132072556E-05   0.000000000000E+00   3.327792467638E-05   8.995773966930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.694752214955E-04   7.967555835494E-05   0.000000000000E+00  -3.640753292006E-05  -6.007064885606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.431294297380E-04  -7.826905317765E-05   0.000000000000E+00   3.216542407483E-05   9.710148385612E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.464935569042E-04   7.740506284296E-05   0.000000000000E+00  -3.410761664716E-05  -6.095959421110E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.236671507197E-04  -7.627860431003E-05   0.000000000000E+00   3.107740015157E-05   1.040157628615E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.240279635195E-04   7.519409492365E-05   0.000000000000E+00  -3.183313222488E-05  -6.181011673252E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.046357638248E-04  -7.433876292262E-05   0.000000000000E+00   3.001116351363E-05   1.107152546439E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.020667764205E-04   7.304115394323E-05   0.000000000000E+00  -2.958427716311E-05  -6.262256824689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.860392344191E-04  -7.244826543393E-05   0.000000000000E+00   2.896745821475E-05   1.171962950204E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.805985973537E-04   7.094477736752E-05   0.000000000000E+00  -2.736125167832E-05  -6.339730290885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.678770196806E-04  -7.060577915753E-05   0.000000000000E+00   2.794648740718E-05   1.234575181023E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.596122888553E-04   6.890353979353E-05   0.000000000000E+00  -2.516425772002E-05  -6.413467740139E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.501222490673E-04  -6.881010805661E-05   0.000000000000E+00   2.694533548859E-05   1.295158308577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.390969684818E-04   6.691605198737E-05   0.000000000000E+00  -2.299349805049E-05  -6.483505110730E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.327689819864E-04  -6.705983401640E-05   0.000000000000E+00   2.596361089103E-05   1.353736315089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.190420031932E-04   6.498095995365E-05   0.000000000000E+00  -2.084917537885E-05  -6.549878625959E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.158155040089E-04  -6.535538745926E-05   0.000000000000E+00   2.500146298597E-05   1.410294798755E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.994370037953E-04   6.309694402069E-05   0.000000000000E+00  -1.873149153878E-05  -6.612624807322E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.992501216329E-04  -6.369232145694E-05   0.000000000000E+00   2.405780646463E-05   1.464904148795E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.802718195410E-04   6.126271795443E-05   0.000000000000E+00  -1.664064672253E-05  -6.671780485421E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.830753509476E-04  -6.207295497845E-05   0.000000000000E+00   2.313325435062E-05   1.517517270608E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.615365327954E-04   5.947702809024E-05   0.000000000000E+00  -1.457683874821E-05  -6.727382809480E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.672785798478E-04  -6.049434438883E-05   0.000000000000E+00   2.222669019686E-05   1.568197160233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.432214538500E-04   5.773865249668E-05   0.000000000000E+00  -1.254026238354E-05  -6.779469254560E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.518326246437E-04  -5.895583499495E-05   0.000000000000E+00   2.133541166187E-05   1.617127259765E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.253171158115E-04   5.604640015203E-05   0.000000000000E+00  -1.053110870608E-05  -6.828077627394E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.367458725234E-04  -5.745645296669E-05   0.000000000000E+00   2.046069133816E-05   1.664216448758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.078142695927E-04   5.439911014130E-05   0.000000000000E+00  -8.549564501180E-06  -6.873246070763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.220098610902E-04  -5.599520096376E-05   0.000000000000E+00   1.960193552131E-05   1.709498879534E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.907038790378E-04   5.279565088468E-05   0.000000000000E+00  -6.595811711473E-06  -6.915013065832E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.076081899022E-04  -5.457097956133E-05   0.000000000000E+00   1.875768276332E-05   1.753086659970E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.739771161016E-04   5.123491937310E-05   0.000000000000E+00  -4.670026907411E-06  -6.953417433794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.935363045312E-04  -5.318312026197E-05   0.000000000000E+00   1.792779391509E-05   1.794986822619E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.576253561698E-04   4.971584043344E-05   0.000000000000E+00  -2.772380811737E-06  -6.988498335459E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797941351933E-04  -5.183000894797E-05   0.000000000000E+00   1.711262947663E-05   1.835155962423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.416401734400E-04   4.823736600841E-05   0.000000000000E+00  -9.030378447947E-07  -7.020295270131E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.663644832785E-04  -5.051254293258E-05   0.000000000000E+00   1.631071798317E-05   1.873721118958E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.260133364227E-04   4.679847445429E-05   0.000000000000E+00   9.378442858237E-07  -7.048848072852E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.532459397173E-04  -4.922699544060E-05   0.000000000000E+00   1.552222342182E-05   1.910657762507E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.107368035267E-04   4.539816985981E-05   0.000000000000E+00   2.750114969088E-06  -7.074196910801E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.404403815838E-04  -4.797495181830E-05   0.000000000000E+00   1.474774017398E-05   1.945899469168E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.958027187275E-04   4.403548137996E-05   0.000000000000E+00   4.533631041546E-06  -7.096382278615E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.279243904315E-04  -4.675463385954E-05   0.000000000000E+00   1.398516746843E-05   1.979641008006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.812034073518E-04   4.270946259209E-05   0.000000000000E+00   6.288257107338E-06  -7.115444992540E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.156978474868E-04  -4.556520513199E-05   0.000000000000E+00   1.323485972836E-05   2.011843801021E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.669313719183E-04   4.141919086264E-05   0.000000000000E+00   8.013865829468E-06  -7.131426183741E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037577832005E-04  -4.440597495198E-05   0.000000000000E+00   1.249688106858E-05   2.042489338845E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.529792880814E-04   4.016376673098E-05   0.000000000000E+00   9.710338197302E-06  -7.144367291002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.920905812617E-04  -4.327618813331E-05   0.000000000000E+00   1.177018892513E-05   2.071691101959E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.393400006720E-04   3.894231331757E-05   0.000000000000E+00   1.137756375790E-05  -7.154310051896E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.806933807792E-04  -4.217510765630E-05   0.000000000000E+00   1.105487084627E-05   2.099431800317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.260065198021E-04   3.775397573621E-05   0.000000000000E+00   1.301544083470E-05  -7.161296494169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.695619295084E-04  -4.110154168514E-05   0.000000000000E+00   1.035086334270E-05   2.125707914631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.129720170581E-04   3.659792052903E-05   0.000000000000E+00   1.462387671270E-05  -7.165368925741E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.586889300138E-04  -4.005596793565E-05   0.000000000000E+00   9.657792929469E-06   2.150563172987E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.002298217886E-04   3.547333511558E-05   0.000000000000E+00   1.620278780325E-05  -7.166569924162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.480653392619E-04  -3.903621546024E-05   0.000000000000E+00   8.975125295994E-06   2.174055682886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.877734174484E-04   3.437942725136E-05   0.000000000000E+00   1.775209978630E-05  -7.164942325711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.376891298473E-04  -3.804321140615E-05   0.000000000000E+00   8.303048518501E-06   2.196165109676E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.755964380425E-04   3.331542450719E-05   0.000000000000E+00   1.927174773282E-05  -7.160529213748E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.275596296178E-04  -3.707465194628E-05   0.000000000000E+00   7.641799939463E-06   2.216832814038E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.636926646328E-04   3.228057375797E-05   0.000000000000E+00   2.076167620496E-05  -7.153373906645E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.176601387282E-04  -3.613038334055E-05   0.000000000000E+00   6.990132539117E-06   2.236242824593E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.520560219313E-04   3.127414068685E-05   0.000000000000E+00   2.222183933675E-05  -7.143519945143E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.079944494075E-04  -3.521061053897E-05   0.000000000000E+00   6.348786962576E-06   2.254282659340E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.406805749581E-04   3.029540930129E-05   0.000000000000E+00   2.365220089844E-05  -7.131011079495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.985508761692E-04  -3.431395153113E-05   0.000000000000E+00   5.716971010599E-06   2.271069047154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.295605257715E-04   2.934368145938E-05   0.000000000000E+00   2.505273434174E-05  -7.115891256144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.893271392919E-04  -3.343995312382E-05   0.000000000000E+00   5.094823185310E-06   2.286576346012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.186902102829E-04   2.841827641682E-05   0.000000000000E+00   2.642342282700E-05  -7.098204603885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.803174929155E-04  -3.258818142382E-05   0.000000000000E+00   4.482141264597E-06   2.300835407745E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.080640951245E-04   2.751853037548E-05   0.000000000000E+00   2.776425923900E-05  -7.077995420160E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.715181085093E-04  -3.175796072559E-05   0.000000000000E+00   3.878906623434E-06   2.313847539224E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.976767746003E-04   2.664379605099E-05   0.000000000000E+00   2.907524618100E-05  -7.055308156609E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.629225821847E-04  -3.094864199470E-05   0.000000000000E+00   3.284863190118E-06   2.325654359577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.875229676923E-04   2.579344224865E-05   0.000000000000E+00   3.035639596020E-05  -7.030187404758E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.545268205889E-04  -3.016026943376E-05   0.000000000000E+00   2.699963728961E-06   2.336269315007E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.775975151422E-04   2.496685345154E-05   0.000000000000E+00   3.160773055636E-05  -7.002677881285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.463245268616E-04  -2.939060880110E-05   0.000000000000E+00   2.123954886597E-06   2.345727421508E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.678953765927E-04   2.416342941761E-05   0.000000000000E+00   3.282928157917E-05  -6.972824413309E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.383191243316E-04  -2.864161087769E-05   0.000000000000E+00   1.557462684450E-06   2.353928050113E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.584116277957E-04   2.338258479126E-05   0.000000000000E+00   3.402109021103E-05  -6.940671923443E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304960537458E-04  -2.791125666092E-05   0.000000000000E+00   9.995062697033E-07   2.361051152599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.491414578769E-04   2.262374872074E-05   0.000000000000E+00   3.518320714239E-05  -6.906265414709E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.228576109044E-04  -2.719950565700E-05   0.000000000000E+00   4.505967509510E-07   2.367002663520E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.400801666765E-04   2.188636448941E-05   0.000000000000E+00   3.631569249147E-05  -6.869649955531E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.153952736921E-04  -2.650494284089E-05   0.000000000000E+00  -8.975208679460E-08   2.371869652908E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.312231621236E-04   2.116988915187E-05   0.000000000000E+00   3.741861571627E-05  -6.830870664474E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.081066699815E-04  -2.582874817888E-05   0.000000000000E+00  -6.213854288457E-07   2.375649138498E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.225659576960E-04   2.047379318478E-05   0.000000000000E+00   3.849205551829E-05  -6.789972695231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009875210811E-04  -2.516927495580E-05   0.000000000000E+00  -1.144418267380E-06   2.378353238090E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.141041699336E-04   1.979756014666E-05   0.000000000000E+00   3.953609973184E-05  -6.747001221157E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.940342901667E-04  -2.452652875616E-05   0.000000000000E+00  -1.658863718501E-06   2.379995204932E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.058335159760E-04   1.914068633943E-05   0.000000000000E+00   4.055084521379E-05  -6.702001420627E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.872430978646E-04  -2.390005810169E-05   0.000000000000E+00  -2.164769683742E-06   2.380591774058E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977498112143E-04   1.850268048926E-05   0.000000000000E+00   4.153639771352E-05  -6.655018461297E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.806097484902E-04  -2.328934139399E-05   0.000000000000E+00  -2.662212789769E-06   2.380165552239E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.898489669363E-04   1.788306342788E-05   0.000000000000E+00   4.249287174781E-05  -6.606097485646E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.741292870451E-04  -2.269384292793E-05   0.000000000000E+00  -3.151338032929E-06   2.378752420785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.821269880655E-04   1.728136778537E-05   0.000000000000E+00   4.342039045868E-05  -6.555283595673E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.678028363390E-04  -2.211328177866E-05   0.000000000000E+00  -3.631800810507E-06   2.376292088137E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.745799709383E-04   1.669713769138E-05   0.000000000000E+00   4.431908547103E-05  -6.502621838118E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.616219241013E-04  -2.154806760168E-05   0.000000000000E+00  -4.104021139814E-06   2.372888679227E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.672041011333E-04   1.612992848413E-05   0.000000000000E+00   4.518909674181E-05  -6.448157189828E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.555873277664E-04  -2.099648540856E-05   0.000000000000E+00  -4.567702792298E-06   2.368478467270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599956513440E-04   1.557930642490E-05   0.000000000000E+00   4.603057240350E-05  -6.391934543018E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496911260716E-04  -2.045890136880E-05   0.000000000000E+00  -5.023247322826E-06   2.363157964130E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.529509793149E-04   1.504484842282E-05   0.000000000000E+00   4.684366860442E-05  -6.333998690972E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.439315930187E-04  -1.993464690901E-05   0.000000000000E+00  -5.470544779076E-06   2.356912819123E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.460665258134E-04   1.452614176466E-05   0.000000000000E+00   4.762854934114E-05  -6.274394313576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.383066137463E-04  -1.942421991382E-05   0.000000000000E+00  -5.909503280608E-06   2.349749735539E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.393388126540E-04   1.402278385428E-05   0.000000000000E+00   4.838538628985E-05  -6.213165963405E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.328124079474E-04  -1.892617311739E-05   0.000000000000E+00  -6.340244454156E-06   2.341685170458E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.327644407641E-04   1.353438195656E-05   0.000000000000E+00   4.911435863239E-05  -6.150358051614E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274456811581E-04  -1.844027693508E-05   0.000000000000E+00  -6.762787359443E-06   2.332738967618E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.263400883035E-04   1.306055294821E-05   0.000000000000E+00   4.981565287924E-05  -6.086014834442E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.222042194927E-04  -1.796720411273E-05   0.000000000000E+00  -7.177074219433E-06   2.322923810788E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.200625088183E-04   1.260092307716E-05   0.000000000000E+00   5.048946268766E-05  -6.020180399475E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.170843550585E-04  -1.750595806972E-05   0.000000000000E+00  -7.583193745202E-06   2.312259205546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.139285294407E-04   1.215512772622E-05   0.000000000000E+00   5.113598868014E-05  -5.952898652546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.120813871467E-04  -1.705618386276E-05   0.000000000000E+00  -7.981299539464E-06   2.300786146287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.079350491380E-04   1.172281118326E-05   0.000000000000E+00   5.175543825728E-05  -5.884213304597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.071980553005E-04  -1.661776578392E-05   0.000000000000E+00  -8.370991150133E-06   2.288447073637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020790369930E-04   1.130362641904E-05   0.000000000000E+00   5.234802541105E-05  -5.814167858830E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.024279065840E-04  -1.618985130761E-05   0.000000000000E+00  -8.752564337750E-06   2.275304184974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.963575305284E-04   1.089723486873E-05   0.000000000000E+00   5.291397053442E-05  -5.742805598307E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.977675657048E-04  -1.577267929101E-05   0.000000000000E+00  -9.126091767035E-06   2.261384056384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.907676340744E-04   1.050330622021E-05   0.000000000000E+00   5.345350023036E-05  -5.670169573455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.932160817968E-04  -1.536775069066E-05   0.000000000000E+00  -9.491435856788E-06   2.246692269763E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.853065171741E-04   1.012151820803E-05   0.000000000000E+00   5.396684711833E-05  -5.596302590105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.887687523998E-04  -1.497105869529E-05   0.000000000000E+00  -9.848829211479E-06   2.231247207184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.799714130127E-04   9.751556411526E-06   0.000000000000E+00   5.445424964327E-05  -5.521247197788E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.844252228781E-04  -1.458504328902E-05   0.000000000000E+00  -1.019807447576E-05   2.215055231074E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747596169158E-04   9.393114061275E-06   0.000000000000E+00   5.491595187806E-05  -5.445045678076E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.801824480324E-04  -1.420863460600E-05   0.000000000000E+00  -1.053926313671E-05   2.198135006027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.696684848449E-04   9.045891846897E-06   0.000000000000E+00   5.535220333158E-05  -5.367740033534E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.760379673122E-04  -1.384162439789E-05   0.000000000000E+00  -1.087240876200E-05   2.180501451138E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.646954319599E-04   8.709597731444E-06   0.000000000000E+00   5.576325875063E-05  -5.289371976557E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.719894512616E-04  -1.348369801753E-05   0.000000000000E+00  -1.119753596423E-05   2.162169868225E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.598379311963E-04   8.383946771972E-06   0.000000000000E+00   5.614937792869E-05  -5.209982918990E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.680351210883E-04  -1.313558708256E-05   0.000000000000E+00  -1.151460056451E-05   2.143156817329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550935118919E-04   8.068660942395E-06   0.000000000000E+00   5.651082550675E-05  -5.129613961547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.641697048362E-04  -1.279506266304E-05   0.000000000000E+00  -1.182386422598E-05   2.123495710960E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.504597584301E-04   7.763468962993E-06   0.000000000000E+00   5.684787078185E-05  -5.048305883837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.603974295048E-04  -1.246322437994E-05   0.000000000000E+00  -1.212491304717E-05   2.103145390382E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459343089278E-04   7.468106132568E-06   0.000000000000E+00   5.716078751131E-05  -4.966099134519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.567113879498E-04  -1.214005725605E-05   0.000000000000E+00  -1.241806382959E-05   2.082171933858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.415148539563E-04   7.182314167560E-06   0.000000000000E+00   5.744985371989E-05  -4.883033822017E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531100750682E-04  -1.182493545693E-05   0.000000000000E+00  -1.270332086167E-05   2.060580376197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.371991352805E-04   6.905841041434E-06   0.000000000000E+00   5.771535150713E-05  -4.799149704994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495911506469E-04  -1.151738377992E-05   0.000000000000E+00  -1.298072482859E-05   2.038387392040E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.329849446370E-04   6.638440832278E-06   0.000000000000E+00   5.795756685692E-05  -4.714486183888E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.461547683488E-04  -1.121859466188E-05   0.000000000000E+00  -1.325013798654E-05   2.015594997329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288701225509E-04   6.379873572165E-06   0.000000000000E+00   5.817678944546E-05  -4.629082291980E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427963085731E-04  -1.092588956067E-05   0.000000000000E+00  -1.351180471904E-05   1.992231749593E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.248525571587E-04   6.129905100193E-06   0.000000000000E+00   5.837331245349E-05  -4.542976687333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395161563910E-04  -1.064147573101E-05   0.000000000000E+00  -1.376555205575E-05   1.968303585448E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209301830793E-04   5.888306921531E-06   0.000000000000E+00   5.854743238013E-05  -4.456207644749E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.363108519410E-04  -1.036310527247E-05   0.000000000000E+00  -1.401158189512E-05   1.943828332610E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.171009803070E-04   5.654856066780E-06   0.000000000000E+00   5.869944885463E-05  -4.368813048130E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331791047133E-04  -1.009273900206E-05   0.000000000000E+00  -1.424981134031E-05   1.918828121456E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133629731258E-04   5.429334957915E-06   0.000000000000E+00   5.882966445482E-05  -4.280830383029E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.301214795590E-04  -9.828795709815E-06   0.000000000000E+00  -1.448017497245E-05   1.893292454622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097142290593E-04   5.211531276629E-06   0.000000000000E+00   5.893838452366E-05  -4.192296729714E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.271327004857E-04  -9.571495869028E-06   0.000000000000E+00  -1.470291722740E-05   1.867265594115E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061528578391E-04   5.001237835480E-06   0.000000000000E+00   5.902591698904E-05  -4.103248756187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.242099095209E-04  -9.320590457861E-06   0.000000000000E+00  -1.491814076970E-05   1.840769522015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026770104016E-04   4.798252453326E-06   0.000000000000E+00   5.909257218764E-05  -4.013722712064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213581393097E-04  -9.075760259550E-06   0.000000000000E+00  -1.512547337375E-05   1.813771141664E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.928487790995E-05   4.602377833560E-06   0.000000000000E+00   5.913866268617E-05  -3.923754421907E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185731812362E-04  -8.837416777114E-06   0.000000000000E+00  -1.532511479175E-05   1.786305797951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.597469079691E-05   4.413421445286E-06   0.000000000000E+00   5.916450311061E-05  -3.833379279910E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.158492624377E-04  -8.604791791969E-06   0.000000000000E+00  -1.551736003945E-05   1.758414198607E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.274471783530E-05   4.231195407541E-06   0.000000000000E+00   5.917040997314E-05  -3.742632243763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131882296573E-04  -8.378212558998E-06   0.000000000000E+00  -1.570203146979E-05   1.730092344136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.959326523124E-05   4.055516377855E-06   0.000000000000E+00   5.915670150382E-05  -3.651547829738E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.105885912885E-04  -8.157454339945E-06   0.000000000000E+00  -1.587918849662E-05   1.701350255329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.651867573096E-05   3.886205440862E-06   0.000000000000E+00   5.912369748556E-05  -3.560160107555E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080475333524E-04  -7.941498352238E-06   0.000000000000E+00  -1.604895274408E-05   1.672211359116E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.351932776658E-05   3.723088002860E-06   0.000000000000E+00   5.907171908717E-05  -3.468502695533E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055658181996E-04  -7.731929622166E-06   0.000000000000E+00  -1.621121754870E-05   1.642679994675E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.059363460160E-05   3.565993686892E-06   0.000000000000E+00   5.900108870752E-05  -3.376608756461E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031391973537E-04  -7.526276554126E-06   0.000000000000E+00  -1.636624253569E-05   1.612782095490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.774004352322E-05   3.414756231693E-06   0.000000000000E+00   5.891212981016E-05  -3.284510992963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.007692191902E-04  -7.326772331407E-06   0.000000000000E+00  -1.651385473769E-05   1.582519468837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.495703502404E-05   3.269213392014E-06   0.000000000000E+00   5.880516677460E-05  -3.192241644126E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.845264138868E-05  -7.131642556252E-06   0.000000000000E+00  -1.665426680330E-05   1.551914877647E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.224312203483E-05   3.129206843653E-06   0.000000000000E+00   5.868052473805E-05  -3.099832481412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.618970026653E-05  -6.942140628970E-06   0.000000000000E+00  -1.678738325968E-05   1.520976653603E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.959684915430E-05   2.994582088029E-06   0.000000000000E+00   5.853852944860E-05  -3.007314805745E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.397609013064E-05  -6.756865854918E-06   0.000000000000E+00  -1.691346870693E-05   1.489731421606E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.701679190507E-05   2.865188361665E-06   0.000000000000E+00   5.837950711611E-05  -2.914719443992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.181505574524E-05  -6.576382861548E-06   0.000000000000E+00  -1.703232925043E-05   1.458171733923E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450155601518E-05   2.740878546677E-06   0.000000000000E+00   5.820378426814E-05  -2.822076746477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.970397890086E-05  -6.400008869232E-06   0.000000000000E+00  -1.714409100874E-05   1.426316582626E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.204977670596E-05   2.621509083980E-06   0.000000000000E+00   5.801168760959E-05  -2.729416584296E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.763935410267E-05  -6.228395801479E-06   0.000000000000E+00  -1.724892589940E-05   1.394193513984E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.966011800062E-05   2.506939887837E-06   0.000000000000E+00   5.780354388245E-05  -2.636768346918E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.562233586146E-05  -6.061431523031E-06   0.000000000000E+00  -1.734677132076E-05   1.361804415390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.733127205962E-05   2.397034264427E-06   0.000000000000E+00   5.757967973146E-05  -2.544160940326E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.365037802083E-05  -5.898304447068E-06   0.000000000000E+00  -1.743778385024E-05   1.329169352855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.506195852122E-05   2.291658830769E-06   0.000000000000E+00   5.734042157024E-05  -2.451622784903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.172381699302E-05  -5.739291489696E-06   0.000000000000E+00  -1.752193642676E-05   1.296293765243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285092385740E-05   2.190683435779E-06   0.000000000000E+00   5.708609545374E-05  -2.359181814237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.984159750245E-05  -5.584961788244E-06   0.000000000000E+00  -1.759927349504E-05   1.263192603946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.069694076259E-05   2.093981084741E-06   0.000000000000E+00   5.681702694868E-05  -2.266865473388E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.800000584882E-05  -5.433123476678E-06   0.000000000000E+00  -1.767003876941E-05   1.229891489243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.859880753376E-05   2.001427863830E-06   0.000000000000E+00   5.653354101315E-05  -2.174700718154E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.620100946090E-05  -5.285720209839E-06   0.000000000000E+00  -1.773411268470E-05   1.196386862435E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.655534748956E-05   1.912902867952E-06   0.000000000000E+00   5.623596187208E-05  -2.082714013769E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.444294296487E-05  -5.142301339784E-06   0.000000000000E+00  -1.779159337287E-05   1.162699230946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.456540838303E-05   1.828288129906E-06   0.000000000000E+00   5.592461290401E-05  -1.990931334728E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.272363755248E-05  -5.001577577128E-06   0.000000000000E+00  -1.784265169622E-05   1.128841205257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.262786184429E-05   1.747468550428E-06   0.000000000000E+00   5.559981652256E-05  -1.899378163955E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.104409375098E-05  -4.865233071034E-06   0.000000000000E+00  -1.788719914451E-05   1.094820633431E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.074160283168E-05   1.670331832211E-06   0.000000000000E+00   5.526189406732E-05  -1.808079492768E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.940040945900E-05  -4.732298772843E-06   0.000000000000E+00  -1.792548737209E-05   1.060661749807E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.890554909507E-05   1.596768412924E-06   0.000000000000E+00   5.491116569361E-05  -1.717059820834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.779790730869E-05  -4.602410171107E-06   0.000000000000E+00  -1.795728800624E-05   1.026352790633E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.711864065184E-05   1.526671401553E-06   0.000000000000E+00   5.454795026829E-05  -1.626343156375E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.622847678251E-05  -4.476061313047E-06   0.000000000000E+00  -1.798300130783E-05   9.919347266537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.537983928411E-05   1.459936516140E-06   0.000000000000E+00   5.417256526608E-05  -1.535953016557E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.469484776485E-05  -4.352470637063E-06   0.000000000000E+00  -1.800256500310E-05   9.574014281298E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.368812803886E-05   1.396462022561E-06   0.000000000000E+00   5.378532666938E-05  -1.445912428002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.319620255434E-05  -4.232661978174E-06   0.000000000000E+00  -1.801600096749E-05   9.227720293646E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.204251074408E-05   1.336148675345E-06   0.000000000000E+00   5.338654887355E-05  -1.356243927729E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.173012807876E-05  -4.114979829345E-06   0.000000000000E+00  -1.802352195362E-05   8.880586284058E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044201154125E-05   1.278899659397E-06   0.000000000000E+00   5.297654459040E-05  -1.266969563970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.029779954479E-05  -4.000903203457E-06   0.000000000000E+00  -1.802506230995E-05   8.532682207788E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.888567441953E-05   1.224620533384E-06   0.000000000000E+00   5.255562475949E-05  -1.178110897382E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.889735971651E-05  -3.889536002166E-06   0.000000000000E+00  -1.802077283532E-05   8.184160436573E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.737256277674E-05   1.173219175216E-06   0.000000000000E+00   5.212409845876E-05  -1.089689002423E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.752752106890E-05  -3.780468320458E-06   0.000000000000E+00  -1.801076312186E-05   7.835154412941E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.590175897202E-05   1.124605727488E-06   0.000000000000E+00   5.168227282027E-05  -1.001724468769E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.618892566618E-05  -3.674548406136E-06   0.000000000000E+00  -1.799503005948E-05   7.485725942087E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.447236390858E-05   1.078692545117E-06   0.000000000000E+00   5.123045294659E-05  -9.142374029966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.488143662453E-05  -3.572065886409E-06   0.000000000000E+00  -1.797361482831E-05   7.135970058763E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.308349661592E-05   1.035394144951E-06   0.000000000000E+00   5.076894183348E-05  -8.272474305136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.360346012189E-05  -3.472277548104E-06   0.000000000000E+00  -1.794665857451E-05   6.786019881986E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.173429384396E-05   9.946271545144E-07   0.000000000000E+00   5.029804029037E-05  -7.407736973862E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.235028501567E-05  -3.373102430089E-06   0.000000000000E+00  -1.791446738440E-05   6.436155108754E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.042390966786E-05   9.563102641633E-07   0.000000000000E+00   4.981804686895E-05  -6.548348726355E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.112801209599E-05  -3.277668363532E-06   0.000000000000E+00  -1.787675847659E-05   6.086196377939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.915151510675E-05   9.203641793725E-07   0.000000000000E+00   4.932925779054E-05  -5.694491504443E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.993303532442E-05  -3.184552593974E-06   0.000000000000E+00  -1.783376809486E-05   5.736389777656E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.791629774633E-05   8.867115739909E-07   0.000000000000E+00   4.883196687780E-05  -4.846342526356E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876408725513E-05  -3.094132535724E-06   0.000000000000E+00  -1.778558481931E-05   5.386876195156E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.671746137100E-05   8.552770451791E-07   0.000000000000E+00   4.832646548974E-05  -4.004074312646E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.762106411124E-05  -3.005692001214E-06   0.000000000000E+00  -1.773230684613E-05   5.037707953445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555422561335E-05   8.259870694410E-07   0.000000000000E+00   4.781304245685E-05  -3.167854712255E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.650355401242E-05  -2.919531625675E-06   0.000000000000E+00  -1.767398945193E-05   4.688975412378E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442582560125E-05   7.987699590574E-07   0.000000000000E+00   4.729198402273E-05  -2.337846933454E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.541089237782E-05  -2.835542236454E-06   0.000000000000E+00  -1.761072550750E-05   4.340815632100E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333151161964E-05   7.735558200290E-07   0.000000000000E+00   4.676357378386E-05  -1.514209570464E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.434243744008E-05  -2.753638654362E-06   0.000000000000E+00  -1.754260983622E-05   3.993285085287E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.227054878235E-05   7.502765112925E-07   0.000000000000E+00   4.622809263597E-05  -6.970966371888E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.329830036364E-05  -2.674332695165E-06   0.000000000000E+00  -1.746967703037E-05   3.646541713557E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124221670666E-05   7.288656042652E-07   0.000000000000E+00   4.568581872020E-05   1.133424020965E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.227628540755E-05  -2.596230222779E-06   0.000000000000E+00  -1.739213224706E-05   3.300627578476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024580920433E-05   7.092583440685E-07   0.000000000000E+00   4.513702737241E-05   9.169625990718E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.127752092155E-05  -2.520570786256E-06   0.000000000000E+00  -1.730993995094E-05   2.955654721102E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.280633968041E-06   6.913916108178E-07   0.000000000000E+00   4.458199107562E-05   1.713623487314E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.030070803254E-05  -2.446753959263E-06   0.000000000000E+00  -1.722324082785E-05   2.611713984716E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.346012276882E-06   6.752038824407E-07   0.000000000000E+00   4.402097941472E-05   2.503189045108E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.934673852255E-05  -2.375573395228E-06   0.000000000000E+00  -1.713204115156E-05   2.268854635759E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.441278704859E-06   6.606351985625E-07   0.000000000000E+00   4.345425903185E-05   3.285527661734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.841172965401E-05  -2.304915970706E-06   0.000000000000E+00  -1.703663208115E-05   1.927277500455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.565780837411E-06   6.476271247743E-07   0.000000000000E+00   4.288209358679E-05   4.060512097376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.749994153402E-05  -2.237514500618E-06   0.000000000000E+00  -1.693682404505E-05   1.586919054464E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.718878990015E-06   6.361227174494E-07   0.000000000000E+00   4.230474371739E-05   4.828019446456E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.660628001399E-05  -2.170676305124E-06   0.000000000000E+00  -1.683296789335E-05   1.248015983808E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.899945941687E-06   6.260664901627E-07   0.000000000000E+00   4.172246700385E-05   5.587931096860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.573217432752E-05  -2.105475519039E-06   0.000000000000E+00  -1.672504015130E-05   9.105938639458E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.108366673004E-06   6.174043810319E-07   0.000000000000E+00   4.113551793356E-05   6.340132691218E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.487762255986E-05  -2.042310925566E-06   0.000000000000E+00  -1.661309767929E-05   5.747082357677E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.343538102084E-06   6.100837193354E-07   0.000000000000E+00   4.054414786972E-05   7.084514084971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.404198893017E-05  -1.980632924555E-06   0.000000000000E+00  -1.649726482306E-05   2.404435442672E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.604868842079E-06   6.040531948321E-07   0.000000000000E+00   3.994860502100E-05   7.820969304548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.322530238322E-05  -1.920958935680E-06   0.000000000000E+00  -1.637757840080E-05  -9.208926934005E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.891778949553E-06   5.992628261819E-07   0.000000000000E+00   3.934913441388E-05   8.549396505371E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.242645656737E-05  -1.862698375792E-06   0.000000000000E+00  -1.625417439809E-05  -4.228401581245E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203699689672E-06   5.956639313000E-07   0.000000000000E+00   3.874597786686E-05   9.269697927957E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.164503338326E-05  -1.805926326774E-06   0.000000000000E+00  -1.612714315499E-05  -7.517236157614E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.400733046364E-07   5.932090977439E-07   0.000000000000E+00   3.813937396552E-05   9.981779855339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.088106942366E-05  -1.750606247170E-06   0.000000000000E+00  -1.599655034933E-05  -1.078658533099E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.964721903289E-08   5.918521537646E-07   0.000000000000E+00   3.752955804324E-05   1.068555256576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.013389512739E-05  -1.696788256956E-06   0.000000000000E+00  -1.586249417034E-05  -1.403588090638E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.159983664956E-07   5.915481404259E-07   0.000000000000E+00   3.691676215749E-05   1.138093029158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.940290438098E-05  -1.644203658709E-06   0.000000000000E+00  -1.572508339292E-05  -1.726426910243E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.309506313089E-06   5.922532840042E-07   0.000000000000E+00   3.630121507541E-05   1.206783116944E-05
Spline
30  3.5
3.497791344953887e+00  3.551334815100939e+00  -4.107504219447883e-02
2.00000  2.05000  -9.146274750154615e-03  -1.116801664218027e-01  1.953169597565956e-01  -4.705389797125387e-02
2.05000  2.10000  -1.424787240909965e-02  -9.250137468092762e-02  1.882588750609075e-01  -5.654188665722396e-02
2.10000  2.15000  -1.840936169132594e-02  -7.409955132476595e-02  1.797775920623239e-01  -6.460838966386388e-02
2.15000  2.20000  -2.167297132611640e-02  -5.660635504101259e-02  1.700863336127444e-01  -7.305634286061068e-02
2.20000  2.25000  -2.408720528699275e-02  -4.014564425119266e-02  1.591278821836527e-01  -8.139998097688868e-02
2.25000  2.30000  -2.570684279171536e-02  -2.484335589015410e-02  1.469178850371194e-01  -8.977942922429848e-02
2.30000  2.35000  -2.659293830228330e-02  -1.082491310562445e-02  1.334509706534747e-01  -9.811995202801584e-02
2.35000  2.40000  -2.681282152493434e-02  1.784284319512968e-03  1.187329778492723e-01  -1.065803664752905e-01
2.40000  2.45000  -2.644009741014492e-02  1.285822935587548e-02  1.027459228779787e-01  -1.146001397919132e-01
2.45000  2.50000  -2.555464615263019e-02  2.227332059523405e-02  8.555590190919167e-02  -1.242625859880101e-01
2.50000  2.55000  -2.424262319134401e-02  2.989694139124312e-02  6.691651401099022e-02  -1.229603932658663e-01
2.55000  2.60000  -2.259585488591262e-02  3.566638984284812e-02  4.847245502111033e-02  -1.106936095062535e-01
2.60000  2.65000  -2.070519095740571e-02  3.968343327366228e-02  3.186841359517222e-02  -1.000693549823141e-01
2.65000  2.70000  -1.865385692910746e-02  4.211975447081213e-02  1.685801034782516e-02  -8.900498602327440e-02
2.70000  2.75000  -1.651684980295019e-02  4.313801811042010e-02  3.507262444333926e-03  -7.805854556872201e-02
2.75000  2.80000  -1.436093805951445e-02  4.290330526308807e-02  -8.201519390974334e-03  -6.708050553149220e-02
2.80000  2.85000  -1.224466165802892e-02  4.158004953250446e-02  -1.826359522069813e-02  -5.611093532046439e-02
2.85000  2.90000  -1.021833203637049e-02  3.933285799553115e-02  -2.668023551876783e-02  -4.513908538725711e-02
2.90000  2.95000  -8.324032111064269e-03  3.632629130324995e-02  -3.345109832685637e-02  -3.416788451654112e-02
2.95000  3.00000  -6.595616277283472e-03  3.272492233669023e-02  -3.857628100433757e-02  -2.319636711816202e-02
3.00000  3.05000  -5.058710408849579e-03  2.869332148287027e-02  -4.205573607206186e-02  -1.222546676780345e-02
3.05000  3.10000  -3.730711858232200e-03  2.439605687490558e-02  -4.388955608723237e-02  -1.252414753137211e-03
3.10000  3.15000  -2.620789456549139e-03  1.999770815553379e-02  -4.407741830020295e-02  9.712647652372007e-03
3.15000  3.20000  -1.729883513566413e-03  1.566281118290630e-02  -4.262052115234716e-02  2.070751683032800e-02
3.20000  3.25000  -1.050705817698172e-03  1.155606544389902e-02  -3.951439362779794e-02  3.159114852725180e-02
3.25000  3.30000  -5.677396360068108e-04  7.841559695073627e-03  -3.477572134871019e-02  4.288992337631561e-02
3.30000  3.35000  -2.572397142028664e-04  4.685661985524984e-03  -2.834223284226287e-02  5.263936309787134e-02
3.35000  3.40000  -8.723227664503980e-05  2.246233924532721e-03  -2.044632837758213e-02  6.817100017671643e-02
3.40000  3.45000  -1.751502634026960e-05  7.128835880998859e-04  -1.022067835107470e-02  5.062282933356158e-02
3.45000  3.50000  -1.094689146266826e-06  7.048697299412670e-05  -2.627253951040420e-03  7.604163357786750e-02  -1.268792420664788e+00  8.202316179465711e+00


==> anc/H-F.skf <==
0.020000 900
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.848717818436E-01  -4.728383689349E-01   0.000000000000E+00   4.990139888501E-01  -1.272649461523E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.963454559711E-01   7.807653053228E-01   0.000000000000E+00  -2.500536153104E-01   8.953661339887E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.742495058751E-01  -4.683696367304E-01   0.000000000000E+00   5.100231625543E-01  -1.272910547830E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.843134279891E-01   7.764603893309E-01   0.000000000000E+00  -2.603315561795E-01   8.918481248563E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.636076218628E-01  -4.638213677503E-01   0.000000000000E+00   5.199365933310E-01  -1.272233024207E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.719013319899E-01   7.719911942115E-01   0.000000000000E+00  -2.703328502271E-01   8.881380850147E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.529742787403E-01  -4.592036087687E-01   0.000000000000E+00   5.288061420789E-01  -1.270648509022E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.591321046425E-01   7.673631215858E-01   0.000000000000E+00  -2.800531143510E-01   8.842374940805E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.423749789660E-01  -4.545258532357E-01   0.000000000000E+00   5.366834772503E-01  -1.268191673347E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.460286538426E-01   7.625816281316E-01   0.000000000000E+00  -2.894886107001E-01   8.801482388819E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318326723717E-01  -4.497970514487E-01   0.000000000000E+00   5.436197257983E-01  -1.264899422751E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.326137945453E-01   7.576522121209E-01   0.000000000000E+00  -2.986362165700E-01   8.758725884761E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.213678601492E-01  -4.450256174085E-01   0.000000000000E+00   5.496651794567E-01  -1.260810205678E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.189101895670E-01   7.525804006919E-01   0.000000000000E+00  -3.074933946164E-01   8.714131687855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.109987115401E-01  -4.402194418511E-01   0.000000000000E+00   5.548690546681E-01  -1.255963431880E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.049402951968E-01   7.473717378474E-01   0.000000000000E+00  -3.160581635244E-01   8.667729371581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.007411904440E-01  -4.353859021414E-01   0.000000000000E+00   5.592792992054E-01  -1.250398987662E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.907263114426E-01   7.420317731647E-01   0.000000000000E+00  -3.243290692447E-01   8.619551571053E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.906091893853E-01  -4.305318807348E-01   0.000000000000E+00   5.629424402340E-01  -1.244156832743E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.762901367287E-01   7.365660512042E-01   0.000000000000E+00  -3.323051568862E-01   8.569633734187E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.806146658634E-01  -4.256637778006E-01   0.000000000000E+00   5.659034661489E-01  -1.237276669269E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.616533268528E-01   7.309801015968E-01   0.000000000000E+00  -3.399859433377E-01   8.518013878274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.707677809389E-01  -4.207875302452E-01   0.000000000000E+00   5.682057392294E-01  -1.229797669877E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.468370580045E-01   7.252794297923E-01   0.000000000000E+00  -3.473713906729E-01   8.464732353254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.610770359493E-01  -4.159086314055E-01   0.000000000000E+00   5.698909339683E-01  -1.221758257389E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.318620936467E-01   7.194695084478E-01   0.000000000000E+00  -3.544618803804E-01   8.409831612652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.515494083167E-01  -4.110321474898E-01   0.000000000000E+00   5.709989976889E-01  -1.213195928498E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.167487550603E-01   7.135557694339E-01   0.000000000000E+00  -3.612581884500E-01   8.353355992947E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421904793964E-01  -4.061627390563E-01   0.000000000000E+00   5.715681286427E-01  -1.204147116656E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.015168953513E-01   7.075435964373E-01   0.000000000000E+00  -3.677614613341E-01   8.295351501886E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.330045627419E-01  -4.013046813866E-01   0.000000000000E+00   5.716347724485E-01  -1.194647084098E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.861858767245E-01   7.014383181350E-01   0.000000000000E+00  -3.739731927956E-01   8.235865616145E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.239948232091E-01  -3.964618831870E-01   0.000000000000E+00   5.712336302398E-01  -1.184729843606E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.707745508296E-01   6.952452019191E-01   0.000000000000E+00  -3.798952016472E-01   8.174947088531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151633905177E-01  -3.916379066049E-01   0.000000000000E+00   5.703976784140E-01  -1.174428103695E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.553012419904E-01   6.889694481465E-01   0.000000000000E+00  -3.855296103779E-01   8.112645764850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.065114681563E-01  -3.868359880044E-01   0.000000000000E+00   5.691581986924E-01  -1.163773232056E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.397837331333E-01   6.826161848915E-01   0.000000000000E+00  -3.908788246612E-01   8.049012410452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.980394341088E-01  -3.820590562761E-01   0.000000000000E+00   5.675448149142E-01  -1.152795236213E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.242392542350E-01   6.761904631775E-01   0.000000000000E+00  -3.959455137312E-01   7.984098546365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.897469369773E-01  -3.773097519423E-01   0.000000000000E+00   5.655855369247E-01  -1.141522758668E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.086844731188E-01   6.696972526650E-01   0.000000000000E+00  -4.007325916120E-01   7.917956294892E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816329837701E-01  -3.725904453225E-01   0.000000000000E+00   5.633068087380E-01  -1.129983082946E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.931354884322E-01   6.631414377729E-01   0.000000000000E+00  -4.052431991807E-01   7.850638234484E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.736960228893E-01  -3.679032547506E-01   0.000000000000E+00   5.607335609190E-01  -1.118202149176E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.776078246473E-01   6.565278142107E-01   0.000000000000E+00  -4.094806870438E-01   7.782197263634E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659340205540E-01  -3.632500627119E-01   0.000000000000E+00   5.578892660514E-01  -1.106204578050E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.621164289311E-01   6.498610859016E-01   0.000000000000E+00  -4.134485992037E-01   7.712686473554E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.583445316305E-01  -3.586325341133E-01   0.000000000000E+00   5.547959959295E-01  -1.094013699569E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.466756697422E-01   6.431458622724E-01   0.000000000000E+00  -4.171506574912E-01   7.642159029314E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509247622998E-01  -3.540521284520E-01   0.000000000000E+00   5.514744791582E-01  -1.081651590603E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.312993370131E-01   6.363866558923E-01   0.000000000000E+00  -4.205907467379E-01   7.570668059164E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436716339941E-01  -3.495101194901E-01   0.000000000000E+00   5.479441625217E-01  -1.069139108561E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160006437895E-01   6.295878804397E-01   0.000000000000E+00  -4.237729006635E-01   7.498266551688E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.365818314553E-01  -3.450076055747E-01   0.000000000000E+00   5.442232674207E-01  -1.056495938186E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007922292010E-01   6.227538489775E-01   0.000000000000E+00  -4.267012884517E-01   7.425007260478E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296518581359E-01  -3.405455251658E-01   0.000000000000E+00   5.403288514644E-01  -1.043740631009E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.856861626470E-01   6.158887725190E-01   0.000000000000E+00  -4.293802019878E-01   7.350942615984E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228780730355E-01  -3.361246685255E-01   0.000000000000E+00   5.362768641523E-01  -1.030890653348E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706939490853E-01   6.089967588661E-01   0.000000000000E+00  -4.318140437313E-01   7.276124644219E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.162567410715E-01  -3.317456921595E-01   0.000000000000E+00   5.320822070530E-01  -1.017962427529E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558265353215E-01   6.020818117027E-01   0.000000000000E+00  -4.340073151996E-01   7.200604891965E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097840586930E-01  -3.274091262722E-01   0.000000000000E+00   5.277587863163E-01  -1.004971383253E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.410943171995E-01   5.951478299280E-01   0.000000000000E+00  -4.359646060350E-01   7.124434358173E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034561931961E-01  -3.231153905926E-01   0.000000000000E+00   5.233195699379E-01  -9.919319971838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.265071476018E-01   5.881986072112E-01   0.000000000000E+00  -4.376905836315E-01   7.047663431228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.726930636169E-02  -3.188647991060E-01   0.000000000000E+00   5.187766377197E-01  -9.788578440376E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.120743451734E-01   5.812378317564E-01   0.000000000000E+00  -4.391899832964E-01   6.970341831762E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.121958397613E-02  -3.146575748058E-01   0.000000000000E+00   5.141412349139E-01  -9.657616344472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.978047036894E-01   5.742690862599E-01   0.000000000000E+00  -4.404675989246E-01   6.892518560713E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.530325276738E-02  -3.104938545470E-01   0.000000000000E+00   5.094238180389E-01  -9.526552640620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.837065019899E-01   5.672958480485E-01   0.000000000000E+00  -4.415282741604E-01   6.814241852341E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.951660376579E-02  -3.063736993163E-01   0.000000000000E+00   5.046341041598E-01  -9.395498517531E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697875144126E-01   5.603214893846E-01   0.000000000000E+00  -4.423768940279E-01   6.735559131911E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.385600366926E-02  -3.022971012394E-01   0.000000000000E+00   4.997811137671E-01  -9.264557828020E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.560550216581E-01   5.533492779262E-01   0.000000000000E+00  -4.430183770066E-01   6.656516977768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.831791734611E-02  -2.982639923882E-01   0.000000000000E+00   4.948732161535E-01  -9.133827443097E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.425158220269E-01   5.463823773298E-01   0.000000000000E+00  -4.434576675328E-01   6.577161087553E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.289890534953E-02  -2.942742492659E-01   0.000000000000E+00   4.899181667104E-01  -9.003397689762E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.291762429709E-01   5.394238479854E-01   0.000000000000E+00  -4.436997289089E-01   6.497536248294E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.759564505112E-02  -2.903276995138E-01   0.000000000000E+00   4.849231481182E-01  -8.873352673313E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160421529081E-01   5.324766478728E-01   0.000000000000E+00  -4.437495365991E-01   6.417686310151E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.240493455748E-02  -2.864241291750E-01   0.000000000000E+00   4.798948073257E-01  -8.743770621074E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031189732515E-01   5.255436335288E-01   0.000000000000E+00  -4.436120718966E-01   6.337654163565E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.732369579347E-02  -2.825632869424E-01   0.000000000000E+00   4.748392887977E-01  -8.614724239447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.041169060733E-02   5.186275611167E-01   0.000000000000E+00  -4.432923159446E-01   6.257481719623E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.234897990914E-02  -2.787448883781E-01   0.000000000000E+00   4.697622683625E-01  -8.486281026588E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.792486910136E-02   5.117310875884E-01   0.000000000000E+00  -4.427952440945E-01   6.177209893400E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.747797232347E-02  -2.749686221973E-01   0.000000000000E+00   4.646689853981E-01  -8.358503545544E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.566266279473E-02   5.048567719311E-01   0.000000000000E+00  -4.421258205867E-01   6.096878590113E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.270798820536E-02  -2.712341517422E-01   0.000000000000E+00   4.595642699157E-01  -8.231449769981E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.362882815472E-02   4.980070764897E-01   0.000000000000E+00  -4.412889935390E-01   6.016526693881E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.803647956361E-02  -2.675411223696E-01   0.000000000000E+00   4.544525734420E-01  -8.105173284937E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.182673654761E-02   4.911843683593E-01   0.000000000000E+00  -4.402896902293E-01   5.936192058928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.346102883792E-02  -2.638891617859E-01   0.000000000000E+00   4.493379928551E-01  -7.979723603371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.025938672439E-02   4.843909208386E-01   0.000000000000E+00  -4.391328126587E-01   5.855911503055E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.897934922831E-02  -2.602778836181E-01   0.000000000000E+00   4.442242959512E-01  -7.855146392832E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892941727186E-02   4.776289149385E-01   0.000000000000E+00  -4.378232333834E-01   5.775720803235E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.458928319823E-02  -2.567068923983E-01   0.000000000000E+00   4.391149450559E-01  -7.731483693737E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.839119004659E-03   4.709004409399E-01   0.000000000000E+00  -4.363657916023E-01   5.695654693168E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.028879700217E-02  -2.531757834064E-01   0.000000000000E+00   4.340131182253E-01  -7.608774162122E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.009552724679E-03   4.642074999943E-01   0.000000000000E+00  -4.347652894900E-01   5.615746862673E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.075979068177E-03  -2.496841468338E-01   0.000000000000E+00   4.289217301102E-01  -7.487053262386E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.361496581787E-02   4.575520057616E-01   0.000000000000E+00  -4.330264887634E-01   5.536029958777E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.949034281706E-03  -2.462315681307E-01   0.000000000000E+00   4.238434510727E-01  -7.366353473043E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.397579934408E-02   4.509357860807E-01   0.000000000000E+00  -4.311541074728E-01   5.456535588374E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093719091611E-03  -2.428176322130E-01   0.000000000000E+00   4.187807254997E-01  -7.246704455393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.409103159088E-02   4.443605846667E-01   0.000000000000E+00  -4.291528170065E-01   5.377294322349E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.053855350862E-03  -2.394419232669E-01   0.000000000000E+00   4.137357884291E-01  -7.128133243141E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.395992826808E-02   4.378280628317E-01   0.000000000000E+00  -4.270272392999E-01   5.298335701045E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.932846747772E-03  -2.361040254141E-01   0.000000000000E+00   4.087106808464E-01  -7.010664413260E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.358203087814E-02   4.313398012235E-01   0.000000000000E+00  -4.247819442405E-01   5.219688240977E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.373206654716E-02  -2.328035271328E-01   0.000000000000E+00   4.037072658445E-01  -6.894320205697E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.295714526510E-02   4.248973015791E-01   0.000000000000E+00  -4.224214472598E-01   5.141379442691E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.745279696960E-02  -2.295400189742E-01   0.000000000000E+00   3.987272409272E-01  -6.779120708367E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.208533035297E-02   4.185019884894E-01   0.000000000000E+00  -4.199502071047E-01   5.063435799683E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.109623327835E-02  -2.263130963997E-01   0.000000000000E+00   3.937721515319E-01  -6.665083970895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.096688708298E-02   4.121552111709E-01   0.000000000000E+00  -4.173726237788E-01   4.985882808284E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.466348882054E-02  -2.231223598625E-01   0.000000000000E+00   3.888434030294E-01  -6.552226136308E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.960234755799E-02   4.058582452412E-01   0.000000000000E+00  -4.146930366489E-01   4.908744978438E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815560105081E-02  -2.199674164792E-01   0.000000000000E+00   3.839422717894E-01  -6.440561558179E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.799246440142E-02   3.996122944969E-01   0.000000000000E+00  -4.119157227071E-01   4.832045845288E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.157353701240E-02  -2.168478784304E-01   0.000000000000E+00   3.790699151877E-01  -6.330102926150E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061382003367E-01   3.934184926886E-01   0.000000000000E+00  -4.090448949826E-01   4.755807981509E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.491819785203E-02  -2.137633657080E-01   0.000000000000E+00   3.742273817205E-01  -6.220861356583E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.140407179925E-01   3.872779052921E-01   0.000000000000E+00  -4.060847010973E-01   4.680053010307E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.819042456282E-02  -2.107135055220E-01   0.000000000000E+00   3.694156195833E-01  -6.112846495846E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217013699388E-01   3.811915312735E-01   0.000000000000E+00  -4.030392219575E-01   4.604801619038E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.139100265288E-02  -2.076979319225E-01   0.000000000000E+00   3.646354850020E-01  -6.006066619769E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.291216889560E-01   3.751603048446E-01   0.000000000000E+00  -3.999124705772E-01   4.530073573371E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.452066675189E-02  -2.047162876622E-01   0.000000000000E+00   3.598877501518E-01  -5.900528703801E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.363033785412E-01   3.691850972085E-01   0.000000000000E+00  -3.967083910260E-01   4.455887731951E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.758010655176E-02  -2.017682221739E-01   0.000000000000E+00   3.551731093879E-01  -5.796238533324E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.432483036531E-01   3.632667182913E-01   0.000000000000E+00  -3.934308574966E-01   4.382262061498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.056996925551E-02  -1.988533935944E-01   0.000000000000E+00   3.504921870343E-01  -5.693200742318E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499584816974E-01   3.574059184602E-01   0.000000000000E+00  -3.900836734869E-01   4.309213652309E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.349086571085E-02  -1.959714676544E-01   0.000000000000E+00   3.458455423018E-01  -5.591418914303E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.564360737527E-01   3.516033902252E-01   0.000000000000E+00  -3.866705710906E-01   4.236758734098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.634337333278E-02  -1.931221185850E-01   0.000000000000E+00   3.412336756539E-01  -5.490895628508E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.626833760386E-01   3.458597699235E-01   0.000000000000E+00  -3.831952103922E-01   4.164912692143E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.912804144616E-02  -1.903050268670E-01   0.000000000000E+00   3.366570329492E-01  -5.391632549744E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.687028116248E-01   3.401756393848E-01   0.000000000000E+00  -3.796611789619E-01   4.093690083698E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.184539333016E-02  -1.875198815898E-01   0.000000000000E+00   3.321160112928E-01  -5.293630453104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.744969223804E-01   3.345515275764E-01   0.000000000000E+00  -3.760719914442E-01   4.023104654623E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.449593106201E-02  -1.847663794182E-01   0.000000000000E+00   3.276109624780E-01  -5.196889300720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.800683611639E-01   3.289879122283E-01   0.000000000000E+00  -3.724310892383E-01   3.953169356205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.708013790496E-02  -1.820442241819E-01   0.000000000000E+00   3.231421975638E-01  -5.101408281678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.854198842501E-01   3.234852214347E-01   0.000000000000E+00  -3.687418402640E-01   3.883896362134E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.959848231078E-02  -1.793531269195E-01   0.000000000000E+00   3.187099900402E-01  -5.007185867009E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.905543439940E-01   3.180438352334E-01   0.000000000000E+00  -3.650075388095E-01   3.815297085598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.205142041877E-02  -1.766928051295E-01   0.000000000000E+00   3.143145793411E-01  -4.914219854417E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954746817295E-01   3.126640871616E-01   0.000000000000E+00  -3.612314054583E-01   3.747382196471E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.443939888021E-02  -1.740629828463E-01   0.000000000000E+00   3.099561738915E-01  -4.822507410077E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.001839208982E-01   3.073462657866E-01   0.000000000000E+00  -3.574165870897E-01   3.680161638567E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.676285708289E-02  -1.714633917896E-01   0.000000000000E+00   3.056349541181E-01  -4.732045090634E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.046851604096E-01   3.020906162118E-01   0.000000000000E+00  -3.535661569509E-01   3.613644646930E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.902223027369E-02  -1.688937682477E-01   0.000000000000E+00   3.013510744442E-01  -4.642828914556E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.089815682255E-01   2.968973415574E-01   0.000000000000E+00  -3.496831147955E-01   3.547839765134E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.121795103378E-02  -1.663538549643E-01   0.000000000000E+00   2.971046660781E-01  -4.554854365996E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.130763751687E-01   2.917666044143E-01   0.000000000000E+00  -3.457703870871E-01   3.482754862583E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.335045163644E-02  -1.638434004785E-01   0.000000000000E+00   2.928958389749E-01  -4.468116439891E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.169728689512E-01   2.866985282724E-01   0.000000000000E+00  -3.418308272622E-01   3.418397151768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.542016563124E-02  -1.613621587282E-01   0.000000000000E+00   2.887246837833E-01  -4.382609666911E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.206743884185E-01   2.816931989214E-01   0.000000000000E+00  -3.378672160518E-01   3.354773205480E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.742753015671E-02  -1.589098878334E-01   0.000000000000E+00   2.845912731924E-01  -4.298328158230E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.241843180067E-01   2.767506658249E-01   0.000000000000E+00  -3.338822618567E-01   3.291888973948E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.937298640673E-02  -1.564863519187E-01   0.000000000000E+00   2.804956642694E-01  -4.215265603479E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275060824084E-01   2.718709434676E-01   0.000000000000E+00  -3.298786011748E-01   3.229749801896E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.125698201602E-02  -1.540913185113E-01   0.000000000000E+00   2.764378990924E-01  -4.133415325084E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.306431414434E-01   2.670540126742E-01   0.000000000000E+00  -3.258587990769E-01   3.168360445488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.307997166750E-02  -1.517245601137E-01   0.000000000000E+00   2.724180065030E-01  -4.052770281221E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335989851315E-01   2.622998219017E-01   0.000000000000E+00  -3.218253497282E-01   3.107725089158E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.484241842204E-02  -1.493858525096E-01   0.000000000000E+00   2.684360030492E-01  -3.973323102135E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.363771289602E-01   2.576082885035E-01   0.000000000000E+00  -3.177806769542E-01   3.047847362302E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.654479433838E-02  -1.470749763223E-01   0.000000000000E+00   2.644918942689E-01  -3.895066092541E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389811093473E-01   2.529792999665E-01   0.000000000000E+00  -3.137271348459E-01   2.988730355834E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.818758192558E-02  -1.447917143603E-01   0.000000000000E+00   2.605856751274E-01  -3.817991279101E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.414144792910E-01   2.484127151200E-01   0.000000000000E+00  -3.096670084048E-01   2.930376638566E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.977127424158E-02  -1.425358528610E-01   0.000000000000E+00   2.567173313414E-01  -3.742090407003E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.436808042043E-01   2.439083653175E-01   0.000000000000E+00  -3.056025142232E-01   2.872788273434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012963758309E-01  -1.403071818463E-01   0.000000000000E+00   2.528868398134E-01  -3.667354962671E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.457836579306E-01   2.394660555909E-01   0.000000000000E+00  -3.015358011983E-01   2.815966833533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027634029499E-01  -1.381054929102E-01   0.000000000000E+00   2.490941694899E-01  -3.593776194074E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.477266189336E-01   2.350855657777E-01   0.000000000000E+00  -2.974689512780E-01   2.759913417969E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041728841823E-01  -1.359305813522E-01   0.000000000000E+00   2.453392818011E-01  -3.521345121758E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495132666606E-01   2.307666516208E-01   0.000000000000E+00  -2.934039802362E-01   2.704628667503E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055253606441E-01  -1.337822437007E-01   0.000000000000E+00   2.416221311973E-01  -3.450052559620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.511471780711E-01   2.265090458412E-01   0.000000000000E+00  -2.893428384755E-01   2.650112779997E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068213861021E-01  -1.316602793724E-01   0.000000000000E+00   2.379426657003E-01  -3.379889120776E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.526319243303E-01   2.223124591843E-01   0.000000000000E+00  -2.852874118550E-01   2.596365525642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080615273843E-01  -1.295644891355E-01   0.000000000000E+00   2.343008270774E-01  -3.310845242934E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.539710676596E-01   2.181765814397E-01   0.000000000000E+00  -2.812395225423E-01   2.543386261962E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092463640280E-01  -1.274946755554E-01   0.000000000000E+00   2.306965515384E-01  -3.242911186911E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.551681583429E-01   2.141010824345E-01   0.000000000000E+00  -2.772009298865E-01   2.491173948597E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103764886125E-01  -1.254506430055E-01   0.000000000000E+00   2.271297696597E-01  -3.176077059721E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.562267318825E-01   2.100856130006E-01   0.000000000000E+00  -2.731733313121E-01   2.439727161849E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114525065240E-01  -1.234321964811E-01   0.000000000000E+00   2.236004068915E-01  -3.110332819393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571503063005E-01   2.061298059163E-01   0.000000000000E+00  -2.691583632301E-01   2.389044108990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.124750357082E-01  -1.214391433914E-01   0.000000000000E+00   2.201083837907E-01  -3.045668297434E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.579423795835E-01   2.022332768229E-01   0.000000000000E+00  -2.651576019666E-01   2.339122642333E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.134447065694E-01  -1.194712916038E-01   0.000000000000E+00   2.166536161611E-01  -2.982073177897E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586064272632E-01   1.983956251157E-01   0.000000000000E+00  -2.611725647063E-01   2.289960273053E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143621620321E-01  -1.175284493553E-01   0.000000000000E+00   2.132360149867E-01  -2.919537054907E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.591459001323E-01   1.946164348102E-01   0.000000000000E+00  -2.572047104493E-01   2.241554184763E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152280566291E-01  -1.156104262102E-01   0.000000000000E+00   2.098554870726E-01  -2.858049402643E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.595642220887E-01   1.908952753847E-01   0.000000000000E+00  -2.532554409801E-01   2.193901246833E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160430565935E-01  -1.137170326229E-01   0.000000000000E+00   2.065119347764E-01  -2.797599597778E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.598647881062E-01   1.872317025976E-01   0.000000000000E+00  -2.493261018480E-01   2.146998027464E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168078396112E-01  -1.118480789502E-01   0.000000000000E+00   2.032052561014E-01  -2.738176939350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600509623267E-01   1.836252592819E-01   0.000000000000E+00  -2.454179833557E-01   2.100840806494E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.175230938597E-01  -1.100033764998E-01   0.000000000000E+00   1.999353451154E-01  -2.679770634934E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.601260762697E-01   1.800754761165E-01   0.000000000000E+00  -2.415323215571E-01   2.055425587960E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181895181247E-01  -1.081827367535E-01   0.000000000000E+00   1.967020916808E-01  -2.622369825863E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600934271565E-01   1.765818723733E-01   0.000000000000E+00  -2.376702992615E-01   2.010748112389E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188078210815E-01  -1.063859714961E-01   0.000000000000E+00   1.935053816477E-01  -2.565963586525E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599562763446E-01   1.731439566435E-01   0.000000000000E+00  -2.338330470432E-01   1.966803868839E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.193787209258E-01  -1.046128925999E-01   0.000000000000E+00   1.903450968783E-01  -2.510540936551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.597178478683E-01   1.697612275402E-01   0.000000000000E+00  -2.300216442564E-01   1.923588106674E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.199029447202E-01  -1.028633120101E-01   0.000000000000E+00   1.872211152974E-01  -2.456090844513E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.593813270829E-01   1.664331743797E-01   0.000000000000E+00  -2.262371200526E-01   1.881095847084E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203812280573E-01  -1.011370421512E-01   0.000000000000E+00   1.841333109473E-01  -2.402602231759E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589498594076E-01   1.631592778422E-01   0.000000000000E+00  -2.224804544015E-01   1.839321894337E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208143143749E-01  -9.943389465281E-02   0.000000000000E+00   1.810815539542E-01  -2.350063988235E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.584265491651E-01   1.599390106099E-01   0.000000000000E+00  -2.187525791120E-01   1.798260846781E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.212029545582E-01  -9.775368179690E-02   0.000000000000E+00   1.780657105487E-01  -2.298464968358E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.578144585135E-01   1.567718379859E-01   0.000000000000E+00  -2.150543788548E-01   1.757907107584E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215479062467E-01  -9.609621532767E-02   0.000000000000E+00   1.750856431364E-01  -2.247794004358E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571166064673E-01   1.536572184925E-01   0.000000000000E+00  -2.113866921838E-01   1.718254895208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.218499334214E-01  -9.446130668063E-02   0.000000000000E+00   1.721412102399E-01  -2.198039909839E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.563359680045E-01   1.505946044491E-01   0.000000000000E+00  -2.077503125566E-01   1.679298253639E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.221098056087E-01  -9.284876799638E-02   0.000000000000E+00   1.692322666382E-01  -2.149191477933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554754732567E-01   1.475834425315E-01   0.000000000000E+00  -2.041459893521E-01   1.641031062353E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223282976486E-01  -9.125841004488E-02   0.000000000000E+00   1.663586631745E-01  -2.101237502902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.545380067782E-01   1.446231743117E-01   0.000000000000E+00  -2.005744288858E-01   1.603447046033E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225061888208E-01  -8.969004402854E-02   0.000000000000E+00   1.635202469501E-01  -2.054166769512E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.535264068923E-01   1.417132367796E-01   0.000000000000E+00  -1.970362954210E-01   1.566539784028E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.226442623853E-01  -8.814348111351E-02   0.000000000000E+00   1.607168612821E-01  -2.007968063013E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524434651113E-01   1.388530628458E-01   0.000000000000E+00  -1.935322121757E-01   1.530302719569E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227433051328E-01  -8.661853117671E-02   0.000000000000E+00   1.579483456471E-01  -1.962630181701E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.512919256265E-01   1.360420818270E-01   0.000000000000E+00  -1.900627623237E-01   1.494729168733E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228041066423E-01  -8.511500486553E-02   0.000000000000E+00   1.552145357915E-01  -1.918141927947E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.500744848664E-01   1.332797199144E-01   0.000000000000E+00  -1.866284899906E-01   1.459812329161E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228274588171E-01  -8.363271225736E-02   0.000000000000E+00   1.525152636643E-01  -1.874492121990E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.487937911205E-01   1.305654006242E-01   0.000000000000E+00  -1.832299012428E-01   1.425545288539E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228141553105E-01  -8.217146260086E-02   0.000000000000E+00   1.498503575280E-01  -1.831669606971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474524442246E-01   1.278985452321E-01   0.000000000000E+00  -1.798674650699E-01   1.391921032827E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.227649909890E-01  -8.073106555857E-02   0.000000000000E+00   1.472196418749E-01  -1.789663244651E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.460529953063E-01   1.252785731914E-01   0.000000000000E+00  -1.765416143586E-01   1.358932454262E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.226807613682E-01  -7.931133041501E-02   0.000000000000E+00   1.446229375310E-01  -1.748461926186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.445979465878E-01   1.227049025352E-01   0.000000000000E+00  -1.732527468593E-01   1.326572359122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225622621520E-01  -7.791206561210E-02   0.000000000000E+00   1.420600616612E-01  -1.708054577724E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.430897512428E-01   1.201769502633E-01   0.000000000000E+00  -1.700012261439E-01   1.294833475254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224102885948E-01  -7.653307994121E-02   0.000000000000E+00   1.395308277955E-01  -1.668430156399E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.415308133064E-01   1.176941327139E-01   0.000000000000E+00  -1.667873825535E-01   1.263708459378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222256351678E-01  -7.517418177600E-02   0.000000000000E+00   1.370350458483E-01  -1.629577659638E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399234876342E-01   1.152558659202E-01   0.000000000000E+00  -1.636115141380E-01   1.233189904164E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220090948388E-01  -7.383517930775E-02   0.000000000000E+00   1.345725221815E-01  -1.591486126964E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.382700799093E-01   1.128615659534E-01   0.000000000000E+00  -1.604738875843E-01   1.203270345087E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.217614587763E-01  -7.251588036493E-02   0.000000000000E+00   1.321430596240E-01  -1.554144646123E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.365728466947E-01   1.105106492510E-01   0.000000000000E+00  -1.573747391349E-01   1.173942267060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214835157740E-01  -7.121609295041E-02   0.000000000000E+00   1.297464575578E-01  -1.517542347611E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.348339955285E-01   1.082025329321E-01   0.000000000000E+00  -1.543142754956E-01   1.145198110855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211760518223E-01  -6.993562442246E-02   0.000000000000E+00   1.273825118749E-01  -1.481668421842E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.330556850605E-01   1.059366350987E-01   0.000000000000E+00  -1.512926747316E-01   1.117030279309E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208398496609E-01  -6.867428241126E-02   0.000000000000E+00   1.250510151518E-01  -1.446512108143E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.312400252276E-01   1.037123751247E-01   0.000000000000E+00  -1.483100871530E-01   1.089431143325E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204756883127E-01  -6.743187426999E-02   0.000000000000E+00   1.227517565769E-01  -1.412062707127E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.293890774663E-01   1.015291739318E-01   0.000000000000E+00  -1.453666361874E-01   1.062393047657E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.200843427115E-01  -6.620820753725E-02   0.000000000000E+00   1.204845221334E-01  -1.378309575680E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275048549602E-01   9.938645425366E-02   0.000000000000E+00  -1.424624192417E-01   1.035908316510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.196665832019E-01  -6.500308937907E-02   0.000000000000E+00   1.182490945372E-01  -1.345242139119E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.255893229207E-01   9.728364088787E-02   0.000000000000E+00  -1.395975085509E-01   1.009969258927E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192231752748E-01  -6.381632724259E-02   0.000000000000E+00   1.160452534312E-01  -1.312849882776E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.236443988992E-01   9.522016093605E-02   0.000000000000E+00  -1.367719520145E-01   9.845681739871E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187548790617E-01  -6.264772866310E-02   0.000000000000E+00   1.138727753036E-01  -1.281122364034E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.216719531288E-01   9.319544403322E-02   0.000000000000E+00  -1.339857740202E-01   9.596973558148E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182624490675E-01  -6.149710072388E-02   0.000000000000E+00   1.117314337649E-01  -1.250049209474E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.196738088939E-01   9.120892256585E-02   0.000000000000E+00  -1.312389762551E-01   9.353490983985E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177466337219E-01  -6.036425116985E-02   0.000000000000E+00   1.096209993272E-01  -1.219620119184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.176517429264E-01   8.926003187941E-02   0.000000000000E+00  -1.285315385031E-01   9.115157002270E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.172081750988E-01  -5.924898812472E-02   0.000000000000E+00   1.075412398010E-01  -1.189824863720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.156074858260E-01   8.734821047555E-02   0.000000000000E+00  -1.258634194297E-01   8.881894687459E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.166478086381E-01  -5.815111888575E-02   0.000000000000E+00   1.054919201088E-01  -1.160653298509E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.135427225044E-01   8.547290019925E-02   0.000000000000E+00  -1.232345573531E-01   8.653627246379E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160662626840E-01  -5.707045215039E-02   0.000000000000E+00   1.034728025622E-01  -1.132095348664E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.114590926503E-01   8.363354641621E-02   0.000000000000E+00  -1.206448710021E-01   8.430278059309E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.154642583766E-01  -5.600679587165E-02   0.000000000000E+00   1.014836468290E-01  -1.104141025598E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.093581912154E-01   8.182959818086E-02   0.000000000000E+00  -1.180942602603E-01   8.211770719368E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148425092247E-01  -5.495995919955E-02   0.000000000000E+00   9.952421005047E-02  -1.076780419275E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.072415689188E-01   8.006050839511E-02   0.000000000000E+00  -1.155826068962E-01   7.998029070254E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142017208818E-01  -5.392975095742E-02   0.000000000000E+00   9.759424689826E-02  -1.050003708705E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.051107327690E-01   7.832573395827E-02   0.000000000000E+00  -1.131097752808E-01   7.788977242377E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135425909202E-01  -5.291598058654E-02   0.000000000000E+00   9.569350978022E-02  -1.023801153870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.029671466018E-01   7.662473590838E-02   0.000000000000E+00  -1.106756130895E-01   7.584539687405E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128658085704E-01  -5.191845820274E-02   0.000000000000E+00   9.382174876222E-02  -9.981631022105E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008122316336E-01   7.495697955515E-02   0.000000000000E+00  -1.082799519925E-01   7.384641211269E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121720545119E-01  -5.093699409654E-02   0.000000000000E+00   9.197871180472E-02  -9.730799892038E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.986473670284E-01   7.332193460482E-02   0.000000000000E+00  -1.059226083292E-01   7.189207005679E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114620006153E-01  -4.997139904536E-02   0.000000000000E+00   9.016414473177E-02  -9.485423446929E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.964738904766E-01   7.171907527721E-02   0.000000000000E+00  -1.036033837702E-01   6.998162678153E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107363097761E-01  -4.902148433685E-02   0.000000000000E+00   8.837779146557E-02  -9.245407845688E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.942930987864E-01   7.014788041522E-02   0.000000000000E+00  -1.013220659647E-01   6.811434280624E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099956357536E-01  -4.808706224405E-02   0.000000000000E+00   8.661939400929E-02  -9.010660161996E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921062484848E-01   6.860783358697E-02   0.000000000000E+00  -9.907842917437E-02   6.628948336650E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092406228423E-01  -4.716794523016E-02   0.000000000000E+00   8.488869258213E-02  -8.781088459913E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.899145564278E-01   6.709842318083E-02   0.000000000000E+00  -9.687223489341E-02   6.450631867259E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084719061169E-01  -4.626394645032E-02   0.000000000000E+00   8.318542569643E-02  -8.556601680525E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.877192004200E-01   6.561914249368E-02   0.000000000000E+00  -9.470323245452E-02   6.276412415472E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076901106410E-01  -4.537487992061E-02   0.000000000000E+00   8.150933036703E-02  -8.337109777958E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.855213198399E-01   6.416948981245E-02   0.000000000000E+00  -9.257115962146E-02   6.106218069529E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068958520334E-01  -4.450056018097E-02   0.000000000000E+00   7.986014197116E-02  -8.122523623549E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.833220162734E-01   6.274896848939E-02   0.000000000000E+00  -9.047574316776E-02   5.939977484864E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060897357135E-01  -4.364080309708E-02   0.000000000000E+00   7.823759465788E-02  -7.912755050622E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.811223541519E-01   6.135708701098E-02   0.000000000000E+00  -8.841669944186E-02   5.777619904847E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052723572789E-01  -4.279542456353E-02   0.000000000000E+00   7.664142118638E-02  -7.707716917789E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.789233613951E-01   5.999335906112E-02   0.000000000000E+00  -8.639373491868E-02   5.619075180347E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.044443021397E-01  -4.196424180481E-02   0.000000000000E+00   7.507135315529E-02  -7.507323016248E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.767260300582E-01   5.865730357834E-02   0.000000000000E+00  -8.440654673774E-02   5.464273788128E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.036061454947E-01  -4.114707270966E-02   0.000000000000E+00   7.352712104836E-02  -7.311488167341E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.745313169818E-01   5.734844480762E-02   0.000000000000E+00  -8.245482322792E-02   5.313146848126E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027584522664E-01  -4.034373622833E-02   0.000000000000E+00   7.200845440967E-02  -7.120128161420E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.723401444449E-01   5.606631234680E-02   0.000000000000E+00  -8.053824441891E-02   5.165626139631E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019017770131E-01  -3.955405191479E-02   0.000000000000E+00   7.051508187275E-02  -6.933159817100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.701534008184E-01   5.481044118785E-02   0.000000000000E+00  -7.865648253956E-02   5.021644116411E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010366638730E-01  -3.877784078659E-02   0.000000000000E+00   6.904673124340E-02  -6.750500908717E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679719412210E-01   5.358037175320E-02   0.000000000000E+00  -7.680920250314E-02   4.881133920804E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.001636465157E-01  -3.801492487903E-02   0.000000000000E+00   6.760312968686E-02  -6.572070232881E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.657965881746E-01   5.237564992725E-02   0.000000000000E+00  -7.499606237968E-02   4.744029396813E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.928324824491E-02  -3.726512643192E-02   0.000000000000E+00   6.618400373473E-02  -6.397787641483E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.636281322593E-01   5.119582708338E-02   0.000000000000E+00  -7.321671385549E-02   4.610265102233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.839598161762E-02  -3.652826971753E-02   0.000000000000E+00   6.478907946869E-02  -6.227573951227E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614673327687E-01   5.004046010641E-02   0.000000000000E+00  -7.147080268009E-02   4.479776319839E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.750234887851E-02  -3.580417968241E-02   0.000000000000E+00   6.341808250478E-02  -6.061351011123E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.593149183625E-01   4.890911141099E-02   0.000000000000E+00  -6.975796910053E-02   4.352499067666E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.660284158020E-02  -3.509268217979E-02   0.000000000000E+00   6.207073819123E-02  -5.899041698060E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.571715877176E-01   4.780134895570E-02   0.000000000000E+00  -6.807784828338E-02   4.228370108410E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.569794081540E-02  -3.439360439119E-02   0.000000000000E+00   6.074677168059E-02  -5.740569881032E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550380101775E-01   4.671674625348E-02   0.000000000000E+00  -6.643007072446E-02   4.107326957978E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.478811704779E-02  -3.370677516259E-02   0.000000000000E+00   5.944590798582E-02  -5.585860450046E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529148263978E-01   4.565488237811E-02   0.000000000000E+00  -6.481426264648E-02   3.989307893206E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.387383037823E-02  -3.303202362497E-02   0.000000000000E+00   5.816787210494E-02  -5.434839329139E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.508026489884E-01   4.461534196718E-02   0.000000000000E+00  -6.323004638486E-02   3.874251958799E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.295553023736E-02  -3.236918087511E-02   0.000000000000E+00   5.691238908938E-02  -5.287433471349E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.487020631530E-01   4.359771522162E-02   0.000000000000E+00  -6.167704076163E-02   3.762098973484E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.203365573799E-02  -3.171807905075E-02   0.000000000000E+00   5.567918418379E-02  -5.143570793458E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.466136273230E-01   4.260159790190E-02   0.000000000000E+00  -6.015486144789E-02   3.652789535429E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.110863558057E-02  -3.107855085003E-02   0.000000000000E+00   5.446798286248E-02  -5.003180272012E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445378737874E-01   4.162659132108E-02   0.000000000000E+00  -5.866312131473E-02   3.546265026947E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.018088797472E-02  -3.045043152504E-02   0.000000000000E+00   5.327851090614E-02  -4.866191891284E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424753093183E-01   4.067230233484E-02   0.000000000000E+00  -5.720143077298E-02   3.442467618501E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.925082090370E-02  -2.983355684232E-02   0.000000000000E+00   5.211049459421E-02  -4.732536628016E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.404264157900E-01   3.973834332863E-02   0.000000000000E+00  -5.576939810186E-02   3.341340272050E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.831883214268E-02  -2.922776413501E-02   0.000000000000E+00   5.096366062689E-02  -4.602146456790E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.383916507933E-01   3.882433220207E-02   0.000000000000E+00  -5.436662976667E-02   3.242826743751E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.738530919779E-02  -2.863289169560E-02   0.000000000000E+00   4.983773636209E-02  -4.474954407768E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.363714482438E-01   3.792989235071E-02   0.000000000000E+00  -5.299273072587E-02   3.146871586040E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.645062954446E-02  -2.804877956623E-02   0.000000000000E+00   4.873244981987E-02  -4.350894454996E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.343662189836E-01   3.705465264531E-02   0.000000000000E+00  -5.164730472754E-02   3.053420149119E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.551516052374E-02  -2.747526928852E-02   0.000000000000E+00   4.764752975362E-02  -4.229901618534E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.323763513769E-01   3.619824740869E-02   0.000000000000E+00  -5.032995459547E-02   2.962418581879E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.457925976045E-02  -2.691220325147E-02   0.000000000000E+00   4.658270574789E-02  -4.111911854442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304022118989E-01   3.536031639036E-02   0.000000000000E+00  -4.904028250517E-02   2.873813832259E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.364327477083E-02  -2.635942579160E-02   0.000000000000E+00   4.553770831273E-02  -3.996862133267E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284441457176E-01   3.454050473898E-02   0.000000000000E+00  -4.777789024979E-02   2.787553647088E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.270754343649E-02  -2.581678246349E-02   0.000000000000E+00   4.451226894799E-02  -3.884690448603E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265024772685E-01   3.373846297278E-02   0.000000000000E+00  -4.654237949627E-02   2.703586571419E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.177239400670E-02  -2.528412009333E-02   0.000000000000E+00   4.350612020542E-02  -3.775335710390E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.245775108222E-01   3.295384694801E-02   0.000000000000E+00  -4.533335203192E-02   2.621861947378E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.083814516702E-02  -2.476128727297E-02   0.000000000000E+00   4.251899573968E-02  -3.668737820363E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.226695310440E-01   3.218631782560E-02   0.000000000000E+00  -4.415041000154E-02   2.542329912539E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.990510617186E-02  -2.424813385958E-02   0.000000000000E+00   4.155063045022E-02  -3.564837647451E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.207788035466E-01   3.143554203606E-02   0.000000000000E+00  -4.299315613524E-02   2.464941397870E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.897357689092E-02  -2.374451104395E-02   0.000000000000E+00   4.060076050156E-02  -3.463577041100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.189055754344E-01   3.070119124273E-02   0.000000000000E+00  -4.186119396734E-02   2.389648125238E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.804384807579E-02  -2.325027194237E-02   0.000000000000E+00   3.966912332141E-02  -3.364898779074E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170500758397E-01   2.998294230350E-02   0.000000000000E+00  -4.075412804629E-02   2.316402604516E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.711620134404E-02  -2.276527052795E-02   0.000000000000E+00   3.875545782538E-02  -3.268746587270E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.152125164516E-01   2.928047723108E-02   0.000000000000E+00  -3.967156413599E-02   2.245158130300E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.619090927895E-02  -2.228936294254E-02   0.000000000000E+00   3.785950435038E-02  -3.175065155527E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133930920361E-01   2.859348315190E-02   0.000000000000E+00  -3.861310940854E-02   2.175868778252E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.526823577519E-02  -2.182240632627E-02   0.000000000000E+00   3.698100473151E-02  -3.083800060664E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.115919809481E-01   2.792165226368E-02   0.000000000000E+00  -3.757837262881E-02   2.108489401094E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.434843590103E-02  -2.136425936477E-02   0.000000000000E+00   3.611970242070E-02  -2.994897857758E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098093456350E-01   2.726468179189E-02   0.000000000000E+00  -3.656696433078E-02   2.042975624267E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.343175620467E-02  -2.091478249058E-02   0.000000000000E+00   3.527534244447E-02  -2.908305983805E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080453331322E-01   2.662227394497E-02   0.000000000000E+00  -3.557849698601E-02   1.979283841264E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.251843468182E-02  -2.047383769488E-02   0.000000000000E+00   3.444767159844E-02  -2.823972801720E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063000755497E-01   2.599413586865E-02   0.000000000000E+00  -3.461258516438E-02   1.917371208671E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.160870123222E-02  -2.004128800544E-02   0.000000000000E+00   3.363643832400E-02  -2.741847562483E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.045736905505E-01   2.537997959915E-02   0.000000000000E+00  -3.366884568722E-02   1.857195640907E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.070277728219E-02  -1.961699864854E-02   0.000000000000E+00   3.284139293720E-02  -2.661880416325E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.028662818203E-01   2.477952201558E-02   0.000000000000E+00  -3.274689777309E-02   1.798715804705E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.980087646577E-02  -1.920083564875E-02   0.000000000000E+00   3.206228754073E-02  -2.584022423557E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011779395283E-01   2.419248479145E-02   0.000000000000E+00  -3.184636317637E-02   1.741891113330E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.890320441318E-02  -1.879266718729E-02   0.000000000000E+00   3.129887608885E-02  -2.508225489628E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.950874078027E-02   2.361859434549E-02   0.000000000000E+00  -3.096686631886E-02   1.686681720550E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.800995901377E-02  -1.839236257692E-02   0.000000000000E+00   3.055091452679E-02  -2.434442391929E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.785875006205E-02   2.305758179166E-02   0.000000000000E+00  -3.010803441445E-02   1.633048514385E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712133047684E-02  -1.799979277404E-02   0.000000000000E+00   2.981816075421E-02  -2.362626781132E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.622801967496E-02   2.250918288861E-02   0.000000000000E+00  -2.926949758722E-02   1.580953110640E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.623750164112E-02  -1.761483029309E-02   0.000000000000E+00   2.910037462198E-02  -2.292733142681E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.461659016242E-02   2.197313798855E-02   0.000000000000E+00  -2.845088898304E-02   1.530357846233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535864790386E-02  -1.723734923698E-02   0.000000000000E+00   2.839731806054E-02  -2.224716830328E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.302449072804E-02   2.144919198552E-02   0.000000000000E+00  -2.765184487480E-02   1.481225772333E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.448493754437E-02  -1.686722495562E-02   0.000000000000E+00   2.770875508718E-02  -2.158533993387E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.145173964507E-02   2.093709426332E-02   0.000000000000E+00  -2.687200476157E-02   1.433520647329E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.361653174314E-02  -1.650433461099E-02   0.000000000000E+00   2.703445181810E-02  -2.094141620499E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.989834465737E-02   2.043659864289E-02   0.000000000000E+00  -2.611101146172E-02   1.387206929622E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.275358478144E-02  -1.614855671970E-02   0.000000000000E+00   2.637417647597E-02  -2.031497536135E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.836430337175E-02   1.994746332946E-02   0.000000000000E+00  -2.536851120032E-02   1.342249770278E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.189624412218E-02  -1.579977130978E-02   0.000000000000E+00   2.572769953834E-02  -1.970560329233E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.684960364193E-02   1.946945085926E-02   0.000000000000E+00  -2.464415369081E-02   1.298615005525E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.104465070258E-02  -1.545785995868E-02   0.000000000000E+00   2.509479358169E-02  -1.911289415583E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.535422394407E-02   1.900232804604E-02   0.000000000000E+00  -2.393759221124E-02   1.256269149131E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.019893885287E-02  -1.512270582696E-02   0.000000000000E+00   2.447523347730E-02  -1.853644966237E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.387813374380E-02   1.854586592738E-02   0.000000000000E+00  -2.324848367520E-02   1.215179384656E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.935923661049E-02  -1.479419344974E-02   0.000000000000E+00   2.386879629398E-02  -1.797587952102E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.242129385510E-02   1.809983971077E-02   0.000000000000E+00  -2.257648869758E-02   1.175313557591E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.852566579242E-02  -1.447220881765E-02   0.000000000000E+00   2.327526142629E-02  -1.743080094051E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.098365679079E-02   1.766402871955E-02   0.000000000000E+00  -2.192127165531E-02   1.136640167405E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.769834212081E-02  -1.415663952829E-02   0.000000000000E+00   2.269441049167E-02  -1.690083891300E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.956516710487E-02   1.723821633882E-02   0.000000000000E+00  -2.128250074329E-02   1.099128359494E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.687737538024E-02  -1.384737463091E-02   0.000000000000E+00   2.212602743610E-02  -1.638562553051E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.816576172676E-02   1.682218996125E-02   0.000000000000E+00  -2.065984802563E-02   1.062747917051E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.606286953299E-02  -1.354430453519E-02   0.000000000000E+00   2.156989854595E-02  -1.588480040611E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.678537028744E-02   1.641574093284E-02   0.000000000000E+00  -2.005298948228E-02   1.027469252864E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.525492293218E-02  -1.324732119645E-02   0.000000000000E+00   2.102581243004E-02  -1.539801059461E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.542391543770E-02   1.601866449873E-02   0.000000000000E+00  -1.946160505132E-02   9.932634010506E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.445362835780E-02  -1.295631801709E-02   0.000000000000E+00   2.049356001651E-02  -1.492491006807E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.408131315841E-02   1.563075974907E-02   0.000000000000E+00  -1.888537866701E-02   9.601020087312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.365907305289E-02  -1.267119009876E-02   0.000000000000E+00   1.997293464381E-02  -1.446515976074E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.275747306311E-02   1.525182956493E-02   0.000000000000E+00  -1.832399829366E-02   9.279573276627E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.287133915177E-02  -1.239183340801E-02   0.000000000000E+00   1.946373194504E-02  -1.401842795020E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.145229869276E-02   1.488168056434E-02   0.000000000000E+00  -1.777715595557E-02   8.968022058252E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.209050347216E-02  -1.211814635987E-02   0.000000000000E+00   1.896575004981E-02  -1.358438945544E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.016568780300E-02   1.452012304846E-02   0.000000000000E+00  -1.724454776313E-02   8.666100789786E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.131663820876E-02  -1.185002681492E-02   0.000000000000E+00   1.847878931597E-02  -1.316272581349E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.889753264380E-02   1.416697094794E-02   0.000000000000E+00  -1.672587393525E-02   8.373549621935E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.054981009936E-02  -1.158737616417E-02   0.000000000000E+00   1.800265258038E-02  -1.275312546674E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.764772023171E-02   1.382204176943E-02   0.000000000000E+00  -1.622083881813E-02   8.090114413613E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.979008113379E-02  -1.133009680242E-02   0.000000000000E+00   1.753714500835E-02  -1.235528338463E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.641613261484E-02   1.348515654234E-02   0.000000000000E+00  -1.572915090068E-02   7.815546646933E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.903750911264E-02  -1.107809113002E-02   0.000000000000E+00   1.708207424803E-02  -1.196890053503E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.520264713051E-02   1.315613976585E-02   0.000000000000E+00  -1.525052282657E-02   7.549603342135E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.829214715818E-02  -1.083126418059E-02   0.000000000000E+00   1.663725033508E-02  -1.159368496792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.400713665589E-02   1.283481935613E-02   0.000000000000E+00  -1.478467140312E-02   7.292046972494E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.755404368171E-02  -1.058952226808E-02   0.000000000000E+00   1.620248560328E-02  -1.122935050226E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.282946985160E-02   1.252102659392E-02   0.000000000000E+00  -1.433131760712E-02   7.042645379312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.682324259434E-02  -1.035277287370E-02   0.000000000000E+00   1.577759468554E-02  -1.087561707774E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.166951139829E-02   1.221459607236E-02   0.000000000000E+00  -1.389018658765E-02   6.801171686981E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.609978399015E-02  -1.012092481252E-02   0.000000000000E+00   1.536239477203E-02  -1.053221096523E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.052712222665E-02   1.191536564514E-02   0.000000000000E+00  -1.346100766615E-02   6.567404218251E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.538370441160E-02  -9.893888107708E-03   0.000000000000E+00   1.495670560871E-02  -1.019886432026E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.940215974048E-02   1.162317637508E-02   0.000000000000E+00  -1.304351433369E-02   6.341126409676E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.467503588062E-02  -9.671574340854E-03   0.000000000000E+00   1.456034907698E-02  -9.875315126974E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.829447803337E-02   1.133787248294E-02   0.000000000000E+00  -1.263744424570E-02   6.122126727340E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.397380565997E-02  -9.453896149262E-03   0.000000000000E+00   1.417314915517E-02  -9.561307002763E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.720392809879E-02   1.105930129669E-02   0.000000000000E+00  -1.224253921413E-02   5.910198582886E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.328003763838E-02  -9.240767772636E-03   0.000000000000E+00   1.379493234948E-02  -9.256589244474E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.613035803393E-02   1.078731320121E-02   0.000000000000E+00  -1.185854519727E-02   5.705140249889E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.259375358254E-02  -9.032104606422E-03   0.000000000000E+00   1.342552803024E-02  -8.960917214637E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.507361323716E-02   1.052176158825E-02   0.000000000000E+00  -1.148521228725E-02   5.506754780625E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.191497160709E-02  -8.827823247106E-03   0.000000000000E+00   1.306476788580E-02  -8.674051227837E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.403353659951E-02   1.026250280696E-02   0.000000000000E+00  -1.112229469539E-02   5.314849923286E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.124370422792E-02  -8.627841659427E-03   0.000000000000E+00   1.271248512590E-02  -8.395757328366E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.300996869000E-02   1.000939611480E-02   0.000000000000E+00  -1.076955073538E-02   5.129238039634E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.057995966537E-02  -8.432079086431E-03   0.000000000000E+00   1.236851503317E-02  -8.125805975836E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.200274793514E-02   9.762303628832E-03   0.000000000000E+00  -1.042674280459E-02   4.949736023194E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.992374561849E-02  -8.240456031936E-03   0.000000000000E+00   1.203269619203E-02  -7.863973743552E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.101171079262E-02   9.521090277567E-03   0.000000000000E+00  -1.009363736332E-02   4.776165217956E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.927506929495E-02  -8.052894147362E-03   0.000000000000E+00   1.170487039396E-02  -7.610042700903E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.003669191930E-02   9.285623753207E-03   0.000000000000E+00  -9.770004912394E-03   4.608351337676E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.863393199249E-02  -7.869316199997E-03   0.000000000000E+00   1.138488061585E-02  -7.363799282153E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.907752433365E-02   9.055774464391E-03   0.000000000000E+00  -9.455619968952E-03   4.446124385754E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.800032681636E-02  -7.689646457976E-03   0.000000000000E+00   1.107257031532E-02  -7.125034261325E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.813403957274E-02   8.831415489406E-03   0.000000000000E+00  -9.150261040608E-03   4.289318575761E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.737424548879E-02  -7.513810212230E-03   0.000000000000E+00   1.076778596392E-02  -6.893543487282E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.720606784386E-02   8.612422529903E-03   0.000000000000E+00  -8.853710598093E-03   4.137772252610E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.675568528389E-02  -7.341733876435E-03   0.000000000000E+00   1.047037912284E-02  -6.669128695799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.629343817095E-02   8.398673865095E-03   0.000000000000E+00  -8.565755046409E-03   3.991327814418E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.614464269246E-02  -7.173345236851E-03   0.000000000000E+00   1.018020395424E-02  -6.451596168817E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.539597853586E-02   8.190050306475E-03   0.000000000000E+00  -8.286184694602E-03   3.849831635073E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.554110052471E-02  -7.008572971161E-03   0.000000000000E+00   9.897113033026E-03  -6.240755833944E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.451351601466E-02   7.986435153032E-03   0.000000000000E+00  -8.014793724238E-03   3.713133987528E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.494503075842E-02  -6.847347135321E-03   0.000000000000E+00   9.620958621769E-03  -6.036420790525E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.364587690898E-02   7.787714146979E-03   0.000000000000E+00  -7.751380156608E-03   3.581088967835E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.435641409635E-02  -6.689598920853E-03   0.000000000000E+00   9.351599176461E-03  -5.838410204394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.279288687263E-02   7.593775430017E-03   0.000000000000E+00  -7.495745818826E-03   3.453554419969E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.377524647027E-02  -6.535260300084E-03   0.000000000000E+00   9.088900909925E-03  -5.646549305425E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.195437103352E-02   7.404509500101E-03   0.000000000000E+00  -7.247696308796E-03   3.330391861426E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.320151506399E-02  -6.384264840079E-03   0.000000000000E+00   8.832729645367E-03  -5.460667101896E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.113015411093E-02   7.219809168750E-03   0.000000000000E+00  -7.007040959176E-03   3.211466409620E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.263517710524E-02  -6.236547195784E-03   0.000000000000E+00   8.582944263963E-03  -5.280593160492E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.032006052843E-02   7.039569518882E-03   0.000000000000E+00  -6.773592800378E-03   3.096646709110E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.207618121871E-02  -6.092042705476E-03   0.000000000000E+00   8.339404246950E-03  -5.106160800994E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.952391452238E-02   6.863687863179E-03   0.000000000000E+00  -6.547168522701E-03   2.985804859656E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.152450876464E-02  -5.950687743267E-03   0.000000000000E+00   8.101982760471E-03  -4.937211135741E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.874154024615E-02   6.692063702990E-03   0.000000000000E+00  -6.327588437607E-03   2.878816345113E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.098016741113E-02  -5.812419860962E-03   0.000000000000E+00   7.870563498359E-03  -4.773592402265E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.797276187024E-02   6.524598687773E-03   0.000000000000E+00  -6.114676438260E-03   2.775559963206E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.044313000584E-02  -5.677178022041E-03   0.000000000000E+00   7.645021101402E-03  -4.615152789560E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.721740367830E-02   6.361196575068E-03   0.000000000000E+00  -5.908259959340E-03   2.675917756148E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.991331210875E-02  -5.544902135625E-03   0.000000000000E+00   7.425214930150E-03  -4.461738208526E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.647529015924E-02   6.201763191021E-03   0.000000000000E+00  -5.708169936218E-03   2.579774942149E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.939064137628E-02  -5.415532399989E-03   0.000000000000E+00   7.211011706023E-03  -4.313199935204E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.574624609543E-02   6.046206391431E-03   0.000000000000E+00  -5.514240763532E-03   2.487019847819E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.887512456943E-02  -5.289010635209E-03   0.000000000000E+00   7.002305805198E-03  -4.169401862666E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.503009664726E-02   5.894436023354E-03   0.000000000000E+00  -5.326310253223E-03   2.397543841452E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.836679108665E-02  -5.165280397195E-03   0.000000000000E+00   6.799000190543E-03  -4.030213778142E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.432666743389E-02   5.746363887235E-03   0.000000000000E+00  -5.144219592081E-03   2.311241267223E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.786557808130E-02  -5.044284979962E-03   0.000000000000E+00   6.600970603050E-03  -3.895498732109E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.363578461059E-02   5.601903699581E-03   0.000000000000E+00  -4.967813298851E-03   2.228009380285E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.737134394269E-02  -4.925968718285E-03   0.000000000000E+00   6.408071471854E-03  -3.765115451495E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.295727494252E-02   5.460971056172E-03   0.000000000000E+00  -4.796939180946E-03   2.147748282785E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688401706217E-02  -4.810277586787E-03   0.000000000000E+00   6.220182713542E-03  -3.638933783111E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.229096587518E-02   5.323483395815E-03   0.000000000000E+00  -4.631448290820E-03   2.070360860794E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.640365390536E-02  -4.697158472326E-03   0.000000000000E+00   6.037226106514E-03  -3.516840395653E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.163668560157E-02   5.189359964619E-03   0.000000000000E+00  -4.471194882028E-03   1.995752722155E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.593029197197E-02  -4.586558748650E-03   0.000000000000E+00   5.859118147040E-03  -3.398722857470E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.099426312616E-02   5.058521780818E-03   0.000000000000E+00  -4.316036365042E-03   1.923832135259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.546381062786E-02  -4.478426621914E-03   0.000000000000E+00   5.685728124241E-03  -3.284455227910E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036352832578E-02   4.930891600109E-03   0.000000000000E+00  -4.165833262827E-03   1.854509968730E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.500402690203E-02  -4.372711370120E-03   0.000000000000E+00   5.516910056644E-03  -3.173909214796E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.974431200747E-02   4.806393881542E-03   0.000000000000E+00  -4.020449166273E-03   1.787699632064E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.455089426437E-02  -4.269363707094E-03   0.000000000000E+00   5.352563672960E-03  -3.066973603922E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913644596344E-02   4.684954753909E-03   0.000000000000E+00  -3.879750689449E-03   1.723317017161E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.410450116080E-02  -4.168335076758E-03   0.000000000000E+00   5.192631150768E-03  -2.963553710556E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853976302313E-02   4.566501982677E-03   0.000000000000E+00  -3.743607424791E-03   1.661280440804E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.366486792531E-02  -4.069577242141E-03   0.000000000000E+00   5.037033432344E-03  -2.863550527817E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.795409710261E-02   4.450964937426E-03   0.000000000000E+00  -3.611891898193E-03   1.601510588053E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.323184608289E-02  -3.973042815442E-03   0.000000000000E+00   4.885641893822E-03  -2.766850895090E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.737928325121E-02   4.338274559821E-03   0.000000000000E+00  -3.484479524078E-03   1.543930456561E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280525493900E-02  -3.878685397778E-03   0.000000000000E+00   4.738322988832E-03  -2.673341552616E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.681515769560E-02   4.228363332080E-03   0.000000000000E+00  -3.361248560473E-03   1.488465301819E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.238504183277E-02  -3.786459778259E-03   0.000000000000E+00   4.594985889683E-03  -2.582925884887E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.626155788135E-02   4.121165245962E-03   0.000000000000E+00  -3.242080064089E-03   1.435042583300E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.197126057973E-02  -3.696322853994E-03   0.000000000000E+00   4.455571908016E-03  -2.495519546178E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571832251206E-02   4.016615772262E-03   0.000000000000E+00  -3.126857845502E-03   1.383591911546E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.156393444464E-02  -3.608229229414E-03   0.000000000000E+00   4.320011373743E-03  -2.411036754902E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518529158611E-02   3.914651830799E-03   0.000000000000E+00  -3.015468424378E-03   1.334044996132E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.116298309756E-02  -3.522135499839E-03   0.000000000000E+00   4.188205314893E-03  -2.329384625746E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.466230643114E-02   3.815211760911E-03   0.000000000000E+00  -2.907800984833E-03   1.286335594562E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076824680377E-02  -3.438001138789E-03   0.000000000000E+00   4.060037209785E-03  -2.250466020816E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.414920973627E-02   3.718235292442E-03   0.000000000000E+00  -2.803747330946E-03   1.240399462059E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.037956543919E-02  -3.355783423194E-03   0.000000000000E+00   3.935395519377E-03  -2.174186802876E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364584558227E-02   3.623663517216E-03   0.000000000000E+00  -2.703201842406E-03   1.196174302241E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999689415115E-02  -3.275442388826E-03   0.000000000000E+00   3.814201595646E-03  -2.100465742648E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.315205946953E-02   3.531438860996E-03   0.000000000000E+00  -2.606061430384E-03   1.153599718705E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.962033787666E-02  -3.196938598856E-03   0.000000000000E+00   3.696416845934E-03  -2.029236694852E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.266769834416E-02   3.441505055925E-03   0.000000000000E+00  -2.512225493586E-03   1.112617167487E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.924998629759E-02  -3.120233208471E-03   0.000000000000E+00   3.581999369086E-03  -1.960434062255E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219261062204E-02   3.353807113443E-03   0.000000000000E+00  -2.421595874555E-03   1.073169910396E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.888567732865E-02  -3.045286315656E-03   0.000000000000E+00   3.470841921093E-03  -1.893972312152E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.172664621105E-02   3.268291297672E-03   0.000000000000E+00  -2.334076816221E-03   1.035202969229E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.852704652507E-02  -2.972060746577E-03   0.000000000000E+00   3.362784966431E-03  -1.829750979672E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.126965653151E-02   3.184905099271E-03   0.000000000000E+00  -2.249574918732E-03   9.986630808516E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.817392216044E-02  -2.900519743709E-03   0.000000000000E+00   3.257722605811E-03  -1.767688697367E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.082149453479E-02   3.103597209745E-03   0.000000000000E+00  -2.167999096553E-03   9.634986531249E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.782654990651E-02  -2.830628158006E-03   0.000000000000E+00   3.155662336428E-03  -1.707742236094E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.038201472037E-02   3.024317496222E-03   0.000000000000E+00  -2.089260535908E-03   9.296597217003E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.748523371816E-02  -2.762350548807E-03   0.000000000000E+00   3.056628640317E-03  -1.649874384089E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995107315114E-02   2.947016976664E-03   0.000000000000E+00  -2.013272652501E-03   8.970979076346E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.714980443382E-02  -2.695650830823E-03   0.000000000000E+00   2.960520911864E-03  -1.594009491601E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.952852746723E-02   2.871647795539E-03   0.000000000000E+00  -1.939951049619E-03   8.657663758625E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.681968813141E-02  -2.630493911116E-03   0.000000000000E+00   2.867132022694E-03  -1.540040290704E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.911423689827E-02   2.798163199926E-03   0.000000000000E+00  -1.869213476564E-03   8.356197944828E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.649457514622E-02  -2.566847872151E-03   0.000000000000E+00   2.776326757334E-03  -1.487884094656E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.870806227425E-02   2.726517516052E-03   0.000000000000E+00  -1.800979787458E-03   8.066142948606E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.617480522623E-02  -2.504679636936E-03   0.000000000000E+00   2.688143872982E-03  -1.437514152782E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.830986603492E-02   2.656666126268E-03   0.000000000000E+00  -1.735171900426E-03   7.787074325479E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.586086521247E-02  -2.443958392338E-03   0.000000000000E+00   2.602662171527E-03  -1.388916440318E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.791951223790E-02   2.588565446441E-03   0.000000000000E+00  -1.671713757175E-03   7.518581489928E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.555263519743E-02  -2.384651237528E-03   0.000000000000E+00   2.519801791790E-03  -1.342028780142E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.753686656549E-02   2.522172903767E-03   0.000000000000E+00  -1.610531282972E-03   7.260267340505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.524945236706E-02  -2.326726235932E-03   0.000000000000E+00   2.439341972101E-03  -1.296746868190E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.716179633019E-02   2.457446915003E-03   0.000000000000E+00  -1.551552347040E-03   7.011747892711E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495087872906E-02  -2.270152693307E-03   0.000000000000E+00   2.361122062797E-03  -1.252987405869E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679417047908E-02   2.394346865095E-03   0.000000000000E+00  -1.494706723370E-03   6.772651919566E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.465718569740E-02  -2.214902522161E-03   0.000000000000E+00   2.285167515504E-03  -1.210725201444E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.643385959700E-02   2.332833086223E-03   0.000000000000E+00  -1.439926051962E-03   6.542620599856E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.436892926887E-02  -2.160947504227E-03   0.000000000000E+00   2.211578467086E-03  -1.169958169588E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608073590872E-02   2.272866837234E-03   0.000000000000E+00  -1.387143800530E-03   6.321307173946E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.408612353073E-02  -2.108258844903E-03   0.000000000000E+00   2.140316331675E-03  -1.130642720563E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573467327995E-02   2.214410283464E-03   0.000000000000E+00  -1.336295226616E-03   6.108376606903E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.380820541489E-02  -2.056806776459E-03   0.000000000000E+00   2.071196266444E-03  -1.092692088461E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.539554721740E-02   2.157426476961E-03   0.000000000000E+00  -1.287317340186E-03   5.903505259090E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.353470749591E-02  -2.006562421147E-03   0.000000000000E+00   2.004058594786E-03  -1.056029180231E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.506323486786E-02   2.101879337071E-03   0.000000000000E+00  -1.240148866684E-03   5.706380563941E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.326566157345E-02  -1.957501203572E-03   0.000000000000E+00   1.938871628624E-03  -1.020616740091E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.473761501637E-02   2.047733631407E-03   0.000000000000E+00  -1.194730210539E-03   5.516700712853E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300147564932E-02  -1.909597980969E-03   0.000000000000E+00   1.875700378346E-03  -9.864469044026E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.441856808348E-02   1.994954957192E-03   0.000000000000E+00  -1.151003419152E-03   5.334174347143E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.274233087559E-02  -1.862825899854E-03   0.000000000000E+00   1.814553387163E-03  -9.534952269664E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.410597612168E-02   1.943509722961E-03   0.000000000000E+00  -1.108912147362E-03   5.158520256966E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248790868521E-02  -1.817160369119E-03   0.000000000000E+00   1.755316018184E-03  -9.217017604251E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379972281103E-02   1.893365130620E-03   0.000000000000E+00  -1.068401622380E-03   4.989467087008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223789199659E-02  -1.772574784433E-03   0.000000000000E+00   1.697874639212E-03  -8.910081846375E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.349969345399E-02   1.844489157864E-03   0.000000000000E+00  -1.029418609219E-03   4.826753048963E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.199211818714E-02  -1.729044328348E-03   0.000000000000E+00   1.642153820947E-03  -8.613686270671E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320577496955E-02   1.796850540937E-03   0.000000000000E+00  -9.919113765959E-04   4.670125640580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.175056903318E-02  -1.686546422473E-03   0.000000000000E+00   1.588116175429E-03  -8.327494044423E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.291785588668E-02   1.750418757746E-03   0.000000000000E+00  -9.558296633438E-04   4.519341371383E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151346188301E-02  -1.645059115439E-03   0.000000000000E+00   1.535782871954E-03  -8.051344018012E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263582633704E-02   1.705164011295E-03   0.000000000000E+00  -9.211246452886E-04   4.374165494617E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128078964482E-02  -1.604559794872E-03   0.000000000000E+00   1.485121335526E-03  -7.784923036847E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.235957804714E-02   1.661057213464E-03   0.000000000000E+00  -8.877489026265E-04   4.234371745623E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.105246175655E-02  -1.565025314289E-03   0.000000000000E+00   1.436080228210E-03  -7.527873397802E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208900432986E-02   1.618069969116E-03   0.000000000000E+00  -8.556563878169E-04   4.099742086521E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082843517087E-02  -1.526432417017E-03   0.000000000000E+00   1.388618368335E-03  -7.279876122516E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.182400007541E-02   1.576174560512E-03   0.000000000000E+00  -8.248023939290E-04   3.970066456812E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060827102903E-02  -1.488759114727E-03   0.000000000000E+00   1.342601660760E-03  -7.040352065288E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.156446174176E-02   1.535343932053E-03   0.000000000000E+00  -7.951435235144E-04   3.845142530164E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.039180711263E-02  -1.451986239078E-03   0.000000000000E+00   1.297964889943E-03  -6.808929858757E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.131028734455E-02   1.495551675339E-03   0.000000000000E+00  -7.666376579675E-04   3.724775477085E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017930828619E-02  -1.416094250146E-03   0.000000000000E+00   1.254743374791E-03  -6.585532673379E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106137644655E-02   1.456772014513E-03   0.000000000000E+00  -7.392439273680E-04   3.608777733330E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.970898848497E-03  -1.381063753000E-03   0.000000000000E+00   1.212940445629E-03  -6.369996788337E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.081763014662E-02   1.418979791925E-03   0.000000000000E+00  -7.129226808235E-04   3.496968774083E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.766782760576E-03  -1.346872985132E-03   0.000000000000E+00   1.172578152179E-03  -6.162213231512E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057895106828E-02   1.382150454090E-03   0.000000000000E+00  -6.876354573175E-04   3.389174893815E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.566642063563E-03  -1.313501936432E-03   0.000000000000E+00   1.133556508329E-03  -5.961739009680E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034524334786E-02   1.346260037916E-03   0.000000000000E+00  -6.633449570139E-04   3.285228991467E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.369713744928E-03  -1.280931158243E-03   0.000000000000E+00   1.095676479850E-03  -5.767856886474E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011641262233E-02   1.311285157255E-03   0.000000000000E+00  -6.400150131012E-04   3.184970361316E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.176028960842E-03  -1.249144177696E-03   0.000000000000E+00   1.058923169576E-03  -5.580379618947E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.892366016672E-03   1.277202989692E-03   0.000000000000E+00  -6.176105640688E-04   3.088244488874E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.986012919782E-03  -1.218124501659E-03   0.000000000000E+00   1.023369744630E-03  -5.399372731230E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.673012131037E-03   1.243991263647E-03   0.000000000000E+00  -5.960976265150E-04   2.994902852251E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.799991110420E-03  -1.187854523945E-03   0.000000000000E+00   9.890676999426E-04  -5.224839404406E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.458261027506E-03   1.211628245721E-03   0.000000000000E+00  -5.754432683988E-04   2.904802728421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.618065659708E-03  -1.158314253235E-03   0.000000000000E+00   9.560184720530E-04  -5.056645562195E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.248024216647E-03   1.180092728331E-03   0.000000000000E+00  -5.556155828139E-04   2.817807004728E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.439505709118E-03  -1.129487143382E-03   0.000000000000E+00   9.240375738552E-04  -4.894151408623E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.042214643732E-03   1.149364017582E-03   0.000000000000E+00  -5.365836621926E-04   2.733783995115E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.263637127892E-03  -1.101355067290E-03   0.000000000000E+00   8.929570006091E-04  -4.736769519899E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.840746674773E-03   1.119421921417E-03   0.000000000000E+00  -5.183175730237E-04   2.652607261339E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.090708579203E-03  -1.073904376676E-03   0.000000000000E+00   8.628131136223E-04  -4.584487924099E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.643536082296E-03   1.090246738012E-03   0.000000000000E+00  -5.007883310173E-04   2.574155438834E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.921296441938E-03  -1.047121465522E-03   0.000000000000E+00   8.337110930224E-04  -4.437485592112E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.450500030928E-03   1.061819244409E-03   0.000000000000E+00  -4.839678767470E-04   2.498312067259E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.755771226876E-03  -1.020989368955E-03   0.000000000000E+00   8.057126833693E-04  -4.295817589167E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.261557062791E-03   1.034120685412E-03   0.000000000000E+00  -4.678290517491E-04   2.424965425572E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.593850832782E-03  -9.954911677987E-04   0.000000000000E+00   7.787397714343E-04  -4.159160916585E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.076627082731E-03   1.007132762702E-03   0.000000000000E+00  -4.523455750925E-04   2.354008371620E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.434754523533E-03  -9.706110296784E-04   0.000000000000E+00   7.526080406130E-04  -4.026912081271E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.895631343374E-03   9.808376241981E-04   0.000000000000E+00  -4.374920203827E-04   2.285338185976E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.278057974173E-03  -9.463351812836E-04   0.000000000000E+00   7.272117603847E-04  -3.898691970579E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.718492430091E-03   9.552178536457E-04   0.000000000000E+00  -4.232437932483E-04   2.218856420236E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.124041159564E-03  -9.226514331135E-04   0.000000000000E+00   7.025948330898E-04  -3.774530624944E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.545134245784E-03   9.302564604278E-04   0.000000000000E+00  -4.095771092425E-04   2.154468749336E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.973408947985E-03  -8.995468261672E-04   0.000000000000E+00   6.788868021124E-04  -3.654690764915E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.375481995604E-03   9.059368696001E-04   0.000000000000E+00  -3.964689722074E-04   2.092084828046E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.826408655839E-03  -8.770068167129E-04   0.000000000000E+00   6.561232394825E-04  -3.539177728988E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.209462171572E-03   8.822429121421E-04   0.000000000000E+00  -3.838971530715E-04   2.031618151514E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.682444285777E-03  -8.550164691253E-04   0.000000000000E+00   6.341674247161E-04  -3.427537738515E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.047002537104E-03   8.591588154267E-04   0.000000000000E+00  -3.718401690788E-04   1.972985919679E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.540952377495E-03  -8.335623720438E-04   0.000000000000E+00   6.128905006766E-04  -3.319350063174E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.888032111483E-03   8.366691938832E-04   0.000000000000E+00  -3.602772634432E-04   1.916108905539E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.401717963902E-03  -8.126324485546E-04   0.000000000000E+00   5.922352300008E-04  -3.214390095725E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.732481154287E-03   8.147590398870E-04   0.000000000000E+00  -3.491883854356E-04   1.860911327222E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.264871596267E-03  -7.922157418667E-04   0.000000000000E+00   5.722157511209E-04  -3.112627624934E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.580281149755E-03   7.934137148345E-04   0.000000000000E+00  -3.385541708848E-04   1.807320723708E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.131186444347E-03  -7.723010315022E-04   0.000000000000E+00   5.529719339401E-04  -3.014363346493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.431364791138E-03   7.726189404156E-04   0.000000000000E+00  -3.283559230844E-04   1.755267834120E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.000801201646E-03  -7.528753721387E-04   0.000000000000E+00   5.345172247330E-04  -2.919563533777E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.285665965017E-03   7.523607900908E-04   0.000000000000E+00  -3.185755941229E-04   1.704686480604E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.873016058505E-03  -7.339260271138E-04   0.000000000000E+00   5.167025126165E-04  -2.827770218770E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.143119735649E-03   7.326256807455E-04   0.000000000000E+00  -3.091957666069E-04   1.655513454584E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.747410035007E-03  -7.154416692341E-04   0.000000000000E+00   4.994358070433E-04  -2.738681711891E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.003662329265E-03   7.134003645368E-04   0.000000000000E+00  -3.001996357851E-04   1.607688406417E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.624035759198E-03  -6.974106173365E-04   0.000000000000E+00   4.827153304717E-04  -2.652237687706E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.867231118409E-03   6.946719209162E-04   0.000000000000E+00  -2.915709920600E-04   1.561153738282E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.502721761928E-03  -6.798245409642E-04   0.000000000000E+00   4.664979873520E-04  -2.568274430177E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.733764606316E-03   6.764277488437E-04   0.000000000000E+00  -2.832942039044E-04   1.515854500380E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.384221196821E-03  -6.626730619162E-04   0.000000000000E+00   4.509165239456E-04  -2.487084876226E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.603202411269E-03   6.586555591579E-04   0.000000000000E+00  -2.753542011329E-04   1.471738290127E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.268663404787E-03  -6.459437854399E-04   0.000000000000E+00   4.359827345592E-04  -2.408642921780E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.475485251042E-03   6.413433671311E-04   0.000000000000E+00  -2.677364585717E-04   1.428755154517E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.155511458196E-03  -6.296277327775E-04   0.000000000000E+00   4.215854646333E-04  -2.332616144101E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.350554927362E-03   6.244794851906E-04   0.000000000000E+00  -2.604269800911E-04   1.386857495431E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.044188302343E-03  -6.137145049861E-04   0.000000000000E+00   4.076109011997E-04  -2.258663243201E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.228354310450E-03   6.080525157995E-04   0.000000000000E+00  -2.534122830072E-04   1.345999977882E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.935106723993E-03  -5.981931612075E-04   0.000000000000E+00   3.941257121146E-04  -2.186912444313E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.108827323578E-03   5.920513444991E-04   0.000000000000E+00  -2.466793828315E-04   1.306139441037E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.827830463540E-03  -5.830566934034E-04   0.000000000000E+00   3.810405602277E-04  -2.117098438655E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.991918927751E-03   5.764651331161E-04   0.000000000000E+00  -2.402157783960E-04   1.267234812135E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.722935317017E-03  -5.682945444635E-04   0.000000000000E+00   3.684526870289E-04  -2.049425513101E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.877575106435E-03   5.612833131181E-04   0.000000000000E+00  -2.340094373129E-04   1.229247023033E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.620546590593E-03  -5.538999555047E-04   0.000000000000E+00   3.563741602780E-04  -1.983887986490E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.765742850335E-03   5.464955791153E-04   0.000000000000E+00  -2.280487817724E-04   1.192138929375E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.520553140023E-03  -5.398611816268E-04   0.000000000000E+00   3.447750669320E-04  -1.920372095920E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.656370142333E-03   5.320918825273E-04   0.000000000000E+00  -2.223226747005E-04   1.155875232435E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.422144741822E-03  -5.261704764333E-04   0.000000000000E+00   3.335068870595E-04  -1.858466650450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.549405942449E-03   5.180624253768E-04   0.000000000000E+00  -2.168204062243E-04   1.120422403363E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.325736829163E-03  -5.128197644639E-04   0.000000000000E+00   3.226364221840E-04  -1.798308580391E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.444800172932E-03   5.043976542365E-04   0.000000000000E+00  -2.115316804847E-04   1.085748609981E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.231161174907E-03  -4.998006046361E-04   0.000000000000E+00   3.121256755867E-04  -1.739774158333E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.342503703452E-03   4.910882543090E-04   0.000000000000E+00  -2.064466027533E-04   1.051823645869E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138493107787E-03  -4.871051311749E-04   0.000000000000E+00   3.019817843148E-04  -1.682849100588E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.242468336392E-03   4.781251436504E-04   0.000000000000E+00  -2.015556668811E-04   1.018618861880E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.047871897932E-03  -4.747259045366E-04   0.000000000000E+00   2.922215534074E-04  -1.627547838671E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.144646792257E-03   4.654994675197E-04   0.000000000000E+00  -1.968497430475E-04   9.861070998327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.959467656901E-03  -4.626558133678E-04   0.000000000000E+00   2.828647264468E-04  -1.573893597692E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.048992695175E-03   4.532025928574E-04   0.000000000000E+00  -1.923200658115E-04   9.542626284561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.872812069803E-03  -4.508854981134E-04   0.000000000000E+00   2.738272724285E-04  -1.521649796641E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.955460558570E-03   4.412261029063E-04   0.000000000000E+00  -1.879582224808E-04   9.230610815174E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.787609036687E-03  -4.394088784996E-04   0.000000000000E+00   2.650553113884E-04  -1.470661048380E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.864005770894E-03   4.295617919378E-04   0.000000000000E+00  -1.837561417501E-04   8.924793979407E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.704375403085E-03  -4.282187359862E-04   0.000000000000E+00   2.566292243769E-04  -1.421101621727E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.774584581537E-03   4.182016601149E-04   0.000000000000E+00  -1.797060826510E-04   8.624957641068E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.622685790289E-03  -4.173081302054E-04   0.000000000000E+00   2.484719838579E-04  -1.372762723288E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.687154086813E-03   4.071379084644E-04   0.000000000000E+00  -1.758006237631E-04   8.330895579796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.542752124697E-03  -4.066689309418E-04   0.000000000000E+00   2.406145139288E-04  -1.325696371593E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.601672216149E-03   3.963629339807E-04   0.000000000000E+00  -1.720326527302E-04   8.042412953182E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.464560987761E-03  -3.962972128881E-04   0.000000000000E+00   2.330472593287E-04  -1.279863668216E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.518097718333E-03   3.858693248279E-04   0.000000000000E+00  -1.683953560243E-04   7.759325776511E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.388207142184E-03  -3.861848774721E-04   0.000000000000E+00   2.257803412382E-04  -1.235269317935E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.436390147951E-03   3.756498556607E-04   0.000000000000E+00  -1.648822089909E-04   7.481460421340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.313286230997E-03  -3.763253031866E-04   0.000000000000E+00   2.187457129495E-04  -1.191727666854E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.356509851942E-03   3.656974830637E-04   0.000000000000E+00  -1.614869661565E-04   7.208653131785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.239842227795E-03  -3.667139290760E-04   0.000000000000E+00   2.119465545213E-04  -1.149236129858E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.278417956294E-03   3.560053410818E-04   0.000000000000E+00  -1.582036517882E-04   6.940749557903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.168058229595E-03  -3.573421953101E-04   0.000000000000E+00   2.054069412067E-04  -1.107830181623E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.202076352889E-03   3.465667368672E-04   0.000000000000E+00  -1.550265507111E-04   6.677604306147E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.097745334143E-03  -3.482056878852E-04   0.000000000000E+00   1.990930793962E-04  -1.067418021965E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127447686489E-03   3.373751464253E-04   0.000000000000E+00  -1.519501993676E-04   6.419080505780E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028848714224E-03  -3.392983650564E-04   0.000000000000E+00   1.929922887661E-04  -1.027954983934E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054495341872E-03   3.284242104630E-04   0.000000000000E+00  -1.489693771266E-04   6.165049391703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.961412278659E-03  -3.306153928952E-04   0.000000000000E+00   1.871066039663E-04  -9.894346936673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983183431108E-03   3.197077303322E-04   0.000000000000E+00  -1.460790978235E-04   5.915389902138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.895570023930E-03  -3.221500725888E-04   0.000000000000E+00   1.814533654260E-04  -9.518823947699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913476780987E-03   3.112196640678E-04   0.000000000000E+00  -1.432746015339E-04   5.669988291496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.831009318616E-03  -3.138985720695E-04   0.000000000000E+00   1.759821836074E-04  -9.151700100578E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.845340920601E-03   3.029541225295E-04   0.000000000000E+00  -1.405513465792E-04   5.428737757954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.767831993261E-03  -3.058540237767E-04   0.000000000000E+00   1.707055051639E-04  -8.793114620382E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778742069077E-03   2.949053656235E-04   0.000000000000E+00  -1.379050017528E-04   5.191538085107E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706051488851E-03  -2.980121213484E-04   0.000000000000E+00   1.656214418185E-04  -8.442971951539E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713647123441E-03   2.870677986182E-04   0.000000000000E+00  -1.353314387583E-04   4.958295296675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.645572851066E-03  -2.903681596806E-04   0.000000000000E+00   1.607132638993E-04  -8.100756037066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.650023646670E-03   2.794359685527E-04   0.000000000000E+00  -1.328267248773E-04   4.728921325901E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.586335893494E-03  -2.829159089038E-04   0.000000000000E+00   1.559683974029E-04  -7.766081425912E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.587839855861E-03   2.720045607234E-04   0.000000000000E+00  -1.303871158263E-04   4.503333696225E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.528228198273E-03  -2.756517782597E-04   0.000000000000E+00   1.513679450160E-04  -7.438456354072E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527064610580E-03   2.647683952613E-04   0.000000000000E+00  -1.280090488357E-04   4.281455215732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.471545035255E-03  -2.685723253329E-04   0.000000000000E+00   1.469521386753E-04  -7.118691237154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467667401337E-03   2.577224237824E-04   0.000000000000E+00  -1.256891359144E-04   4.063213683004E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.416071322275E-03  -2.616706953913E-04   0.000000000000E+00   1.426878238384E-04  -6.805951007339E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.409618338240E-03   2.508617261296E-04   0.000000000000E+00  -1.234241573224E-04   3.848541605206E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.361791220446E-03  -2.549432835513E-04   0.000000000000E+00   1.385704813044E-04  -6.500057382899E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352888139792E-03   2.441815071861E-04   0.000000000000E+00  -1.212110552270E-04   3.637375927253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.308713970233E-03  -2.483863815802E-04   0.000000000000E+00   1.345986737004E-04  -6.200925582408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.297448121830E-03   2.376770937621E-04   0.000000000000E+00  -1.190469275453E-04   3.429657772111E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.256769623671E-03  -2.419950385760E-04   0.000000000000E+00   1.307606505009E-04  -5.908221946489E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.243270186629E-03   2.313439315650E-04   0.000000000000E+00  -1.169290219756E-04   3.225332192012E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.205903125149E-03  -2.357648154023E-04   0.000000000000E+00   1.270460633920E-04  -5.621646267525E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.190326812168E-03   2.251775822382E-04   0.000000000000E+00  -1.148547302016E-04   3.024347929718E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.155972234746E-03  -2.296927346128E-04   0.000000000000E+00   1.234339281610E-04  -5.340677051656E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.138591041520E-03   2.191737204697E-04   0.000000000000E+00  -1.128215822735E-04   2.826657190182E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.107197415778E-03  -2.237751094102E-04   0.000000000000E+00   1.199526128496E-04  -5.065907103895E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.088036472418E-03   2.133281311729E-04   0.000000000000E+00  -1.108272411595E-04   2.632215421675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.059647430984E-03  -2.180072533770E-04   0.000000000000E+00   1.166096619325E-04  -4.797444899220E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.038637246957E-03   2.076367067336E-04   0.000000000000E+00  -1.088694974590E-04   2.440981106258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.013062368317E-03  -2.123858341241E-04   0.000000000000E+00   1.133683472242E-04  -4.534405840991E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.990368041473E-03   2.020954443299E-04   0.000000000000E+00  -1.069462642903E-04   2.252915559970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967514027595E-03  -2.069070802581E-04   0.000000000000E+00   1.102365077398E-04  -4.276955213049E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.943204056526E-03   1.967004433075E-04   0.000000000000E+00  -1.050555723205E-04   2.067982740983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.922982244774E-03  -2.015670354750E-04   0.000000000000E+00   1.072101385757E-04  -4.024935856571E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.897121007072E-03   1.914479026231E-04   0.000000000000E+00  -1.031955649605E-04   1.886149066755E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879356107005E-03  -1.963620439926E-04   0.000000000000E+00   1.042727580535E-04  -3.777967569538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852095112777E-03   1.863341183558E-04   0.000000000000E+00  -1.013644937145E-04   1.707383239773E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.836574733946E-03  -1.912900573831E-04   0.000000000000E+00   1.014156442200E-04  -3.535832416263E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808103088459E-03   1.813554812680E-04   0.000000000000E+00  -9.956071365995E-05   1.531656080170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.794690182687E-03  -1.863469672499E-04   0.000000000000E+00   9.864440794248E-05  -3.298590921716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.765122134695E-03   1.765084744350E-04   0.000000000000E+00  -9.778267909367E-05   1.358940367522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753905837631E-03  -1.815298688135E-04   0.000000000000E+00   9.598375408041E-05  -3.066777551744E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.723129928569E-03   1.717896709265E-04   0.000000000000E+00  -9.602893929930E-05   1.189210688742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.714001152530E-03  -1.768351658205E-04   0.000000000000E+00   9.340461338310E-05  -2.839705656581E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682104614556E-03   1.671957315469E-04   0.000000000000E+00  -9.429813445883E-05   1.022443293900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674960511117E-03  -1.722598924341E-04   0.000000000000E+00   9.090371793507E-05  -2.617293079866E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642024795574E-03   1.627234026351E-04   0.000000000000E+00  -9.258899170278E-05   8.586159590350E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.636837944285E-03  -1.678014823880E-04   0.000000000000E+00   8.848709073230E-05  -2.399644720006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.602869524144E-03   1.583695139087E-04   0.000000000000E+00  -9.090032127879E-05   6.977078552233E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.599477539430E-03  -1.634563258852E-04   0.000000000000E+00   8.613397724997E-05  -2.186285272029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.564618293718E-03   1.541309763679E-04   0.000000000000E+00  -8.923101285339E-05   5.396994242778E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.562879417772E-03  -1.592219948134E-04   0.000000000000E+00   8.384399889044E-05  -1.977188165664E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.527251030135E-03   1.500047802526E-04   0.000000000000E+00  -8.758003193864E-05   3.845722610848E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.527062429902E-03  -1.550954313275E-04   0.000000000000E+00   8.161886046544E-05  -1.772375442910E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.490748083223E-03   1.459879930413E-04   0.000000000000E+00  -8.594641643270E-05   2.323090012581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492005271233E-03  -1.510746530240E-04   0.000000000000E+00   7.945512293647E-05  -1.571737657532E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.455090218532E-03   1.420777575078E-04   0.000000000000E+00  -8.432927328442E-05   8.289321533980E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.457895776039E-03  -1.471566597495E-04   0.000000000000E+00   7.737465060728E-05  -1.375738845332E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.420258609205E-03   1.382712898195E-04   0.000000000000E+00  -8.272777526444E-05  -6.369069215829E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.424510669393E-03  -1.433389637473E-04   0.000000000000E+00   7.535014233008E-05  -1.183765349014E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.386234827991E-03   1.345658776873E-04   0.000000000000E+00  -8.114115785252E-05  -2.074575777302E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.391871221541E-03  -1.396182900267E-04   0.000000000000E+00   7.338346396959E-05  -9.958385758187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353000839377E-03   1.309588785589E-04   0.000000000000E+00  -7.956871623210E-05  -3.484216488228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.359936271750E-03  -1.359929496292E-04   0.000000000000E+00   7.146924202969E-05  -8.118538799038E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320538991871E-03   1.274477178547E-04   0.000000000000E+00  -7.800980238613E-05  -4.865965490552E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328652362818E-03  -1.324602354236E-04   0.000000000000E+00   6.960085269086E-05  -6.316375972897E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288832010395E-03   1.240298872492E-04   0.000000000000E+00  -7.646382229820E-05  -6.219954383311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.298064692900E-03  -1.290177571866E-04   0.000000000000E+00   6.778321418434E-05  -4.552765811073E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.257862988837E-03   1.207029429990E-04   0.000000000000E+00  -7.493023325564E-05  -7.546310682642E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268135011803E-03  -1.256634824740E-04   0.000000000000E+00   6.601160467667E-05  -2.826666002594E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.227615382689E-03   1.174645043038E-04   0.000000000000E+00  -7.340854124031E-05  -8.845158535955E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238819279085E-03  -1.223953012230E-04   0.000000000000E+00   6.428067143783E-05  -1.136892520939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.198073001859E-03   1.143122517136E-04   0.000000000000E+00  -7.189829842409E-05  -1.011661938804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.210382086333E-03  -1.192114433193E-04   0.000000000000E+00   6.261981026991E-05   5.106998494791E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169220003564E-03   1.112439255742E-04   0.000000000000E+00  -7.039910074704E-05  -1.136081261028E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182423254658E-03  -1.161086780283E-04   0.000000000000E+00   6.098386957184E-05   2.125549918653E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.141040885385E-03   1.082573245113E-04   0.000000000000E+00  -6.891058558948E-05  -1.257785608737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155184007854E-03  -1.130855727634E-04   0.000000000000E+00   5.939956319783E-05   3.702295189984E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113520478419E-03   1.053503039533E-04   0.000000000000E+00  -6.743242952983E-05  -1.376786676756E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128473045167E-03  -1.101399473363E-04   0.000000000000E+00   5.784549975527E-05   5.245446701170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086643940559E-03   1.025207746870E-04   0.000000000000E+00  -6.596434618264E-05  -1.493096117727E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102358138158E-03  -1.072695288526E-04   0.000000000000E+00   5.632904461075E-05   6.753658610218E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060396749892E-03   9.976670145250E-05   0.000000000000E+00  -6.450608412156E-05  -1.606725589880E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076831776657E-03  -1.044735266365E-04   0.000000000000E+00   5.484920495596E-05   8.227129212537E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034764698226E-03   9.708610157404E-05   0.000000000000E+00  -6.305742488120E-05  -1.717686801659E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.051860892861E-03  -1.017496644184E-04   0.000000000000E+00   5.340238245038E-05   9.666650038394E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.009733884717E-03   9.447704362341E-05   0.000000000000E+00  -6.161818103558E-05  -1.825991552889E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027414793207E-03  -9.909491942526E-05   0.000000000000E+00   5.198533426011E-05   1.107331855009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.852907096139E-04   9.193764611235E-05   0.000000000000E+00  -6.018819434529E-05  -1.931651773389E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003643594049E-03  -9.650869999408E-05   0.000000000000E+00   5.061360334685E-05   1.244382065654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.614218681289E-04   8.946607622718E-05   0.000000000000E+00  -5.876733399091E-05  -2.034679557713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.803480831527E-04  -9.398924200499E-05   0.000000000000E+00   4.926629929360E-05   1.378261788920E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.381143444041E-04   8.706054858606E-05   0.000000000000E+00  -5.735549485871E-05  -2.135087198256E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.576012314744E-04  -9.153445679911E-05   0.000000000000E+00   4.795114467981E-05   1.508820340456E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.153554056034E-04   8.471932403311E-05   0.000000000000E+00  -5.595259590976E-05  -2.232887214684E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.353273409217E-04  -8.914291082731E-05   0.000000000000E+00   4.666020911690E-05   1.636240595629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.931325960974E-04   8.244070845926E-05   0.000000000000E+00  -5.455857860708E-05  -2.328092381216E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.135574479170E-04  -8.681292387437E-05   0.000000000000E+00   4.539680589524E-05   1.760449651362E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.714337317622E-04   8.022305165258E-05   0.000000000000E+00  -5.317340540682E-05  -2.420715751551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.922808988035E-04  -8.454293553653E-05   0.000000000000E+00   4.415991129556E-05   1.881494221615E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.502468943893E-04   7.806474618104E-05   0.000000000000E+00  -5.179705831479E-05  -2.510770681181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.714693077967E-04  -8.233130791924E-05   0.000000000000E+00   4.294672803136E-05   1.999445777479E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.295604261958E-04   7.596422629998E-05   0.000000000000E+00  -5.042953750378E-05  -2.598270847514E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.511469537201E-04  -8.017721311716E-05   0.000000000000E+00   4.175978652742E-05   2.114266940706E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.093629244281E-04   7.391996688733E-05   0.000000000000E+00  -4.907085998226E-05  -2.683230268094E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.312784340250E-04  -7.807842088920E-05   0.000000000000E+00   4.059565778726E-05   2.226010522139E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.896432360829E-04   7.193048240519E-05   0.000000000000E+00  -4.772105832742E-05  -2.765663316610E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.118845679108E-04  -7.603413023741E-05   0.000000000000E+00   3.945647800609E-05   2.334674435616E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.703904527154E-04   6.999432589099E-05   0.000000000000E+00  -4.638017947061E-05  -2.845584736732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.929295145525E-04  -7.404203443243E-05   0.000000000000E+00   3.833894143878E-05   2.440343076451E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.515939053505E-04   6.811008796894E-05   0.000000000000E+00  -4.504828353140E-05  -2.923009654737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.743839296069E-04  -7.210162715312E-05   0.000000000000E+00   3.724033877204E-05   2.543069526374E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.332431594896E-04   6.627639588991E-05   0.000000000000E+00  -4.372544271056E-05  -2.997953589673E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.562585091561E-04  -7.021155997997E-05   0.000000000000E+00   3.616185234203E-05   2.642851543867E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.153280102131E-04   6.449191259403E-05   0.000000000000E+00  -4.241174022569E-05  -3.070432462345E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.385461723562E-04  -6.837001533156E-05   0.000000000000E+00   3.510302696641E-05   2.739702193818E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.978384773706E-04   6.275533579561E-05   0.000000000000E+00  -4.110726929762E-05  -3.140462602596E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.212214940450E-04  -6.657642636025E-05   0.000000000000E+00   3.406164920086E-05   2.833691393524E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.807648008856E-04   6.106539709636E-05   0.000000000000E+00  -3.981213218747E-05  -3.208060754840E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.043194145863E-04  -6.482884008439E-05   0.000000000000E+00   3.304116175061E-05   2.924768772882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.640974361099E-04   5.942086111347E-05   0.000000000000E+00  -3.852643926807E-05  -3.273244082720E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.877872294618E-04  -6.312671700704E-05   0.000000000000E+00   3.203688506501E-05   3.013027723306E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.478270493105E-04   5.782052463554E-05   0.000000000000E+00  -3.725030815117E-05  -3.336030171783E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.716453122035E-04  -6.146866761331E-05   0.000000000000E+00   3.105087300337E-05   3.098452793945E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.319445132153E-04   5.626321579601E-05   0.000000000000E+00  -3.598386284581E-05  -3.396437031522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.558601291237E-04  -5.985352300412E-05   0.000000000000E+00   3.008033195112E-05   3.181121715802E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.164409026615E-04   5.474779327217E-05   0.000000000000E+00  -3.472723296725E-05  -3.454483095523E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.404512976439E-04  -5.828023541415E-05   0.000000000000E+00   2.912721388728E-05   3.260998212154E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.013074903161E-04   5.327314549791E-05   0.000000000000E+00  -3.348055297505E-05  -3.510187221231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.253778404214E-04  -5.674746404373E-05   0.000000000000E+00   2.818812205910E-05   3.338176371256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.865357424918E-04   5.183818990209E-05   0.000000000000E+00  -3.224396145742E-05  -3.563568688019E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.106509298702E-04  -5.525470516136E-05   0.000000000000E+00   2.726426336817E-05   3.412661313377E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.721173150397E-04   5.044187216321E-05   0.000000000000E+00  -3.101760044668E-05  -3.614647194696E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.962573733680E-04  -5.380076656660E-05   0.000000000000E+00   2.635476492474E-05   3.484454333108E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.580440493186E-04   4.908316548316E-05   0.000000000000E+00  -2.980161477356E-05  -3.663442855776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.822092203145E-04  -5.238449379394E-05   0.000000000000E+00   2.546082678040E-05   3.553589741935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.443079682513E-04   4.776106988136E-05   0.000000000000E+00  -2.859615145065E-05  -3.709976197111E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.684720914765E-04  -5.100499873767E-05   0.000000000000E+00   2.457983239633E-05   3.620106579868E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.309012724611E-04   4.647461150378E-05   0.000000000000E+00  -2.740135909684E-05  -3.754268150468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.550439440197E-04  -4.966114960152E-05   0.000000000000E+00   2.371185957322E-05   3.684039283849E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.178163364703E-04   4.522284195168E-05   0.000000000000E+00  -2.621738738373E-05  -3.796340047552E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.419349369459E-04  -4.835206946806E-05   0.000000000000E+00   2.285793880681E-05   3.745387994272E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.050457049878E-04   4.400483762558E-05   0.000000000000E+00  -2.504438651979E-05  -3.836213613148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.291271129391E-04  -4.707771554054E-05   0.000000000000E+00   2.201684946945E-05   3.804185261191E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.925820892774E-04   4.281969908981E-05   0.000000000000E+00  -2.388250676073E-05  -3.873910957680E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.166149047682E-04  -4.583601726122E-05   0.000000000000E+00   2.118840817739E-05   3.860456294480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.804183635694E-04   4.166655044628E-05   0.000000000000E+00  -2.273189794897E-05  -3.909454569193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.043832429606E-04  -4.462597764750E-05   0.000000000000E+00   2.037163722591E-05   3.914261445610E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.685475615795E-04   4.054453873148E-05   0.000000000000E+00  -2.159270907967E-05  -3.942867304582E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.924372577965E-04  -4.344839794366E-05   0.000000000000E+00   1.956716779216E-05   3.965583630900E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.569628730773E-04   3.945283332398E-05   0.000000000000E+00  -2.046508789456E-05  -3.974172380532E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.807686628855E-04  -4.230155067250E-05   0.000000000000E+00   1.877462336730E-05   4.014467436437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.456576405221E-04   3.839062536801E-05   0.000000000000E+00  -1.934918049883E-05  -4.003393363808E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.693646564021E-04  -4.118393425955E-05   0.000000000000E+00   1.799325379081E-05   4.060943964328E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.346253557869E-04   3.735712721422E-05   0.000000000000E+00  -1.824513100483E-05  -4.030554161131E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.582262797924E-04  -4.009585138678E-05   0.000000000000E+00   1.722335657681E-05   4.105028243373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.238596569197E-04   3.635157187072E-05   0.000000000000E+00  -1.715308119579E-05  -4.055679008716E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.473442957526E-04  -3.903583260201E-05   0.000000000000E+00   1.646451172621E-05   4.146764021834E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.133543249988E-04   3.537321247096E-05   0.000000000000E+00  -1.607317021708E-05  -4.078792461332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.367019894121E-04  -3.800331725232E-05   0.000000000000E+00   1.571568701511E-05   4.186180904613E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.031032810307E-04   3.442132175304E-05   0.000000000000E+00  -1.500553428260E-05  -4.099919381155E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.263263175668E-04  -3.699832529881E-05   0.000000000000E+00   1.497912263391E-05   4.223249162655E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.931005829270E-04   3.349519155528E-05   0.000000000000E+00  -1.395030640770E-05  -4.119084926224E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161902949604E-04  -3.601919330323E-05   0.000000000000E+00   1.425306890258E-05   4.258053487418E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.833404225325E-04   3.259413232184E-05   0.000000000000E+00  -1.290761615839E-05  -4.136314538678E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.062809765253E-04  -3.506525008766E-05   0.000000000000E+00   1.353681968839E-05   4.290611780900E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.738171227169E-04   3.171747262096E-05   0.000000000000E+00  -1.187758942062E-05  -4.151633932742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.966020780008E-04  -3.413682650113E-05   0.000000000000E+00   1.283082816375E-05   4.320960394253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.645251345330E-04   3.086455867825E-05   0.000000000000E+00  -1.086034818947E-05  -4.165069082525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.871470438535E-04  -3.323249877055E-05   0.000000000000E+00   1.213493361459E-05   4.349105365404E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.554590344220E-04   3.003475391829E-05   0.000000000000E+00  -9.856010371617E-06  -4.176646209661E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.779115345986E-04  -3.235114452774E-05   0.000000000000E+00   1.144905327742E-05   4.375087032215E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.466135214894E-04   2.922743852142E-05   0.000000000000E+00  -8.864689611158E-06  -4.186391770697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.688922111697E-04  -3.149386645512E-05   0.000000000000E+00   1.077313825331E-05   4.398911474319E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.379834148220E-04   2.844200898885E-05   0.000000000000E+00  -7.886495123897E-06  -4.194332444563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.600817367899E-04  -3.065828588651E-05   0.000000000000E+00   1.010692785952E-05   4.420643186462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.295636508759E-04   2.767787772049E-05   0.000000000000E+00  -6.921531554026E-06  -4.200495119682E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.514766384163E-04  -2.984518116709E-05   0.000000000000E+00   9.450389352439E-06   4.440271481739E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.213492809099E-04   2.693447260342E-05   0.000000000000E+00  -5.969898840527E-06  -4.204906881246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.430671850180E-04  -2.905277823168E-05   0.000000000000E+00   8.803120654359E-06   4.457860928944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.133354684703E-04   2.621123661011E-05   0.000000000000E+00  -5.031692100375E-06  -4.207594998296E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.348644083306E-04  -2.828124992638E-05   0.000000000000E+00   8.166038124218E-06   4.473404866320E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.055174869405E-04   2.550762740842E-05   0.000000000000E+00  -4.107001524055E-06  -4.208586910834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.268454927529E-04  -2.752998123094E-05   0.000000000000E+00   7.537830266334E-06   4.486958289586E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.978907171261E-04   2.482311698017E-05   0.000000000000E+00  -3.195912284491E-06  -4.207910216880E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.190135429640E-04  -2.679840796092E-05   0.000000000000E+00   6.918946584713E-06   4.498547802275E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904506448985E-04   2.415719124897E-05   0.000000000000E+00  -2.298504457406E-06  -4.205592659599E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.113652473370E-04  -2.608600027172E-05   0.000000000000E+00   6.309343699526E-06   4.508187280655E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.831928588907E-04   2.350934972033E-05   0.000000000000E+00  -1.414852955289E-06  -4.201662114352E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.038956417670E-04  -2.539214827137E-05   0.000000000000E+00   5.708911890741E-06   4.515913274015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761130482373E-04   2.287910512776E-05   0.000000000000E+00  -5.450274698081E-07  -4.196146575925E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.966011797339E-04  -2.471685355249E-05   0.000000000000E+00   5.117616183535E-06   4.521757735202E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.692070003582E-04   2.226598308994E-05   0.000000000000E+00   3.109075731995E-07  -4.189074145736E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.894766021958E-04  -2.405875278187E-05   0.000000000000E+00   4.535331244602E-06   4.525743157126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.624705988019E-04   2.166952177634E-05   0.000000000000E+00   1.152893049466E-06  -4.180473019100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.825198538271E-04  -2.341857201450E-05   0.000000000000E+00   3.962099188163E-06   4.527889894835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.558998211171E-04   2.108927158024E-05   0.000000000000E+00   1.980875161411E-06  -4.170371472622E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.757225718271E-04  -2.279447767425E-05   0.000000000000E+00   3.397593747901E-06   4.528267710103E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494907367846E-04   2.052479480199E-05   0.000000000000E+00   2.794805456302E-06  -4.158797851717E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.690852857789E-04  -2.218694973606E-05   0.000000000000E+00   2.842015805058E-06   4.526865357076E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432395051832E-04   1.997566533882E-05   0.000000000000E+00   3.594640833181E-06  -4.145780558179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.626097608972E-04  -2.159556770777E-05   0.000000000000E+00   2.295695566214E-06   4.523696731255E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.371423736038E-04   1.944146838364E-05   0.000000000000E+00   4.380343543124E-06  -4.131348037903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.562818645110E-04  -2.101968395913E-05   0.000000000000E+00   1.757865222840E-06   4.518852685346E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.311956753043E-04   1.892180013119E-05   0.000000000000E+00   5.151881181966E-06  -4.115528768789E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.501024338831E-04  -2.045901941062E-05   0.000000000000E+00   1.228812772205E-06   4.512312864731E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253958276035E-04   1.841626749077E-05   0.000000000000E+00   5.909226673992E-06  -4.098351248717E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.440681401562E-04  -1.991288788605E-05   0.000000000000E+00   7.084647253132E-07   4.504130612141E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.197393300196E-04   1.792448780880E-05   0.000000000000E+00   6.652358250905E-06  -4.079843983757E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.381759185097E-04  -1.938122965246E-05   0.000000000000E+00   1.968438287256E-07   4.494318493152E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.142227624455E-04   1.744608859565E-05   0.000000000000E+00   7.381259422788E-06  -4.060035476492E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.324221446293E-04  -1.886348912282E-05   0.000000000000E+00  -3.061607904813E-07   4.482918467427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.088427833662E-04   1.698070726170E-05   0.000000000000E+00   8.095918942699E-06  -4.038954214526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.268040372861E-04  -1.835971072444E-05   0.000000000000E+00  -8.005134406157E-07   4.469942540200E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035961281088E-04   1.652799085860E-05   0.000000000000E+00   8.796330766541E-06  -4.016628659209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213182979322E-04  -1.786866822887E-05   0.000000000000E+00  -1.286287135660E-06   4.455449824058E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.984796071360E-04   1.608759582853E-05   0.000000000000E+00   9.482494006769E-06  -3.993087234496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.159629813590E-04  -1.739176151978E-05   0.000000000000E+00  -1.763437770179E-06   4.439428594992E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.934901043735E-04   1.565918775846E-05   0.000000000000E+00   1.015441288105E-05  -3.968358316044E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.107315101762E-04  -1.692584067117E-05   0.000000000000E+00  -2.232191760781E-06   4.421963214561E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886245755724E-04   1.524244114247E-05   0.000000000000E+00   1.081209665568E-05  -3.942470220532E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056240167171E-04  -1.647320048997E-05   0.000000000000E+00  -2.692423899138E-06   4.403032748651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.838800467069E-04   1.483703914831E-05   0.000000000000E+00   1.145555958605E-05  -3.915451195105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.006393743491E-04  -1.603220458918E-05   0.000000000000E+00  -3.144061854973E-06   4.382684922197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.792536124127E-04   1.444267339187E-05   0.000000000000E+00   1.208482085084E-05  -3.887329407127E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.957702647081E-04  -1.560274604222E-05   0.000000000000E+00  -3.587382017654E-06   4.360959121405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747424344457E-04   1.405904371526E-05   0.000000000000E+00   1.269990448332E-05  -3.858132934084E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.910169800569E-04  -1.518482136628E-05   0.000000000000E+00  -4.022265198022E-06   4.337876962785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.703437401883E-04   1.368585797264E-05   0.000000000000E+00   1.330083929979E-05  -3.827889753758E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863762960817E-04  -1.477798913120E-05   0.000000000000E+00  -4.448742612303E-06   4.313463751363E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.660548211831E-04   1.332283182125E-05   0.000000000000E+00   1.388765882270E-05  -3.796627734540E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.818459997391E-04  -1.438209797051E-05   0.000000000000E+00  -4.866840306301E-06   4.287750775317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.618730316868E-04   1.296968851557E-05   0.000000000000E+00   1.446040120317E-05  -3.764374626157E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.774216107987E-04  -1.399613152102E-05   0.000000000000E+00  -5.276672017390E-06   4.260767787499E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.577957872808E-04   1.262615871042E-05   0.000000000000E+00   1.501910913757E-05  -3.731158050332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.731034351703E-04  -1.362105073055E-05   0.000000000000E+00  -5.678162139507E-06   4.232550522274E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.538205634829E-04   1.229198026605E-05   0.000000000000E+00   1.556382978509E-05  -3.697005492019E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.688863414085E-04  -1.325509475276E-05   0.000000000000E+00  -6.071438629054E-06   4.203121334427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499448944103E-04   1.196689805972E-05   0.000000000000E+00   1.609461467928E-05  -3.661944290606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647689260063E-04  -1.289871404366E-05   0.000000000000E+00  -6.456498998674E-06   4.172526749252E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461663714637E-04   1.165066380204E-05   0.000000000000E+00   1.661151964026E-05  -3.626001631455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.607514673058E-04  -1.255279798824E-05   0.000000000000E+00  -6.833239458235E-06   4.140750969720E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424826420399E-04   1.134303585796E-05   0.000000000000E+00   1.711460468333E-05  -3.589204537723E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.568278558573E-04  -1.221545898306E-05   0.000000000000E+00  -7.201863405270E-06   4.107858819806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.388914082710E-04   1.104377907177E-05   0.000000000000E+00   1.760393392625E-05  -3.551579862340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.529986390704E-04  -1.188712900167E-05   0.000000000000E+00  -7.562303058614E-06   4.073870817052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353904257971E-04   1.075266459769E-05   0.000000000000E+00   1.807957549555E-05  -3.513154280281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492589611380E-04  -1.156742385687E-05   0.000000000000E+00  -7.914692303340E-06   4.038823871133E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.319775025602E-04   1.046946973403E-05   0.000000000000E+00   1.854160142983E-05  -3.473954281037E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.456095213830E-04  -1.125620302949E-05   0.000000000000E+00  -8.258954059506E-06   4.002738419723E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.286504976258E-04   1.019397776173E-05   0.000000000000E+00   1.899008758370E-05  -3.434006161384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420468268919E-04  -1.095345406313E-05   0.000000000000E+00  -8.595169644909E-06   3.965640054858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254073200290E-04   9.925977787505E-06   0.000000000000E+00   1.942511352984E-05  -3.393336018301E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.385689229910E-04  -1.065867164474E-05   0.000000000000E+00  -8.923359439892E-06   3.927558782836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.222459276531E-04   9.665264590587E-06   0.000000000000E+00   1.984676245964E-05  -3.351969742251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.351738998023E-04  -1.037164504218E-05   0.000000000000E+00  -9.243605263473E-06   3.888527481768E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.191643261211E-04   9.411638473699E-06   0.000000000000E+00   2.025512108399E-05  -3.309933010559E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318592406469E-04  -1.009189324287E-05   0.000000000000E+00  -9.555925824709E-06   3.848575201063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.161605677192E-04   9.164905117598E-06   0.000000000000E+00   2.065027953301E-05  -3.267251281158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286254312836E-04  -9.820468620849E-06   0.000000000000E+00  -9.860254897593E-06   3.807709784445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.132327503451E-04   8.924875439640E-06   0.000000000000E+00   2.103233125510E-05  -3.223949786467E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.254674879255E-04  -9.555593465438E-06   0.000000000000E+00  -1.015679115625E-05   3.765991799325E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103790164734E-04   8.691365456170E-06   0.000000000000E+00   2.140137291659E-05  -3.180053527551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223853918119E-04  -9.297932285060E-06   0.000000000000E+00  -1.044549783048E-05   3.723425149587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075975521467E-04   8.464196147740E-06   0.000000000000E+00   2.175750429992E-05  -3.135587268561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.193770630333E-04  -9.047125108860E-06   0.000000000000E+00  -1.072641160416E-05   3.680039495130E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048865859911E-04   8.243193328672E-06   0.000000000000E+00   2.210082820289E-05  -3.090575531288E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.164406358152E-04  -8.802928910930E-06   0.000000000000E+00  -1.099957404280E-05   3.635866336140E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.022443882521E-04   8.028187519613E-06   0.000000000000E+00   2.243145033657E-05  -3.045042590046E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135747960655E-04  -8.565336288895E-06   0.000000000000E+00  -1.126504568170E-05   3.590934283132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.966926984450E-05   7.819013822960E-06   0.000000000000E+00   2.274947922572E-05  -2.999012466753E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107774282678E-04  -8.334129566836E-06   0.000000000000E+00  -1.152286663661E-05   3.545266342747E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.715958143977E-05   7.615511802530E-06   0.000000000000E+00   2.305502610615E-05  -2.952508926223E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080470012237E-04  -8.108885589384E-06   0.000000000000E+00  -1.177308189733E-05   3.498890046789E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.471371255407E-05   7.417525365494E-06   0.000000000000E+00   2.334820482587E-05  -2.905555471708E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053820455736E-04  -7.889657646219E-06   0.000000000000E+00  -1.201575899189E-05   3.451841898025E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.233009067163E-05   7.224902647404E-06   0.000000000000E+00   2.362913174325E-05  -2.858175340592E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027820885005E-04  -7.676755275444E-06   0.000000000000E+00  -1.225087857664E-05   3.404118542061E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.000718037881E-05   7.037495900999E-06   0.000000000000E+00   2.389792562959E-05  -2.810391500432E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002444407748E-04  -7.469484587655E-06   0.000000000000E+00  -1.247853653269E-05   3.355774464013E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.774348252278E-05   6.855161386693E-06   0.000000000000E+00   2.415470756803E-05  -2.762226645086E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.776560200918E-05  -7.266754780942E-06   0.000000000000E+00  -1.269888405284E-05   3.306837606505E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.553753338291E-05   6.677759267147E-06   0.000000000000E+00   2.439960085673E-05  -2.713703191108E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.534840065162E-05  -7.070314902793E-06   0.000000000000E+00  -1.291177873221E-05   3.257309621398E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.338790386507E-05   6.505153503364E-06   0.000000000000E+00   2.463273091082E-05  -2.664843274333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.298890443269E-05  -6.878904636960E-06   0.000000000000E+00  -1.311739631501E-05   3.207230412907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.129319871474E-05   6.337211754796E-06   0.000000000000E+00   2.485422516551E-05  -2.615668746769E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.068629932839E-05  -6.692658192243E-06   0.000000000000E+00  -1.331576399896E-05   3.156623003732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.925205574228E-05   6.173805280501E-06   0.000000000000E+00   2.506421298069E-05  -2.566201173438E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.843919713530E-05  -6.511403450134E-06   0.000000000000E+00  -1.350693077959E-05   3.105510664467E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.726314506797E-05   6.014808844346E-06   0.000000000000E+00   2.526282554594E-05  -2.516461829777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.624628319115E-05  -6.334959903535E-06   0.000000000000E+00  -1.369096798350E-05   3.053920200775E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.532516838958E-05   5.860100621969E-06   0.000000000000E+00   2.545019578645E-05  -2.466471698879E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.410634467123E-05  -6.163308455549E-06   0.000000000000E+00  -1.386791431854E-05   3.001872540473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.343685825341E-05   5.709562109599E-06   0.000000000000E+00   2.562645827004E-05  -2.416251469202E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.201793202189E-05  -5.996113745015E-06   0.000000000000E+00  -1.403786237546E-05   2.949401151314E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.159697735357E-05   5.563078036765E-06   0.000000000000E+00   2.579174911676E-05  -2.365821532289E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.998027405132E-05  -5.833682017524E-06   0.000000000000E+00  -1.420080918069E-05   2.896506153821E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.980431784233E-05   5.420536279599E-06   0.000000000000E+00   2.594620590613E-05  -2.315201980795E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.799123847614E-05  -5.675202358199E-06   0.000000000000E+00  -1.435690456263E-05   2.843241922483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.805770065375E-05   5.281827777598E-06   0.000000000000E+00   2.608996759005E-05  -2.264412606588E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.605080473110E-05  -5.521208121696E-06   0.000000000000E+00  -1.450613738098E-05   2.789606539317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.635597484600E-05   5.146846452098E-06   0.000000000000E+00   2.622317440298E-05  -2.213472899145E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.415764377508E-05  -5.371492225733E-06   0.000000000000E+00  -1.464859013872E-05   2.735635995328E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.469801695545E-05   5.015489126585E-06   0.000000000000E+00   2.634596777602E-05  -2.162402043987E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.231024417196E-05  -5.225735239640E-06   0.000000000000E+00  -1.478433795539E-05   2.681349880652E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.308273036751E-05   4.887655449690E-06   0.000000000000E+00   2.645849025119E-05  -2.111218921490E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.050747069539E-05  -5.083833287514E-06   0.000000000000E+00  -1.491344630117E-05   2.626766125438E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.150904469950E-05   4.763247819779E-06   0.000000000000E+00   2.656088539706E-05  -2.059942105561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.874837923214E-05  -4.945706867327E-06   0.000000000000E+00  -1.503598541852E-05   2.571916082629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.997591519805E-05   4.642171311577E-06   0.000000000000E+00   2.665329772594E-05  -2.008589862871E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.703210560601E-05  -4.811353965400E-06   0.000000000000E+00  -1.515199932654E-05   2.516807981695E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.848232215110E-05   4.524333604634E-06   0.000000000000E+00   2.673587261266E-05  -1.957180151817E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535818147236E-05  -4.680818963769E-06   0.000000000000E+00  -1.526156159911E-05   2.461476409510E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.702727031239E-05   4.409644914262E-06   0.000000000000E+00   2.680875621402E-05  -1.905730622025E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.372352960622E-05  -4.553297974089E-06   0.000000000000E+00  -1.536480641867E-05   2.405947377446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.560978833559E-05   4.298017923010E-06   0.000000000000E+00   2.687209539113E-05  -1.854258613777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.212971330039E-05  -4.429650572421E-06   0.000000000000E+00  -1.546169442745E-05   2.350214705986E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.422892822710E-05   4.189367715145E-06   0.000000000000E+00   2.692603763076E-05  -1.802781157643E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.057403791943E-05  -4.309027963386E-06   0.000000000000E+00  -1.555239669003E-05   2.294329911683E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.288376480572E-05   4.083611712440E-06   0.000000000000E+00   2.697073097176E-05  -1.751314974329E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.905598688411E-05  -4.191604179218E-06   0.000000000000E+00  -1.563694048140E-05   2.238297696377E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.157339517932E-05   3.980669611406E-06   0.000000000000E+00   2.700632392819E-05  -1.699876474521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.757692143128E-05  -4.078106009150E-06   0.000000000000E+00  -1.571533199816E-05   2.182130138938E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.029693822655E-05   3.880463322305E-06   0.000000000000E+00   2.703296541911E-05  -1.648481759067E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.613175348440E-05  -3.966821288500E-06   0.000000000000E+00  -1.578776681078E-05   2.125860895132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.905353409799E-05   3.782916910040E-06   0.000000000000E+00   2.705080469583E-05  -1.597146619088E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.472259771041E-05  -3.858740612237E-06   0.000000000000E+00  -1.585426099338E-05   2.069510678694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.784234372246E-05   3.687956535924E-06   0.000000000000E+00   2.705999127267E-05  -1.545886536434E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.334807681360E-05  -3.753764387429E-06   0.000000000000E+00  -1.591486466937E-05   2.013084106134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.666254832592E-05   3.595510401782E-06   0.000000000000E+00   2.706067485898E-05  -1.494716684013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.200620178494E-05  -3.651263250393E-06   0.000000000000E+00  -1.596972294307E-05   1.956620437877E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.551334896497E-05   3.505508694938E-06   0.000000000000E+00   2.705300529162E-05  -1.443651926528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.069877425205E-05  -3.552097949838E-06   0.000000000000E+00  -1.601880848235E-05   1.900112618309E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.439396606526E-05   3.417883535017E-06   0.000000000000E+00   2.703713247111E-05  -1.392706821115E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.942298682025E-05  -3.455482669820E-06   0.000000000000E+00  -1.606226428941E-05   1.843594994081E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.330363897103E-05   3.332568921365E-06   0.000000000000E+00   2.701320629689E-05  -1.341895618205E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.817745834043E-05  -3.361088189893E-06   0.000000000000E+00  -1.610019463878E-05   1.787085696045E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.224162551107E-05   3.249500683271E-06   0.000000000000E+00   2.698137660563E-05  -1.291232262499E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.696313985192E-05  -3.269547448697E-06   0.000000000000E+00  -1.613262444695E-05   1.730599306213E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.120720156654E-05   3.168616430089E-06   0.000000000000E+00   2.694179311058E-05  -1.240730393958E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577846730286E-05  -3.180427140694E-06   0.000000000000E+00  -1.615966071633E-05   1.674161326815E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.019966065070E-05   3.089855503213E-06   0.000000000000E+00   2.689460534266E-05  -1.190403349106E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462368347867E-05  -3.094016349554E-06   0.000000000000E+00  -1.618133112956E-05   1.617769780256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921831350291E-05   3.013158929652E-06   0.000000000000E+00   2.683996259279E-05  -1.140264162166E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.349580203092E-05  -3.009396356226E-06   0.000000000000E+00  -1.619781326431E-05   1.561456140057E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.826248768459E-05   2.938469376295E-06   0.000000000000E+00   2.677801385582E-05  -1.090325566564E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.239728628569E-05  -2.927686389690E-06   0.000000000000E+00  -1.620905411649E-05   1.505233492293E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.733152719069E-05   2.865731105506E-06   0.000000000000E+00   2.670890777570E-05  -1.040599996284E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.132338267793E-05  -2.847221976256E-06   0.000000000000E+00  -1.621532028635E-05   1.449125963828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.642479206357E-05   2.794889932337E-06   0.000000000000E+00   2.663279259327E-05  -9.910995875688E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.027773718259E-05  -2.769763578997E-06   0.000000000000E+00  -1.621649030611E-05   1.393125402430E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.554165802111E-05   2.725893181689E-06   0.000000000000E+00   2.654981609368E-05  -9.418361804973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.925805642800E-05  -2.694404277030E-06   0.000000000000E+00  -1.621270830216E-05   1.337262770764E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.468151609151E-05   2.658689648477E-06   0.000000000000E+00   2.646012555717E-05  -8.928213207431E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.826269134309E-05  -2.620783526596E-06   0.000000000000E+00  -1.620413663757E-05   1.281563526855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.384377225449E-05   2.593229556893E-06   0.000000000000E+00   2.636386770961E-05  -8.440662614532E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.729179971344E-05  -2.549164817496E-06   0.000000000000E+00  -1.619078617692E-05   1.226026667401E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.302784709115E-05   2.529464521872E-06   0.000000000000E+00   2.626118867635E-05  -7.955819651391E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.634565814872E-05  -2.479706794406E-06   0.000000000000E+00  -1.617271912879E-05   1.170668746886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223317544572E-05   2.467347511578E-06   0.000000000000E+00   2.615223393560E-05  -7.473791056773E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.542257958441E-05  -2.412103059164E-06   0.000000000000E+00  -1.615005476414E-05   1.115506024088E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.145920608884E-05   2.406832810131E-06   0.000000000000E+00   2.603714827431E-05  -6.994680703691E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.452226501680E-05  -2.346285724640E-06   0.000000000000E+00  -1.612286961262E-05   1.060555878270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.070540139244E-05   2.347875982339E-06   0.000000000000E+00   2.591607574612E-05  -6.518589621277E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.364432294727E-05  -2.282274408954E-06   0.000000000000E+00  -1.609123891668E-05   1.005832783408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997123701119E-05   2.290433838238E-06   0.000000000000E+00   2.578915962861E-05  -6.045616016461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.278878606486E-05  -2.220252657875E-06   0.000000000000E+00  -1.605521088183E-05   9.513353073568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925620157028E-05   2.234464399553E-06   0.000000000000E+00   2.565654238407E-05  -5.575855297001E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.195245084315E-05  -2.159234544954E-06   0.000000000000E+00  -1.601498144934E-05   8.970985903764E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.855979636198E-05   2.179926866659E-06   0.000000000000E+00   2.551836562074E-05  -5.109400095101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.113935199650E-05  -2.100732724560E-06   0.000000000000E+00  -1.597044143360E-05   8.431114317432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.788153504569E-05   2.126781586060E-06   0.000000000000E+00   2.537477005521E-05  -4.646340291327E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.034460596944E-05  -2.043195209502E-06   0.000000000000E+00  -1.592186342449E-05   7.894080164351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.722094335942E-05   2.074990019198E-06   0.000000000000E+00   2.522589547635E-05  -4.186763039118E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.957009220568E-05  -1.987389695014E-06   0.000000000000E+00  -1.586922100218E-05   7.359942658489E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657755883526E-05   2.024514712378E-06   0.000000000000E+00   2.507188071120E-05  -3.730752790444E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.881503911981E-05  -1.933101447670E-06   0.000000000000E+00  -1.581261240591E-05   6.828739949728E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.595093051976E-05   1.975319266231E-06   0.000000000000E+00   2.491286359067E-05  -3.278391321115E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.807872135975E-05  -1.880406523401E-06   0.000000000000E+00  -1.575213081047E-05   6.300604449736E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.534061870367E-05   1.927368307540E-06   0.000000000000E+00   2.474898091824E-05  -2.829757757243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.736030948053E-05  -1.828941039596E-06   0.000000000000E+00  -1.568784674662E-05   5.775659442105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474619465659E-05   1.880627460775E-06   0.000000000000E+00   2.458036843895E-05  -2.384928601999E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.666098881641E-05  -1.779299209917E-06   0.000000000000E+00  -1.561982894381E-05   5.254090226362E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.416724036717E-05   1.835063320693E-06   0.000000000000E+00   2.440716080946E-05  -1.943977762774E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.597840254372E-05  -1.730737521241E-06   0.000000000000E+00  -1.554819695839E-05   4.735953705999E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.360334828943E-05   1.790643425766E-06   0.000000000000E+00   2.422949157025E-05  -1.506976578609E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.531304578740E-05  -1.683607254278E-06   0.000000000000E+00  -1.547299314482E-05   4.221403015557E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.305412109581E-05   1.747336232045E-06   0.000000000000E+00   2.404749311813E-05  -1.073993848424E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.466395037575E-05  -1.637626374443E-06   0.000000000000E+00  -1.539431131870E-05   3.710345640604E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.251917143490E-05   1.705111088229E-06   0.000000000000E+00   2.386129668048E-05  -6.450958594166E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.403126526602E-05  -1.592964709765E-06   0.000000000000E+00  -1.531223952629E-05   3.203078237652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.199812169373E-05   1.663938210548E-06   0.000000000000E+00   2.367103229036E-05  -2.203464154690E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.341444922922E-05  -1.549559885327E-06   0.000000000000E+00  -1.522684828614E-05   2.699668967905E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.149060376786E-05   1.623788659278E-06   0.000000000000E+00   2.347682876332E-05   2.001931332516E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.281258067442E-05  -1.507188458376E-06   0.000000000000E+00  -1.513822364327E-05   2.200124866083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.099625883498E-05   1.584634315206E-06   0.000000000000E+00   2.327881367439E-05   6.164638613655E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.222714385205E-05  -1.466372113883E-06   0.000000000000E+00  -1.504637840129E-05   1.704490580865E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.051473713516E-05   1.546447857064E-06   0.000000000000E+00   2.307711333703E-05   1.028409238437E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.165448856574E-05  -1.426095126858E-06   0.000000000000E+00  -1.495155927351E-05   1.213188890964E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004569775252E-05   1.509202739166E-06   0.000000000000E+00   2.287185278311E-05   1.435975098963E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.109796198777E-05  -1.387452157788E-06   0.000000000000E+00  -1.485363340619E-05   7.257521778160E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.958880840692E-05   1.472873170303E-06   0.000000000000E+00   2.266315574334E-05   1.839109612246E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.055463313574E-05  -1.349614006877E-06   0.000000000000E+00  -1.475281781940E-05   2.428305773735E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914374524673E-05   1.437434092453E-06   0.000000000000E+00   2.245114462944E-05   2.237763251977E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.002518844094E-05  -1.312905859827E-06   0.000000000000E+00  -1.464913944173E-05  -2.359316146817E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871019264858E-05   1.402861160779E-06   0.000000000000E+00   2.223594051699E-05   2.631888765665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.950900719993E-05  -1.277190149232E-06   0.000000000000E+00  -1.454269216351E-05  -7.101914698823E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.828784301897E-05   1.369130723472E-06   0.000000000000E+00   2.201766312935E-05   3.021441143867E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.900428359972E-05  -1.242022291974E-06   0.000000000000E+00  -1.443358841922E-05  -1.179887082850E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.787639660304E-05   1.336219802584E-06   0.000000000000E+00   2.179643082284E-05   3.406377588828E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851549919046E-05  -1.208701856596E-06   0.000000000000E+00  -1.432175808410E-05  -1.645303036944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.747556129780E-05   1.304106075483E-06   0.000000000000E+00   2.157236057230E-05   3.786657484109E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.803712937883E-05  -1.175768944065E-06   0.000000000000E+00  -1.420745150001E-05  -2.105926296226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.708505246604E-05   1.272767856091E-06   0.000000000000E+00   2.134556795830E-05   4.162242362621E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.757139697269E-05  -1.143924781672E-06   0.000000000000E+00  -1.409063372060E-05  -2.561928240369E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.670459275975E-05   1.242184077649E-06   0.000000000000E+00   2.111616715467E-05   4.533095875749E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711666832608E-05  -1.112723828620E-06   0.000000000000E+00  -1.397145639607E-05  -3.013103068779E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.633391194242E-05   1.212334274956E-06   0.000000000000E+00   2.088427091765E-05   4.899183761564E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667435776337E-05  -1.082596510167E-06   0.000000000000E+00  -1.384992118393E-05  -3.459506355838E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597274671981E-05   1.183198567837E-06   0.000000000000E+00   2.064999057526E-05   5.260473813518E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.624284412750E-05  -1.053217304612E-06   0.000000000000E+00  -1.372613489403E-05  -3.901098676634E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.562084057242E-05   1.154757644664E-06   0.000000000000E+00   2.041343601745E-05   5.616935849015E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.582204038206E-05  -1.024591319034E-06   0.000000000000E+00  -1.360017804736E-05  -4.337733843907E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.527794359041E-05   1.126992746368E-06   0.000000000000E+00   2.017471568854E-05   5.968541677042E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.541163756364E-05  -9.966598735466E-07   0.000000000000E+00  -1.347212027344E-05  -4.769346197431E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494381231563E-05   1.099885650845E-06   0.000000000000E+00   1.993393657819E-05   6.315265067605E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.501302631954E-05  -9.698985051351E-07   0.000000000000E+00  -1.334198178615E-05  -5.196002615815E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461820958528E-05   1.073418658151E-06   0.000000000000E+00   1.969120421532E-05   6.657081718941E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.462333854949E-05  -9.434994653502E-07   0.000000000000E+00  -1.320989704201E-05  -5.617588397243E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.430090437941E-05   1.047574575604E-06   0.000000000000E+00   1.944662266148E-05   6.993969226730E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.424375670384E-05  -9.179194371074E-07   0.000000000000E+00  -1.307592394795E-05  -6.033995954135E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.399167167097E-05   1.022336703267E-06   0.000000000000E+00   1.920029450558E-05   7.325907051804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387343571934E-05  -8.929830435226E-07   0.000000000000E+00  -1.294012629929E-05  -6.445276460695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.369029228201E-05   9.976888206505E-07   0.000000000000E+00   1.895232085955E-05   7.652876488708E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.351408833163E-05  -8.690113791679E-07   0.000000000000E+00  -1.280251140316E-05  -6.851402045344E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339655274119E-05   9.736151726251E-07   0.000000000000E+00   1.870280135363E-05   7.974860634392E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.316256313335E-05  -8.454898824648E-07   0.000000000000E+00  -1.266324767780E-05  -7.252251406363E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311024514308E-05   9.501004563984E-07   0.000000000000E+00   1.845183413437E-05   8.291844355953E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282051444127E-05  -8.225917820609E-07   0.000000000000E+00  -1.252234797944E-05  -7.647826298448E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283116701529E-05   9.271298089448E-07   0.000000000000E+00   1.819951586105E-05   8.603814260022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248680381177E-05  -8.003841469143E-07   0.000000000000E+00  -1.237988618696E-05  -8.038069459482E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.255912118371E-05   9.046887941471E-07   0.000000000000E+00   1.794594170454E-05   8.910758660646E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.216263328303E-05  -7.789442401340E-07   0.000000000000E+00  -1.223590728591E-05  -8.422987528282E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.229391564454E-05   8.827633911119E-07   0.000000000000E+00   1.769120534603E-05   9.212667548393E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184618369188E-05  -7.579886621086E-07   0.000000000000E+00  -1.209051552868E-05  -8.802529912541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203536343678E-05   8.613399820162E-07   0.000000000000E+00   1.743539897667E-05   9.509532558884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.153785806215E-05  -7.375834155808E-07   0.000000000000E+00  -1.194374958571E-05  -9.176665583536E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178328251919E-05   8.404053407909E-07   0.000000000000E+00   1.717861329732E-05   9.801346941840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123726092028E-05  -7.177307615021E-07   0.000000000000E+00  -1.179569930834E-05  -9.545329585889E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.153749564947E-05   8.199466219878E-07   0.000000000000E+00   1.692093751988E-05   1.008810553020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094472085643E-05  -6.984693165514E-07   0.000000000000E+00  -1.164638571063E-05  -9.908589287144E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129783026669E-05   7.999513499106E-07   0.000000000000E+00   1.666245936834E-05   1.036980470883E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065915386602E-05  -6.796278738196E-07   0.000000000000E+00  -1.149591384220E-05  -1.026632006982E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106411837565E-05   7.804074079453E-07   0.000000000000E+00   1.640326508068E-05   1.064644238441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038127336746E-05  -6.614078151948E-07   0.000000000000E+00  -1.134429862189E-05  -1.061863368594E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083619643441E-05   7.613030284156E-07   0.000000000000E+00   1.614343941163E-05   1.091801795446E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010957221619E-05  -6.434902709406E-07   0.000000000000E+00  -1.119169196377E-05  -1.096527702384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061390524497E-05   7.426267826451E-07   0.000000000000E+00   1.588306563565E-05   1.118453227689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.847428305879E-06  -6.266031885904E-07   0.000000000000E+00  -1.103798208611E-05  -1.130655111891E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039708984555E-05   7.243675710013E-07   0.000000000000E+00   1.562222555011E-05   1.144598764028E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.590466238695E-06  -6.098040649645E-07   0.000000000000E+00  -1.088338986077E-05  -1.164224729696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018559940584E-05   7.065146137566E-07   0.000000000000E+00   1.536099948003E-05   1.170238773319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.339427644745E-06  -5.933480215502E-07   0.000000000000E+00  -1.072793647933E-05  -1.197230595503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.979287124022E-06   6.890574416219E-07   0.000000000000E+00   1.509946628234E-05   1.195373761465E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.095442955618E-06  -5.774803550376E-07   0.000000000000E+00  -1.057165905227E-05  -1.229678628538E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.778010128267E-06   6.719858870069E-07   0.000000000000E+00   1.483770335066E-05   1.220004368460E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.858131624530E-06  -5.621416690356E-07   0.000000000000E+00  -1.041458685032E-05  -1.261570860514E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.581629377347E-06   6.552900752104E-07   0.000000000000E+00   1.457578662151E-05   1.244131365397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.626504209816E-06  -5.470281113327E-07   0.000000000000E+00  -1.025681888987E-05  -1.292904285905E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.390009566464E-06   6.389604160381E-07   0.000000000000E+00   1.431379057957E-05   1.267755651591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.401200396899E-06  -5.324889911901E-07   0.000000000000E+00  -1.009839784055E-05  -1.323674717811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.203019033771E-06   6.229875955621E-07   0.000000000000E+00   1.405178826459E-05   1.290878251647E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.181859214719E-06  -5.184131019584E-07   0.000000000000E+00  -9.939359551474E-06  -1.353883646394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.020529668433E-06   6.073625681345E-07   0.000000000000E+00   1.378985127800E-05   1.313500312573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.966872647543E-06  -5.044309714390E-07   0.000000000000E+00  -9.779828035973E-06  -1.383535699581E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.842416823670E-06   5.920765485523E-07   0.000000000000E+00   1.352804979006E-05   1.335623100948E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.759247612539E-06  -4.912127651665E-07   0.000000000000E+00  -9.619729171405E-06  -1.412629485169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.668559228502E-06   5.771210046715E-07   0.000000000000E+00   1.326645254769E-05   1.357248000062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.556884541262E-06  -4.782248060050E-07   0.000000000000E+00  -9.459188596987E-06  -1.441163896912E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.498838903254E-06   5.624876498283E-07   0.000000000000E+00   1.300512688233E-05   1.378376507098E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.360301267943E-06  -4.657578946287E-07   0.000000000000E+00  -9.298251770538E-06  -1.469135327706E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.333141077158E-06   5.481684359155E-07   0.000000000000E+00   1.274413871821E-05   1.399010230374E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.166951246513E-06  -4.532838754428E-07   0.000000000000E+00  -9.137047028745E-06  -1.496538007806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.171354107330E-06   5.341555462388E-07   0.000000000000E+00   1.248355258127E-05   1.419150886551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.976113772338E-06  -4.403880920175E-07   0.000000000000E+00  -8.975546869479E-06  -1.523361571966E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.013369400113E-06   5.204413890467E-07   0.000000000000E+00   1.222343160801E-05   1.438800297900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.796950369985E-06  -4.296653835129E-07   0.000000000000E+00  -8.813698846616E-06  -1.549685357614E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.859081333611E-06   5.070185906144E-07   0.000000000000E+00   1.196383755472E-05   1.457960389613E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.618569309308E-06  -4.182370121571E-07   0.000000000000E+00  -8.651707747622E-06  -1.575423030853E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.708387182183E-06   4.938799890430E-07   0.000000000000E+00   1.170483080753E-05   1.476633187082E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.445686847274E-06  -4.072158609072E-07   0.000000000000E+00  -8.489584440632E-06  -1.600590420035E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.561187044783E-06   4.810186282761E-07   0.000000000000E+00   1.144647039182E-05   1.494820813266E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.277879514190E-06  -3.967023748074E-07   0.000000000000E+00  -8.327318776549E-06  -1.625212270106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.417383770425E-06   4.684277515872E-07   0.000000000000E+00   1.118881398297E-05   1.512525486046E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.113939656054E-06  -3.863349587513E-07   0.000000000000E+00  -8.165007811925E-06  -1.649277181694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.276882890665E-06   4.561007961528E-07   0.000000000000E+00   1.093191791640E-05   1.529749515633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.954145120074E-06  -3.762283448873E-07   0.000000000000E+00  -8.002686208689E-06  -1.672791342060E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.139592549529E-06   4.440313871288E-07   0.000000000000E+00   1.067583719865E-05   1.546495301978E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797295076054E-06  -3.661790995745E-07   0.000000000000E+00  -7.840449257223E-06  -1.695740157558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.005423437639E-06   4.322133321844E-07   0.000000000000E+00   1.042062551809E-05   1.562765332232E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.646721106171E-06  -3.567202041367E-07   0.000000000000E+00  -7.678187026331E-06  -1.718146572295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.874288727171E-06   4.206406161726E-07   0.000000000000E+00   1.016633525646E-05   1.578562178226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.499360252912E-06  -3.474743899623E-07   0.000000000000E+00  -7.516072802738E-06  -1.740010574079E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.746104007149E-06   4.093073958109E-07   0.000000000000E+00   9.913017499962E-06   1.593888493975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.355541901973E-06  -3.383876187176E-07   0.000000000000E+00  -7.354144596080E-06  -1.761315882806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.620787222549E-06   3.982079945796E-07   0.000000000000E+00   9.660722051128E-06   1.608747013220E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.215800351770E-06  -3.296653935552E-07   0.000000000000E+00  -7.192382914996E-06  -1.782082006253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.498258612997E-06   3.873368979740E-07   0.000000000000E+00   9.409497440683E-06   1.623140546992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.079608845337E-06  -3.211031918709E-07   0.000000000000E+00  -7.030883262968E-06  -1.802297473164E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.378440653761E-06   3.766887484997E-07   0.000000000000E+00   9.159390939504E-06   1.637071981220E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.947194599644E-06  -3.127676545205E-07   0.000000000000E+00  -6.869621902198E-06  -1.821981051828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.261257997759E-06   3.662583411171E-07   0.000000000000E+00   8.910448570833E-06   1.650544274332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.818176181737E-06  -3.047018613810E-07   0.000000000000E+00  -6.708683498962E-06  -1.841128178065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.146637419505E-06   3.560406186352E-07   0.000000000000E+00   8.662715122730E-06   1.663560454937E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.692578990477E-06  -2.968694840834E-07   0.000000000000E+00  -6.548106037074E-06  -1.859724121256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.034507759979E-06   3.460306674847E-07   0.000000000000E+00   8.416234160508E-06   1.676123619495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.569849405076E-06  -2.891344842280E-07   0.000000000000E+00  -6.387924578432E-06  -1.877790039665E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.924799872478E-06   3.362237132452E-07   0.000000000000E+00   8.171048039640E-06   1.688236930035E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.451032758088E-06  -2.817683361384E-07   0.000000000000E+00  -6.228133215023E-06  -1.895331872209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.817446570760E-06   3.266151165195E-07   0.000000000000E+00   7.927197918179E-06   1.699903611903E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.335341012203E-06  -2.745572141335E-07   0.000000000000E+00  -6.068807866556E-06  -1.912342501100E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.712382577322E-06   3.172003691042E-07   0.000000000000E+00   7.684723770351E-06   1.711126951528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.221229060723E-06  -2.673438258055E-07   0.000000000000E+00  -5.910022330560E-06  -1.928822115989E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.609544473768E-06   3.079750897907E-07   0.000000000000E+00   7.443664398928E-06   1.721910294257E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.112989907958E-06  -2.607642366310E-07   0.000000000000E+00  -5.751660685347E-06  -1.944790259304E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.508870652225E-06   2.989350207423E-07   0.000000000000E+00   7.204057448929E-06   1.732257042144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.005907476675E-06  -2.540600640708E-07   0.000000000000E+00  -5.593927244919E-06  -1.960225978956E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.410301266954E-06   2.900760237152E-07   0.000000000000E+00   6.965939420729E-06   1.742170651866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.902517305031E-06  -2.476941663140E-07   0.000000000000E+00  -5.436739321953E-06  -1.975149531081E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.313778189089E-06   2.813940765659E-07   0.000000000000E+00   6.729345683396E-06   1.751654632579E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.800688606031E-06  -2.413274641948E-07   0.000000000000E+00  -5.280219873766E-06  -1.989555205960E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.219244959968E-06   2.728852695765E-07   0.000000000000E+00   6.494310488274E-06   1.760712543878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.702346320393E-06  -2.352593657461E-07   0.000000000000E+00  -5.124331267572E-06  -2.003449853875E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.126646748384E-06   2.645458023547E-07   0.000000000000E+00   6.260866982428E-06   1.769347993737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.604977707467E-06  -2.291256633397E-07   0.000000000000E+00  -4.969158799199E-06  -2.016838616779E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.035930306032E-06   2.563719801809E-07   0.000000000000E+00   6.029047222395E-06   1.777564636496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.512649515972E-06  -2.234418075182E-07   0.000000000000E+00  -4.814626279288E-06  -2.029724089405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.947043926442E-06   2.483602111666E-07   0.000000000000E+00   5.798882187751E-06   1.785366170904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.422025471489E-06  -2.178736870620E-07   0.000000000000E+00  -4.660841712799E-06  -2.042113635459E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.859937403356E-06   2.405070029234E-07   0.000000000000E+00   5.570401794900E-06   1.792756338136E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.333505827322E-06  -2.123845287210E-07   0.000000000000E+00  -4.507844219939E-06  -2.053998200422E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.774561991012E-06   2.328089596422E-07   0.000000000000E+00   5.343634910867E-06   1.799738919896E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.247418258949E-06  -2.070018996937E-07   0.000000000000E+00  -4.355649741075E-06  -2.065379362884E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.690870364575E-06   2.252627791618E-07   0.000000000000E+00   5.118609367084E-06   1.806317736522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.164537568656E-06  -2.019762099671E-07   0.000000000000E+00  -4.204229230598E-06  -2.076287808939E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.608816582465E-06   2.178652500999E-07   0.000000000000E+00   4.895351973376E-06   1.812496645120E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.080871568520E-06  -1.966841415803E-07   0.000000000000E+00  -4.053753710527E-06  -2.086692414842E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.528356048869E-06   2.106132491928E-07   0.000000000000E+00   4.673888531656E-06   1.818279537743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.004351389667E-06  -1.921318085723E-07   0.000000000000E+00  -3.903978800426E-06  -2.096637374549E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.449445477398E-06   2.035037384127E-07   0.000000000000E+00   4.454243849990E-06   1.823670339592E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.926742151529E-06  -1.872495244895E-07   0.000000000000E+00  -3.755203297958E-06  -2.106087111025E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.372042855984E-06   1.965337626149E-07   0.000000000000E+00   4.236441756481E-06   1.828673007235E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.850695118609E-06  -1.825344871048E-07   0.000000000000E+00  -3.607357220639E-06  -2.115062177991E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.296107412219E-06   1.897004469582E-07   0.000000000000E+00   4.020505113134E-06   1.833291526888E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.778345480880E-06  -1.780758377417E-07   0.000000000000E+00  -3.460391546013E-06  -2.123569084237E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.221599579201E-06   1.830009942551E-07   0.000000000000E+00   3.806455829969E-06   1.837529912687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706695953828E-06  -1.736728992784E-07   0.000000000000E+00  -3.314427627515E-06  -2.131605160078E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.148480963524E-06   1.764326828804E-07   0.000000000000E+00   3.594314878747E-06   1.841392205022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.636597896399E-06  -1.692797699190E-07   0.000000000000E+00  -3.169460499866E-06  -2.139175441166E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.076714312200E-06   1.699928642748E-07   0.000000000000E+00   3.384102307061E-06   1.844882468875E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.570757611197E-06  -1.652747803566E-07   0.000000000000E+00  -3.025421989554E-06  -2.146294408526E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.006263482671E-06   1.636789608603E-07   0.000000000000E+00   3.175837252149E-06   1.848004792211E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.504527912146E-06  -1.611976870604E-07   0.000000000000E+00  -2.882467146359E-06  -2.152953169385E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.937093410951E-06   1.574884636722E-07   0.000000000000E+00   2.969537954838E-06   1.850763284380E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.441493847220E-06  -1.572181580514E-07   0.000000000000E+00  -2.740509342787E-06  -2.159163060857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.869170083110E-06   1.514189305073E-07   0.000000000000E+00   2.765221773371E-06   1.853162074554E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.378652683617E-06  -1.533734299577E-07   0.000000000000E+00  -2.599648160824E-06  -2.164927981341E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.802460505287E-06   1.454679835864E-07   0.000000000000E+00   2.562905197294E-06   1.855205310197E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317853519170E-06  -1.496348795924E-07   0.000000000000E+00  -2.459855951162E-06  -2.170243645029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.736932676189E-06   1.396333078662E-07   0.000000000000E+00   2.362603861283E-06   1.856897155556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.259458100550E-06  -1.459492796738E-07   0.000000000000E+00  -2.321144537417E-06  -2.175126199856E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.672555559194E-06   1.339126489427E-07   0.000000000000E+00   2.164332558742E-06   1.858241790193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.202690378770E-06  -1.425331837506E-07   0.000000000000E+00  -2.183532920208E-06  -2.179577767159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.609299055436E-06   1.283038111991E-07   0.000000000000E+00   1.968105255876E-06   1.859243407526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.147006461066E-06  -1.390682274556E-07   0.000000000000E+00  -2.047055993068E-06  -2.183602538099E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.547133977631E-06   1.228046560584E-07   0.000000000000E+00   1.773935104960E-06   1.859906213416E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.091907466905E-06  -1.356152931298E-07   0.000000000000E+00  -1.911772331849E-06  -2.187186328802E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.486032024840E-06   1.174131001649E-07   0.000000000000E+00   1.581834458260E-06   1.860234424781E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040334641846E-06  -1.324486926324E-07   0.000000000000E+00  -1.777566926730E-06  -2.190366286782E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.425965757171E-06   1.121271137776E-07   0.000000000000E+00   1.391814881548E-06   1.860232268217E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.989061406144E-06  -1.292826018380E-07   0.000000000000E+00  -1.644570927923E-06  -2.193120686786E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.366908571695E-06   1.069447189889E-07   0.000000000000E+00   1.203887167480E-06   1.859903978672E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.941838469922E-06  -1.263640799400E-07   0.000000000000E+00  -1.512690403926E-06  -2.195480428128E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.308834678779E-06   1.018639882077E-07   0.000000000000E+00   1.018061349269E-06   1.859253798138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.890701904955E-06  -1.231597153970E-07   0.000000000000E+00  -1.382160085511E-06  -2.197407943564E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251719078989E-06   9.688304265647E-08   0.000000000000E+00   8.343467139295E-07   1.858285974363E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.843610887336E-06  -1.202319260730E-07   0.000000000000E+00  -1.252739771603E-06  -2.198948886220E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.195537540890E-06   9.200005076423E-08   0.000000000000E+00   6.527518155312E-07   1.857004759601E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797415477806E-06  -1.173611585698E-07   0.000000000000E+00  -1.124586214540E-06  -2.200083571906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.140266578453E-06   8.721322668193E-08   0.000000000000E+00   4.732844886906E-07   1.855414409376E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.755116051133E-06  -1.147238433360E-07   0.000000000000E+00  -9.975811328383E-07  -2.200836547857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.085883430608E-06   8.252082905920E-08   0.000000000000E+00   2.959518614264E-07   1.853519181292E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.709382608853E-06  -1.118831954939E-07   0.000000000000E+00  -8.719558320506E-07  -2.201184660906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.032366039838E-06   7.792115948942E-08   0.000000000000E+00   1.207603686042E-07   1.851323333839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667414148436E-06  -1.092847300024E-07   0.000000000000E+00  -7.475132890426E-07  -2.201158257691E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.979693031981E-06   7.341256123950E-08   0.000000000000E+00  -5.228423550611E-08   1.848831125265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.626228772914E-06  -1.067016594418E-07   0.000000000000E+00  -6.243546664289E-07  -2.200749763612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927843696759E-06   6.899341797773E-08   0.000000000000E+00  -2.231768637344E-07   1.846046812433E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.586864171447E-06  -1.042344389500E-07   0.000000000000E+00  -5.024375033613E-07  -2.199973781993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.876797968318E-06   6.466215254131E-08   0.000000000000E+00  -3.919130837940E-07   1.842974649737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.547292386816E-06  -1.017742120273E-07   0.000000000000E+00  -3.818661657176E-07  -2.198817097686E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826536406306E-06   6.041722560483E-08   0.000000000000E+00  -5.584891049723E-07   1.839618888008E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.509342511161E-06  -9.937937771112E-08   0.000000000000E+00  -2.625474140979E-07  -2.197299656977E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.777040178301E-06   5.625713476216E-08   0.000000000000E+00  -7.229017658769E-07   1.835983773489E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473141784147E-06  -9.710565241860E-08   0.000000000000E+00  -1.445213064288E-07  -2.195423842836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.728291041113E-06   5.218041308829E-08   0.000000000000E+00  -8.851485216840E-07   1.832073546790E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.437362726040E-06  -9.485662419062E-08   0.000000000000E+00  -2.782993906390E-08  -2.193192555304E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.680271324160E-06   4.818562826040E-08   0.000000000000E+00  -1.045227431670E-06   1.827892441904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.402600674337E-06  -9.268052690674E-08   0.000000000000E+00   8.755827871663E-08  -2.190607295329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.632963912293E-06   4.427138139919E-08   0.000000000000E+00  -1.203137147007E-06   1.823444685221E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.368942751727E-06  -9.056418600436E-08   0.000000000000E+00   2.016145595810E-07  -2.187674668144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586352229297E-06   4.043630602098E-08   0.000000000000E+00  -1.358876898284E-06   1.818734494582E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336367253576E-06  -8.844945679548E-08   0.000000000000E+00   3.143643601840E-07  -2.184404749157E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.540420222215E-06   3.667906714566E-08   0.000000000000E+00  -1.512446483434E-06   1.813766078342E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303284546223E-06  -8.638210563863E-08   0.000000000000E+00   4.257218650225E-07  -2.180788466126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495152345373E-06   3.299836016411E-08   0.000000000000E+00  -1.663846255797E-06   1.808543634476E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273138224923E-06  -8.456423934410E-08   0.000000000000E+00   5.358093864262E-07  -2.176851426587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450533545453E-06   2.939291004108E-08   0.000000000000E+00  -1.813077111911E-06   1.803071349691E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.242795323026E-06  -8.256181516600E-08   0.000000000000E+00   6.445142889536E-07  -2.172579450182E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.406549246579E-06   2.586147035625E-08   0.000000000000E+00  -1.960140479952E-06   1.797353398561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213048469772E-06  -8.066658193643E-08   0.000000000000E+00   7.518659692889E-07  -2.167984549032E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.363185336197E-06   2.240282239933E-08   0.000000000000E+00  -2.105038307767E-06   1.791393942711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184173089184E-06  -7.879854591967E-08   0.000000000000E+00   8.578688517094E-07  -2.163075277642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.320428150438E-06   1.901577428950E-08   0.000000000000E+00  -2.247773051350E-06   1.785197129972E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155867693120E-06  -7.698383201769E-08   0.000000000000E+00   9.625016061203E-07  -2.157847175884E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.278264461381E-06   1.569916032935E-08   0.000000000000E+00  -2.388347663447E-06   1.778767093621E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128995247247E-06  -7.527984241308E-08   0.000000000000E+00   1.065798800792E-06  -2.152318683709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.236681462994E-06   1.245183996344E-08   0.000000000000E+00  -2.526765581860E-06   1.772107951573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102990686455E-06  -7.358273962043E-08   0.000000000000E+00   1.167734983540E-06  -2.146483231558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.195666758639E-06   9.272697179017E-09   0.000000000000E+00  -2.663030718459E-06   1.765223805670E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076370749356E-06  -7.188594613885E-08   0.000000000000E+00   1.268283918718E-06  -2.140351967742E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.155208348369E-06   6.160639645191E-09   0.000000000000E+00  -2.797147447913E-06   1.758118740918E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.051865628132E-06  -7.030756115553E-08   0.000000000000E+00   1.367484736205E-06  -2.133914647526E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.115294616736E-06   3.114598115739E-09   0.000000000000E+00  -2.929120596521E-06   1.750796824814E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027216326524E-06  -6.870764909022E-08   0.000000000000E+00   1.465301477110E-06  -2.127192998743E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075914320731E-06   1.335255472054E-10   0.000000000000E+00  -3.058955431485E-06   1.743262106621E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003894142170E-06  -6.722740524954E-08   0.000000000000E+00   1.561775810321E-06  -2.120191412893E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.037056578643E-06  -2.783603342605E-09   0.000000000000E+00  -3.186657649899E-06   1.735518616737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.806499273334E-07  -6.567005696151E-08   0.000000000000E+00   1.656851973787E-06  -2.112905552416E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.998710858076E-06  -5.637792964073E-09   0.000000000000E+00  -3.312233368268E-06   1.727570366019E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.586108483388E-07  -6.424850379414E-08   0.000000000000E+00   1.750575542938E-06  -2.105341019942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960866965600E-06  -8.430027362813E-09   0.000000000000E+00  -3.435689111699E-06   1.719421345172E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.369095008394E-07  -6.282831056983E-08   0.000000000000E+00   1.842927910804E-06  -2.097508976730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923515035926E-06  -1.116127083022E-08   0.000000000000E+00  -3.557031803564E-06   1.711075524136E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.145993693728E-07  -6.135163268014E-08   0.000000000000E+00   1.933870953719E-06  -2.089410694751E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886645521268E-06  -1.383246857907E-08   0.000000000000E+00  -3.676268755254E-06   1.702536851496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.940762623738E-07  -5.996422258149E-08   0.000000000000E+00   2.023476982929E-06  -2.081047796434E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.850249181753E-06  -1.644454720184E-08   0.000000000000E+00  -3.793407655800E-06   1.693809253923E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.746845552794E-07  -5.871519310751E-08   0.000000000000E+00   2.111732340723E-06  -2.072429397600E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.814317074978E-06  -1.899841535370E-08   0.000000000000E+00  -3.908456561867E-06   1.684896635604E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.549605716579E-07  -5.742836724050E-08   0.000000000000E+00   2.198597123700E-06  -2.063563574428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.778840547036E-06  -2.149496422681E-08   0.000000000000E+00  -4.021423887788E-06   1.675802877725E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.363112384421E-07  -5.618607311401E-08   0.000000000000E+00   2.284110361263E-06  -2.054443773216E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.743811222937E-06  -2.393506799731E-08   0.000000000000E+00  -4.132318395711E-06   1.666531837958E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.180460897765E-07  -5.489857829034E-08   0.000000000000E+00   2.368267080591E-06  -2.045088242083E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.709220997709E-06  -2.631958448518E-08   0.000000000000E+00  -4.241149185883E-06   1.657087349942E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.995721400872E-07  -5.374179341850E-08   0.000000000000E+00   2.451023264069E-06  -2.035485813663E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.675062027321E-06  -2.864935556238E-08   0.000000000000E+00  -4.347925686974E-06   1.647473222831E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.818308541712E-07  -5.253405616486E-08   0.000000000000E+00   2.532430150228E-06  -2.025645603885E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641326720876E-06  -3.092520755308E-08   0.000000000000E+00  -4.452657646811E-06   1.637693240813E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.651112900404E-07  -5.140037918341E-08   0.000000000000E+00   2.612510291170E-06  -2.015586455244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608007731392E-06  -3.314795179588E-08   0.000000000000E+00  -4.555355122733E-06   1.627751162671E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.479825359382E-07  -5.025168601405E-08   0.000000000000E+00   2.691196325524E-06  -2.005295928381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.575097948543E-06  -3.531838505091E-08   0.000000000000E+00  -4.656028472618E-06   1.617650721354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.316184871662E-07  -4.903020289664E-08   0.000000000000E+00   2.768555022585E-06  -1.994782396395E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.542590490295E-06  -3.743728990142E-08   0.000000000000E+00  -4.754688345687E-06   1.607395623565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.163216829286E-07  -4.806788211982E-08   0.000000000000E+00   2.844586936295E-06  -1.984058592910E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.510478695612E-06  -3.950543518646E-08   0.000000000000E+00  -4.851345673435E-06   1.596989549363E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.007383068424E-07  -4.701862369014E-08   0.000000000000E+00   2.919250914682E-06  -1.973121881009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.478756117013E-06  -4.152357637006E-08   0.000000000000E+00  -4.946011660941E-06   1.586436151791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.858946373773E-07  -4.600814776740E-08   0.000000000000E+00   2.992581949660E-06  -1.961975227352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.447416513104E-06  -4.349245600004E-08   0.000000000000E+00  -5.038697777989E-06   1.575739056489E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712242946962E-07  -4.500289035562E-08   0.000000000000E+00   3.064571474238E-06  -1.950621948599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.416453842348E-06  -4.541280392199E-08   0.000000000000E+00  -5.129415750590E-06   1.564901861380E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.568278460176E-07  -4.401483270864E-08   0.000000000000E+00   3.135228619382E-06  -1.939078033132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.385862255262E-06  -4.728533784051E-08   0.000000000000E+00  -5.218177552346E-06   1.553928136295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.436851228246E-07  -4.311867566472E-08   0.000000000000E+00   3.204603204847E-06  -1.927339164793E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.355636088639E-06  -4.911076352158E-08   0.000000000000E+00  -5.304995396239E-06   1.542821422688E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.299529030995E-07  -4.213451730314E-08   0.000000000000E+00   3.272607193927E-06  -1.915401704276E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325769858981E-06  -5.088977514303E-08   0.000000000000E+00  -5.389881726299E-06   1.531585233311E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.167903725450E-07  -4.119643035375E-08   0.000000000000E+00   3.339325176719E-06  -1.903282507297E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296258256016E-06  -5.262305568215E-08   0.000000000000E+00  -5.472849209445E-06   1.520223051927E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.038490886404E-07  -4.031286629018E-08   0.000000000000E+00   3.404705401792E-06  -1.890979911214E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.267096137142E-06  -5.431127714032E-08   0.000000000000E+00  -5.553910727653E-06   1.508738333041E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.917888346075E-07  -3.943297066146E-08   0.000000000000E+00   3.468827639431E-06  -1.878508699012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.238278521059E-06  -5.595510093519E-08   0.000000000000E+00  -5.633079369858E-06   1.497134501625E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797909749269E-07  -3.862907606578E-08   0.000000000000E+00   3.531621076738E-06  -1.865858784577E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209800582556E-06  -5.755517812483E-08   0.000000000000E+00  -5.710368424426E-06   1.485414952885E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.677993692405E-07  -3.773375911790E-08   0.000000000000E+00   3.593135469146E-06  -1.853039602971E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181657646839E-06  -5.911214967863E-08   0.000000000000E+00  -5.785791371373E-06   1.473583052014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.563429395391E-07  -3.692577481456E-08   0.000000000000E+00   3.653350903029E-06  -1.840051723190E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.153845184091E-06  -6.062664681988E-08   0.000000000000E+00  -5.859361874778E-06   1.461642133962E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.449312716228E-07  -3.612130820701E-08   0.000000000000E+00   3.712302060724E-06  -1.826905925400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.126358804381E-06  -6.209929123103E-08   0.000000000000E+00  -5.931093775716E-06   1.449595503254E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.345547469839E-07  -3.533994246934E-08   0.000000000000E+00   3.769993068741E-06  -1.813605962781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099194252713E-06  -6.353069532470E-08   0.000000000000E+00  -6.001001084480E-06   1.437446433751E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.234892150995E-07  -3.455754038580E-08   0.000000000000E+00   3.826395268962E-06  -1.800151126523E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.072347404131E-06  -6.492146242051E-08   0.000000000000E+00  -6.069097973980E-06   1.425198168516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.134012059624E-07  -3.382471637867E-08   0.000000000000E+00   3.881550111538E-06  -1.786545839730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.045814258755E-06  -6.627218714222E-08   0.000000000000E+00  -6.135398772154E-06   1.412853919581E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.028598910110E-07  -3.306814764066E-08   0.000000000000E+00   3.935454009505E-06  -1.772797457121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019590937560E-06  -6.758345545203E-08   0.000000000000E+00  -6.199917955552E-06   1.400416867849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.934336461898E-07  -3.236655392207E-08   0.000000000000E+00   3.988123408043E-06  -1.758910950012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.936736776518E-07  -6.885584502784E-08   0.000000000000E+00  -6.262670142092E-06   1.387890162887E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.835806311004E-07  -3.164682284110E-08   0.000000000000E+00   4.039560092083E-06  -1.744888550216E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.680588281679E-07  -7.008992534304E-08   0.000000000000E+00  -6.323670084677E-06   1.375276922832E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.742043945576E-07  -3.095641701373E-08   0.000000000000E+00   4.089749922646E-06  -1.730729468481E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.427428459837E-07  -7.128625798348E-08   0.000000000000E+00  -6.382932664396E-06   1.362580234233E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.653210443365E-07  -3.028513290461E-08   0.000000000000E+00   4.138737930490E-06  -1.716439916069E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.177222915784E-07  -7.244539676148E-08   0.000000000000E+00  -6.440472884323E-06   1.349803151955E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.566334546420E-07  -2.966515395441E-08   0.000000000000E+00   4.186519499693E-06  -1.702031680186E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.929938253753E-07  -7.356788793729E-08   0.000000000000E+00  -6.496305862846E-06   1.336948699065E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.475107396412E-07  -2.898162748994E-08   0.000000000000E+00   4.233072375931E-06  -1.687493819903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.685542037294E-07  -7.465427042814E-08   0.000000000000E+00  -6.550446827633E-06   1.324019866731E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.393653763745E-07  -2.838512582653E-08   0.000000000000E+00   4.278459858334E-06  -1.672844925240E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.444002753193E-07  -7.570507592870E-08   0.000000000000E+00  -6.602911109484E-06   1.311019614150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.306846119663E-07  -2.770570020482E-08   0.000000000000E+00   4.322632371413E-06  -1.658077029537E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.205289776394E-07  -7.672082911161E-08   0.000000000000E+00  -6.653714136285E-06   1.297950868466E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.232352040337E-07  -2.711751268551E-08   0.000000000000E+00   4.365659327643E-06  -1.643201556810E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.969373333911E-07  -7.770204780829E-08   0.000000000000E+00  -6.702871427044E-06   1.284816524703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.150368073024E-07  -2.651585182678E-08   0.000000000000E+00   4.407479994532E-06  -1.628215299293E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.736224474307E-07  -7.864924311337E-08   0.000000000000E+00  -6.750398586259E-06   1.271619445720E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.073716276335E-07  -2.591361619407E-08   0.000000000000E+00   4.448169199173E-06  -1.613135155321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.505815032015E-07  -7.956291961096E-08   0.000000000000E+00  -6.796311298053E-06   1.258362462148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.998230230433E-07  -2.535551618168E-08   0.000000000000E+00   4.487699627367E-06  -1.597948810269E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.278117598506E-07  -8.044357545398E-08   0.000000000000E+00  -6.840625320676E-06   1.245048372375E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.932152809294E-07  -2.487563597959E-08   0.000000000000E+00   4.526128023643E-06  -1.582682748141E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.053105490648E-07  -8.129170253250E-08   0.000000000000E+00  -6.883356481027E-06   1.231679942506E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.853509368944E-07  -2.422516078822E-08   0.000000000000E+00   4.563338147805E-06  -1.567295969446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.830752723642E-07  -8.210778662297E-08   0.000000000000E+00  -6.924520669231E-06   1.218259906329E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.785890785872E-07  -2.371549016332E-08   0.000000000000E+00   4.599476969521E-06  -1.551838235872E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.611033978157E-07  -8.289230750528E-08   0.000000000000E+00  -6.964133833495E-06   1.204790965351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.716762002906E-07  -2.317003511200E-08   0.000000000000E+00   4.634493829528E-06  -1.536291157425E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.393924578987E-07  -8.364573909138E-08   0.000000000000E+00  -7.002211974754E-06   1.191275788733E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.649061222316E-07  -2.265881425971E-08   0.000000000000E+00   4.668396122243E-06  -1.520658811439E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.179400464216E-07  -8.436854951355E-08   0.000000000000E+00  -7.038771141889E-06   1.177717013365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.581736780170E-07  -2.212440005211E-08   0.000000000000E+00   4.701198922288E-06  -1.504950067787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.967438160346E-07  -8.506120134482E-08   0.000000000000E+00  -7.073827426379E-06   1.164117243805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.522363908530E-07  -2.168850787384E-08   0.000000000000E+00   4.732938482436E-06  -1.489172223639E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.758014759234E-07  -8.572415158118E-08   0.000000000000E+00  -7.107396957866E-06   1.150479052379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.459985439324E-07  -2.117802748780E-08   0.000000000000E+00   4.763593182124E-06  -1.473320729232E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.551107892351E-07  -8.635785185211E-08   0.000000000000E+00  -7.139495899008E-06   1.136804979145E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.396231299478E-07  -2.064728121010E-08   0.000000000000E+00   4.793156795802E-06  -1.457391411906E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.346695708909E-07  -8.696274846158E-08   0.000000000000E+00  -7.170140441130E-06   1.123097531973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.338429654504E-07  -2.023894092057E-08   0.000000000000E+00   4.821696701034E-06  -1.441410133118E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.144756854336E-07  -8.753928252354E-08   0.000000000000E+00  -7.199346799492E-06   1.109359186565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.279762591450E-07  -1.974871952554E-08   0.000000000000E+00   4.849168847760E-06  -1.425357503482E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.945270444838E-07  -8.808789006977E-08   0.000000000000E+00  -7.227131208832E-06   1.095592386516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.223105968135E-07  -1.929245191049E-08   0.000000000000E+00   4.875611086737E-06  -1.409246006462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.748216052374E-07  -8.860900209051E-08   0.000000000000E+00  -7.253509919137E-06   1.081799543378E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.167808573361E-07  -1.884768634913E-08   0.000000000000E+00   4.901027321226E-06  -1.393083109214E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.553573680509E-07  -8.910304469765E-08   0.000000000000E+00  -7.278499191097E-06   1.067983036705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.112759678035E-07  -1.841160801306E-08   0.000000000000E+00   4.925417872629E-06  -1.376862732000E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.361323745473E-07  -8.957043915999E-08   0.000000000000E+00  -7.302115292270E-06   1.054145214144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.060941086071E-07  -1.801908550151E-08   0.000000000000E+00   4.948805560419E-06  -1.360597686804E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.171447060479E-07  -9.001160198640E-08   0.000000000000E+00  -7.324374492696E-06   1.040288391506E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007899880669E-07  -1.756136434761E-08   0.000000000000E+00   4.971197915038E-06  -1.344284779929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.983924813344E-07  -9.042694505925E-08   0.000000000000E+00  -7.345293061031E-06   1.026414852845E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.957540332991E-07  -1.717108269884E-08   0.000000000000E+00   4.992602806753E-06  -1.327926465424E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.798738553598E-07  -9.081687564907E-08   0.000000000000E+00  -7.364887260631E-06   1.012526850554E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.907234528833E-07  -1.674518879384E-08   0.000000000000E+00   5.013031183023E-06  -1.311531195503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.615870171892E-07  -9.118179653396E-08   0.000000000000E+00  -7.383173345750E-06   9.986266054669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.859423287944E-07  -1.636249729887E-08   0.000000000000E+00   5.032482782661E-06  -1.295091634244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.435301887050E-07  -9.152210605607E-08   0.000000000000E+00  -7.400167557750E-06   9.847163069397E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.809915548275E-07  -1.595874117256E-08   0.000000000000E+00   5.050979122602E-06  -1.278620269046E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.257016228718E-07  -9.183819819079E-08   0.000000000000E+00  -7.415886121519E-06   9.707981129753E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.763324019582E-07  -1.557581624725E-08   0.000000000000E+00   5.068533492724E-06  -1.262116640945E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.080996022654E-07  -9.213046261125E-08   0.000000000000E+00  -7.430345241939E-06   9.568741503476E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.719595012116E-07  -1.522102320873E-08   0.000000000000E+00   5.085160530684E-06  -1.245590874746E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.907224378065E-07  -9.239928477896E-08   0.000000000000E+00  -7.443561100265E-06   9.429465146675E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.660890977122E-07  -1.482581692607E-08   0.000000000000E+00   5.100831781115E-06  -1.229023871611E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.735684670724E-07  -9.264504596732E-08   0.000000000000E+00  -7.455549850999E-06   9.290172705839E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.628788487742E-07  -1.447598124180E-08   0.000000000000E+00   5.115623280772E-06  -1.212442703836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.566360532923E-07  -9.286812335279E-08   0.000000000000E+00  -7.466327618250E-06   9.150884518291E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.584711315504E-07  -1.411142516337E-08   0.000000000000E+00   5.129479030984E-06  -1.195838666301E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399235838352E-07  -9.306889005657E-08   0.000000000000E+00  -7.475910492823E-06   9.011620614269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.543525231997E-07  -1.378274632914E-08   0.000000000000E+00   5.142463892808E-06  -1.179216057035E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.234294691219E-07  -9.324771522939E-08   0.000000000000E+00  -7.484314528846E-06   8.872400717577E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.499470683264E-07  -1.340774597316E-08   0.000000000000E+00   5.154551291707E-06  -1.162579927437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071521413990E-07  -9.340496405387E-08   0.000000000000E+00  -7.491555740932E-06   8.733244247698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.456230404899E-07  -1.303285548425E-08   0.000000000000E+00   5.165748949432E-06  -1.145919074125E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.910900535789E-07  -9.354099785426E-08   0.000000000000E+00  -7.497650100943E-06   8.594170320606E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.418828011740E-07  -1.275551051258E-08   0.000000000000E+00   5.176113440779E-06  -1.129259794767E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752416782128E-07  -9.365617410437E-08   0.000000000000E+00  -7.502613535338E-06   8.455197750796E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.382141192224E-07  -1.243274973997E-08   0.000000000000E+00   5.185635928231E-06  -1.112594075258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.596055064377E-07  -9.375084649862E-08   0.000000000000E+00  -7.506461922155E-06   8.316345052472E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.342557742373E-07  -1.211947550668E-08   0.000000000000E+00   5.194282091461E-06  -1.095917823145E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.441800468989E-07  -9.382536500294E-08   0.000000000000E+00  -7.509211088368E-06   8.177630441259E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.300567859577E-07  -1.177361907360E-08   0.000000000000E+00   5.202086216708E-06  -1.079236724673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.289638248926E-07  -9.388007587975E-08   0.000000000000E+00  -7.510876807150E-06   8.039071835884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.267722620529E-07  -1.149348791988E-08   0.000000000000E+00   5.209108095447E-06  -1.062560343855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139553814617E-07  -9.391532175206E-08   0.000000000000E+00  -7.511474795302E-06   7.900686859634E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.230612075678E-07  -1.119206481689E-08   0.000000000000E+00   5.215286315478E-06  -1.045878461952E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.915327235214E-08  -9.393144164117E-08   0.000000000000E+00  -7.511020710718E-06   7.762492842265E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.192933256948E-07  -1.086435925162E-08   0.000000000000E+00   5.220672208679E-06  -1.029204550709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.455606742183E-08  -9.392877099118E-08   0.000000000000E+00  -7.509530149925E-06   7.624506821551E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.159461314972E-07  -1.060223769310E-08   0.000000000000E+00   5.225275445663E-06  -1.012539230289E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.016234959101E-08  -9.390764174324E-08   0.000000000000E+00  -7.507018645721E-06   7.486745545131E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.127528612351E-07  -1.035098229267E-08   0.000000000000E+00   5.229080624883E-06  -9.958741905972E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.597071432940E-08  -9.386838233601E-08   0.000000000000E+00  -7.503501664834E-06   7.349225472316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.091087404113E-07  -1.003647282533E-08   0.000000000000E+00   5.232139478485E-06  -9.792252942414E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.197976857629E-08  -9.381131777901E-08   0.000000000000E+00  -7.498994605650E-06   7.211962775797E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.059863368815E-07  -9.781563840627E-09   0.000000000000E+00   5.234421562137E-06  -9.625894984476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.818813042326E-08  -9.373676965941E-08   0.000000000000E+00  -7.493512796091E-06   7.074973343560E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.026725757852E-07  -9.500590176345E-09   0.000000000000E+00   5.235954906129E-06  -9.459718113959E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459442825785E-08  -9.364505618676E-08   0.000000000000E+00  -7.487071491425E-06   6.938272780935E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992810054823E-07  -9.226565454567E-09   0.000000000000E+00   5.236747578937E-06  -9.293676295247E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197299932342E-09  -9.353649224419E-08   0.000000000000E+00  -7.479685872294E-06   6.801876412143E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.963456801021E-07  -8.986678939418E-09   0.000000000000E+00   5.236815694554E-06  -9.127815968030E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.200460727421E-08  -9.341138938792E-08   0.000000000000E+00  -7.471371042677E-06   6.665799282508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929468583585E-07  -8.704370490813E-09   0.000000000000E+00   5.236165394543E-06  -8.962208275011E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.501263797971E-08  -9.327005591158E-08   0.000000000000E+00  -7.462142028032E-06   6.530056160332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.896348990399E-07  -8.450816258654E-09   0.000000000000E+00   5.234794272508E-06  -8.796782751438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.782812863768E-08  -9.311279685948E-08   0.000000000000E+00  -7.452013773303E-06   6.394661538760E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.866318294828E-07  -8.182849757257E-09   0.000000000000E+00   5.232734015167E-06  -8.631662442912E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.045240834928E-08  -9.293991405760E-08   0.000000000000E+00  -7.441001141308E-06   6.259629638050E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.839480296734E-07  -7.974910060809E-09   0.000000000000E+00   5.229995208314E-06  -8.466835987198E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.288679929244E-08  -9.275170615025E-08   0.000000000000E+00  -7.429118910779E-06   6.124974407285E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812833585901E-07  -7.762088402054E-09   0.000000000000E+00   5.226570340039E-06  -8.302238705029E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.513261724238E-08  -9.254846862059E-08   0.000000000000E+00  -7.416381774913E-06   5.990709526607E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.778608774184E-07  -7.478371140256E-09   0.000000000000E+00   5.222468930720E-06  -8.137981400432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.719117190853E-08  -9.233049382154E-08   0.000000000000E+00  -7.402804339638E-06   5.856848409252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.754650638581E-07  -7.268730087319E-09   0.000000000000E+00   5.217724697781E-06  -7.974082356783E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.906376753913E-08  -9.209807100911E-08   0.000000000000E+00  -7.388401122004E-06   5.723404203478E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724464370705E-07  -7.024986886299E-09   0.000000000000E+00   5.212313216587E-06  -7.810471033733E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107517030060E-07  -9.185148634998E-08   0.000000000000E+00  -7.373186548827E-06   5.590389794972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.696270799051E-07  -6.809367450545E-09   0.000000000000E+00   5.206272739445E-06  -7.647269788994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222562726308E-07  -9.159102297437E-08   0.000000000000E+00  -7.357174955034E-06   5.457817808612E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670111731004E-07  -6.600790606043E-09   0.000000000000E+00   5.199601140866E-06  -7.484475566109E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335787661048E-07  -9.131696097474E-08   0.000000000000E+00  -7.340380582491E-06   5.325700610879E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.643878463504E-07  -6.383888194664E-09   0.000000000000E+00   5.192317917275E-06  -7.322033877272E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.447204690778E-07  -9.102957744665E-08   0.000000000000E+00  -7.322817578537E-06   5.194050311833E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.616392232316E-07  -6.163685283533E-09   0.000000000000E+00   5.184420741341E-06  -7.160020796176E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.556826633943E-07  -9.072914649962E-08   0.000000000000E+00  -7.304499994703E-06   5.062878767281E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.591065964501E-07  -5.972657325046E-09   0.000000000000E+00   5.175927698671E-06  -6.998465465572E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664666274344E-07  -9.041593929645E-08   0.000000000000E+00  -7.285441785519E-06   4.932197581080E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.567662377664E-07  -5.777634649339E-09   0.000000000000E+00   5.166856971127E-06  -6.837383742571E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.770736363091E-07  -9.009022406132E-08   0.000000000000E+00  -7.265656807350E-06   4.802018107123E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.538687733231E-07  -5.536527837822E-09   0.000000000000E+00   5.157180451474E-06  -6.676716036588E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.875049622173E-07  -8.975226610923E-08   0.000000000000E+00  -7.245158817128E-06   4.672351451669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.514179803393E-07  -5.355530846084E-09   0.000000000000E+00   5.146947033825E-06  -6.516571082527E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.977618745282E-07  -8.940232786005E-08   0.000000000000E+00  -7.223961471453E-06   4.543208475632E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.488530155163E-07  -5.160248267714E-09   0.000000000000E+00   5.136144694251E-06  -6.356898545682E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078456402869E-07  -8.904066887426E-08   0.000000000000E+00  -7.202078325503E-06   4.414599796512E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.464088707339E-07  -4.964357072220E-09   0.000000000000E+00   5.124792849912E-06  -6.197734077050E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.177575241120E-07  -8.866754585624E-08   0.000000000000E+00  -7.179522831954E-06   4.286535790885E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.441800728338E-07  -4.786545050934E-09   0.000000000000E+00   5.112917915604E-06  -6.039114948939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274987885250E-07  -8.828321268228E-08   0.000000000000E+00  -7.156308340181E-06   4.159026596642E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418125521470E-07  -4.606643880576E-09   0.000000000000E+00   5.100500490810E-06  -5.881093733395E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.370706943252E-07  -8.788792043712E-08   0.000000000000E+00  -7.132448095222E-06   4.032082114905E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.394263462158E-07  -4.427532768070E-09   0.000000000000E+00   5.087563640158E-06  -5.723594279039E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464745002453E-07  -8.748191738904E-08   0.000000000000E+00  -7.107955237071E-06   3.905712012842E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.372031952025E-07  -4.252072397700E-09   0.000000000000E+00   5.074109329728E-06  -5.566681875353E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.557114636941E-07  -8.706544905966E-08   0.000000000000E+00  -7.082842799739E-06   3.779925725262E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.348726997215E-07  -4.079688908248E-09   0.000000000000E+00   5.060156198068E-06  -5.410333611256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.647828405149E-07  -8.663875821457E-08   0.000000000000E+00  -7.057123710664E-06   3.654732457476E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.327326134207E-07  -3.904648922034E-09   0.000000000000E+00   5.045697442325E-06  -5.254596859266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.736898852032E-07  -8.620208488773E-08   0.000000000000E+00  -7.030810789778E-06   3.530141187110E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.307140605522E-07  -3.750119420758E-09   0.000000000000E+00   5.030773551813E-06  -5.099516094481E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.824338510239E-07  -8.575566639421E-08   0.000000000000E+00  -7.003916749060E-06   3.406160666756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.283148315810E-07  -3.581813177281E-09   0.000000000000E+00   5.015349758844E-06  -4.945011550192E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910159901608E-07  -8.529973735954E-08   0.000000000000E+00  -6.976454191609E-06   3.282799425820E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.261995048200E-07  -3.425047088750E-09   0.000000000000E+00   4.999469590656E-06  -4.791130014440E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.994375537528E-07  -8.483452973319E-08   0.000000000000E+00  -6.948435611417E-06   3.160065773252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.239910029774E-07  -3.265884287552E-09   0.000000000000E+00   4.983131400029E-06  -4.637923622110E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.076997919890E-07  -8.436027280220E-08   0.000000000000E+00  -6.919873392507E-06   3.037967799425E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219239296411E-07  -3.111368103559E-09   0.000000000000E+00   4.966346565050E-06  -4.485397661894E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.158039541441E-07  -8.387719320837E-08   0.000000000000E+00  -6.890779808580E-06   2.916513378696E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198968947095E-07  -2.960930541777E-09   0.000000000000E+00   4.949120404880E-06  -4.333535144523E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.237512887111E-07  -8.338551497192E-08   0.000000000000E+00  -6.861167022445E-06   2.795710171541E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177761506604E-07  -2.819234280052E-09   0.000000000000E+00   4.931461826305E-06  -4.182371448844E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.315430433576E-07  -8.288545950279E-08   0.000000000000E+00  -6.831047085632E-06   2.675565626869E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157830900164E-07  -2.668683960698E-09   0.000000000000E+00   4.913381225951E-06  -4.031929633991E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.391804651013E-07  -8.237724562575E-08   0.000000000000E+00  -6.800431937982E-06   2.556086984314E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.138420646627E-07  -2.525561286499E-09   0.000000000000E+00   4.894884025289E-06  -3.882095811944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.466648001609E-07  -8.186108957874E-08   0.000000000000E+00  -6.769333407290E-06   2.437281276495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.117960742585E-07  -2.385702085670E-09   0.000000000000E+00   4.875975464136E-06  -3.733069747449E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.539972941318E-07  -8.133720504446E-08   0.000000000000E+00  -6.737763208900E-06   2.319155331308E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100461279099E-07  -2.269327640638E-09   0.000000000000E+00   4.856674389886E-06  -3.584748776208E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.611791919416E-07  -8.080580317351E-08   0.000000000000E+00  -6.705732945507E-06   2.201715774227E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082736655071E-07  -2.134183226819E-09   0.000000000000E+00   4.837003637101E-06  -3.437204504827E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.682117378612E-07  -8.026709258171E-08   0.000000000000E+00  -6.673254106794E-06   2.084969030509E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060240755138E-07  -1.987179049583E-09   0.000000000000E+00   4.816905991360E-06  -3.290325955064E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.750961754531E-07  -7.972127936694E-08   0.000000000000E+00  -6.640338069277E-06   1.968921327543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040363669266E-07  -1.850889399889E-09   0.000000000000E+00   4.796473473097E-06  -3.144295350615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.818337477258E-07  -7.916856714857E-08   0.000000000000E+00  -6.606996096055E-06   1.853578697076E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.022639689296E-07  -1.731818618159E-09   0.000000000000E+00   4.775688535240E-06  -2.999099899583E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.884256969605E-07  -7.860915706402E-08   0.000000000000E+00  -6.573239336698E-06   1.738946977485E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004392948948E-07  -1.608374665044E-09   0.000000000000E+00   4.754504387303E-06  -2.854487522076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948732646811E-07  -7.804324777446E-08   0.000000000000E+00  -6.539078826942E-06   1.625031816043E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.855181758074E-08  -1.476749210955E-09   0.000000000000E+00   4.733003803469E-06  -2.710793576237E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.011776917921E-07  -7.747103551116E-08   0.000000000000E+00  -6.504525488842E-06   1.511838671239E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.680164969773E-08  -1.360048697911E-09   0.000000000000E+00   4.711154912812E-06  -2.567837168867E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.073402184543E-07  -7.689271406809E-08   0.000000000000E+00  -6.469590130468E-06   1.399372814810E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.514455433922E-08  -1.253684743563E-09   0.000000000000E+00   4.688989797003E-06  -2.425736165828E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.133620839546E-07  -7.630847481636E-08   0.000000000000E+00  -6.434283445959E-06   1.287639334398E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.350861276048E-08  -1.150560240632E-09   0.000000000000E+00   4.666475077456E-06  -2.284399163211E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.192445268269E-07  -7.571850673196E-08   0.000000000000E+00  -6.398616015458E-06   1.176643135307E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.175336917084E-08  -1.020378238632E-09   0.000000000000E+00   4.643657755052E-06  -2.143925660125E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.249887847645E-07  -7.512299641576E-08   0.000000000000E+00  -6.362598305138E-06   1.066388943217E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.984419128231E-08  -9.201781168607E-10   0.000000000000E+00   4.620519229674E-06  -2.004245032751E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.305960944909E-07  -7.452212808272E-08   0.000000000000E+00  -6.326240667178E-06   9.568813059409E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.808865626101E-08  -8.013628318349E-10   0.000000000000E+00   4.597104349583E-06  -1.865467619109E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.360676917571E-07  -7.391608359734E-08   0.000000000000E+00  -6.289553339975E-06   8.481245961027E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.662990992247E-08  -7.084286635328E-10   0.000000000000E+00   4.573389650169E-06  -1.727473490992E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.414048113340E-07  -7.330504248508E-08   0.000000000000E+00  -6.252546447945E-06   7.401230129225E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.437389324320E-08  -5.819680089503E-10   0.000000000000E+00   4.549362991231E-06  -1.590304301104E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.466086868643E-07  -7.268918195680E-08   0.000000000000E+00  -6.215230001890E-06   6.328805847822E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.304686309637E-08  -4.945022338560E-10   0.000000000000E+00   4.525090248225E-06  -1.454053553744E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.516805508861E-07  -7.206867690537E-08   0.000000000000E+00  -6.177613899009E-06   5.264011711760E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.144499121696E-08  -4.164151275354E-10   0.000000000000E+00   4.500542057184E-06  -1.318656583406E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.566216346552E-07  -7.144369992549E-08   0.000000000000E+00  -6.139707923070E-06   4.206884650139E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.980911876275E-08  -3.043680260351E-10   0.000000000000E+00   4.475727355188E-06  -1.184119825551E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.614331681978E-07  -7.081442134160E-08   0.000000000000E+00  -6.101521744571E-06   3.157459948210E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.824861269896E-08  -2.077274440230E-10   0.000000000000E+00   4.450633179600E-06  -1.050446419089E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.661163800877E-07  -7.018100920886E-08   0.000000000000E+00  -6.063064920968E-06   2.115771268458E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.661320793251E-08  -1.142100583553E-10   0.000000000000E+00   4.425329751804E-06  -9.176548974734E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.706724975822E-07  -6.954362934279E-08   0.000000000000E+00  -6.024346896831E-06   1.081850672436E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.520242317829E-08  -3.814637216324E-11   0.000000000000E+00   4.399783097609E-06  -7.857968352069E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.751027463182E-07  -6.890244531606E-08   0.000000000000E+00  -5.985377004215E-06   5.572864246051E-09
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.352113702191E-08   6.221306360031E-11   0.000000000000E+00   4.373968906074E-06  -6.547724202798E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.794083503491E-07  -6.825761847767E-08   0.000000000000E+00  -5.946164462753E-06  -9.625658974273E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.181600850527E-08   1.527573857914E-10   0.000000000000E+00   4.347949618859E-06  -5.246757611746E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.835905320625E-07  -6.760930798837E-08   0.000000000000E+00  -5.906718380068E-06  -1.973005559559E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.043966586255E-08   2.326963097771E-10   0.000000000000E+00   4.321716686366E-06  -3.954826071118E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876505120839E-07  -6.695767081508E-08   0.000000000000E+00  -5.867047752041E-06  -2.975564472022E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.896251947788E-08   3.085406255842E-10   0.000000000000E+00   4.295257059386E-06  -2.672140674954E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.915895091493E-07  -6.630286174273E-08   0.000000000000E+00  -5.827161463066E-06  -3.970218257351E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.754000007322E-08   3.961143868952E-10   0.000000000000E+00   4.268600243308E-06  -1.398695707666E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.954087400352E-07  -6.564503339955E-08   0.000000000000E+00  -5.787068286509E-06  -4.956944010626E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.616222712390E-08   4.724861704144E-10   0.000000000000E+00   4.241733686843E-06  -1.339293065877E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.991094195386E-07  -6.498433628405E-08   0.000000000000E+00  -5.746776885021E-06  -5.935720279787E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.475310690661E-08   5.286348499020E-10   0.000000000000E+00   4.214658308078E-06   1.120759955933E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.026927603166E-07  -6.432091875724E-08   0.000000000000E+00  -5.706295810774E-06  -6.906527044627E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.303179959929E-08   6.198244426161E-10   0.000000000000E+00   4.187423427105E-06   2.367787783720E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.061599726945E-07  -6.365492705414E-08   0.000000000000E+00  -5.665633506143E-06  -7.869345695321E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.172525528349E-08   6.923182258144E-10   0.000000000000E+00   4.159998352668E-06   3.604425367556E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.095122648783E-07  -6.298650533462E-08   0.000000000000E+00  -5.624798303806E-06  -8.824159012575E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.038404023073E-08   7.549144134344E-10   0.000000000000E+00   4.132389830972E-06   4.832023550970E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.127508424720E-07  -6.231579565557E-08   0.000000000000E+00  -5.583798427388E-06  -9.770951148004E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.889523022108E-08   8.381012206512E-10   0.000000000000E+00   4.104639108911E-06   6.049720724778E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.158769086959E-07  -6.164293801493E-08   0.000000000000E+00  -5.542641991782E-06  -1.070970760109E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.757214902006E-08   8.983465127677E-10   0.000000000000E+00   4.076711514682E-06   7.258376404995E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.188916641290E-07  -6.096807035492E-08   0.000000000000E+00  -5.501337003670E-06  -1.164041520216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.614679014850E-08   9.658577852719E-10   0.000000000000E+00   4.048621480174E-06   8.457785291719E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.217963066640E-07  -6.029132858549E-08   0.000000000000E+00  -5.459891362005E-06  -1.256306208966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.483770916909E-08   1.027077529428E-09   0.000000000000E+00   4.020389139712E-06   9.647352851879E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.245920313939E-07  -5.961284658216E-08   0.000000000000E+00  -5.418312858320E-06  -1.347763769278E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.353430956032E-08   1.097773793110E-09   0.000000000000E+00   3.992038057652E-06   1.082682484341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272800305049E-07  -5.893275621532E-08   0.000000000000E+00  -5.376609177526E-06  -1.438413270908E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.216347914183E-08   1.157773638518E-09   0.000000000000E+00   3.963492522489E-06   1.199831699396E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.298614932425E-07  -5.825118736547E-08   0.000000000000E+00  -5.334787898144E-06  -1.528253908740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.095249707976E-08   1.201253732340E-09   0.000000000000E+00   3.934848600083E-06   1.315947755807E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.323376057216E-07  -5.756826793712E-08   0.000000000000E+00  -5.292856493018E-06  -1.617285000604E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956612787123E-08   1.269631787738E-09   0.000000000000E+00   3.906068715807E-06   1.431131024057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.347095509236E-07  -5.688412386913E-08   0.000000000000E+00  -5.250822329693E-06  -1.705505985485E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.840585157631E-08   1.320362050426E-09   0.000000000000E+00   3.877186064861E-06   1.545293413589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.369785084889E-07  -5.619887914250E-08   0.000000000000E+00  -5.208692671139E-06  -1.792916421511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.706140164806E-08   1.374144567586E-09   0.000000000000E+00   3.848172689397E-06   1.658538171409E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.391456547701E-07  -5.551265582195E-08   0.000000000000E+00  -5.166474676136E-06  -1.879515984095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.590001306418E-08   1.423965804333E-09   0.000000000000E+00   3.819052353450E-06   1.770818312696E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.412121625511E-07  -5.482557404214E-08   0.000000000000E+00  -5.124175400009E-06  -1.965304463991E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.459629901426E-08   1.469780317573E-09   0.000000000000E+00   3.789840194052E-06   1.882121458456E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.431792011433E-07  -5.413775204099E-08   0.000000000000E+00  -5.081801795042E-06  -2.050281765508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.350242304255E-08   1.513290841142E-09   0.000000000000E+00   3.760504747389E-06   1.992516725738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.450479361468E-07  -5.344930617065E-08   0.000000000000E+00  -5.039360711215E-06  -2.134447904529E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.216888523724E-08   1.572024430752E-09   0.000000000000E+00   3.731116152559E-06   2.101838586016E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.468195294165E-07  -5.276035089883E-08   0.000000000000E+00  -4.996858896716E-06  -2.217803006694E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.087992970023E-08   1.628234949004E-09   0.000000000000E+00   3.701607222080E-06   2.210259239953E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.484951389264E-07  -5.207099884570E-08   0.000000000000E+00  -4.954302998602E-06  -2.300347305565E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.984731966474E-08   1.662426880287E-09   0.000000000000E+00   3.672037936993E-06   2.317662610794E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.500759187827E-07  -5.138136079416E-08   0.000000000000E+00  -4.911699563420E-06  -2.382081140768E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862938242084E-08   1.704999168796E-09   0.000000000000E+00   3.642372711813E-06   2.424153382892E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.515630190089E-07  -5.069154569081E-08   0.000000000000E+00  -4.869055037786E-06  -2.463004956264E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.739599637595E-08   1.748003208347E-09   0.000000000000E+00   3.612642121346E-06   2.529680395203E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.529575854639E-07  -5.000166066337E-08   0.000000000000E+00  -4.826375769076E-06  -2.543119298471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.629673377931E-08   1.789000711903E-09   0.000000000000E+00   3.582864203950E-06   2.634195513774E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.542607598386E-07  -4.931181105885E-08   0.000000000000E+00  -4.783668006094E-06  -2.622424814532E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.516185824742E-08   1.829884231584E-09   0.000000000000E+00   3.553010381496E-06   2.737721302814E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.554736795410E-07  -4.862210043994E-08   0.000000000000E+00  -4.740937899640E-06  -2.700922250473E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.405142522571E-08   1.864068980299E-09   0.000000000000E+00   3.523098263881E-06   2.840290836905E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.565974774950E-07  -4.793263058946E-08   0.000000000000E+00  -4.698191503269E-06  -2.778612449511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.290824440089E-08   1.902295519844E-09   0.000000000000E+00   3.493112117268E-06   2.941933409036E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.576332821947E-07  -4.724350154958E-08   0.000000000000E+00  -4.655434773876E-06  -2.855496350289E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.193215006595E-08   1.933340677008E-09   0.000000000000E+00   3.463112814606E-06   3.042545320212E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.585822175729E-07  -4.655481162632E-08   0.000000000000E+00  -4.612673572477E-06  -2.931574985134E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.071169937936E-08   1.985395360532E-09   0.000000000000E+00   3.433058373926E-06   3.142197832792E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.594454028489E-07  -4.586665739767E-08   0.000000000000E+00  -4.569913664753E-06  -3.006849478461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.981386295134E-08   1.998891400926E-09   0.000000000000E+00   3.402949711493E-06   3.240897903021E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.602239525385E-07  -4.517913373909E-08   0.000000000000E+00  -4.527160721899E-06  -3.081321044865E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.869137707854E-08   2.028471023686E-09   0.000000000000E+00   3.372818735555E-06   3.338605138306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.609189763262E-07  -4.449233383744E-08   0.000000000000E+00  -4.484420321136E-06  -3.154990987682E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.763418580385E-08   2.064393204887E-09   0.000000000000E+00   3.342668648231E-06   3.435353799070E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.615315789833E-07  -4.380634920451E-08   0.000000000000E+00  -4.441697946626E-06  -3.227860697055E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.653416363647E-08   2.097531063118E-09   0.000000000000E+00   3.312485304311E-06   3.531150656925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620628602655E-07  -4.312126967926E-08   0.000000000000E+00  -4.398998989988E-06  -3.299931648554E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.564599005294E-08   2.116688472784E-09   0.000000000000E+00   3.282300162157E-06   3.625914550714E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.625139148835E-07  -4.243718346591E-08   0.000000000000E+00  -4.356328751109E-06  -3.371205401381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.463541588191E-08   2.139278500148E-09   0.000000000000E+00   3.252059082402E-06   3.719779698804E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628858324061E-07  -4.175417713655E-08   0.000000000000E+00  -4.313692438838E-06  -3.441683596824E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.363242614331E-08   2.161725096900E-09   0.000000000000E+00   3.221843458000E-06   3.812604480234E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.631796971496E-07  -4.107233564777E-08   0.000000000000E+00  -4.271095171740E-06  -3.511367956553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.266565595283E-08   2.190688079704E-09   0.000000000000E+00   3.191592936953E-06   3.904502574163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.633965881568E-07  -4.039174235389E-08   0.000000000000E+00  -4.228541978715E-06  -3.580260281152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.168533477305E-08   2.206588828979E-09   0.000000000000E+00   3.161361731842E-06   3.995449079611E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635375790511E-07  -3.971247901538E-08   0.000000000000E+00  -4.186037799891E-06  -3.648362448450E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.073791435087E-08   2.232607664341E-09   0.000000000000E+00   3.131114059186E-06   4.085417664700E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.636037380670E-07  -3.903462583588E-08   0.000000000000E+00  -4.143587487171E-06  -3.715676412054E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.975416839128E-08   2.259856757214E-09   0.000000000000E+00   3.100902913817E-06   4.174359573083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635961278585E-07  -3.835826145647E-08   0.000000000000E+00  -4.101195805163E-06  -3.782204199728E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879474314297E-08   2.277665446557E-09   0.000000000000E+00   3.070666562694E-06   4.262378381119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.635158055364E-07  -3.768346297589E-08   0.000000000000E+00  -4.058867431733E-06  -3.847947911927E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.794966220948E-08   2.294092949196E-09   0.000000000000E+00   3.040441946493E-06   4.349488466943E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.633638225321E-07  -3.701030597323E-08   0.000000000000E+00  -4.016606958864E-06  -3.912909720224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691369259276E-08   2.320740762077E-09   0.000000000000E+00   3.010235065995E-06   4.435616098740E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.631412245582E-07  -3.633886450829E-08   0.000000000000E+00  -3.974418893395E-06  -3.977091865832E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.608076602767E-08   2.320246280748E-09   0.000000000000E+00   2.980051922076E-06   4.520765664998E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628490515082E-07  -3.566921114585E-08   0.000000000000E+00  -3.932307657701E-06  -4.040496658178E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531157828665E-08   2.334525810457E-09   0.000000000000E+00   2.949901101401E-06   4.604955562812E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.624883374642E-07  -3.500141697764E-08   0.000000000000E+00  -3.890277590546E-06  -4.103126473397E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.437530347901E-08   2.354367522737E-09   0.000000000000E+00   2.919770161660E-06   4.688197528849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620601105873E-07  -3.433555162443E-08   0.000000000000E+00  -3.848332947703E-06  -4.164983752852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.350682944510E-08   2.364887092844E-09   0.000000000000E+00   2.889671007722E-06   4.770479676937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.615653930219E-07  -3.367168324659E-08   0.000000000000E+00  -3.806477902855E-06  -4.226071001722E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259323424254E-08   2.389912407487E-09   0.000000000000E+00   2.859612527388E-06   4.851843860348E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.610052008979E-07  -3.300987857878E-08   0.000000000000E+00  -3.764716548250E-06  -4.286390787594E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181128517632E-08   2.388576585301E-09   0.000000000000E+00   2.829570879159E-06   4.932232032514E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.603805442885E-07  -3.235020293506E-08   0.000000000000E+00  -3.723052895465E-06  -4.345945739070E-06
Spline
31  3.2
3.958343788629329e+00  3.665747421376790e+00  -1.584166727311152e-02
1.65000  1.70000  4.111185002349738e-02  -2.254416014316249e-01  4.461876813627606e-01  -2.303145407013875e-01
1.70000  1.75000  3.092644983773536e-02  -1.825501923506092e-01  4.116405002575524e-01  -2.878393356255960e-01
1.75000  1.80000  2.279206155389557e-02  -1.435449373420459e-01  3.684645999137130e-01  -3.345587834511521e-01
1.80000  1.85000  1.649415633864616e-02  -1.092076682265582e-01  3.182807823960401e-01  -3.921401545217484e-01
1.85000  1.90000  1.178045736399313e-02  -8.032064114586729e-02  2.594597592177778e-01  -3.918162609172589e-01
1.90000  1.95000  8.364097672129563e-03  -5.731328718096902e-02  2.006873200801892e-01  -3.343593960387315e-01
1.95000  2.00000  5.958356688776742e-03  -3.975225064324057e-02  1.505334106743794e-01  -2.854475742016709e-01
2.00000  2.05000  4.311396736525452e-03  -2.683976638231515e-02  1.077162745441287e-01  -2.342256326792253e-01
2.05000  2.10000  3.209420899685116e-03  -1.782483117299649e-02  7.258242964224507e-02  -1.836991268569695e-01
2.10000  2.15000  2.476673024283780e-03  -1.194433166019923e-02  4.502756061369949e-02  -1.327009979191360e-01
2.15000  2.20000  1.975437718068177e-03  -8.436833083222810e-03  2.512241092582916e-02  -8.289392574365791e-02
2.20000  2.25000  1.606040350503650e-03  -6.546296433717323e-03  1.268832206428041e-02  -2.879424963417916e-02
2.25000  2.30000  1.306847052774214e-03  -5.493421099545628e-03  8.369184619153550e-03  -3.273963137177041e-03
2.30000  2.35000  1.052689713952670e-03  -4.681057361159103e-03  7.878090148576995e-03  -6.329059152203009e-03
2.35000  2.40000  8.375409388721310e-04  -3.940716289942923e-03  6.928731275746539e-03  -5.103572534162771e-03
2.40000  2.45000  6.571890059975814e-04  -3.286119956374492e-03  6.163195395622126e-03  -5.025064575288325e-03
2.45000  2.50000  5.076628635960004e-04  -2.707488401126939e-03  5.409435709328873e-03  -4.639224612814102e-03
2.50000  2.55000  3.852321297363742e-04  -2.201339014790159e-03  4.713552017406760e-03  -4.335734005580393e-03
2.55000  2.60000  2.864070922896859e-04  -1.762501818091338e-03  4.063191916569704e-03  -4.010177980978213e-03
2.60000  2.65000  2.079387089289206e-04  -1.386258961291702e-03  3.461665219422969e-03  -3.690534270613945e-03
2.65000  2.70000  1.468186071290664e-04  -1.067771446379011e-03  2.908085078830879e-03  -3.369306720667480e-03
2.70000  2.75000  1.002790841671094e-04  -8.022327389009278e-04  2.402689070730754e-03  -3.048502214801494e-03
2.75000  2.80000  6.579310712203982e-05  -5.848275984388642e-04  1.945413738510532e-03  -2.727589372207363e-03
2.80000  2.85000  4.107431287484709e-05  -4.107431448793669e-04  1.536275332679429e-03  -2.406686832451082e-03
2.85000  2.90000  2.407700810852086e-05  -2.751657628548065e-04  1.175272307811764e-03  -2.085851418037438e-03
2.90000  2.95000  1.299616930805530e-05  -1.732824177089112e-04  8.623945951061497e-04  -1.764737199460484e-03
2.95000  3.00000  6.267442760442526e-06  -1.002784871942495e-04  5.976840151870758e-04  -1.444671072180607e-03
3.00000  3.05000  2.567144554675173e-06  -5.134511871689660e-05  3.809833543599855e-04  -1.120691383832373e-03
3.05000  3.10000  8.122605817512639e-07  -2.165196865964093e-05  2.128796467851302e-04  -8.113178485375540e-04
3.10000  3.15000  1.604465346648470e-07  -6.448887845159518e-06  9.118196950449641e-05  -4.474332620292791e-04
3.15000  3.20000  1.002790841445229e-08  -6.864403599294805e-07  2.406698020010478e-05  -5.987946213317144e-04  9.015173399324370e-03  -5.558031039217048e-02


==> anc/H-H.skf <==
0.020000 550
   0.000000000000E+00   5.513019200462E-01  -2.386004000204E-01  -4.106143266204E-02   0.000000000000E+00   4.196173300836E-01   4.196173300836E-01   0.000000000000E+00   0.000000000000E+00   1.000000000000E+00
   1.008000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.749303376311E-01   4.417114056385E-01   0.000000000000E+00   2.183444242903E-02  -5.348415192499E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.080276990615E-01   9.688179433314E-01   0.000000000000E+00  -2.574317163825E-01   9.609295066227E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.655672849459E-01   4.383546440321E-01   0.000000000000E+00   2.255057224577E-02  -5.307180001774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.990303786871E-01   9.657103882273E-01   0.000000000000E+00  -2.691331230289E-01   9.570732884851E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.559320612104E-01   4.348740689952E-01   0.000000000000E+00   2.323845961633E-02  -5.265247534497E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.896751665441E-01   9.624681965412E-01   0.000000000000E+00  -2.806741923182E-01   9.530560380402E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.460448891886E-01   4.312745668787E-01   0.000000000000E+00   2.390027173005E-02  -5.222692838278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.799723711128E-01   9.590935922690E-01   0.000000000000E+00  -2.920495823310E-01   9.488810567817E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.359257983424E-01   4.275618705110E-01   0.000000000000E+00   2.453823146446E-02  -5.179586247882E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.699325329842E-01   9.555888631768E-01   0.000000000000E+00  -3.032541969670E-01   9.445517089182E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.255921577297E-01   4.237412690636E-01   0.000000000000E+00   2.515456792243E-02  -5.135993659540E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.595664018406E-01   9.519563568698E-01   0.000000000000E+00  -3.142831863157E-01   9.400714155838E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.150681202365E-01   4.198175902085E-01   0.000000000000E+00   2.575159458060E-02  -5.091976661455E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.488849138394E-01   9.481984768903E-01   0.000000000000E+00  -3.251319465119E-01   9.354436492707E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.043692763153E-01   4.157957073010E-01   0.000000000000E+00   2.633153978921E-02  -5.047592847923E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.378991694470E-01   9.443176788535E-01   0.000000000000E+00  -3.357961191150E-01   9.306719284731E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.935153429798E-01   4.116794896318E-01   0.000000000000E+00   2.689665997819E-02  -5.002895986724E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.266204117647E-01   9.403164666284E-01   0.000000000000E+00  -3.462715900452E-01   9.257598125357E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.825295742285E-01   4.074739040420E-01   0.000000000000E+00   2.744922229458E-02  -4.957936152843E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.150600053834E-01   9.361973885708E-01   0.000000000000E+00  -3.565544881090E-01   9.207108966983E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.714264665609E-01   4.031835778884E-01   0.000000000000E+00   2.799135698601E-02  -4.912760078095E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.032294157979E-01   9.319630338132E-01   0.000000000000E+00  -3.666411831462E-01   9.155288073314E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.602247897310E-01   3.988132111266E-01   0.000000000000E+00   2.852519032196E-02  -4.867411221794E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.911401894093E-01   9.276160286193E-01   0.000000000000E+00  -3.765282838266E-01   9.102171973542E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.489426396010E-01   3.943675540128E-01   0.000000000000E+00   2.905278127603E-02  -4.821929964128E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.788039341371E-01   9.231590328056E-01   0.000000000000E+00  -3.862126351241E-01   9.047797418307E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.375975439477E-01   3.898513273498E-01   0.000000000000E+00   2.957611455553E-02  -4.776353797451E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.662323006609E-01   9.185947362363E-01   0.000000000000E+00  -3.956913154954E-01   8.992201337363E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.262065190161E-01   3.852691453999E-01   0.000000000000E+00   3.009709558410E-02  -4.730717502167E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.534369643071E-01   9.139258553940E-01   0.000000000000E+00  -4.049616337858E-01   8.935420798905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.147861244778E-01   3.806255782646E-01   0.000000000000E+00   3.061754081371E-02  -4.685053268656E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.404296075931E-01   9.091551300304E-01   0.000000000000E+00  -4.140211258885E-01   8.877492970510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.033524395894E-01   3.759252835888E-01   0.000000000000E+00   3.113917972602E-02  -4.639390902803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.272219034375E-01   9.042853198997E-01   0.000000000000E+00  -4.228675511762E-01   8.818455081617E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919210069517E-01   3.711726842446E-01   0.000000000000E+00   3.166364443235E-02  -4.593757908989E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.138254990433E-01   8.993192015762E-01   0.000000000000E+00  -4.314988887284E-01   8.758344387529E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.805068610976E-01   3.663720273986E-01   0.000000000000E+00   3.219246616740E-02  -4.548179670041E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.002520004580E-01   8.942595653605E-01   0.000000000000E+00  -4.399133333728E-01   8.697198134871E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691245530634E-01   3.615278949583E-01   0.000000000000E+00   3.272708007952E-02  -4.502679558941E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.865129578117E-01   8.891092122734E-01   0.000000000000E+00  -4.481092915593E-01   8.635053528473E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.577880247991E-01   3.566443343607E-01   0.000000000000E+00   3.326881600896E-02  -4.457279087046E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.726198512330E-01   8.838709511402E-01   0.000000000000E+00  -4.560853770850E-01   8.571947699621E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.465107323881E-01   3.517255878509E-01   0.000000000000E+00   3.381890027119E-02  -4.411998003465E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.585840774395E-01   8.785475957673E-01   0.000000000000E+00  -4.638404066863E-01   8.507917675661E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.353055572128E-01   3.467757572185E-01   0.000000000000E+00   3.437845502402E-02  -4.366854368915E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.444169369994E-01   8.731419622097E-01   0.000000000000E+00  -4.713733955125E-01   8.443000350892E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.241848752875E-01   3.417986752314E-01   0.000000000000E+00   3.494849350890E-02  -4.321864794968E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.301296222576E-01   8.676568661322E-01   0.000000000000E+00  -4.786835524986E-01   8.377232458730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131603208361E-01   3.367983236465E-01   0.000000000000E+00   3.552994346325E-02  -4.277044336991E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.157332059186E-01   8.620951202630E-01   0.000000000000E+00  -4.857702756474E-01   8.310650545100E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.022432475562E-01   3.317782987574E-01   0.000000000000E+00   3.612360390384E-02  -4.232406822432E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.012386302784E-01   8.564595319404E-01   0.000000000000E+00  -4.926331472373E-01   8.243290943023E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.144427363112E-02   3.267423424261E-01   0.000000000000E+00   3.673018978131E-02  -4.187964768412E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.866566970948E-01   8.507529007526E-01   0.000000000000E+00  -4.992719289657E-01   8.175189748370E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.077350431408E-02   3.216940213541E-01   0.000000000000E+00   3.735031272500E-02  -4.143729519754E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.719980580846E-01   8.449780162695E-01   0.000000000000E+00  -5.056865570413E-01   8.106382796744E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.024048865956E-02   3.166368602299E-01   0.000000000000E+00   3.798448651649E-02  -4.099711378111E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.572732060378E-01   8.391376558674E-01   0.000000000000E+00  -5.118771372348E-01   8.036905641467E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.985424324054E-02   3.115744451711E-01   0.000000000000E+00   3.863313002944E-02  -4.055919636863E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.424924665331E-01   8.332345826435E-01   0.000000000000E+00  -5.178439398989E-01   7.966793532643E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.962321917481E-02   3.065100582842E-01   0.000000000000E+00   3.929657072418E-02  -4.012362600857E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.276659902443E-01   8.272715434225E-01   0.000000000000E+00  -5.235873949677E-01   7.896081397252E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.955534006978E-02   3.014469959792E-01   0.000000000000E+00   3.997504650218E-02  -3.969047782179E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.128037458214E-01   8.212512668511E-01   0.000000000000E+00  -5.291080869431E-01   7.824803820282E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.965780073613E-02   2.963880892573E-01   0.000000000000E+00   4.066871060969E-02  -3.925981874394E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.979155133329E-01   8.151764615816E-01   0.000000000000E+00  -5.344067498781E-01   7.752995026827E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.993697255411E-02   2.913360355951E-01   0.000000000000E+00   4.137763389391E-02  -3.883170821856E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.830108782535E-01   8.090498145427E-01   0.000000000000E+00  -5.394842623637E-01   7.680688865167E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040256650992E-02   2.862935592512E-01   0.000000000000E+00   4.210180906693E-02  -3.840619888233E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.680992259833E-01   8.028739892957E-01   0.000000000000E+00  -5.443416425285E-01   7.607918790778E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055890583418E-03   2.812634133054E-01   0.000000000000E+00   4.284114280660E-02  -3.798333736535E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.531897368804E-01   7.966516244748E-01   0.000000000000E+00  -5.489800430550E-01   7.534717851254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.094510531219E-03   2.762487853406E-01   0.000000000000E+00   4.359549884306E-02  -3.756316411584E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.382913817935E-01   7.903853323114E-01   0.000000000000E+00  -5.534007462228E-01   7.461118672121E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.704694924211E-02   2.712527891991E-01   0.000000000000E+00   4.436459031911E-02  -3.714571461838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.234129180770E-01   7.840776972381E-01   0.000000000000E+00  -5.576051589809E-01   7.387153443516E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.579420843608E-02   2.662781352517E-01   0.000000000000E+00   4.514818995089E-02  -3.673101901781E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.085628860721E-01   7.777312745737E-01   0.000000000000E+00  -5.615948080586E-01   7.312853907703E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.433137927398E-02   2.613273837990E-01   0.000000000000E+00   4.594592315451E-02  -3.631910365379E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.937496060391E-01   7.713485892856E-01   0.000000000000E+00  -5.653713351158E-01   7.238251347416E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.265688299190E-02   2.564026467995E-01   0.000000000000E+00   4.675737045627E-02  -3.590999062796E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.789811755229E-01   7.649321348282E-01   0.000000000000E+00  -5.689364919420E-01   7.163376574987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.076657613828E-02   2.515058915296E-01   0.000000000000E+00   4.758208363862E-02  -3.550369819715E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.642654671370E-01   7.584843720567E-01   0.000000000000E+00  -5.722921357053E-01   7.088259922260E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.866626713075E-02   2.466380865976E-01   0.000000000000E+00   4.841945828644E-02  -3.510024185184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.496101267483E-01   7.520077282124E-01   0.000000000000E+00  -5.754402242563E-01   7.012931231251E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.633463545885E-02   2.418024905794E-01   0.000000000000E+00   4.926912533264E-02  -3.469963280590E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.350225720480E-01   7.455045959799E-01   0.000000000000E+00  -5.783828114919E-01   6.937419845542E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.378619223058E-02   2.369996758773E-01   0.000000000000E+00   5.013030147100E-02  -3.430188110733E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.205099914918E-01   7.389773326125E-01   0.000000000000E+00  -5.811220427812E-01   6.861754602386E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.101491246052E-02   2.322320294608E-01   0.000000000000E+00   5.100241063101E-02  -3.390699314453E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.060793435934E-01   7.324282591255E-01   0.000000000000E+00  -5.836601504565E-01   6.785963825500E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.801979602597E-02   2.275018487618E-01   0.000000000000E+00   5.188475220042E-02  -3.351497349528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.917373565569E-01   7.258596595541E-01   0.000000000000E+00  -5.859994493739E-01   6.710075318533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.479593524970E-02   2.228108396205E-01   0.000000000000E+00   5.277666204608E-02  -3.312582442991E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.774905282312E-01   7.192737802747E-01   0.000000000000E+00  -5.881423325441E-01   6.634116359182E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013454527720E-01   2.181597606399E-01   0.000000000000E+00   5.367736019531E-02  -3.273954719869E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.633451263726E-01   7.126728293883E-01   0.000000000000E+00  -5.900912668384E-01   6.558113693939E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.076724959704E-01   2.135489205885E-01   0.000000000000E+00   5.458605528434E-02  -3.235614109743E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.493071891993E-01   7.060589761631E-01   0.000000000000E+00  -5.918487887685E-01   6.482093533448E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.137698754085E-01   2.089827902824E-01   0.000000000000E+00   5.550200843167E-02  -3.197560333546E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.353825262249E-01   6.994343505343E-01   0.000000000000E+00  -5.934175003463E-01   6.406081548465E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196429123785E-01   2.044618061040E-01   0.000000000000E+00   5.642436144150E-02  -3.159793070501E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.215767193551E-01   6.928010426608E-01   0.000000000000E+00  -5.948000650213E-01   6.330102866378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.252914287271E-01   1.999870061958E-01   0.000000000000E+00   5.735229549721E-02  -3.122311874785E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078951242336E-01   6.861611025350E-01   0.000000000000E+00  -5.959992037004E-01   6.254182068296E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.307143891036E-01   1.955597524892E-01   0.000000000000E+00   5.828499284690E-02  -3.085116201837E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943428718254E-01   6.795165396452E-01   0.000000000000E+00  -5.970176908495E-01   6.178343186670E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359148666090E-01   1.911810533971E-01   0.000000000000E+00   5.922156461749E-02  -3.048205429167E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.809248702212E-01   6.728693226878E-01   0.000000000000E+00  -5.978583506789E-01   6.102609703437E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.408948330570E-01   1.868519400581E-01   0.000000000000E+00   6.016114363562E-02  -3.011578882053E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.676458066523E-01   6.662213793286E-01   0.000000000000E+00  -5.985240534129E-01   6.027004548668E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.456555594400E-01   1.825724698794E-01   0.000000000000E+00   6.110288013230E-02  -2.975235803489E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.545101497018E-01   6.595745960106E-01   0.000000000000E+00  -5.990177116450E-01   5.951550099699E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.501980269314E-01   1.783432936647E-01   0.000000000000E+00   6.204590759154E-02  -2.939175414292E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.415221517007E-01   6.529308178062E-01   0.000000000000E+00  -5.993422767793E-01   5.876268180738E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.545243419847E-01   1.741655641146E-01   0.000000000000E+00   6.298934724450E-02  -2.903396875946E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286858512956E-01   6.462918483131E-01   0.000000000000E+00  -5.995007355579E-01   5.801180062915E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.586370678679E-01   1.700404157594E-01   0.000000000000E+00   6.393231767047E-02  -2.867899318969E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160050761780E-01   6.396594495917E-01   0.000000000000E+00  -5.994961066754E-01   5.726306464781E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.625386423415E-01   1.659676204000E-01   0.000000000000E+00   6.487395381578E-02  -2.832681867419E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034834459624E-01   6.330353421419E-01   0.000000000000E+00  -5.993314374809E-01   5.651667553215E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662316555832E-01   1.619477784593E-01   0.000000000000E+00   6.581338878937E-02  -2.797743615354E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.112437520302E-02   6.264212049185E-01   0.000000000000E+00  -5.990098007668E-01   5.577282944747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.697193496913E-01   1.579827173142E-01   0.000000000000E+00   6.674974690460E-02  -2.763083628279E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.893107653789E-02   6.198186753821E-01   0.000000000000E+00  -5.985342916446E-01   5.503171707261E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.730048666592E-01   1.540731214598E-01   0.000000000000E+00   6.768217273413E-02  -2.728700982634E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.690656395100E-02   6.132293495864E-01   0.000000000000E+00  -5.979080245087E-01   5.429352362075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760909892064E-01   1.502190557149E-01   0.000000000000E+00   6.860983681259E-02  -2.694594762873E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.505365614154E-02   6.066547822971E-01   0.000000000000E+00  -5.971341300863E-01   5.355842886385E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.789792883860E-01   1.464202805590E-01   0.000000000000E+00   6.953190062820E-02  -2.660764043761E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.337497999125E-02   6.000964871443E-01   0.000000000000E+00  -5.962157525742E-01   5.282660716047E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816747398001E-01   1.426770193554E-01   0.000000000000E+00   7.044754544345E-02  -2.627207914655E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.187297412047E-02   5.935559368033E-01   0.000000000000E+00  -5.951560468617E-01   5.209822748690E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.841816990298E-01   1.389904908434E-01   0.000000000000E+00   7.135597927535E-02  -2.593925456863E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054989252409E-02   5.870345632062E-01   0.000000000000E+00  -5.939581758396E-01   5.137345347145E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.865020623266E-01   1.353606576008E-01   0.000000000000E+00   7.225639517313E-02  -2.560915767610E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.407808278637E-03   5.805337577790E-01   0.000000000000E+00  -5.926253077934E-01   5.065244343179E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886392243655E-01   1.317869404817E-01   0.000000000000E+00   7.314803546431E-02  -2.528177975557E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551382687429E-03   5.740548717061E-01   0.000000000000E+00  -5.911606138822E-01   4.993535041510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.905975660327E-01   1.282688447439E-01   0.000000000000E+00   7.403014521129E-02  -2.495711217670E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.232595776842E-02   5.675992162188E-01   0.000000000000E+00  -5.895672657001E-01   4.922232224104E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923805211194E-01   1.248069339499E-01   0.000000000000E+00   7.490199096018E-02  -2.463514630095E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.291436380840E-02   5.611680629066E-01   0.000000000000E+00  -5.878484329216E-01   4.851350154730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939919652995E-01   1.214004913365E-01   0.000000000000E+00   7.576286233046E-02  -2.431587382589E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.331521318792E-02   5.547626440517E-01   0.000000000000E+00  -5.860072810283E-01   4.780902583761E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954357261203E-01   1.180510225099E-01   0.000000000000E+00   7.661205213192E-02  -2.399928626767E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.352727987731E-02   5.483841529832E-01   0.000000000000E+00  -5.840469691174E-01   4.710902753215E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.967158566230E-01   1.147591937100E-01   0.000000000000E+00   7.744887846029E-02  -2.368537545058E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.354949546323E-02   5.420337444511E-01   0.000000000000E+00  -5.819706477903E-01   4.641363402022E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.978359256641E-01   1.115241794706E-01   0.000000000000E+00   7.827270155342E-02  -2.337413361789E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.338094515481E-02   5.357125350190E-01   0.000000000000E+00  -5.797814571198E-01   4.572296771492E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.988002985844E-01   1.083449568698E-01   0.000000000000E+00   7.908288966775E-02  -2.306555322487E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.302086377538E-02   5.294216034730E-01   0.000000000000E+00  -5.774825246968E-01   4.503714610996E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996125999956E-01   1.052214856248E-01   0.000000000000E+00   7.987884314801E-02  -2.275962670708E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.246863174554E-02   5.231619912479E-01   0.000000000000E+00  -5.750769637527E-01   4.435628183827E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.002767423621E-01   1.021541769687E-01   0.000000000000E+00   8.065997579405E-02  -2.245634663722E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.172377106316E-02   5.169347028673E-01   0.000000000000E+00  -5.725678713586E-01   4.368048273237E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.007972234193E-01   9.914295814473E-02   0.000000000000E+00   8.142571767370E-02  -2.215570576108E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.007859412853E-01   5.107407063983E-01   0.000000000000E+00  -5.699583266992E-01   4.300985188648E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.011774403148E-01   9.618791046559E-02   0.000000000000E+00   8.217554185049E-02  -2.185769699208E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096549355173E-01   5.045809339186E-01   0.000000000000E+00  -5.672513894196E-01   4.234448772010E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.014218755293E-01   9.328683497908E-02   0.000000000000E+00   8.290894509588E-02  -2.156231372470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183306764131E-01   4.984562819958E-01   0.000000000000E+00  -5.644500980456E-01   4.168448404307E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015340784367E-01   9.043991254371E-02   0.000000000000E+00   8.362544367692E-02  -2.126954916551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.268132121923E-01   4.923676121774E-01   0.000000000000E+00  -5.615574684741E-01   4.102993012199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015182415849E-01   8.764634764030E-02   0.000000000000E+00   8.432457889439E-02  -2.097939676839E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351027126769E-01   4.863157514912E-01   0.000000000000E+00  -5.585764925339E-01   4.038091074784E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.013784897705E-01   8.490738983876E-02   0.000000000000E+00   8.500589559549E-02  -2.069184978949E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.431994653521E-01   4.803014929545E-01   0.000000000000E+00  -5.555101366146E-01   3.973750630481E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.011185101077E-01   8.222358127204E-02   0.000000000000E+00   8.566898045002E-02  -2.040690171838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.511038714560E-01   4.743255960917E-01   0.000000000000E+00  -5.523613403632E-01   3.909979284009E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.007425927798E-01   7.959268836404E-02   0.000000000000E+00   8.631345335650E-02  -2.012454651896E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.588164420995E-01   4.683887874593E-01   0.000000000000E+00  -5.491330154461E-01   3.846784213477E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.002540804649E-01   7.701464465596E-02   0.000000000000E+00   8.693895976255E-02  -1.984477796897E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.663377944212E-01   4.624917611777E-01   0.000000000000E+00  -5.458280443758E-01   3.784172177543E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996574219871E-01   7.448815341087E-02   0.000000000000E+00   8.754515774625E-02  -1.956759001878E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.736686477806E-01   4.566351794685E-01   0.000000000000E+00  -5.424492794012E-01   3.722149522667E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.989558523305E-01   7.201394885311E-02   0.000000000000E+00   8.813173455068E-02  -1.929297645681E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808098199911E-01   4.508196731977E-01   0.000000000000E+00  -5.389995414587E-01   3.660722190423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.981537927015E-01   6.959130922538E-02   0.000000000000E+00   8.869839089509E-02  -1.902093123372E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.877622235966E-01   4.450458424227E-01   0.000000000000E+00  -5.354816191850E-01   3.599895724882E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.972544594249E-01   6.722069536306E-02   0.000000000000E+00   8.924486284891E-02  -1.875144824826E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.945268621934E-01   4.393142569429E-01   0.000000000000E+00  -5.318982679880E-01   3.539675280039E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.962619428884E-01   6.489930016196E-02   0.000000000000E+00   8.977092124737E-02  -1.848452184471E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.011048268008E-01   4.336254568545E-01   0.000000000000E+00  -5.282522091758E-01   3.480065627296E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.951795025271E-01   6.262680332871E-02   0.000000000000E+00   9.027635423817E-02  -1.822014606408E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.074972922810E-01   4.279799531062E-01   0.000000000000E+00  -5.245461291420E-01   3.421071162977E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940110018603E-01   6.040285952682E-02   0.000000000000E+00   9.076095923015E-02  -1.795831486404E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.137055138116E-01   4.223782280583E-01   0.000000000000E+00  -5.207826786057E-01   3.362695915877E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.927600964443E-01   5.822893967667E-02   0.000000000000E+00   9.122454436276E-02  -1.769902193088E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.197308234112E-01   4.168207360420E-01   0.000000000000E+00  -5.169644719054E-01   3.304943554832E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914300734089E-01   5.610405193797E-02   0.000000000000E+00   9.166696600973E-02  -1.744226129461E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.255746265212E-01   4.113079039204E-01   0.000000000000E+00  -5.130940863450E-01   3.247817396315E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.900247041982E-01   5.402597660633E-02   0.000000000000E+00   9.208810616252E-02  -1.718802707434E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.312383986441E-01   4.058401316484E-01   0.000000000000E+00  -5.091740615903E-01   3.191320412034E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.885467979557E-01   5.199519104913E-02   0.000000000000E+00   9.248785835790E-02  -1.693631301376E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.367236820397E-01   4.004177928341E-01   0.000000000000E+00  -5.052068991151E-01   3.135455236537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.870003419734E-01   5.000990254233E-02   0.000000000000E+00   9.286613698643E-02  -1.668711300116E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.420320824815E-01   3.950412352978E-01   0.000000000000E+00  -5.011950616957E-01   3.080224174822E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.853880538965E-01   4.807095605271E-02   0.000000000000E+00   9.322287572044E-02  -1.644042057389E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.471652660726E-01   3.897107816309E-01   0.000000000000E+00  -4.971409729520E-01   3.025629209932E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.837136814320E-01   4.617748088402E-02   0.000000000000E+00   9.355802547255E-02  -1.619622929105E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.521249561234E-01   3.844267297527E-01   0.000000000000E+00  -4.930470169334E-01   2.971672010537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.819802645524E-01   4.432906111824E-02   0.000000000000E+00   9.387156879488E-02  -1.595453260162E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.569129300918E-01   3.791893534650E-01   0.000000000000E+00  -4.889155377496E-01   2.918353938510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.801905874165E-01   4.252381215443E-02   0.000000000000E+00   9.416351515316E-02  -1.571532409790E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.615310165855E-01   3.739989030048E-01   0.000000000000E+00  -4.847488392440E-01   2.865676056462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.783476694982E-01   4.076011602813E-02   0.000000000000E+00   9.443384208394E-02  -1.547859731791E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.659810924283E-01   3.688556055936E-01   0.000000000000E+00  -4.805491847080E-01   2.813639135260E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.764541185500E-01   3.904048421281E-02   0.000000000000E+00   9.468255039225E-02  -1.524434496905E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.702650797904E-01   3.637596659842E-01   0.000000000000E+00  -4.763187966361E-01   2.762243661510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.745138389624E-01   3.736360732256E-02   0.000000000000E+00   9.490974807512E-02  -1.501255972092E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.743849433818E-01   3.587112670031E-01   0.000000000000E+00  -4.720598565195E-01   2.711489845001E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725289711553E-01   3.572794302579E-02   0.000000000000E+00   9.511546132885E-02  -1.478323479935E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.783426877120E-01   3.537105700900E-01   0.000000000000E+00  -4.677745046775E-01   2.661377626104E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.705023586159E-01   3.413316163966E-02   0.000000000000E+00   9.529980757133E-02  -1.455636264285E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.821403544129E-01   3.487577158325E-01   0.000000000000E+00  -4.634648401252E-01   2.611906683129E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.684373559093E-01   3.257779642593E-02   0.000000000000E+00   9.546292709769E-02  -1.433193555877E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.857800196275E-01   3.438528244971E-01   0.000000000000E+00  -4.591329204766E-01   2.563076439632E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.663358884667E-01   3.106212362685E-02   0.000000000000E+00   9.560487736374E-02  -1.410994599793E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.892637914624E-01   3.389959965546E-01   0.000000000000E+00  -4.547807618808E-01   2.514886071659E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642005887571E-01   2.958536976326E-02   0.000000000000E+00   9.572576890220E-02  -1.389038610705E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925938075061E-01   3.341873132017E-01   0.000000000000E+00  -4.504103389921E-01   2.467334514946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620341818489E-01   2.814732508571E-02   0.000000000000E+00   9.582574438115E-02  -1.367324765065E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.957722324113E-01   3.294268368768E-01   0.000000000000E+00  -4.460235849709E-01   2.420420472043E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.598387428347E-01   2.674724262011E-02   0.000000000000E+00   9.590497485159E-02  -1.345852235428E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.988012555414E-01   3.247146117703E-01   0.000000000000E+00  -4.416223915148E-01   2.374142419384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.576168424885E-01   2.538231734704E-02   0.000000000000E+00   9.596364980744E-02  -1.324620197972E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.016830886817E-01   3.200506643299E-01   0.000000000000E+00  -4.372086089200E-01   2.328498614285E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.553708744304E-01   2.405361217839E-02   0.000000000000E+00   9.600193261864E-02  -1.303627750455E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044199638138E-01   3.154350037601E-01   0.000000000000E+00  -4.327840461693E-01   2.283487101867E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.531029747106E-01   2.276248171010E-02   0.000000000000E+00   9.601999937696E-02  -1.282873971588E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.070141309537E-01   3.108676225154E-01   0.000000000000E+00  -4.283504710484E-01   2.239105721917E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.508154871950E-01   2.150599556845E-02   0.000000000000E+00   9.601807459341E-02  -1.262357973597E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.094678560528E-01   3.063484967874E-01   0.000000000000E+00  -4.239096102877E-01   2.195352115655E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.485104022846E-01   2.028349612739E-02   0.000000000000E+00   9.599637772713E-02  -1.242078818444E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.117834189606E-01   3.018775869868E-01   0.000000000000E+00  -4.194631497284E-01   2.152223732444E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461896057641E-01   1.909515109791E-02   0.000000000000E+00   9.595513113649E-02  -1.222035534518E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.139631114508E-01   2.974548382173E-01   0.000000000000E+00  -4.150127345135E-01   2.109717836398E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.438553367497E-01   1.793945505605E-02   0.000000000000E+00   9.589457431294E-02  -1.202227143278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.160092353067E-01   2.930801807446E-01   0.000000000000E+00  -4.105599693005E-01   2.067831512919E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.415094361287E-01   1.681616879424E-02   0.000000000000E+00   9.581495098622E-02  -1.182652631087E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.179241004689E-01   2.887535304579E-01   0.000000000000E+00  -4.061064184964E-01   2.026561675147E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.391536924167E-01   1.572583580054E-02   0.000000000000E+00   9.571650617265E-02  -1.163310949781E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.197100232417E-01   2.844747893250E-01   0.000000000000E+00  -4.016536065139E-01   1.985905070322E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.367901016827E-01   1.466691872568E-02   0.000000000000E+00   9.559950688185E-02  -1.144201050984E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.213693245595E-01   2.802438458410E-01   0.000000000000E+00  -3.972030180462E-01   1.945858286051E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.344201709388E-01   1.363737846063E-02   0.000000000000E+00   9.546424542010E-02  -1.125321878150E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.229043283111E-01   2.760605754693E-01   0.000000000000E+00  -3.927560983621E-01   1.906417756497E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320455396086E-01   1.263818069583E-02   0.000000000000E+00   9.531098451690E-02  -1.106672305226E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.243173597224E-01   2.719248410765E-01   0.000000000000E+00  -3.883142536181E-01   1.867579768465E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296682010927E-01   1.166951170353E-02   0.000000000000E+00   9.513999138105E-02  -1.088251184922E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.256107437948E-01   2.678364933600E-01   0.000000000000E+00  -3.838788511876E-01   1.829340467399E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.272895349349E-01   1.072977688449E-02   0.000000000000E+00   9.495157234847E-02  -1.070057381548E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.267868038011E-01   2.637953712686E-01   0.000000000000E+00  -3.794512200067E-01   1.791695863285E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249109209215E-01   9.818508249389E-03   0.000000000000E+00   9.474602726666E-02  -1.052089719952E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.278478598354E-01   2.598013024160E-01   0.000000000000E+00  -3.750326509354E-01   1.754641836454E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225339350095E-01   8.934760345425E-03   0.000000000000E+00   9.452365902113E-02  -1.034347001311E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.287962274178E-01   2.558541034870E-01   0.000000000000E+00  -3.706243971322E-01   1.718174143297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.201599795647E-01   8.078028760244E-03   0.000000000000E+00   9.428477416626E-02  -1.016828000000E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.296342161524E-01   2.519535806373E-01   0.000000000000E+00  -3.662276744436E-01   1.682288421869E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.177903571328E-01   7.248044224829E-03   0.000000000000E+00   9.402968310465E-02  -9.995314652351E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.303641284381E-01   2.480995298851E-01   0.000000000000E+00  -3.618436618056E-01   1.646980197411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154264034219E-01   6.444562794464E-03   0.000000000000E+00   9.375869710938E-02  -9.824561203809E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.309882582304E-01   2.442917374963E-01   0.000000000000E+00  -3.574735016580E-01   1.612244887758E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130694818398E-01   5.667002672827E-03   0.000000000000E+00   9.347213271436E-02  -9.656006687010E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.315088898541E-01   2.405299803625E-01   0.000000000000E+00  -3.531183003687E-01   1.578077808655E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.107205570136E-01   4.913518837680E-03   0.000000000000E+00   9.317033294795E-02  -9.489638150356E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.319282968661E-01   2.368140263710E-01   0.000000000000E+00  -3.487791286703E-01   1.544474178974E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083807756821E-01   4.184510296655E-03   0.000000000000E+00   9.285361362118E-02  -9.325442072591E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.322487409661E-01   2.331436347692E-01   0.000000000000E+00  -3.444570221048E-01   1.511429125826E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060515541211E-01   3.480369577053E-03   0.000000000000E+00   9.252228344561E-02  -9.163404632998E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.324724709555E-01   2.295185565198E-01   0.000000000000E+00  -3.401529814787E-01   1.478937689574E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.037337554309E-01   2.799649515757E-03   0.000000000000E+00   9.217668747195E-02  -9.003512153473E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.326017217432E-01   2.259385346510E-01   0.000000000000E+00  -3.358679733259E-01   1.446994828747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014283148476E-01   2.141792230541E-03   0.000000000000E+00   9.181716025216E-02  -8.845750604672E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.326387133969E-01   2.224033045979E-01   0.000000000000E+00  -3.316029303784E-01   1.415595424852E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.913624417482E-02   1.506268680602E-03   0.000000000000E+00   9.144403344126E-02  -8.690105707647E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.325856502391E-01   2.189125945378E-01   0.000000000000E+00  -3.273587520447E-01   1.384734287081E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.685848708808E-02   8.924496505172E-04   0.000000000000E+00   9.105764119109E-02  -8.536562998471E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.324447199873E-01   2.154661257177E-01   0.000000000000E+00  -3.231363048936E-01   1.354406156925E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.459590258151E-02   2.999422324731E-04   0.000000000000E+00   9.065831764940E-02  -8.385107796692E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.322180929369E-01   2.120636127759E-01   0.000000000000E+00  -3.189364231452E-01   1.324605712678E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.234930816697E-02  -2.711796238899E-04   0.000000000000E+00   9.024639217234E-02  -8.235725162084E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.319079211854E-01   2.087047640554E-01   0.000000000000E+00  -3.147599091663E-01   1.295327573851E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.011963154158E-02  -8.215553743144E-04   0.000000000000E+00   8.982219711182E-02  -8.088400018264E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.315163378985E-01   2.053892819111E-01   0.000000000000E+00  -3.106075339708E-01   1.266566305472E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.790741653960E-02  -1.352732698025E-03   0.000000000000E+00   8.938608494641E-02  -7.943117300907E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.310454566148E-01   2.021168630099E-01   0.000000000000E+00  -3.064800377247E-01   1.238316422302E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.571343603481E-02  -1.864607949557E-03   0.000000000000E+00   8.893838193386E-02  -7.799861491881E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.304973705906E-01   1.988871986240E-01   0.000000000000E+00  -3.023781302539E-01   1.210572392935E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.353855694360E-02  -2.356188585967E-03   0.000000000000E+00   8.847939957749E-02  -7.658616750202E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.298741521817E-01   1.956999749177E-01   0.000000000000E+00  -2.983024915562E-01   1.183328643814E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.138329143693E-02  -2.829477442467E-03   0.000000000000E+00   8.800949050316E-02  -7.519367524278E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.291778522626E-01   1.925548732267E-01   0.000000000000E+00  -2.942537723149E-01   1.156579563137E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.924820454043E-02  -3.284869415550E-03   0.000000000000E+00   8.752898619999E-02  -7.382097881913E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.284104996814E-01   1.894515703320E-01   0.000000000000E+00  -2.902325944157E-01   1.130319504670E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.713388822466E-02  -3.722456557285E-03   0.000000000000E+00   8.703821167376E-02  -7.246791682512E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275741007501E-01   1.863897387260E-01   0.000000000000E+00  -2.862395514642E-01   1.104542791467E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.504090224310E-02  -4.142764592574E-03   0.000000000000E+00   8.653749471032E-02  -7.113432685172E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.266706387686E-01   1.833690468728E-01   0.000000000000E+00  -2.822752093054E-01   1.079243719480E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.296974371078E-02  -4.546408548266E-03   0.000000000000E+00   8.602716214381E-02  -6.982004514779E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.257020735818E-01   1.803891594618E-01   0.000000000000E+00  -2.783401065440E-01   1.054416561088E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.092091608782E-02  -4.933574113048E-03   0.000000000000E+00   8.550753405815E-02  -6.852490614276E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.246703411692E-01   1.774497376551E-01   0.000000000000E+00  -2.744347550645E-01   1.030055568526E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.889491887028E-02  -5.304078643849E-03   0.000000000000E+00   8.497892307842E-02  -6.724874241168E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.235773532657E-01   1.745504393286E-01   0.000000000000E+00  -2.705596405521E-01   1.006154977210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.689199498160E-02  -5.659683902790E-03   0.000000000000E+00   8.444166741769E-02  -6.599138816089E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.224249970122E-01   1.716909193064E-01   0.000000000000E+00  -2.667152230128E-01   9.827090089884E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.491265154289E-02  -6.000108427565E-03   0.000000000000E+00   8.389607083889E-02  -6.475267325745E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.212151346366E-01   1.688708295900E-01   0.000000000000E+00  -2.629019372931E-01   9.597118752791E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.295737771675E-02  -6.324912836510E-03   0.000000000000E+00   8.334243207698E-02  -6.353242625719E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.199496031627E-01   1.660898195803E-01   0.000000000000E+00  -2.591201935978E-01   9.371577801326E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.102633629687E-02  -6.635276983345E-03   0.000000000000E+00   8.278107537091E-02  -6.233047752822E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.186302141468E-01   1.633475362946E-01   0.000000000000E+00  -2.553703780077E-01   9.150409231952E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.911984391882E-02  -6.931803224770E-03   0.000000000000E+00   8.221230851298E-02  -6.114665517943E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.172587534414E-01   1.606436245774E-01   0.000000000000E+00  -2.516528529942E-01   8.933555025850E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.723821057948E-02  -7.214725679390E-03   0.000000000000E+00   8.163643175771E-02  -5.998078603187E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.158369809846E-01   1.579777273048E-01   0.000000000000E+00  -2.479679579328E-01   8.720957176804E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.538169692211E-02  -7.484338621284E-03   0.000000000000E+00   8.105374351922E-02  -5.883269624845E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.143666306148E-01   1.553494855842E-01   0.000000000000E+00  -2.443160096139E-01   8.512557718205E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.355053722651E-02  -7.740868564064E-03   0.000000000000E+00   8.046453869735E-02  -5.770221128279E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.128494099097E-01   1.527585389474E-01   0.000000000000E+00  -2.406973027509E-01   8.308298749191E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.174494924229E-02  -7.984683411532E-03   0.000000000000E+00   7.986910818611E-02  -5.658915585091E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.112870000483E-01   1.502045255390E-01   0.000000000000E+00  -2.371121104855E-01   8.108122459943E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.996520183881E-02  -8.216009280113E-03   0.000000000000E+00   7.926773754972E-02  -5.549335404495E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.096810556967E-01   1.476870822983E-01   0.000000000000E+00  -2.335606848896E-01   7.911971156138E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.821125903352E-02  -8.436014613731E-03   0.000000000000E+00   7.866072652864E-02  -5.441463102704E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.080332049141E-01   1.452058451370E-01   0.000000000000E+00  -2.300432574642E-01   7.719787282572E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.648349137007E-02  -8.643846292569E-03   0.000000000000E+00   7.804833580221E-02  -5.335280827799E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.063450490814E-01   1.427604491107E-01   0.000000000000E+00  -2.265600396346E-01   7.531513445975E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.478202722263E-02  -8.839900650369E-03   0.000000000000E+00   7.743084254417E-02  -5.230770881136E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.046181628495E-01   1.403505285854E-01   0.000000000000E+00  -2.231112232411E-01   7.347092437019E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.310684056935E-02  -9.025334787281E-03   0.000000000000E+00   7.680853331017E-02  -5.127915661922E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.028540941071E-01   1.379757173992E-01   0.000000000000E+00  -2.196969810264E-01   7.166467251531E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.145805678800E-02  -9.200192838870E-03   0.000000000000E+00   7.618167280868E-02  -5.026697379752E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010543639676E-01   1.356356490187E-01   0.000000000000E+00  -2.163174671185E-01   6.989581110937E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.983577282088E-02  -9.364655118295E-03   0.000000000000E+00   7.555052359047E-02  -4.927098248148E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.992204667741E-01   1.333299566901E-01   0.000000000000E+00  -2.129728175088E-01   6.816377481931E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.824005164465E-02  -9.518925216940E-03   0.000000000000E+00   7.491534519730E-02  -4.829100483278E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.973538701216E-01   1.310582735867E-01   0.000000000000E+00  -2.096631505261E-01   6.646800095402E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.667091015422E-02  -9.663609441080E-03   0.000000000000E+00   7.427639759012E-02  -4.732686342051E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.954560148963E-01   1.288202329499E-01   0.000000000000E+00  -2.063885673050E-01   6.480792964606E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.512841511324E-02  -9.798687903027E-03   0.000000000000E+00   7.363392844978E-02  -4.637838014310E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.935283153308E-01   1.266154682266E-01   0.000000000000E+00  -2.031491522506E-01   6.318300402624E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.361258195672E-02  -9.924447485630E-03   0.000000000000E+00   7.298818559347E-02  -4.544537742129E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.915721590746E-01   1.244436132022E-01   0.000000000000E+00  -1.999449734967E-01   6.159267039103E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.212329095218E-02  -1.004158378159E-02   0.000000000000E+00   7.233942244148E-02  -4.452767876612E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.895889072796E-01   1.223043021284E-01   0.000000000000E+00  -1.967760833597E-01   6.003637836289E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.066074820979E-02  -1.014948031785E-02   0.000000000000E+00   7.168785978506E-02  -4.362510533936E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.875798946993E-01   1.201971698467E-01   0.000000000000E+00  -1.936425187867E-01   5.851358104380E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.922479102864E-02  -1.024897221532E-02   0.000000000000E+00   7.103374454840E-02  -4.273748140755E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.855464298022E-01   1.181218519081E-01   0.000000000000E+00  -1.905443017982E-01   5.702373516202E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.781531986069E-02  -1.034057485630E-02   0.000000000000E+00   7.037731310458E-02  -4.186463101313E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.834897948975E-01   1.160779846881E-01   0.000000000000E+00  -1.874814399253E-01   5.556630121219E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.643231071300E-02  -1.042418267820E-02   0.000000000000E+00   6.971878708485E-02  -4.100637768305E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.814112462733E-01   1.140652054974E-01   0.000000000000E+00  -1.844539266414E-01   5.414074358898E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.507572161603E-02  -1.050019839186E-02   0.000000000000E+00   6.905839168419E-02  -4.016254622201E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.793120143466E-01   1.120831526892E-01   0.000000000000E+00  -1.814617417870E-01   5.274653071440E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.374542982839E-02  -1.056888028559E-02   0.000000000000E+00   6.839634593512E-02  -3.933296166406E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.771933038246E-01   1.101314657619E-01   0.000000000000E+00  -1.785048519902E-01   5.138313515885E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.244134625890E-02  -1.063045449936E-02   0.000000000000E+00   6.773286514368E-02  -3.851744980493E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.750562938762E-01   1.082097854579E-01   0.000000000000E+00  -1.755832110804E-01   5.005003375612E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.116341183654E-02  -1.068497368610E-02   0.000000000000E+00   6.706815665144E-02  -3.771583674267E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.729021383140E-01   1.063177538591E-01   0.000000000000E+00  -1.726967604956E-01   4.874670771236E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991146396943E-02  -1.073276927000E-02   0.000000000000E+00   6.640243074077E-02  -3.692794990386E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.707319657858E-01   1.044550144784E-01   0.000000000000E+00  -1.698454296844E-01   4.747264270930E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.868536236793E-02  -1.077423510040E-02   0.000000000000E+00   6.573589197334E-02  -3.615361727528E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.685468799753E-01   1.026212123470E-01   0.000000000000E+00  -1.670291365016E-01   4.622732900170E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.748511440516E-02  -1.080892313661E-02   0.000000000000E+00   6.506872658973E-02  -3.539266649837E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.663479598109E-01   1.008159940992E-01   0.000000000000E+00  -1.642477875971E-01   4.501026150929E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631039470507E-02  -1.083780783704E-02   0.000000000000E+00   6.440114489104E-02  -3.464492842486E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.641362596829E-01   9.903900805285E-02   0.000000000000E+00  -1.615012787996E-01   4.382093990321E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.516108171441E-02  -1.086090303882E-02   0.000000000000E+00   6.373333500991E-02  -3.391023326616E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.619128096689E-01   9.728990428665E-02   0.000000000000E+00  -1.587894954926E-01   4.265886868720E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.403703105843E-02  -1.087833239914E-02   0.000000000000E+00   6.306548241102E-02  -3.318841225210E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.596786157650E-01   9.556833471434E-02   0.000000000000E+00  -1.561123129856E-01   4.152355727351E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.293805348448E-02  -1.089039781554E-02   0.000000000000E+00   6.239777184047E-02  -3.247929785679E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.574346601253E-01   9.387395315530E-02   0.000000000000E+00  -1.534695968780E-01   4.041452005386E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.186396660968E-02  -1.089725278196E-02   0.000000000000E+00   6.173038281687E-02  -3.178272344426E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.551819013068E-01   9.220641540221E-02   0.000000000000E+00  -1.508612034168E-01   3.933127646539E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.081457229146E-02  -1.089912464381E-02   0.000000000000E+00   6.106349174712E-02  -3.109852348328E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.529212745201E-01   9.056537928551E-02   0.000000000000E+00  -1.482869798483E-01   3.827335105180E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.789744357780E-03  -1.089585583303E-02   0.000000000000E+00   6.039726493509E-02  -3.042653302448E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.506536918864E-01   8.895050473484E-02   0.000000000000E+00  -1.457467647629E-01   3.724027351985E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.789136426538E-03  -1.088823688235E-02   0.000000000000E+00   5.973188235741E-02  -2.976658957198E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.483800426987E-01   8.736145383758E-02   0.000000000000E+00  -1.432403884343E-01   3.623157879125E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.812724450298E-03  -1.087569978141E-02   0.000000000000E+00   5.906749332620E-02  -2.911852958694E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.461011936883E-01   8.579789089446E-02   0.000000000000E+00  -1.407676731513E-01   3.524680705016E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.860190851655E-03  -1.085878426977E-02   0.000000000000E+00   5.840426683908E-02  -2.848219260304E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.438179892957E-01   8.425948247245E-02   0.000000000000E+00  -1.383284335442E-01   3.428550378627E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.931239656567E-03  -1.083791764480E-02   0.000000000000E+00   5.774236622487E-02  -2.785741916543E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.415312519449E-01   8.274589745480E-02   0.000000000000E+00  -1.359224769041E-01   3.334721983378E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.025704165827E-03  -1.081297290603E-02   0.000000000000E+00   5.708194029480E-02  -2.724405013007E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.392417823221E-01   8.125680708851E-02   0.000000000000E+00  -1.335496034965E-01   3.243151140626E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.143319883207E-03  -1.078425857505E-02   0.000000000000E+00   5.642314122893E-02  -2.664192805209E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.369503596576E-01   7.979188502922E-02   0.000000000000E+00  -1.312096068685E-01   3.153794012749E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.283851701139E-03  -1.075186531753E-02   0.000000000000E+00   5.576611520664E-02  -2.605089662345E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.346577420100E-01   7.835080738350E-02   0.000000000000E+00  -1.289022741487E-01   3.066607305850E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.447032448853E-03  -1.071600766290E-02   0.000000000000E+00   5.511100726818E-02  -2.547080091277E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.323646665540E-01   7.693325274875E-02   0.000000000000E+00  -1.266273863424E-01   2.981548272085E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.632638723052E-03  -1.067670771617E-02   0.000000000000E+00   5.445795486969E-02  -2.490148693486E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.300718498703E-01   7.553890225066E-02   0.000000000000E+00  -1.243847186196E-01   2.898574711630E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.404092986804E-04  -1.063410017948E-02   0.000000000000E+00   5.380709477443E-02  -2.434280217126E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.277799882372E-01   7.416743957843E-02   0.000000000000E+00  -1.221740405969E-01   2.817644974289E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.005504445247E-05  -1.058844408747E-02   0.000000000000E+00   5.315856193056E-02  -2.379459555035E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.254897579250E-01   7.281855101762E-02   0.000000000000E+00  -1.199951166132E-01   2.738717960769E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.785804185952E-04  -1.053946397435E-02   0.000000000000E+00   5.251247754879E-02  -2.325671651614E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.232018154907E-01   7.149192548089E-02   0.000000000000E+00  -1.178477060000E-01   2.661753123621E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.405940214291E-03  -1.048788961074E-02   0.000000000000E+00   5.186898110846E-02  -2.272901734917E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.209167980751E-01   7.018725453657E-02   0.000000000000E+00  -1.157315633443E-01   2.586710467859E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.112250497617E-03  -1.043366179192E-02   0.000000000000E+00   5.122819190885E-02  -2.221135036043E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.186353237003E-01   6.890423243516E-02   0.000000000000E+00  -1.136464387466E-01   2.513550551275E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797767872884E-03  -1.037681192796E-02   0.000000000000E+00   5.059022812971E-02  -2.170356961031E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.163579915685E-01   6.764255613381E-02   0.000000000000E+00  -1.115920780726E-01   2.442234484448E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.462802121539E-03  -1.031756774074E-02   0.000000000000E+00   4.995520855548E-02  -2.120553058768E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.140853823608E-01   6.640192531885E-02   0.000000000000E+00  -1.095682231987E-01   2.372723930473E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.107633218330E-03  -1.025601813744E-02   0.000000000000E+00   4.932324513856E-02  -2.071708952959E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.118180585370E-01   6.518204242646E-02   0.000000000000E+00  -1.075746122518E-01   2.304981104397E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.732563972821E-03  -1.019233135280E-02   0.000000000000E+00   4.869444829453E-02  -2.023810418903E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.095565646348E-01   6.398261266140E-02   0.000000000000E+00  -1.056109798433E-01   2.238968772404E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.337836701321E-03  -1.012642579383E-02   0.000000000000E+00   4.806892311837E-02  -1.976843428879E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.073014275701E-01   6.280334401408E-02   0.000000000000E+00  -1.036770572975E-01   2.174650250723E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.923811299780E-03  -1.005860946564E-02   0.000000000000E+00   4.744677896960E-02  -1.930794111007E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.050531569357E-01   6.164394727579E-02   0.000000000000E+00  -1.017725728739E-01   2.111989404296E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.490638435852E-03  -9.988578410502E-03   0.000000000000E+00   4.682810158336E-02  -1.885648426261E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.028122453002E-01   6.050413605234E-02   0.000000000000E+00  -9.989725198388E-02   2.050950645201E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.038748590823E-03  -9.916863676458E-03   0.000000000000E+00   4.621299737533E-02  -1.841392719008E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.005791685068E-01   5.938362677600E-02   0.000000000000E+00  -9.805081740244E-02   1.991498930846E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.568491671322E-03  -9.843638567885E-03   0.000000000000E+00   4.560156993570E-02  -1.798013734315E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983543859703E-01   5.828213871595E-02   0.000000000000E+00  -9.623298947359E-02   1.933599761935E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.080116081606E-03  -9.768816319243E-03   0.000000000000E+00   4.499390868147E-02  -1.755498079297E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.961383409738E-01   5.719939398710E-02   0.000000000000E+00  -9.444348631075E-02   1.877219180225E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.573876151363E-03  -9.692475008539E-03   0.000000000000E+00   4.439008584477E-02  -1.713831965101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939314609640E-01   5.613511755752E-02   0.000000000000E+00  -9.268202399165E-02   1.822323766076E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.050100216950E-03  -9.614806269566E-03   0.000000000000E+00   4.379018662927E-02  -1.673002198015E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.917341578454E-01   5.508903725446E-02   0.000000000000E+00  -9.094831674794E-02   1.768880635800E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.509170571155E-03  -9.535883831821E-03   0.000000000000E+00   4.319431922941E-02  -1.632996622059E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.895468282731E-01   5.406088376887E-02   0.000000000000E+00  -8.924207714951E-02   1.716857438828E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.951377889271E-03  -9.455749651478E-03   0.000000000000E+00   4.260256133190E-02  -1.593802328629E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.873698539439E-01   5.305039065876E-02   0.000000000000E+00  -8.756301628366E-02   1.666222354690E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.037689581610E-02  -9.374496777931E-03   0.000000000000E+00   4.201494494655E-02  -1.555405106922E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852036018856E-01   5.205729435114E-02   0.000000000000E+00  -8.591084392914E-02   1.616944089823E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078593610392E-02  -9.291911847061E-03   0.000000000000E+00   4.143153841805E-02  -1.517792374428E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.830484247453E-01   5.108133414271E-02   0.000000000000E+00  -8.428526872522E-02   1.568991874220E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.117911598191E-02  -9.208343821968E-03   0.000000000000E+00   4.085248962270E-02  -1.480953980826E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.809046610743E-01   5.012225219955E-02   0.000000000000E+00  -8.268599833571E-02   1.522335457912E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155678423868E-02  -9.124049737949E-03   0.000000000000E+00   4.027786241814E-02  -1.444877312934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.787726356126E-01   4.917979355534E-02   0.000000000000E+00  -8.111273960814E-02   1.476945107308E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.191884743399E-02  -9.038983137413E-03   0.000000000000E+00   3.970760448549E-02  -1.409546481131E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.766526595703E-01   4.825370610875E-02   0.000000000000E+00  -7.956519872816E-02   1.432791601387E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.226562823053E-02  -8.953156177562E-03   0.000000000000E+00   3.914178910463E-02  -1.374949815473E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.745450309068E-01   4.734374061961E-02   0.000000000000E+00  -7.804308136914E-02   1.389846227756E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259795904629E-02  -8.866589369462E-03   0.000000000000E+00   3.858064605818E-02  -1.341080741278E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.724500346079E-01   4.644965070405E-02   0.000000000000E+00  -7.654609283714E-02   1.348080778581E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.291614039210E-02  -8.779489300608E-03   0.000000000000E+00   3.802421507417E-02  -1.307926789231E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.703679429607E-01   4.557119282871E-02   0.000000000000E+00  -7.507393821129E-02   1.307467546394E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.321963565379E-02  -8.691873227175E-03   0.000000000000E+00   3.747229314416E-02  -1.275468252926E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682990158256E-01   4.470812630391E-02   0.000000000000E+00  -7.362632247971E-02   1.267979319780E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.350877232873E-02  -8.603772095846E-03   0.000000000000E+00   3.692494394530E-02  -1.243694041018E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662435009056E-01   4.386021327599E-02   0.000000000000E+00  -7.220295067087E-02   1.229589378968E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378499817616E-02  -8.515152437857E-03   0.000000000000E+00   3.638257726661E-02  -1.212603898662E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642016340137E-01   4.302721871869E-02   0.000000000000E+00  -7.080352798074E-02   1.192271491304E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.404858363411E-02  -8.425932075586E-03   0.000000000000E+00   3.584523935556E-02  -1.182186480909E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.621736393365E-01   4.220891042370E-02   0.000000000000E+00  -6.942775989559E-02   1.155999906637E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.429833174312E-02  -8.336620583326E-03   0.000000000000E+00   3.531247630547E-02  -1.152415175129E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601597296964E-01   4.140505899044E-02   0.000000000000E+00  -6.807535231056E-02   1.120749352615E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.453426597688E-02  -8.247116792602E-03   0.000000000000E+00   3.478426482899E-02  -1.123277205484E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.581601068093E-01   4.061543781500E-02   0.000000000000E+00  -6.674601164416E-02   1.086495029887E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.475889527831E-02  -8.157420645249E-03   0.000000000000E+00   3.426131494615E-02  -1.094781911699E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561749615409E-01   3.983982307832E-02   0.000000000000E+00  -6.543944494872E-02   1.053212607236E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.497307776740E-02  -8.067587820385E-03   0.000000000000E+00   3.374382376159E-02  -1.066923112754E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.542044741592E-01   3.907799373379E-02   0.000000000000E+00  -6.415536001679E-02   1.020878216634E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.517418970943E-02  -7.977596634352E-03   0.000000000000E+00   3.323096217922E-02  -1.039664419014E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.522488145844E-01   3.832973149393E-02   0.000000000000E+00  -6.289346548375E-02   9.894684482287E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.536136082578E-02  -7.887600593382E-03   0.000000000000E+00   3.272241628670E-02  -1.012985244544E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.503081426352E-01   3.759482081665E-02   0.000000000000E+00  -6.165347092652E-02   9.589603452680E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.553834951887E-02  -7.797595808525E-03   0.000000000000E+00   3.221924383423E-02  -9.869055632471E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.483826082728E-01   3.687304889073E-02   0.000000000000E+00  -6.043508695859E-02   9.293313989654E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.570755370481E-02  -7.707563109106E-03   0.000000000000E+00   3.172208440889E-02  -9.614327390725E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.464723518413E-01   3.616420562078E-02   0.000000000000E+00  -5.923802532127E-02   9.005595433147E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.586525310175E-02  -7.617418833806E-03   0.000000000000E+00   3.122980320314E-02  -9.365227784128E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445775043053E-01   3.546808361156E-02   0.000000000000E+00  -5.806199897151E-02   8.726231498547E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.600837211368E-02  -7.527508134416E-03   0.000000000000E+00   3.074143504364E-02  -9.121372330422E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.426981874835E-01   3.478447815186E-02   0.000000000000E+00  -5.690672216604E-02   8.455010223890E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.614115343171E-02  -7.437782204299E-03   0.000000000000E+00   3.025815989628E-02  -8.882997942503E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.408345142804E-01   3.411318719777E-02   0.000000000000E+00  -5.577191054216E-02   8.191723916713E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.626894603035E-02  -7.348266228566E-03   0.000000000000E+00   2.978143046898E-02  -8.650413638438E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.389865889138E-01   3.345401135551E-02   0.000000000000E+00  -5.465728119514E-02   7.936169100516E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.638852029899E-02  -7.258954922724E-03   0.000000000000E+00   2.931025783343E-02  -8.423233086663E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.371545071392E-01   3.280675386377E-02   0.000000000000E+00  -5.356255275231E-02   7.688146460939E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.649334013806E-02  -7.169913108967E-03   0.000000000000E+00   2.884274022448E-02  -8.200822778836E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353383564715E-01   3.217122057563E-02   0.000000000000E+00  -5.248744544391E-02   7.447460791672E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.658579830091E-02  -7.081216887852E-03   0.000000000000E+00   2.837950303327E-02  -7.983265362617E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.335382164027E-01   3.154721994008E-02   0.000000000000E+00  -5.143168117082E-02   7.213920940148E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667438604246E-02  -6.992801923874E-03   0.000000000000E+00   2.792285316308E-02  -7.771107148319E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.317541586168E-01   3.093456298308E-02   0.000000000000E+00  -5.039498356917E-02   6.987339753036E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.675943164854E-02  -6.904721311153E-03   0.000000000000E+00   2.747278903949E-02  -7.564246853814E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.299862472016E-01   3.033306328834E-02   0.000000000000E+00  -4.937707807201E-02   6.767534021610E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.683210610270E-02  -6.816811623810E-03   0.000000000000E+00   2.702682954656E-02  -7.361909621365E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.282345388563E-01   2.974253697763E-02   0.000000000000E+00  -4.837769196792E-02   6.554324426978E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.688979315758E-02  -6.729443372142E-03   0.000000000000E+00   2.658418651539E-02  -7.163793746216E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.264990830971E-01   2.916280269094E-02   0.000000000000E+00  -4.739655445684E-02   6.347535485258E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.694127154083E-02  -6.642579479350E-03   0.000000000000E+00   2.614719878101E-02  -6.970449372053E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.247799224583E-01   2.859368156612E-02   0.000000000000E+00  -4.643339670310E-02   6.146995492699E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.699271157938E-02  -6.556115389415E-03   0.000000000000E+00   2.571745736888E-02  -6.782213513594E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230770926910E-01   2.803499721843E-02   0.000000000000E+00  -4.548795188565E-02   5.952536470791E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.703782693715E-02  -6.470109553071E-03   0.000000000000E+00   2.529318069986E-02  -6.598516784785E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.213906229581E-01   2.748657571966E-02   0.000000000000E+00  -4.455995524567E-02   5.763994111406E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.706841072205E-02  -6.384607117292E-03   0.000000000000E+00   2.487212287295E-02  -6.418679840039E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197205360260E-01   2.694824557713E-02   0.000000000000E+00  -4.364914413155E-02   5.581207721966E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.708782850197E-02  -6.299665435746E-03   0.000000000000E+00   2.445513255332E-02  -6.242851614597E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.180668484531E-01   2.641983771237E-02   0.000000000000E+00  -4.275525804139E-02   5.404020170721E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.710570143718E-02  -6.215298049511E-03   0.000000000000E+00   2.404467423528E-02  -6.071599165356E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.164295707754E-01   2.590118543962E-02   0.000000000000E+00  -4.187803866292E-02   5.232277832110E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.712304857589E-02  -6.131412068495E-03   0.000000000000E+00   2.364092964289E-02  -5.904884403795E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.148087076881E-01   2.539212444414E-02   0.000000000000E+00  -4.101722991114E-02   5.065830532272E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.713193494183E-02  -6.047871834495E-03   0.000000000000E+00   2.324177041446E-02  -5.742074915359E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.132042582248E-01   2.489249276032E-02   0.000000000000E+00  -4.017257796355E-02   4.904531494709E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.712833485321E-02  -5.965063196590E-03   0.000000000000E+00   2.284607058626E-02  -5.582806492019E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.116162159326E-01   2.440213074966E-02   0.000000000000E+00  -3.934383129305E-02   4.748237286125E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711691487181E-02  -5.882912892221E-03   0.000000000000E+00   2.245498776755E-02  -5.427306199546E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.100445690451E-01   2.392088107855E-02   0.000000000000E+00  -3.853074069875E-02   4.596807762503E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.710432235235E-02  -5.801417129045E-03   0.000000000000E+00   2.207014282190E-02  -5.275911924766E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.084893006511E-01   2.344858869596E-02   0.000000000000E+00  -3.773305933448E-02   4.450106015376E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.709009270887E-02  -5.720581631598E-03   0.000000000000E+00   2.169132801140E-02  -5.128494284941E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.069503888607E-01   2.298510081101E-02   0.000000000000E+00  -3.695054273529E-02   4.307998318388E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.706989716680E-02  -5.640332146503E-03   0.000000000000E+00   2.131738594857E-02  -4.984690675515E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.054278069684E-01   2.253026687039E-02   0.000000000000E+00  -3.618294884188E-02   4.170354074088E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704037301785E-02  -5.560755395854E-03   0.000000000000E+00   2.094740894263E-02  -4.844207500214E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039215236126E-01   2.208393853573E-02   0.000000000000E+00  -3.543003802307E-02   4.037045761067E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.700208640121E-02  -5.481853549225E-03   0.000000000000E+00   2.058148636170E-02  -4.707002655094E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024315029327E-01   2.164596966092E-02   0.000000000000E+00  -3.469157309629E-02   3.907948881364E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.696063271214E-02  -5.403572030985E-03   0.000000000000E+00   2.022094016137E-02  -4.573336827341E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.009577047220E-01   2.121621626927E-02   0.000000000000E+00  -3.396731934624E-02   3.782941908222E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691888650086E-02  -5.325903901609E-03   0.000000000000E+00   1.986639416802E-02  -4.443294763977E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.950008457890E-02   2.079453653071E-02   0.000000000000E+00  -3.325704454176E-02   3.661906234209E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.687773330644E-02  -5.249031872635E-03   0.000000000000E+00   1.951795607621E-02  -4.316834322096E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.805859405414E-02   2.038079073890E-02   0.000000000000E+00  -3.256051895086E-02   3.544726119667E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.682790406367E-02  -5.172738989962E-03   0.000000000000E+00   1.917332910918E-02  -4.193337974437E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.663318079525E-02   1.997484128830E-02   0.000000000000E+00  -3.187751535415E-02   3.431288641574E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.676494286336E-02  -5.097323120318E-03   0.000000000000E+00   1.883138875051E-02  -4.072478650178E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.522378868819E-02   1.957655265130E-02   0.000000000000E+00  -3.120780905650E-02   3.321483642789E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.669699127758E-02  -5.022524499016E-03   0.000000000000E+00   1.849403729084E-02  -3.954656385846E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.383035799597E-02   1.918579135521E-02   0.000000000000E+00  -3.055117789719E-02   3.215203681701E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.663280242017E-02  -4.948521880104E-03   0.000000000000E+00   1.816325976234E-02  -3.840279324609E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.245282549437E-02   1.880242595939E-02   0.000000000000E+00  -2.990740225847E-02   3.112343982324E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.657747838422E-02  -4.875327063635E-03   0.000000000000E+00   1.784014691859E-02  -3.729538132029E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.109112460465E-02   1.842632703228E-02   0.000000000000E+00  -2.927626507263E-02   3.012802384794E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.651131120463E-02  -4.802793806211E-03   0.000000000000E+00   1.752002026708E-02  -3.621279806022E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.974518552361E-02   1.805736712855E-02   0.000000000000E+00  -2.865755182757E-02   2.916479296341E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.642667711490E-02  -4.730873732776E-03   0.000000000000E+00   1.720108977350E-02  -3.515043570279E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.841493535073E-02   1.769542076613E-02   0.000000000000E+00  -2.805105057105E-02   2.823277642708E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.633565007677E-02  -4.659663761524E-03   0.000000000000E+00   1.688610502353E-02  -3.411418025337E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.710029821248E-02   1.734036440351E-02   0.000000000000E+00  -2.745655191352E-02   2.733102820051E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.625263346612E-02  -4.589362547973E-03   0.000000000000E+00   1.657826488229E-02  -3.311078661669E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.580119538396E-02   1.699207641683E-02   0.000000000000E+00  -2.687384902963E-02   2.645862647287E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.618690076355E-02  -4.519836733349E-03   0.000000000000E+00   1.627956198798E-02  -3.214414593764E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.451754540780E-02   1.665043707724E-02   0.000000000000E+00  -2.630273765854E-02   2.561467318984E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.610822627100E-02  -4.450980447006E-03   0.000000000000E+00   1.598307999817E-02  -3.119807042080E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.324926421030E-02   1.631532852816E-02   0.000000000000E+00  -2.574301610294E-02   2.479829358685E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.600653051142E-02  -4.382813206534E-03   0.000000000000E+00   1.568655018634E-02  -3.026710560590E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.199626521500E-02   1.598663476272E-02   0.000000000000E+00  -2.519448522690E-02   2.400863572787E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.589697256785E-02  -4.315461597190E-03   0.000000000000E+00   1.539332841860E-02  -2.935835855473E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.075845945363E-02   1.566424160126E-02   0.000000000000E+00  -2.465694845265E-02   2.324487004912E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579680823114E-02  -4.248958463492E-03   0.000000000000E+00   1.510715328545E-02  -2.847959654708E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.953575567434E-02   1.534803666883E-02   0.000000000000E+00  -2.413021175616E-02   2.250618890792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.572122733312E-02  -4.183220841072E-03   0.000000000000E+00   1.483122836697E-02  -2.763723826044E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.832806044762E-02   1.503790937289E-02   0.000000000000E+00  -2.361408366176E-02   2.179180613693E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.563483657624E-02  -4.118059010537E-03   0.000000000000E+00   1.455773496378E-02  -2.681368955477E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.713527826939E-02   1.473375088106E-02   0.000000000000E+00  -2.310837523571E-02   2.110095660354E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.552155308730E-02  -4.053613364723E-03   0.000000000000E+00   1.428317680299E-02  -2.600106520204E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.595731166194E-02   1.443545409894E-02   0.000000000000E+00  -2.261290007876E-02   2.043289577478E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539885335496E-02  -3.990040039573E-03   0.000000000000E+00   1.401130498500E-02  -2.520713726259E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.479406127214E-02   1.414291364812E-02   0.000000000000E+00  -2.212747431786E-02   1.978689928758E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.528263041325E-02  -3.927279690947E-03   0.000000000000E+00   1.374545523765E-02  -2.443860096342E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.364542596744E-02   1.385602584421E-02   0.000000000000E+00  -2.165191659687E-02   1.916226252439E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.519418469388E-02  -3.865288246704E-03   0.000000000000E+00   1.349001158994E-02  -2.370418640051E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.251130292931E-02   1.357468867507E-02   0.000000000000E+00  -2.118604806650E-02   1.855830019438E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.510461914712E-02  -3.804010899762E-03   0.000000000000E+00   1.323876100846E-02  -2.299027802357E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.139158774454E-02   1.329880177911E-02   0.000000000000E+00  -2.072969237335E-02   1.797434592021E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.498577086479E-02  -3.743445214723E-03   0.000000000000E+00   1.298580461957E-02  -2.228425885090E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.028617449410E-02   1.302826642373E-02   0.000000000000E+00  -2.028267564822E-02   1.740975183016E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.485584777179E-02  -3.683632148123E-03   0.000000000000E+00   1.273493789418E-02  -2.159377712363E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.919495583969E-02   1.276298548394E-02   0.000000000000E+00  -1.984482649359E-02   1.686388815600E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.472685508083E-02  -3.624587277702E-03   0.000000000000E+00   1.248858374459E-02  -2.092346749241E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.811782310827E-02   1.250286342102E-02   0.000000000000E+00  -1.941597597049E-02   1.633614283644E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.462130700708E-02  -3.566189204059E-03   0.000000000000E+00   1.225124532910E-02  -2.028206622885E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.705466637408E-02   1.224780626144E-02   0.000000000000E+00  -1.899595758453E-02   1.582592112601E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452791861476E-02  -3.508633063449E-03   0.000000000000E+00   1.202047026299E-02  -1.966406623400E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.600537453881E-02   1.199772157583E-02   0.000000000000E+00  -1.858460727141E-02   1.533264520975E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.441046986343E-02  -3.451712174339E-03   0.000000000000E+00   1.178892465784E-02  -1.905438490483E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.496983540939E-02   1.175251845813E-02   0.000000000000E+00  -1.818176338171E-02   1.485575382347E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427811323649E-02  -3.395658744284E-03   0.000000000000E+00   1.155845164023E-02  -1.845650576867E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.394793577386E-02   1.151210750492E-02   0.000000000000E+00  -1.778726666510E-02   1.439470187954E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.414210857834E-02  -3.340239286950E-03   0.000000000000E+00   1.133126755113E-02  -1.787456127773E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.293956147507E-02   1.127640079486E-02   0.000000000000E+00  -1.740096025404E-02   1.394896009842E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.402117646419E-02  -3.285619180901E-03   0.000000000000E+00   1.111096987544E-02  -1.731525074750E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.194459748241E-02   1.104531186833E-02   0.000000000000E+00  -1.702268964683E-02   1.351801464574E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.391441259915E-02  -3.231759730432E-03   0.000000000000E+00   1.089725765886E-02  -1.677753646507E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.096292796158E-02   1.081875570720E-02   0.000000000000E+00  -1.665230269027E-02   1.310136677510E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.380534175591E-02  -3.178618227793E-03   0.000000000000E+00   1.068685042721E-02  -1.625469759740E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.999443634232E-02   1.059664871475E-02   0.000000000000E+00  -1.628964956173E-02   1.269853247635E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.367364527014E-02  -3.126071622695E-03   0.000000000000E+00   1.047583453279E-02  -1.573898486007E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.903900538430E-02   1.037890869583E-02   0.000000000000E+00  -1.593458275083E-02   1.230904212943E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.353620231414E-02  -3.074146017055E-03   0.000000000000E+00   1.026743603179E-02  -1.523636752176E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.809651724107E-02   1.016545483711E-02   0.000000000000E+00  -1.558695704066E-02   1.193244016410E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340803714997E-02  -3.023043659211E-03   0.000000000000E+00   1.006441950964E-02  -1.475176834517E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.716685352224E-02   9.956207687538E-03   0.000000000000E+00  -1.524662948859E-02   1.156828472479E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328297755853E-02  -2.972667477696E-03   0.000000000000E+00   9.865544404716E-03  -1.428250998450E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.624989535373E-02   9.751089138938E-03   0.000000000000E+00  -1.491345940668E-02   1.121614734129E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.317316153224E-02  -2.922996109377E-03   0.000000000000E+00   9.672985602992E-03  -1.383230879314E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.534552343637E-02   9.550022406850E-03   0.000000000000E+00  -1.458730834182E-02   1.087561260498E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.305013076228E-02  -2.874000214386E-03   0.000000000000E+00   9.481409535523E-03  -1.339100823037E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.445361810259E-02   9.352932011470E-03   0.000000000000E+00  -1.426804005539E-02   1.054627785030E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.291532003862E-02  -2.825684828865E-03   0.000000000000E+00   9.291075544817E-03  -1.295890766265E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.357405937158E-02   9.159743758813E-03   0.000000000000E+00  -1.395552050273E-02   1.022775284189E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278418937265E-02  -2.778065939241E-03   0.000000000000E+00   9.104766378968E-03  -1.254085103768E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.270672700262E-02   8.970384722042E-03   0.000000000000E+00  -1.364961781225E-02   9.919659467192E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265554849021E-02  -2.731114752202E-03   0.000000000000E+00   8.922201347373E-03  -1.213605346840E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.185150054680E-02   8.784783222968E-03   0.000000000000E+00  -1.335020226426E-02   9.621631434194E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252422030845E-02  -2.684733780988E-03   0.000000000000E+00   8.742399490506E-03  -1.174249583639E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.100825939721E-02   8.602868813761E-03   0.000000000000E+00  -1.305714626967E-02   9.333313974972E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.241401807238E-02  -2.639098890543E-03   0.000000000000E+00   8.569502747048E-03  -1.136725605540E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.017688283738E-02   8.424572258798E-03   0.000000000000E+00  -1.277032434826E-02   9.054363554081E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228478898511E-02  -2.594136683043E-03   0.000000000000E+00   8.396362190232E-03  -1.099746268823E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.935725008833E-02   8.249825516746E-03   0.000000000000E+00  -1.248961310692E-02   8.784447582666E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215109723412E-02  -2.549776694644E-03   0.000000000000E+00   8.225537070038E-03  -1.063745917055E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.854924035398E-02   8.078561722774E-03   0.000000000000E+00  -1.221489121755E-02   8.523244137469E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.202857916499E-02  -2.506047431369E-03   0.000000000000E+00   8.059682320869E-03  -1.029162010842E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.775273286515E-02   7.910715171006E-03   0.000000000000E+00  -1.194603939495E-02   8.270441685404E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.189281712051E-02  -2.462984009738E-03   0.000000000000E+00   7.894530025429E-03  -9.952358790715E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.696760692205E-02   7.746221297111E-03   0.000000000000E+00  -1.168294037439E-02   8.025738812975E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.176094251168E-02  -2.420560965389E-03   0.000000000000E+00   7.732976358259E-03  -9.624444275526E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.619374193534E-02   7.585016661104E-03   0.000000000000E+00  -1.142547888914E-02   7.788843961047E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165054296794E-02  -2.378872544294E-03   0.000000000000E+00   7.577909032552E-03  -9.312498015467E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.543101746584E-02   7.427038930341E-03   0.000000000000E+00  -1.117354164785E-02   7.559475164606E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152070784727E-02  -2.337680807658E-03   0.000000000000E+00   7.422408612986E-03  -9.004677285433E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.467931326281E-02   7.272226862658E-03   0.000000000000E+00  -1.092701731178E-02   7.337359797561E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139472415978E-02  -2.297034356814E-03   0.000000000000E+00   7.270346342784E-03  -8.707300310508E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.393850930092E-02   7.120520289759E-03   0.000000000000E+00  -1.068579647204E-02   7.122234322552E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127240786966E-02  -2.257061746800E-03   0.000000000000E+00   7.121617856575E-03  -8.419977306253E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.320848581595E-02   6.971860100733E-03   0.000000000000E+00  -1.044977162666E-02   6.913844045718E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113480387979E-02  -2.217695658434E-03   0.000000000000E+00   6.973087205315E-03  -8.137403541433E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.248912333909E-02   6.826188225790E-03   0.000000000000E+00  -1.021883715761E-02   6.711942876223E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100389430170E-02  -2.178956942150E-03   0.000000000000E+00   6.828302254148E-03  -7.865196643876E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.178030273011E-02   6.683447620175E-03   0.000000000000E+00  -9.992889307822E-03   6.516293090893E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.089444641131E-02  -2.140826452316E-03   0.000000000000E+00   6.689554987821E-03  -7.606806976801E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.108190520926E-02   6.543582248259E-03   0.000000000000E+00  -9.771826158116E-03   6.326665103302E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.076639528783E-02  -2.103228268884E-03   0.000000000000E+00   6.550389341461E-03  -7.351725607450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.039381238792E-02   6.406537067846E-03   0.000000000000E+00  -9.555547604153E-03   6.142837237823E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064922217892E-02  -2.066217196257E-03   0.000000000000E+00   6.415454453754E-03  -7.107191964919E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.971590629817E-02   6.272258014607E-03   0.000000000000E+00  -9.343955333336E-03   5.964595508301E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052578032410E-02  -2.029757869779E-03   0.000000000000E+00   6.282000353976E-03  -6.868703584883E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.904806942115E-02   6.140691986777E-03   0.000000000000E+00  -9.136952801752E-03   5.791733401335E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.039184346838E-02  -1.993797421861E-03   0.000000000000E+00   6.149359235081E-03  -6.635108462702E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.839018471432E-02   6.011786829963E-03   0.000000000000E+00  -8.934445211081E-03   5.624051664069E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.026084763956E-02  -1.958501144631E-03   0.000000000000E+00   6.019566521564E-03  -6.409411933687E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.774213563764E-02   5.885491322191E-03   0.000000000000E+00  -8.736339485588E-03   5.461358096650E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.015459729813E-02  -1.923783444921E-03   0.000000000000E+00   5.895885096297E-03  -6.196400836431E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.710380617869E-02   5.761755159101E-03   0.000000000000E+00  -8.542544249097E-03   5.303467349024E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003010660385E-02  -1.889545703325E-03   0.000000000000E+00   5.771737985367E-03  -5.985923342321E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.647508087670E-02   5.640528939339E-03   0.000000000000E+00  -8.352969802040E-03   5.150200722087E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.918684031351E-03  -1.855840881332E-03   0.000000000000E+00   5.651810614437E-03  -5.784917653681E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.585584484560E-02   5.521764150138E-03   0.000000000000E+00  -8.167528098547E-03   5.001385973348E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.797204280235E-03  -1.822657929379E-03   0.000000000000E+00   5.532602339844E-03  -5.588008165213E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.524598379614E-02   5.405413153062E-03   0.000000000000E+00  -7.986132723621E-03   4.856857126743E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.670289408651E-03  -1.790043742481E-03   0.000000000000E+00   5.414784345044E-03  -5.396095107616E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.464538405689E-02   5.291429169945E-03   0.000000000000E+00  -7.808698870362E-03   4.716454286709E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.539993865170E-03  -1.757909417490E-03   0.000000000000E+00   5.298639149199E-03  -5.209487070263E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.405393259446E-02   5.179766269009E-03   0.000000000000E+00  -7.635143317287E-03   4.580023456404E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.436816998303E-03  -1.726282469312E-03   0.000000000000E+00   5.188526967494E-03  -5.034337493046E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.347151703271E-02   5.070379351156E-03   0.000000000000E+00  -7.465384405757E-03   4.447416360167E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.316904898352E-03  -1.695164952755E-03   0.000000000000E+00   5.078067444736E-03  -4.861308773079E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.289802567105E-02   4.963224136433E-03   0.000000000000E+00  -7.299342017459E-03   4.318490269786E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209659468641E-03  -1.664589981982E-03   0.000000000000E+00   4.971433475681E-03  -4.696257460598E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.233334750196E-02   4.858257150690E-03   0.000000000000E+00  -7.136937552045E-03   4.193107835013E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.092396554396E-03  -1.634481713252E-03   0.000000000000E+00   4.865378897570E-03  -4.534468487983E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.177737222752E-02   4.755435712385E-03   0.000000000000E+00  -6.978093904844E-03   4.071136917835E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.973269734483E-03  -1.604858274693E-03   0.000000000000E+00   4.761032132014E-03  -4.377442578512E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.122999027527E-02   4.654717919610E-03   0.000000000000E+00  -6.822735444743E-03   3.952450430764E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.849457525589E-03  -1.575726833303E-03   0.000000000000E+00   4.657977646509E-03  -4.224509449565E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.069109281313E-02   4.556062637233E-03   0.000000000000E+00  -6.670787992125E-03   3.836926178737E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.743426671331E-03  -1.547084188669E-03   0.000000000000E+00   4.559250579357E-03  -4.079705836963E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.016057176358E-02   4.459429484264E-03   0.000000000000E+00  -6.522178797022E-03   3.724446705017E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.631217253156E-03  -1.518919163023E-03   0.000000000000E+00   4.461532335903E-03  -3.938385650684E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.963831981713E-02   4.364778821363E-03   0.000000000000E+00  -6.376836517354E-03   3.614899140678E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.527469687167E-03  -1.491117853065E-03   0.000000000000E+00   4.366776976769E-03  -3.803093629020E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.912423044491E-02   4.272071738517E-03   0.000000000000E+00  -6.234691197316E-03   3.508175057601E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.415407980952E-03  -1.463791687629E-03   0.000000000000E+00   4.272695161287E-03  -3.670660919853E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.861819791072E-02   4.181270042907E-03   0.000000000000E+00  -6.095674245956E-03   3.404170325342E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.303327737820E-03  -1.436988336945E-03   0.000000000000E+00   4.180364316718E-03  -3.542442914479E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.812011728216E-02   4.092336246920E-03   0.000000000000E+00  -5.959718415860E-03   3.302784971209E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.190056971714E-03  -1.410617566499E-03   0.000000000000E+00   4.089611509294E-03  -3.418129590685E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.762988444127E-02   4.005233556339E-03   0.000000000000E+00  -5.826757782041E-03   3.203923044079E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.073885350669E-03  -1.384668647310E-03   0.000000000000E+00   4.000191006323E-03  -3.297320280026E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714739609440E-02   3.919925858700E-03   0.000000000000E+00  -5.696727720959E-03   3.107492481365E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.976938636620E-03  -1.359165722691E-03   0.000000000000E+00   3.914893145083E-03  -3.183489870802E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.667254978140E-02   3.836377711795E-03   0.000000000000E+00  -5.569564889739E-03   3.013404979571E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.875300464874E-03  -1.334087812874E-03   0.000000000000E+00   3.830614540176E-03  -3.072569174069E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.620524388434E-02   3.754554332368E-03   0.000000000000E+00  -5.445207205550E-03   2.921575867947E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.769619625476E-03  -1.309453785276E-03   0.000000000000E+00   3.747423051555E-03  -2.964584941040E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.574537763536E-02   3.674421584934E-03   0.000000000000E+00  -5.323593825151E-03   2.831923985431E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.663564577454E-03  -1.285188249685E-03   0.000000000000E+00   3.665762746828E-03  -2.860026817296E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.529285112421E-02   3.595945970794E-03   0.000000000000E+00  -5.204665124655E-03   2.744371560909E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.558690985752E-03  -1.261253892732E-03   0.000000000000E+00   3.585799281764E-03  -2.759024911261E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.484756530498E-02   3.519094617178E-03   0.000000000000E+00  -5.088362679443E-03   2.658844096274E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.450330755897E-03  -1.237802797308E-03   0.000000000000E+00   3.506925224942E-03  -2.660761620197E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.440942200244E-02   3.443835266569E-03   0.000000000000E+00  -4.974629244286E-03   2.575270252954E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.353486953764E-03  -1.214787704956E-03   0.000000000000E+00   3.430921760890E-03  -2.567312280978E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.397832391770E-02   3.370136266151E-03   0.000000000000E+00  -4.863408733629E-03   2.493581741007E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.253365784911E-03  -1.192158177811E-03   0.000000000000E+00   3.355977190453E-03  -2.476420429562E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.355417463345E-02   3.297966557457E-03   0.000000000000E+00  -4.754646202135E-03   2.413713211580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.156849825102E-03  -1.169903413233E-03   0.000000000000E+00   3.282887874511E-03  -2.388971918167E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.313687861859E-02   3.227295666119E-03   0.000000000000E+00  -4.648287825344E-03   2.335602151958E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.056446945460E-03  -1.148019209850E-03   0.000000000000E+00   3.210744174069E-03  -2.303828623084E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.272634123250E-02   3.158093691801E-03   0.000000000000E+00  -4.544280880589E-03   2.259188783590E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.958005204311E-03  -1.126522563948E-03   0.000000000000E+00   3.140205545360E-03  -2.221702460244E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.232246872866E-02   3.090331298270E-03   0.000000000000E+00  -4.442573728095E-03   2.184415962903E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.860228433723E-03  -1.105338652715E-03   0.000000000000E+00   3.071098304214E-03  -2.142331292805E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.192516825795E-02   3.023979703620E-03   0.000000000000E+00  -4.343115792270E-03   2.111229084767E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.756929282244E-03  -1.084523818704E-03   0.000000000000E+00   3.002694904599E-03  -2.064832804035E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.153434787141E-02   2.959010670631E-03   0.000000000000E+00  -4.245857543222E-03   2.039575988734E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.668480374154E-03  -1.064113021623E-03   0.000000000000E+00   2.937257169623E-03  -1.991690060743E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.114991652261E-02   2.895396497287E-03   0.000000000000E+00  -4.150750478464E-03   1.969406867800E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.578236244121E-03  -1.044060864166E-03   0.000000000000E+00   2.872881203022E-03  -1.920698772323E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.077178406956E-02   2.833110007424E-03   0.000000000000E+00  -4.057747104842E-03   1.900674179858E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.483527274620E-03  -1.024341301827E-03   0.000000000000E+00   2.809261593246E-03  -1.851480785480E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.039986127627E-02   2.772124541532E-03   0.000000000000E+00  -3.966800920660E-03   1.833332561568E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.390723425485E-03  -1.004962487445E-03   0.000000000000E+00   2.747076900468E-03  -1.784733960704E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.003405981384E-02   2.712413947681E-03   0.000000000000E+00  -3.877866398017E-03   1.767338744704E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.299417556314E-03  -9.859522563294E-04   0.000000000000E+00   2.686254410871E-03  -1.720324367426E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.967429226122E-02   2.653952572609E-03   0.000000000000E+00  -3.790898965369E-03   1.702651475006E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.208772143196E-03  -9.672860754238E-04   0.000000000000E+00   2.626679576681E-03  -1.658078552565E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.932047210558E-02   2.596715252918E-03   0.000000000000E+00  -3.705854990285E-03   1.639231433342E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.112422002870E-03  -9.488502110639E-04   0.000000000000E+00   2.567669720357E-03  -1.597237795407E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.897251374235E-02   2.540677306430E-03   0.000000000000E+00  -3.622691762419E-03   1.577041159064E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.029334652682E-03  -9.307800096578E-04   0.000000000000E+00   2.511178706694E-03  -1.539794324330E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.863033247486E-02   2.485814523666E-03   0.000000000000E+00  -3.541367476709E-03   1.516044975962E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.945488701299E-03  -9.130274085866E-04   0.000000000000E+00   2.455712149100E-03  -1.484135770534E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829384451371E-02   2.432103159452E-03   0.000000000000E+00  -3.461841216765E-03   1.456208920020E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.857994851080E-03  -8.955931902510E-04   0.000000000000E+00   2.400957053017E-03  -1.429904520816E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.796296697579E-02   2.379519924675E-03   0.000000000000E+00  -3.384072938511E-03   1.397500669713E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.772323333063E-03  -8.784902792189E-04   0.000000000000E+00   2.347451721509E-03  -1.377612100808E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.763761788295E-02   2.328041978139E-03   0.000000000000E+00  -3.308023453977E-03   1.339889478132E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.687860238282E-03  -8.616953013467E-04   0.000000000000E+00   2.295112893116E-03  -1.327132481343E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.731771616048E-02   2.277646918578E-03   0.000000000000E+00  -3.233654415379E-03   1.283346107442E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.604212046643E-03  -8.451979637460E-04   0.000000000000E+00   2.243880920295E-03  -1.278367041869E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.700318163522E-02   2.228312776785E-03   0.000000000000E+00  -3.160928299361E-03   1.227842765182E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.515749423817E-03  -8.289870194064E-04   0.000000000000E+00   2.193190420122E-03  -1.230730308137E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.669393503334E-02   2.180018007848E-03   0.000000000000E+00  -3.089808391457E-03   1.173353042610E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.440545441301E-03  -8.130131276346E-04   0.000000000000E+00   2.144769745999E-03  -1.185857536182E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.638989797805E-02   2.132741483539E-03   0.000000000000E+00  -3.020258770790E-03   1.119851855056E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.359885433263E-03  -7.973587635272E-04   0.000000000000E+00   2.096784320557E-03  -1.141938069289E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.609099298680E-02   2.086462484800E-03   0.000000000000E+00  -2.952244294966E-03   1.067315384037E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.279539376208E-03  -7.819901622922E-04   0.000000000000E+00   2.049775177996E-03  -1.099462937184E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.579714346847E-02   2.041160694372E-03   0.000000000000E+00  -2.885730585182E-03   1.015721021377E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.200581054698E-03  -7.668979315005E-04   0.000000000000E+00   2.003823384436E-03  -1.058475510606E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550827372016E-02   1.996816189513E-03   0.000000000000E+00  -2.820684011544E-03   9.650473150110E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.122683375649E-03  -7.520774506308E-04   0.000000000000E+00   1.958878288728E-03  -1.018895444071E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.522430892381E-02   1.953409434864E-03   0.000000000000E+00  -2.757071678595E-03   9.152739165594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.045723541954E-03  -7.374832463327E-04   0.000000000000E+00   1.914910428728E-03  -9.806660330910E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494517514264E-02   1.910921275408E-03   0.000000000000E+00  -2.694861411080E-03   8.663815308064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.965335157738E-03  -7.232552293839E-04   0.000000000000E+00   1.871506107552E-03  -9.433838287851E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.467079931732E-02   1.869332929564E-03   0.000000000000E+00  -2.634021739869E-03   8.183518665973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.895460338836E-03  -7.092387864575E-04   0.000000000000E+00   1.829895536061E-03  -9.081206580761E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440110926196E-02   1.828625982359E-03   0.000000000000E+00  -2.574521888129E-03   7.711675895155E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.820514780245E-03  -6.954371239205E-04   0.000000000000E+00   1.788673234607E-03  -8.735974577358E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413603365993E-02   1.788782378760E-03   0.000000000000E+00  -2.516331757698E-03   7.248122762836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.746833523745E-03  -6.819064080356E-04   0.000000000000E+00   1.748382517086E-03  -8.402692305174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.387550205948E-02   1.749784417070E-03   0.000000000000E+00  -2.459421915646E-03   6.792703703911E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.674289590317E-03  -6.686087564288E-04   0.000000000000E+00   1.708995624600E-03  -8.080862866886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.361944486918E-02   1.711614742461E-03   0.000000000000E+00  -2.403763581062E-03   6.345271396640E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.602728790762E-03  -6.555613679590E-04   0.000000000000E+00   1.670478973733E-03  -7.769938055739E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336779335323E-02   1.674256340606E-03   0.000000000000E+00  -2.349328612035E-03   5.905686349675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.532167323299E-03  -6.427741397062E-04   0.000000000000E+00   1.632815248376E-03  -7.469525248930E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.312047962650E-02   1.637692531403E-03   0.000000000000E+00  -2.296089492829E-03   5.473816505258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.461664353606E-03  -6.302269472630E-04   0.000000000000E+00   1.595912315517E-03  -7.178638814939E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287743664964E-02   1.601906962836E-03   0.000000000000E+00  -2.244019321292E-03   5.049536857059E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.393657572967E-03  -6.179203998722E-04   0.000000000000E+00   1.559954041039E-03  -6.898559316731E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263859822375E-02   1.566883604892E-03   0.000000000000E+00  -2.193091796415E-03   4.632729080285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.325621667978E-03  -6.057777150458E-04   0.000000000000E+00   1.524722392923E-03  -6.627312212770E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.240389898521E-02   1.532606743630E-03   0.000000000000E+00  -2.143281206140E-03   4.223281175616E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.258200662130E-03  -5.938751789163E-04   0.000000000000E+00   1.490248785725E-03  -6.364932878835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217327440012E-02   1.499060975308E-03   0.000000000000E+00  -2.094562415323E-03   3.821087127735E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.191851440944E-03  -5.822070018967E-04   0.000000000000E+00   1.456555030994E-03  -6.111394321686E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.194666075881E-02   1.466231200629E-03   0.000000000000E+00  -2.046910853919E-03   3.426046573830E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.126395283911E-03  -5.707621709578E-04   0.000000000000E+00   1.423612320969E-03  -5.866284229129E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.172399517016E-02   1.434102619084E-03   0.000000000000E+00  -2.000302505359E-03   3.038064487432E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.061847025922E-03  -5.595406847050E-04   0.000000000000E+00   1.391405035526E-03  -5.629290694201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.150521555576E-02   1.402660723382E-03   0.000000000000E+00  -1.954713895097E-03   2.657050871531E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.998154300508E-03  -5.484821640667E-04   0.000000000000E+00   1.359917273718E-03  -5.400125152840E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129026064405E-02   1.371891293983E-03   0.000000000000E+00  -1.910122079377E-03   2.282920465402E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.934883340339E-03  -5.376728333587E-04   0.000000000000E+00   1.329099374198E-03  -5.178231206486E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.107906996434E-02   1.341780393717E-03   0.000000000000E+00  -1.866504634171E-03   1.915592462330E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.873290625483E-03  -5.270626167294E-04   0.000000000000E+00   1.299032333053E-03  -4.964056453011E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.087158384066E-02   1.312314362502E-03   0.000000000000E+00  -1.823839644301E-03   1.554990237543E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.811744039206E-03  -5.166097871619E-04   0.000000000000E+00   1.269583280745E-03  -4.756469835928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066774338565E-02   1.283479812136E-03   0.000000000000E+00  -1.782105692760E-03   1.201041087930E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.751266419072E-03  -5.063863115495E-04   0.000000000000E+00   1.240810270901E-03  -4.555732783773E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.046749049430E-02   1.255263621209E-03   0.000000000000E+00  -1.741281850212E-03   8.536759823051E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.691557581832E-03  -4.963254525658E-04   0.000000000000E+00   1.212682645358E-03  -4.361493701448E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.027076783757E-02   1.227652930071E-03   0.000000000000E+00  -1.701347664663E-03   5.128293206678E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.632678051945E-03  -4.864591307292E-04   0.000000000000E+00   1.185187793134E-03  -4.173512074744E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.007751885604E-02   1.200635135899E-03   0.000000000000E+00  -1.662283151328E-03   1.784387047247E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.574678478910E-03  -4.768034558842E-04   0.000000000000E+00   1.158314396214E-03  -3.991566235849E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.887687753402E-03   1.174197887856E-03   0.000000000000E+00  -1.624068782658E-03  -1.495552829343E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.517330930182E-03  -4.673291266943E-04   0.000000000000E+00   1.132037265437E-03  -3.815370478491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.701219489975E-03   1.148329082321E-03   0.000000000000E+00  -1.586685478562E-03  -4.712092898637E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.461419609742E-03  -4.580519735779E-04   0.000000000000E+00   1.106395947070E-03  -3.645071095543E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.518059776096E-03   1.123016858215E-03   0.000000000000E+00  -1.550114596794E-03  -7.865773955978E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.405205245239E-03  -4.488831195640E-04   0.000000000000E+00   1.081266052085E-03  -3.479714274080E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.338155065477E-03   1.098249592394E-03   0.000000000000E+00  -1.514337923503E-03  -1.095711305519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.350210528765E-03  -4.399251938024E-04   0.000000000000E+00   1.056732249624E-03  -3.319741327122E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.161452548523E-03   1.074015895131E-03   0.000000000000E+00  -1.479337663967E-03  -1.398660535222E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.296003565902E-03  -4.311384560029E-04   0.000000000000E+00   1.032755625809E-03  -3.164797710790E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.987900145631E-03   1.050304605682E-03   0.000000000000E+00  -1.445096433492E-03  -1.695472587305E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.242510865346E-03  -4.224823767571E-04   0.000000000000E+00   1.009320363827E-03  -3.014673329891E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.817446500407E-03   1.027104787922E-03   0.000000000000E+00  -1.411597248483E-03  -1.986193119304E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.189865634016E-03  -4.140410078247E-04   0.000000000000E+00   9.864204692949E-04  -2.869224297306E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.650040972856E-03   1.004405726047E-03   0.000000000000E+00  -1.378823517646E-03  -2.270866105827E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.137930127387E-03  -4.057379741774E-04   0.000000000000E+00   9.640406602689E-04  -2.728274731694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.485633632564E-03   9.821969203828E-04   0.000000000000E+00  -1.346759033409E-03  -2.549533989621E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.085555547664E-03  -3.976116337447E-04   0.000000000000E+00   9.420980028340E-04  -2.591215666942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.324175251847E-03   9.604680832320E-04   0.000000000000E+00  -1.315387963447E-03  -2.822237829735E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.036244567976E-03  -3.896182184695E-04   0.000000000000E+00   9.207956543868E-04  -2.459200115181E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.165617298871E-03   9.392091348241E-04   0.000000000000E+00  -1.284694842412E-03  -3.089017438926E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.986365612514E-03  -3.817709776740E-04   0.000000000000E+00   8.999025712163E-04  -2.330741865687E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.009911930750E-03   9.184101993201E-04   0.000000000000E+00  -1.254664563785E-03  -3.349911515961E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937282104400E-03  -3.740897048903E-04   0.000000000000E+00   8.794905861693E-04  -2.206195574252E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.857011986599E-03   8.980616008836E-04   0.000000000000E+00  -1.225282371887E-03  -3.604957771606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.888837409214E-03  -3.665294303726E-04   0.000000000000E+00   8.595429066488E-04  -2.085395083827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.706870980664E-03   8.781538598460E-04   0.000000000000E+00  -1.196533854069E-03  -3.854193046967E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.841164151237E-03  -3.591402924644E-04   0.000000000000E+00   8.400529975366E-04  -1.968217296324E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.559443095333E-03   8.586776889159E-04   0.000000000000E+00  -1.168404933021E-03  -4.097653426436E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.794180946976E-03  -3.518920159257E-04   0.000000000000E+00   8.210088467452E-04  -1.854531299678E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.414683174224E-03   8.396239894701E-04   0.000000000000E+00  -1.140881859245E-03  -4.335374344673E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.747909747321E-03  -3.447925825132E-04   0.000000000000E+00   8.024020978155E-04  -1.744222492771E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.272546715210E-03   8.209838478991E-04   0.000000000000E+00  -1.113951203662E-03  -4.567390688043E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.701715968567E-03  -3.377937291291E-04   0.000000000000E+00   7.841895688655E-04  -1.636995181143E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.132989863496E-03   8.027485320354E-04   0.000000000000E+00  -1.087599850387E-03  -4.793736888664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.657235854329E-03  -3.309591841097E-04   0.000000000000E+00   7.664520798256E-04  -1.533228392429E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.995969404643E-03   7.849094876272E-04   0.000000000000E+00  -1.061814989612E-03  -5.014447016366E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.612864356267E-03  -3.242437822797E-04   0.000000000000E+00   7.490924068331E-04  -1.432336434398E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.861442757643E-03   7.674583348921E-04   0.000000000000E+00  -1.036584110660E-03  -5.229554861919E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.569155455762E-03  -3.176550386172E-04   0.000000000000E+00   7.321317917844E-04  -1.334379589730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.729367967983E-03   7.503868651237E-04   0.000000000000E+00  -1.011894995162E-03  -5.439094017624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.526169579391E-03  -3.112215529220E-04   0.000000000000E+00   7.155622395722E-04  -1.239250704276E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.599703700701E-03   7.336870373556E-04   0.000000000000E+00  -9.877357103567E-04  -5.643097952319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.483797043337E-03  -3.049014458164E-04   0.000000000000E+00   6.993734794820E-04  -1.146870025174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.472409233511E-03   7.173509751044E-04   0.000000000000E+00  -9.640946025701E-04  -5.841600080933E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.442020217927E-03  -2.986944911157E-04   0.000000000000E+00   6.835571608644E-04  -1.057149423763E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.347444449855E-03   7.013709631493E-04   0.000000000000E+00  -9.409602907664E-04  -6.034633831163E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.400894437458E-03  -2.926193197178E-04   0.000000000000E+00   6.681051675403E-04  -9.699839410444E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.224769832052E-03   6.857394443852E-04   0.000000000000E+00  -9.183216602744E-04  -6.222232704059E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.359983542467E-03  -2.866319198109E-04   0.000000000000E+00   6.529904582954E-04  -8.852115975422E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.104346454416E-03   6.704490167257E-04   0.000000000000E+00  -8.961678566168E-04  -6.404430332255E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.320357924461E-03  -2.807750049930E-04   0.000000000000E+00   6.382561650198E-04  -8.029962390643E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.986135976441E-03   6.554924300760E-04   0.000000000000E+00  -8.744882794930E-04  -6.581260531550E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.281027273094E-03  -2.750400188633E-04   0.000000000000E+00   6.238467037501E-04  -7.230315593742E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.870100635927E-03   6.408625833354E-04   0.000000000000E+00  -8.532725768419E-04  -6.752757352114E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.242297171571E-03  -2.694150804097E-04   0.000000000000E+00   6.097696734393E-04  -6.453186776185E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.756203242246E-03   6.265525214845E-04   0.000000000000E+00  -8.325106390742E-04  -6.918955122504E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.204114805612E-03  -2.638758521077E-04   0.000000000000E+00   5.960154488783E-04  -5.697753594124E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.644407169532E-03   6.125554327048E-04   0.000000000000E+00  -8.121925933960E-04  -7.079888492604E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.166603843281E-03  -2.585065605473E-04   0.000000000000E+00   5.825829903484E-04  -4.963705219651E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.534676349937E-03   5.988646455599E-04   0.000000000000E+00  -7.923087982523E-04  -7.235592471853E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.129653029783E-03  -2.532251893051E-04   0.000000000000E+00   5.694600891242E-04  -4.250179325634E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.426975266946E-03   5.854736262330E-04   0.000000000000E+00  -7.728498379052E-04  -7.386102464432E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093141733473E-03  -2.480003044204E-04   0.000000000000E+00   5.566359599324E-04  -3.556374455568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.321268948671E-03   5.723759758001E-04   0.000000000000E+00  -7.538065171041E-04  -7.531454301514E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057230500503E-03  -2.428910552686E-04   0.000000000000E+00   5.441099419703E-04  -2.881980164801E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.217522961228E-03   5.595654275775E-04   0.000000000000E+00  -7.351698558823E-04  -7.671684270108E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.021926732384E-03  -2.379093922946E-04   0.000000000000E+00   5.318741778304E-04  -2.226342181488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.115703402071E-03   5.470358444850E-04   0.000000000000E+00  -7.169310844544E-04  -7.806829139471E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.987168529056E-03  -2.330206079680E-04   0.000000000000E+00   5.199213632734E-04  -1.588954627402E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.015776893510E-03   5.347812165060E-04   0.000000000000E+00  -6.990816382495E-04  -7.936926183831E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.952942671427E-03  -2.282249814395E-04   0.000000000000E+00   5.082446337660E-04  -9.692833352049E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.917710576051E-03   5.227956581378E-04   0.000000000000E+00  -6.816131529971E-04  -8.062013203979E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919239517791E-03  -2.235286794517E-04   0.000000000000E+00   4.968382037384E-04  -3.668856401031E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.821472101984E-03   5.110734059383E-04   0.000000000000E+00  -6.645174599812E-04  -8.182128544362E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.886026101288E-03  -2.189100794516E-04   0.000000000000E+00   4.856942008958E-04   2.187947401066E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.727029628887E-03   4.996088160955E-04   0.000000000000E+00  -6.477865813561E-04  -8.297311109386E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.853267183921E-03  -2.143609771230E-04   0.000000000000E+00   4.748057346199E-04   7.882053911402E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.634351813193E-03   4.883963620363E-04   0.000000000000E+00  -6.314127255704E-04  -8.407600376505E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.821178942312E-03  -2.099594760016E-04   0.000000000000E+00   4.641740777107E-04   1.341543823691E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.543407803825E-03   4.774306321014E-04   0.000000000000E+00  -6.153882829122E-04  -8.513036407281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.789543019259E-03  -2.056159301346E-04   0.000000000000E+00   4.537859174431E-04   1.879514461367E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.454167235851E-03   4.667063272498E-04   0.000000000000E+00  -5.997058211210E-04  -8.613659856361E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.758357256433E-03  -2.013485484248E-04   0.000000000000E+00   4.436371888620E-04   2.402322753041E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.366600224198E-03   4.562182588071E-04   0.000000000000E+00  -5.843580811239E-04  -8.709511978295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.727678539640E-03  -1.971745171875E-04   0.000000000000E+00   4.337232128245E-04   2.910443161068E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.280677357365E-03   4.459613462506E-04   0.000000000000E+00  -5.693379728408E-04  -8.800634632798E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697545689246E-03  -1.931072106549E-04   0.000000000000E+00   4.240407134176E-04   3.404061081798E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.196369691273E-03   4.359306150624E-04   0.000000000000E+00  -5.546385711090E-04  -8.887070287641E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667771485307E-03  -1.890774599122E-04   0.000000000000E+00   4.145778608107E-04   3.883785642726E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.113648743072E-03   4.261211945930E-04   0.000000000000E+00  -5.402531116858E-04  -8.968862020032E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.638525232366E-03  -1.851450113932E-04   0.000000000000E+00   4.053353517613E-04   4.349724078728E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.032486485012E-03   4.165283159701E-04   0.000000000000E+00  -5.261749873215E-04  -9.046053516758E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.609785366335E-03  -1.813034878202E-04   0.000000000000E+00   3.963074965853E-04   4.802211712486E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.952855338429E-03   4.071473100722E-04   0.000000000000E+00  -5.123977439697E-04  -9.118689071776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.581483820925E-03  -1.775326377505E-04   0.000000000000E+00   3.874875121869E-04   5.241592411239E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.874728167679E-03   3.979736055054E-04   0.000000000000E+00  -4.989150770270E-04  -9.186813583458E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.553642426012E-03  -1.738382835581E-04   0.000000000000E+00   3.788707640264E-04   5.668195336896E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.798078274197E-03   3.890027266464E-04   0.000000000000E+00  -4.857208277030E-04  -9.250472549556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526230166579E-03  -1.702134010138E-04   0.000000000000E+00   3.704529975380E-04   6.082160087726E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.722879390575E-03   3.802302917109E-04   0.000000000000E+00  -4.728089794458E-04  -9.309712061281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.499223050910E-03  -1.666645288115E-04   0.000000000000E+00   3.622292902442E-04   6.483757582864E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.649105674678E-03   3.716520108546E-04   0.000000000000E+00  -4.601736544576E-04  -9.364578795962E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.472687450990E-03  -1.631807546273E-04   0.000000000000E+00   3.541946558821E-04   6.873391664492E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.576731703858E-03   3.632636843228E-04   0.000000000000E+00  -4.478091102986E-04  -9.415120008525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446609395046E-03  -1.597721035906E-04   0.000000000000E+00   3.463460141408E-04   7.251160430888E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.505732469139E-03   3.550612006224E-04   0.000000000000E+00  -4.357097365498E-04  -9.461383522109E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420965048960E-03  -1.564409382863E-04   0.000000000000E+00   3.386787525755E-04   7.617305812181E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.436083369569E-03   3.470405347459E-04   0.000000000000E+00  -4.238700515784E-04  -9.503417717229E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395670368808E-03  -1.531597375611E-04   0.000000000000E+00   3.311861684459E-04   7.972079456652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.367760206487E-03   3.391977464087E-04   0.000000000000E+00  -4.122846993569E-04  -9.541271520170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.370766998042E-03  -1.499391127375E-04   0.000000000000E+00   3.238652898731E-04   8.315702524057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.300739177949E-03   3.315289783309E-04   0.000000000000E+00  -4.009484463587E-04  -9.574994390834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.346331415210E-03  -1.468075908319E-04   0.000000000000E+00   3.167149353484E-04   8.648259348096E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.234996873167E-03   3.240304545628E-04   0.000000000000E+00  -3.898561785471E-04  -9.604636308652E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.322345313853E-03  -1.437380470183E-04   0.000000000000E+00   3.097291019542E-04   8.970055538600E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.170510266997E-03   3.166984788201E-04   0.000000000000E+00  -3.790028984077E-04  -9.630247759164E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.298674665097E-03  -1.407136556251E-04   0.000000000000E+00   3.029019061202E-04   9.281256250060E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107256714478E-03   3.095294328673E-04   0.000000000000E+00  -3.683837220663E-04  -9.651879718797E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.275407882375E-03  -1.377581528841E-04   0.000000000000E+00   2.962317557473E-04   9.582007713841E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.045213945455E-03   3.025197749333E-04   0.000000000000E+00  -3.579938764768E-04  -9.669583639189E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252523538250E-03  -1.348595676055E-04   0.000000000000E+00   2.897143769822E-04   9.872483755991E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.984360059200E-03   2.956660381434E-04   0.000000000000E+00  -3.478286966632E-04  -9.683411431228E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229985021936E-03  -1.320228490579E-04   0.000000000000E+00   2.833456900421E-04   1.015284593937E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.924673519146E-03   2.889648289965E-04   0.000000000000E+00  -3.378836230412E-04  -9.693415448105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.207852117892E-03  -1.292345320407E-04   0.000000000000E+00   2.771230489972E-04   1.042326434689E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.866133147629E-03   2.824128258652E-04   0.000000000000E+00  -3.281541987933E-04  -9.699648468148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186157177656E-03  -1.265319155779E-04   0.000000000000E+00   2.710452103025E-04   1.068377400098E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.808718120720E-03   2.760067775284E-04   0.000000000000E+00  -3.186360673177E-04  -9.702163676867E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.164727735100E-03  -1.238530672060E-04   0.000000000000E+00   2.651028022224E-04   1.093473830421E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.752407963082E-03   2.697435017291E-04   0.000000000000E+00  -3.093249697308E-04  -9.701014648850E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143712455649E-03  -1.212450598403E-04   0.000000000000E+00   2.592977770517E-04   1.117611241747E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.697182542876E-03   2.636198837531E-04   0.000000000000E+00  -3.002167424224E-04  -9.696255329305E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122978864722E-03  -1.186785575033E-04   0.000000000000E+00   2.536228455119E-04   1.140819763908E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.643022066775E-03   2.576328750613E-04   0.000000000000E+00  -2.913073146979E-04  -9.687940014712E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102553627128E-03  -1.161539242106E-04   0.000000000000E+00   2.480766495637E-04   1.163095243178E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589907074958E-03   2.517794919159E-04   0.000000000000E+00  -2.825927064434E-04  -9.676123334061E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082599703543E-03  -1.137057653525E-04   0.000000000000E+00   2.426597947866E-04   1.184451102705E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.537818436215E-03   2.460568140564E-04   0.000000000000E+00  -2.740690258755E-04  -9.660860228953E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.063038133275E-03  -1.113283299880E-04   0.000000000000E+00   2.373678349454E-04   1.204897478310E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.486737343080E-03   2.404619833933E-04   0.000000000000E+00  -2.657324673292E-04  -9.642205934045E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.043659906730E-03  -1.089560850567E-04   0.000000000000E+00   2.321911455920E-04   1.224472556919E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.436645307012E-03   2.349922027287E-04   0.000000000000E+00  -2.575793091103E-04  -9.620215956977E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024595487437E-03  -1.066357816769E-04   0.000000000000E+00   2.271316949085E-04   1.243166209066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.387524153656E-03   2.296447344954E-04   0.000000000000E+00  -2.496059113919E-04  -9.594946058407E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.005861046033E-03  -1.043790025646E-04   0.000000000000E+00   2.221874583938E-04   1.260989131860E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.339356018130E-03   2.244168995381E-04   0.000000000000E+00  -2.418087141743E-04  -9.566452231695E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.875252566062E-04  -1.021572463226E-04   0.000000000000E+00   2.173562482499E-04   1.277951562758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.292123340381E-03   2.193060759000E-04   0.000000000000E+00  -2.341842352844E-04  -9.534790682560E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.694757591947E-04  -9.998938511318E-05   0.000000000000E+00   2.126335437527E-04   1.294070853806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.245808860606E-03   2.143096976464E-04   0.000000000000E+00  -2.267290684352E-04  -9.500017808760E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.517978366639E-04  -9.788831299672E-05   0.000000000000E+00   2.080199160261E-04   1.309343062799E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.200395614675E-03   2.094252536957E-04   0.000000000000E+00  -2.194398813204E-04  -9.462190179574E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.342762751347E-04  -9.578890782936E-05   0.000000000000E+00   2.035050669893E-04   1.323807179482E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.155866929673E-03   2.046502866944E-04   0.000000000000E+00  -2.123134137710E-04  -9.421364515510E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.170562936953E-04  -9.373891118955E-05   0.000000000000E+00   1.990921141555E-04   1.337452148754E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.112206419480E-03   1.999823919080E-04   0.000000000000E+00  -2.053464759589E-04  -9.377597667540E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.002430743802E-04  -9.174949649898E-05   0.000000000000E+00   1.947810855100E-04   1.350282849788E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.069397980330E-03   1.954192161120E-04   0.000000000000E+00  -1.985359466201E-04  -9.330946597340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.836650726931E-04  -8.979157197909E-05   0.000000000000E+00   1.905652089060E-04   1.362320244238E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.027425786547E-03   1.909584565393E-04   0.000000000000E+00  -1.918787713645E-04  -9.281468356206E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.673752424245E-04  -8.787418263162E-05   0.000000000000E+00   1.864436313640E-04   1.373570272029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.986274286234E-03   1.865978598290E-04   0.000000000000E+00  -1.853719609909E-04  -9.229220065494E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.514554878562E-04  -8.602109652328E-05   0.000000000000E+00   1.824172167909E-04   1.384030411540E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.945928197040E-03   1.823352209905E-04   0.000000000000E+00  -1.790125898649E-04  -9.174258896124E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.356130971529E-04  -8.417418328069E-05   0.000000000000E+00   1.784748811399E-04   1.393738090968E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.906372502015E-03   1.781683824063E-04   0.000000000000E+00  -1.727977943360E-04  -9.116642048657E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.201667464164E-04  -8.236557366517E-05   0.000000000000E+00   1.746223995576E-04   1.402686234246E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.867592445473E-03   1.740952328449E-04   0.000000000000E+00  -1.667247711931E-04  -9.056426733579E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.049923057504E-04  -8.060632097980E-05   0.000000000000E+00   1.708570399844E-04   1.410866297014E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829573528913E-03   1.701137064883E-04   0.000000000000E+00  -1.607907761544E-04  -8.993670151455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.900929004513E-04  -7.888376191042E-05   0.000000000000E+00   1.671747581084E-04   1.418312121363E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.792301507022E-03   1.662217819902E-04   0.000000000000E+00  -1.549931224079E-04  -8.928429473620E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.753024142504E-04  -7.718039889604E-05   0.000000000000E+00   1.635700500735E-04   1.425037277442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.755762383677E-03   1.624174815400E-04   0.000000000000E+00  -1.493291791785E-04  -8.860761822710E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.609889365310E-04  -7.555215757037E-05   0.000000000000E+00   1.600514383020E-04   1.431011318143E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.719942408064E-03   1.586988699642E-04   0.000000000000E+00  -1.437963703408E-04  -8.790724253745E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.468250783506E-04  -7.392210688457E-05   0.000000000000E+00   1.566074802194E-04   1.436277528551E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.684828070775E-03   1.550640538268E-04   0.000000000000E+00  -1.383921730616E-04  -8.718373735126E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.329067883882E-04  -7.233498686121E-05   0.000000000000E+00   1.532390111955E-04   1.440837781624E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650406100007E-03   1.515111805539E-04   0.000000000000E+00  -1.331141164802E-04  -8.643767130300E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.192016278082E-04  -7.077709510741E-05   0.000000000000E+00   1.499440274840E-04   1.444697887131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.616663457797E-03   1.480384375850E-04   0.000000000000E+00  -1.279597804261E-04  -8.566961179092E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.056487148890E-04  -6.924187638769E-05   0.000000000000E+00   1.467191621368E-04   1.447871236418E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.583587336286E-03   1.446440515300E-04   0.000000000000E+00  -1.229267941638E-04  -8.488012479888E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.925948958421E-04  -6.777355095630E-05   0.000000000000E+00   1.435713837021E-04   1.450345613487E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551165154066E-03   1.413262873435E-04   0.000000000000E+00  -1.180128351773E-04  -8.406977471741E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.796579136803E-04  -6.632487691567E-05   0.000000000000E+00   1.404900428511E-04   1.452148986698E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.519384552542E-03   1.380834475267E-04   0.000000000000E+00  -1.132156279823E-04  -8.323912416812E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.668766850907E-04  -6.488624884874E-05   0.000000000000E+00   1.374730590304E-04   1.453296169039E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.488233392377E-03   1.349138713367E-04   0.000000000000E+00  -1.085329429715E-04  -8.238873383343E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.542658185280E-04  -6.347795000388E-05   0.000000000000E+00   1.345209330029E-04   1.453784644843E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.457699749940E-03   1.318159340074E-04   0.000000000000E+00  -1.039625952895E-04  -8.151916228572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.420007019518E-04  -6.211141007895E-05   0.000000000000E+00   1.316358989796E-04   1.453614176216E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.427771913851E-03   1.287880460002E-04   0.000000000000E+00  -9.950244374018E-05  -8.063096582241E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.299199826947E-04  -6.076829975583E-05   0.000000000000E+00   1.288125119437E-04   1.452805462461E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398438381520E-03   1.258286522519E-04   0.000000000000E+00  -9.515038971519E-05  -7.972469830412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.181940937484E-04  -5.948566783628E-05   0.000000000000E+00   1.260542068053E-04   1.451353609199E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.369687855803E-03   1.229362314611E-04   0.000000000000E+00  -9.090437616518E-05  -7.880091099405E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.064128573605E-04  -5.818194754161E-05   0.000000000000E+00   1.233487141827E-04   1.449287706386E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.341509241620E-03   1.201092953669E-04   0.000000000000E+00  -8.676238658463E-05  -7.786015240341E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.949356072719E-04  -5.691746232026E-05   0.000000000000E+00   1.207026010968E-04   1.446614463908E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.313891642684E-03   1.173463880481E-04   0.000000000000E+00  -8.272244402988E-05  -7.690296813748E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.836694513364E-04  -5.566732108088E-05   0.000000000000E+00   1.181133570783E-04   1.443332187591E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.286824358240E-03   1.146460852480E-04   0.000000000000E+00  -7.878261016417E-05  -7.592990074878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.727277146773E-04  -5.448507949519E-05   0.000000000000E+00   1.155850637840E-04   1.439418688232E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.260296879888E-03   1.120069937022E-04   0.000000000000E+00  -7.494098432735E-05  -7.494148958999E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.617611451100E-04  -5.329946057071E-05   0.000000000000E+00   1.131046838387E-04   1.434938490746E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.234298888382E-03   1.094277504784E-04   0.000000000000E+00  -7.119570262926E-05  -7.393827067268E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.512152493167E-04  -5.216453020255E-05   0.000000000000E+00   1.106829432255E-04   1.429863908976E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208820250547E-03   1.069070223377E-04   0.000000000000E+00  -6.754493706857E-05  -7.292077652864E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.407771326785E-04  -5.102751163027E-05   0.000000000000E+00   1.083093665914E-04   1.424224464819E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183851016205E-03   1.044435051071E-04   0.000000000000E+00  -6.398689467967E-05  -7.188953607705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.304807564350E-04  -4.991755534998E-05   0.000000000000E+00   1.059859227177E-04   1.418018218717E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.159381415132E-03   1.020359230560E-04   0.000000000000E+00  -6.051981669162E-05  -7.084507449013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.202199065197E-04  -4.881899917343E-05   0.000000000000E+00   1.037082548584E-04   1.411262185375E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.135401854081E-03   9.968302829958E-05   0.000000000000E+00  -5.714197772162E-05  -6.978791307003E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.104254121589E-04  -4.776519963061E-05   0.000000000000E+00   1.014851002790E-04   1.403944272641E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111902913851E-03   9.738360020060E-05   0.000000000000E+00  -5.385168498673E-05  -6.871856912148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.008199990734E-04  -4.675227473199E-05   0.000000000000E+00   9.931088423338E-05   1.396076260016E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.088875346367E-03   9.513644479576E-05   0.000000000000E+00  -5.064727753092E-05  -6.763755583451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.911600116179E-04  -4.571491416092E-05   0.000000000000E+00   9.717484776176E-05   1.387702914057E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066310071836E-03   9.294039422826E-05   0.000000000000E+00  -4.752712548375E-05  -6.654538216675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.817136765893E-04  -4.471587467598E-05   0.000000000000E+00   9.508557460732E-05   1.378796659262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.044198175927E-03   9.079430618489E-05   0.000000000000E+00  -4.448962932984E-05  -6.544255273259E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.725328933384E-04  -4.374607906407E-05   0.000000000000E+00   9.304215555253E-05   1.369376642600E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.022530906986E-03   8.869706335614E-05   0.000000000000E+00  -4.153321920324E-05  -6.432956769230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.634809930289E-04  -4.278935095201E-05   0.000000000000E+00   9.104063701688E-05   1.359450396185E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001299673311E-03   8.664757290712E-05   0.000000000000E+00  -3.865635420235E-05  -6.320692264940E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.546420331590E-04  -4.187784903507E-05   0.000000000000E+00   8.908276019455E-05   1.349025196484E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.804960404601E-04   8.464476594905E-05   0.000000000000E+00  -3.585752171864E-05  -6.207510854646E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.459010270842E-04  -4.095508864691E-05   0.000000000000E+00   8.716429598026E-05   1.338108045592E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.601117285732E-04   8.268759702850E-05   0.000000000000E+00  -3.313523678613E-05  -6.093461157192E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.373551462129E-04  -4.005796487046E-05   0.000000000000E+00   8.528534960588E-05   1.326722694405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.401386097783E-04   8.077504363005E-05   0.000000000000E+00  -3.048804145268E-05  -5.978591306013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.288886749042E-04  -3.917889548251E-05   0.000000000000E+00   8.344416092213E-05   1.314867733600E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.205687056057E-04   7.890610568518E-05   0.000000000000E+00  -2.791450416153E-05  -5.862948940798E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.205413705742E-04  -3.831256664311E-05   0.000000000000E+00   8.164008390888E-05   1.302555058021E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.013941844340E-04   7.707980508615E-05   0.000000000000E+00  -2.541321915310E-05  -5.746581198199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.126339735425E-04  -3.748030394610E-05   0.000000000000E+00   7.988015501378E-05   1.289775188572E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.826073590143E-04   7.529518522409E-05   0.000000000000E+00  -2.298280588875E-05  -5.629534703951E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.046549997459E-04  -3.667536791688E-05   0.000000000000E+00   7.815232352183E-05   1.276559757537E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.642006839835E-04   7.355131052106E-05   0.000000000000E+00  -2.062190847675E-05  -5.511855564835E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.967061740389E-04  -3.586155626769E-05   0.000000000000E+00   7.645620527925E-05   1.262922975386E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.461667534429E-04   7.184726598422E-05   0.000000000000E+00  -1.832919513075E-05  -5.393589360936E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.891315949409E-04  -3.507978818004E-05   0.000000000000E+00   7.480033616062E-05   1.248841663909E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.284982985755E-04   7.018215676342E-05   0.000000000000E+00  -1.610335762730E-05  -5.274781138791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.815218474356E-04  -3.430375087332E-05   0.000000000000E+00   7.317439163133E-05   1.234365324487E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.111881852824E-04   6.855510771348E-05   0.000000000000E+00  -1.394311079533E-05  -5.155475404003E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.743034139149E-04  -3.357648967458E-05   0.000000000000E+00   7.158891368356E-05   1.219455476420E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.942294118541E-04   6.696526297467E-05   0.000000000000E+00  -1.184719199846E-05  -5.035716115297E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.669991339475E-04  -3.283090369987E-05   0.000000000000E+00   7.002914876809E-05   1.204167644624E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.776151067169E-04   6.541178556253E-05   0.000000000000E+00  -9.814360655091E-06  -4.915546677793E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.598141677505E-04  -3.210576033374E-05   0.000000000000E+00   6.849866634007E-05   1.188513921959E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.613385261515E-04   6.389385695171E-05   0.000000000000E+00  -7.843397751634E-06  -4.795009937736E-05
Spline
12  2
5.740312688950003e+00  3.697241079177915e+00  -2.930620190713554e-03
1.40000  1.45000  1.011638465424432e-02  -7.489388746430385e-02  2.149571662680685e-01  -2.730207403653826e-01
1.45000  1.50000  6.874955604153622e-03  -5.544582639023736e-02  1.740040552132611e-01  -2.397928568569115e-01
1.50000  1.55000  4.507700315567791e-03  -3.984386729533808e-02  1.380351266847243e-01  -2.115361891729223e-01
1.55000  1.60000  2.834152743866082e-03  -2.762687604566256e-02  1.063046983087859e-01  -1.819708869977533e-01
1.60000  1.65000  1.695824326480199e-03  -1.836118786726710e-02  7.900906525912292e-02  -1.525727047309799e-01
1.65000  1.70000  9.562160081732808e-04  -1.160457662683718e-02  5.612315954947602e-02  -1.227564527695125e-01
1.70000  1.75000  5.009505191089225e-04  -6.912934067660918e-03  3.770969163404912e-02  -9.338713512639965e-02
1.75000  1.80000  2.379046529201993e-04  -3.842368417704001e-03  2.370162136508916e-02  -6.255194767253923e-02
1.80000  1.85000  9.722129198865463e-05  -1.941345888739128e-03  1.431882921420827e-02  -4.151716935146869e-02
1.85000  1.90000  3.076142441828529e-05  -8.208417374543154e-04  8.091253811487960e-03  -3.096913059998761e-02
1.90000  1.95000  6.076330749291012e-06  -2.439848358054277e-04  3.445884221489834e-03  -1.689623072730800e-02
1.95000  2.00000  3.797706718307116e-07  -2.611814411125418e-05  9.114496123936323e-04  -2.238508462306482e-02  3.336279241457987e-01  -2.046484624896709e+00


==> anc/H-N.skf <==
0.020000 600
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.348723269178E-01  -3.934169163749E-01   0.000000000000E+00   4.135934458457E-01  -8.216807670234E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.618236583220E-01   8.432556327230E-01   0.000000000000E+00  -2.602354224072E-01   8.941749986451E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275492965966E-01  -3.904294815045E-01   0.000000000000E+00   4.251113113559E-01  -8.275637465079E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.500514835012E-01   8.390992834725E-01   0.000000000000E+00  -2.713072392192E-01   8.917624565832E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.201724595140E-01  -3.873777320081E-01   0.000000000000E+00   4.358140486421E-01  -8.328190723919E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.378723202900E-01   8.347763616484E-01   0.000000000000E+00  -2.821279661734E-01   8.891968990113E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127614239659E-01  -3.842681231029E-01   0.000000000000E+00   4.457258292855E-01  -8.374464960030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.253057796363E-01   8.302913246046E-01   0.000000000000E+00  -2.926918773256E-01   8.864771340678E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.053342674800E-01  -3.811068065897E-01   0.000000000000E+00   4.548715061784E-01  -8.414494529953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.123716331936E-01   8.256487074617E-01   0.000000000000E+00  -3.029937779108E-01   8.836023050783E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.979076007784E-01  -3.778996310683E-01   0.000000000000E+00   4.632765234244E-01  -8.448345704146E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990897604297E-01   8.208531129153E-01   0.000000000000E+00  -3.130289899801E-01   8.805718828531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904966476835E-01  -3.746521465960E-01   0.000000000000E+00   4.709668442315E-01  -8.476112593790E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.854800984824E-01   8.159092014142E-01   0.000000000000E+00  -3.227933376183E-01   8.773856566220E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.831153283296E-01  -3.713696127422E-01   0.000000000000E+00   4.779688522961E-01  -8.497913513307E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.715625947407E-01   8.108216817149E-01   0.000000000000E+00  -3.322831318437E-01   8.740437238711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757763293090E-01  -3.680570084643E-01   0.000000000000E+00   4.843092087501E-01  -8.513887442246E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.573571621244E-01   8.055953018147E-01   0.000000000000E+00  -3.414951552813E-01   8.705464793070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.684911512936E-01  -3.647190421016E-01   0.000000000000E+00   4.900146788367E-01  -8.524190501780E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.428836370193E-01   8.002348402648E-01   0.000000000000E+00  -3.504266466846E-01   8.668946031476E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.612701381768E-01  -3.613601602297E-01   0.000000000000E+00   4.951119577604E-01  -8.528992572544E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.281617398194E-01   7.947450978618E-01   0.000000000000E+00  -3.590752853730E-01   8.630890489060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.541224999487E-01  -3.579845549523E-01   0.000000000000E+00   4.996275181013E-01  -8.528474222091E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.132110380193E-01   7.891308897162E-01   0.000000000000E+00  -3.674391756439E-01   8.591310308145E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470563400895E-01  -3.545961699089E-01   0.000000000000E+00   5.035874862633E-01  -8.522824029518E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.980509117953E-01   7.833970376935E-01   0.000000000000E+00  -3.755168312071E-01   8.550220110130E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.400786924231E-01  -3.511987055946E-01   0.000000000000E+00   5.070175454890E-01  -8.512236306286E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.827005220074E-01   7.775483632235E-01   0.000000000000E+00  -3.833071596889E-01   8.507636866084E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.331955675548E-01  -3.477956245669E-01   0.000000000000E+00   5.099428598722E-01  -8.496909166704E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.671787805511E-01   7.715896804723E-01   0.000000000000E+00  -3.908094472418E-01   8.463579766966E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264120068228E-01  -3.443901569492E-01   0.000000000000E+00   5.123880143166E-01  -8.477042894422E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.515043229868E-01   7.655257898703E-01   0.000000000000E+00  -3.980233432948E-01   8.418070094240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.197321411305E-01  -3.409853064483E-01   0.000000000000E+00   5.143769669640E-01  -8.452838548886E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.356954833691E-01   7.593614719895E-01   0.000000000000E+00  -4.049488454731E-01   8.371131091546E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.131592525045E-01  -3.375838569595E-01   0.000000000000E+00   5.159330113465E-01  -8.424496786671E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.197702711988E-01   7.531014817619E-01   0.000000000000E+00  -4.115862847140E-01   8.322787837967E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.066958366694E-01  -3.341883797433E-01   0.000000000000E+00   5.170787470111E-01  -8.392216852075E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037463504193E-01   7.467505430317E-01   0.000000000000E+00  -4.179363105997E-01   8.273067123375E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.003436654665E-01  -3.308012411026E-01   0.000000000000E+00   5.178360571855E-01  -8.356195723442E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876410203767E-01   7.403133434321E-01   0.000000000000E+00  -4.239998769285E-01   8.221997326205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.941038482751E-01  -3.274246104696E-01   0.000000000000E+00   5.182260926833E-01  -8.316627391810E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.714711986646E-01   7.337945295787E-01   0.000000000000E+00  -4.297782275403E-01   8.169608294010E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.879768918619E-01  -3.240604688040E-01   0.000000000000E+00   5.182692612902E-01  -8.273702256350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.552534057730E-01   7.271987025696E-01   0.000000000000E+00  -4.352728824100E-01   8.115931227013E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.819627582525E-01  -3.207106172079E-01   0.000000000000E+00   5.179852219919E-01  -8.227606622648E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.390037514625E-01   7.205304137838E-01   0.000000000000E+00  -4.404856240233E-01   8.060998564890E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760609203436E-01  -3.173766856710E-01   0.000000000000E+00   5.173928834783E-01  -8.178522291654E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.227379227845E-01   7.137941609683E-01   0.000000000000E+00  -4.454184840427E-01   8.004843876920E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.702704150584E-01  -3.140601418681E-01   0.000000000000E+00   5.165104064113E-01  -8.126626228643E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.064711736695E-01   7.069943846043E-01   0.000000000000E+00  -4.500737302744E-01   7.947501755635E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.645898939133E-01  -3.107622999428E-01   0.000000000000E+00   5.153552089907E-01  -8.072090302655E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.902183160075E-01   7.001354645435E-01   0.000000000000E+00  -4.544538539414E-01   7.889007714045E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.590176709121E-01  -3.074843292200E-01   0.000000000000E+00   5.139439753972E-01  -8.015081087998E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.739937121438E-01   6.932217169044E-01   0.000000000000E+00  -4.585615572688E-01   7.829398086510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.535517677179E-01  -3.042272627969E-01   0.000000000000E+00   5.122926667198E-01  -7.955759720178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.578112687174E-01   6.862573912201E-01   0.000000000000E+00  -4.623997413858E-01   7.768709933271E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481899560916E-01  -3.009920059742E-01   0.000000000000E+00   5.104165340188E-01  -7.894281799536E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416844317687E-01   6.792466678269E-01   0.000000000000E+00  -4.659714945461E-01   7.706980948673E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.429297976018E-01  -2.977793444921E-01   0.000000000000E+00   5.083301331999E-01  -7.830797336462E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.256261830475E-01   6.721936554860E-01   0.000000000000E+00  -4.692800806691E-01   7.644249373054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.377686806387E-01  -2.945899525438E-01   0.000000000000E+00   5.060473414031E-01  -7.765450733090E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.096490374506E-01   6.651023892273E-01   0.000000000000E+00  -4.723289282031E-01   7.580553908291E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.327038547854E-01  -2.914244005448E-01   0.000000000000E+00   5.035813746668E-01  -7.698380794848E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937650415242E-01   6.579768284081E-01   0.000000000000E+00  -4.751216193081E-01   7.515933636966E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277324625794E-01  -2.882831626410E-01   0.000000000000E+00   5.009448065701E-01  -7.629720771549E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.779857729651E-01   6.508208549758E-01   0.000000000000E+00  -4.776618793604E-01   7.450427945097E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228515687922E-01  -2.851666239401E-01   0.000000000000E+00   4.981495877047E-01  -7.559598419432E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.623223410585E-01   6.436382719274E-01   0.000000000000E+00  -4.799535667739E-01   7.384076448393E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.180581872457E-01  -2.820750874599E-01   0.000000000000E+00   4.952070657538E-01  -7.488136082744E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.467853879929E-01   6.364328019563E-01   0.000000000000E+00  -4.820006631379E-01   7.316918921954E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133493052990E-01  -2.790087807827E-01   0.000000000000E+00   4.921280059902E-01  -7.415450792795E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.313850909921E-01   6.292080862781E-01   0.000000000000E+00  -4.838072636681E-01   7.248995233364E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.087219060841E-01  -2.759678624164E-01   0.000000000000E+00   4.889226120709E-01  -7.341654380044E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.161311652093E-01   6.219676836272E-01   0.000000000000E+00  -4.853775679654E-01   7.180345279094E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041729885713E-01  -2.729524278555E-01   0.000000000000E+00   4.856005469664E-01  -7.266853597545E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010328673290E-01   6.147150694163E-01   0.000000000000E+00  -4.867158710822E-01   7.111008924132E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.969958565396E-02  -2.699625153466E-01   0.000000000000E+00   4.821709539188E-01  -7.191150253266E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860989998248E-01   6.074536350500E-01   0.000000000000E+00  -4.878265548876E-01   7.041025944775E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.529878020055E-02  -2.669981113579E-01   0.000000000000E+00   4.786424773349E-01  -7.114641349720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.713379158238E-01   6.001866873867E-01   0.000000000000E+00  -4.887140797308E-01   6.970435974484E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.096771924418E-02  -2.640591557552E-01   0.000000000000E+00   4.750232834947E-01  -7.037419229170E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.567575245296E-01   5.929174483386E-01   0.000000000000E+00  -4.893829763949E-01   6.899278452726E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.670362661326E-02  -2.611455466930E-01   0.000000000000E+00   4.713210810311E-01  -6.959571721249E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423652971582E-01   5.856490546062E-01   0.000000000000E+00  -4.898378383384E-01   6.827592576715E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.250381372352E-02  -2.582571452212E-01   0.000000000000E+00   4.675431410208E-01  -6.881182297277E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281682733446E-01   5.783845575356E-01   0.000000000000E+00  -4.900833142163E-01   6.755417255964E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.836568894586E-02  -2.553937796173E-01   0.000000000000E+00   4.636963168458E-01  -6.802330219446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141730679770E-01   5.711269230971E-01   0.000000000000E+00  -4.901241006790E-01   6.682791069565E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.428676534082E-02  -2.525552494498E-01   0.000000000000E+00   4.597870635160E-01  -6.723090697489E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003858784210E-01   5.638790319738E-01   0.000000000000E+00  -4.899649354402E-01   6.609752226106E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.026466804726E-02  -2.497413293803E-01   0.000000000000E+00   4.558214563583E-01  -6.643535039729E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.681249209460E-02   5.566436797565E-01   0.000000000000E+00  -4.896105906099E-01   6.536338526141E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.629713762712E-02  -2.469517727202E-01   0.000000000000E+00   4.518052099624E-01  -6.563730806867E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.345829435946E-02   5.494235772387E-01   0.000000000000E+00  -4.890658662871E-01   6.462587327128E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.238203709569E-02  -2.441863147221E-01   0.000000000000E+00   4.477436952044E-01  -6.483741960069E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.032827669445E-02   5.422213508039E-01   0.000000000000E+00  -4.883355844054E-01   6.388535510753E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.851735257121E-02  -2.414446756723E-01   0.000000000000E+00   4.436419573042E-01  -6.403629010884E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.742704511891E-02   5.350395429023E-01   0.000000000000E+00  -4.874245828269E-01   6.314219452545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.470119656887E-02  -2.387265637217E-01   0.000000000000E+00   4.395047322197E-01  -6.323449164917E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.475882883583E-02   5.278806126081E-01   0.000000000000E+00  -4.863377096782E-01   6.239674993719E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.093180904011E-02  -2.360316775194E-01   0.000000000000E+00   4.353364628903E-01  -6.243256465096E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232748906582E-02   5.207469362551E-01   0.000000000000E+00  -4.850798179231E-01   6.164937415149E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.720755776926E-02  -2.333597086336E-01   0.000000000000E+00   4.311413148362E-01  -6.163101929782E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.013652804502E-02   5.136408081440E-01   0.000000000000E+00  -4.836557601664E-01   6.090041413400E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.352693805201E-02  -2.307103437759E-01   0.000000000000E+00   4.269231911701E-01  -6.083033687707E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.810901838996E-03   5.065644413163E-01   0.000000000000E+00  -4.820703836834E-01   6.015021078741E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.988857168332E-02  -2.280832668344E-01   0.000000000000E+00   4.226857470188E-01  -6.003097109136E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351198879726E-02   4.995199683909E-01   0.000000000000E+00  -4.803285256691E-01   5.939909875058E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.629120542366E-02  -2.254781607290E-01   0.000000000000E+00   4.184324033617E-01  -5.923334932957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.496425229820E-02   4.925094424582E-01   0.000000000000E+00  -4.784350087026E-01   5.864740621600E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.273370870659E-02  -2.228947090937E-01   0.000000000000E+00   4.141663602939E-01  -5.843787389590E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.616553365682E-02   4.855348380283E-01   0.000000000000E+00  -4.763946364208E-01   5.789545476475E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.921507113954E-02  -2.203325977992E-01   0.000000000000E+00   4.098906097084E-01  -5.764492319635E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.711398657409E-02   4.785980520277E-01   0.000000000000E+00  -4.742121893961E-01   5.714355921837E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.573439937604E-02  -2.177915163198E-01   0.000000000000E+00   4.056079474205E-01  -5.685485288306E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.780806764575E-02   4.717009048422E-01   0.000000000000E+00  -4.718924212129E-01   5.639202750682E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.229091368622E-02  -2.152711589575E-01   0.000000000000E+00   4.013209847337E-01  -5.606799695554E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.824652685809E-02   4.648451414007E-01   0.000000000000E+00  -4.694400547386E-01   5.564116055199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888394418776E-02  -2.127712259283E-01   0.000000000000E+00   3.970321594651E-01  -5.528466881934E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.842839808737E-02   4.580324322976E-01   0.000000000000E+00  -4.668597785830E-01   5.489125216591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551292679948E-02  -2.102914243206E-01   0.000000000000E+00   3.927437464397E-01  -5.450516230222E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.835298961846E-02   4.512643749491E-01   0.000000000000E+00  -4.641562437414E-01   5.414258896323E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217739895487E-02  -2.078314689329E-01   0.000000000000E+00   3.884578674670E-01  -5.372975262833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.801987469712E-02   4.445424947810E-01   0.000000000000E+00  -4.613340604175E-01   5.339545028718E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.876995118601E-03  -2.053910829983E-01   0.000000000000E+00   3.841765008177E-01  -5.295869735111E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074288821296E-01   4.378682464449E-01   0.000000000000E+00  -4.583977950203E-01   5.265010814852E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.611442143158E-03  -2.029699988035E-01   0.000000000000E+00   3.799014902112E-01  -5.219223724583E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165800869418E-01   4.312430150584E-01   0.000000000000E+00  -4.553519673297E-01   5.190682717674E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.380554499610E-03  -2.005679582087E-01   0.000000000000E+00   3.756345533329E-01  -5.143059716216E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254738011106E-01   4.246681174684E-01   0.000000000000E+00  -4.522010478289E-01   5.116586458311E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.157705855905E-04  -1.981847130760E-01   0.000000000000E+00   3.713772898953E-01  -5.067398683835E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.341105643769E-01   4.181448035336E-01   0.000000000000E+00  -4.489494551955E-01   5.042747013489E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.977558058360E-03  -1.958200256120E-01   0.000000000000E+00   3.671311892623E-01  -4.992260167820E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424911351515E-01   4.116742574235E-01   0.000000000000E+00  -4.456015539496E-01   4.969188614019E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.104760007813E-03  -1.934736686314E-01   0.000000000000E+00   3.628976376505E-01  -4.917662349179E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.506164815230E-01   4.052575989320E-01   0.000000000000E+00  -4.421616522529E-01   4.895934744301E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019726061452E-02  -1.911454257473E-01   0.000000000000E+00   3.586779248853E-01  -4.843622119139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.584877723758E-01   3.988958848032E-01   0.000000000000E+00  -4.386339998557E-01   4.823008142784E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325488117481E-02  -1.888350914939E-01   0.000000000000E+00   3.544732508735E-01  -4.770155147816E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.661063686261E-01   3.925901100663E-01   0.000000000000E+00  -4.350227861858E-01   4.750430803345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.627738498651E-02  -1.865424713870E-01   0.000000000000E+00   3.502847316030E-01  -4.697275947191E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.734738145845E-01   3.863412093793E-01   0.000000000000E+00  -4.313321385771E-01   4.678223977522E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.926448225807E-02  -1.842673819280E-01   0.000000000000E+00   3.461134047671E-01  -4.624997930897E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805918294493E-01   3.801500583767E-01   0.000000000000E+00  -4.275661206330E-01   4.606408177578E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.221583492926E-02  -1.820096505548E-01   0.000000000000E+00   3.419602351240E-01  -4.553333472309E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.874622989390E-01   3.740174750230E-01   0.000000000000E+00  -4.237287307189E-01   4.535003180328E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.513106141137E-02  -1.797691155468E-01   0.000000000000E+00   3.378261195489E-01  -4.482293960060E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940872670680E-01   3.679442209662E-01   0.000000000000E+00  -4.198239005834E-01   4.464028031696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.800974123360E-02  -1.775456258853E-01   0.000000000000E+00   3.337118916638E-01  -4.411889848684E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004689280708E-01   3.619310028930E-01   0.000000000000E+00  -4.158554941000E-01   4.393501051961E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.085141958284E-02  -1.753390410764E-01   0.000000000000E+00   3.296183262545E-01  -4.342130708092E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.066096184790E-01   3.559784738815E-01   0.000000000000E+00  -4.118273061295E-01   4.323439841650E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.365561172603E-02  -1.731492309388E-01   0.000000000000E+00   3.255461433868E-01  -4.273025270158E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125118093555E-01   3.500872347524E-01   0.000000000000E+00  -4.077430614957E-01   4.253861288031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.642180730618E-02  -1.709760753595E-01   0.000000000000E+00   3.214960122564E-01  -4.204581472831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.181780986887E-01   3.442578354145E-01   0.000000000000E+00  -4.036064140734E-01   4.184781572180E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.914947450370E-02  -1.688194640232E-01   0.000000000000E+00   3.174685547821E-01  -4.136806501865E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.236112039499E-01   3.384907762054E-01   0.000000000000E+00  -3.994209459831E-01   4.116216176574E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.183806405622E-02  -1.666792961170E-01   0.000000000000E+00   3.134643489594E-01  -4.069706830354E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.288139548175E-01   3.327865092250E-01   0.000000000000E+00  -3.951901668901E-01   4.048179893185E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.448701313185E-02  -1.645554800133E-01   0.000000000000E+00   3.094839320039E-01  -4.003288256385E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337892860678E-01   3.271454396612E-01   0.000000000000E+00  -3.909175134035E-01   3.980686832032E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.709574904989E-02  -1.624479329352E-01   0.000000000000E+00   3.055278032443E-01  -3.937555937977E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.385402306377E-01   3.215679271061E-01   0.000000000000E+00  -3.866063485715E-01   3.913750430154E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.966369284474E-02  -1.603565806060E-01   0.000000000000E+00   3.015964268435E-01  -3.872514427073E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.430699128574E-01   3.160542868618E-01   0.000000000000E+00  -3.822599614708E-01   3.847383460997E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.219026267377E-02  -1.582813568860E-01   0.000000000000E+00   2.976902343256E-01  -3.808167701006E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.473815418571E-01   3.106047912357E-01   0.000000000000E+00  -3.778815668851E-01   3.781598044144E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.467487706175E-02  -1.562222033978E-01   0.000000000000E+00   2.938096269086E-01  -3.744519192499E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.514784051460E-01   3.052196708227E-01   0.000000000000E+00  -3.734743050698E-01   3.716405655398E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.711695798400E-02  -1.541790691446E-01   0.000000000000E+00   2.899549776797E-01  -3.681571818045E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.553638623665E-01   2.998991157753E-01   0.000000000000E+00  -3.690412416006E-01   3.651817137161E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.951593378620E-02  -1.521519101208E-01   0.000000000000E+00   2.861266336042E-01  -3.619328004689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.590413392225E-01   2.946432770593E-01   0.000000000000E+00  -3.645853673011E-01   3.587842709103E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.187124194115E-02  -1.501406889191E-01   0.000000000000E+00   2.823249173872E-01  -3.557789715576E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.625143215821E-01   2.894522676953E-01   0.000000000000E+00  -3.601095982472E-01   3.524491979071E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.418233164274E-02  -1.481453743343E-01   0.000000000000E+00   2.785501292061E-01  -3.496958473023E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657863497542E-01   2.843261639851E-01   0.000000000000E+00  -3.556167758456E-01   3.461773954238E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.644866623806E-02  -1.461659409668E-01   0.000000000000E+00   2.748025482756E-01  -3.436835382990E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.688610129397E-01   2.792650067220E-01   0.000000000000E+00  -3.511096669812E-01   3.399697052449E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.866972549958E-02  -1.442023688256E-01   0.000000000000E+00   2.710824343414E-01  -3.377421154625E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.717419438550E-01   2.742688023851E-01   0.000000000000E+00  -3.465909642337E-01   3.338269113753E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.084500773869E-02  -1.422546429341E-01   0.000000000000E+00   2.673900290136E-01  -3.318716121534E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.744328135280E-01   2.693375243163E-01   0.000000000000E+00  -3.420632861568E-01   3.277497412083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.297403176330E-02  -1.403227529383E-01   0.000000000000E+00   2.637255570151E-01  -3.260720260856E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.769373262650E-01   2.644711138804E-01   0.000000000000E+00  -3.375291776202E-01   3.217388667085E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.505633868249E-02  -1.384066927197E-01   0.000000000000E+00   2.600892273210E-01  -3.203433211256E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.792592147876E-01   2.596694816069E-01   0.000000000000E+00  -3.329911102088E-01   3.157949056056E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.709149355997E-02  -1.365064600135E-01   0.000000000000E+00   2.564812342094E-01  -3.146854290139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.814022355378E-01   2.549325083143E-01   0.000000000000E+00  -3.284514826789E-01   3.099184225981E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.907908692159E-02  -1.346220560329E-01   0.000000000000E+00   2.529017582191E-01  -3.090982509971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.833701641500E-01   2.502600462149E-01   0.000000000000E+00  -3.239126214669E-01   3.041099305644E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.101873611845E-02  -1.327534851005E-01   0.000000000000E+00   2.493509670228E-01  -3.035816593892E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.851667910875E-01   2.456519200018E-01   0.000000000000E+00  -3.193767812474E-01   2.983698917809E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.291008655054E-02  -1.309007542878E-01   0.000000000000E+00   2.458290162471E-01  -2.981354989377E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.867959174425E-01   2.411079279157E-01   0.000000000000E+00  -3.148461455408E-01   2.926987191433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.475281275497E-02  -1.290638730632E-01   0.000000000000E+00   2.423360501757E-01  -2.927595883598E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.882613508972E-01   2.366278427937E-01   0.000000000000E+00  -3.103228273642E-01   2.870967773913E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.654661936174E-02  -1.272428529491E-01   0.000000000000E+00   2.388722024420E-01  -2.874537215145E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.895669018432E-01   2.322114130967E-01   0.000000000000E+00  -3.058088699257E-01   2.815643843341E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.829124192311E-02  -1.254377071888E-01   0.000000000000E+00   2.354375966240E-01  -2.822176686882E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.907163796578E-01   2.278583639191E-01   0.000000000000E+00  -3.013062473589E-01   2.761018120763E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.998644761885E-02  -1.236484504238E-01   0.000000000000E+00   2.320323467939E-01  -2.770511778241E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917135891348E-01   2.235683979770E-01   0.000000000000E+00  -2.968168654947E-01   2.707092882408E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.163203584442E-02  -1.218750983812E-01   0.000000000000E+00   2.286565580142E-01  -2.719539755831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925623270668E-01   2.193411965771E-01   0.000000000000E+00  -2.923425626687E-01   2.653869971900E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.322783871280E-02  -1.201176675721E-01   0.000000000000E+00   2.253103267930E-01  -2.669257684256E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.932663789762E-01   2.151764205658E-01   0.000000000000E+00  -2.878851105612E-01   2.601350812421E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.477372127645E-02  -1.183761750019E-01   0.000000000000E+00   2.219937414908E-01  -2.619662436239E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.938295159938E-01   2.110737112572E-01   0.000000000000E+00  -2.834462150690E-01   2.549536418819E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.626958205198E-02  -1.166506378911E-01   0.000000000000E+00   2.187068826836E-01  -2.570750702330E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.942554918806E-01   2.070326913421E-01   0.000000000000E+00  -2.790275172048E-01   2.498427409652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.771535294920E-02  -1.149410734076E-01   0.000000000000E+00   2.154498234875E-01  -2.522518999836E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.945480401904E-01   2.030529657757E-01   0.000000000000E+00  -2.746305940242E-01   2.448024019156E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.911099941637E-02  -1.132474984120E-01   0.000000000000E+00   2.122226298630E-01  -2.474963681784E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947108715718E-01   1.991341226462E-01   0.000000000000E+00  -2.702569595761E-01   2.398326109124E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004565204156E-01  -1.115699292134E-01   0.000000000000E+00   2.090253608727E-01  -2.428080945148E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947476712044E-01   1.952757340224E-01   0.000000000000E+00  -2.659080658768E-01   2.349333180695E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017519483060E-01  -1.099083813369E-01   0.000000000000E+00   2.058580689164E-01  -2.381866838765E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946620963683E-01   1.914773567815E-01   0.000000000000E+00  -2.615853039039E-01   2.301044386031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029973486485E-01  -1.082628693044E-01   0.000000000000E+00   2.027207999458E-01  -2.336317270945E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.944577741429E-01   1.877385334172E-01   0.000000000000E+00  -2.572900046093E-01   2.253458539888E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041928199362E-01  -1.066334064255E-01   0.000000000000E+00   1.996135936468E-01  -2.291428016437E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941382992320E-01   1.840587928273E-01   0.000000000000E+00  -2.530234399493E-01   2.206574131062E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053384932509E-01  -1.050200046012E-01   0.000000000000E+00   1.965364836080E-01  -2.247194723540E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.937072319131E-01   1.804376510821E-01   0.000000000000E+00  -2.487868239292E-01   2.160389333713E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064345318531E-01  -1.034226741385E-01   0.000000000000E+00   1.934894974604E-01  -2.203612921101E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.931680961067E-01   1.768746121726E-01   0.000000000000E+00  -2.445813136625E-01   2.114902018545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.074811307077E-01  -1.018414235777E-01   0.000000000000E+00   1.904726570086E-01  -2.160678024427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925243775632E-01   1.733691687395E-01   0.000000000000E+00  -2.404080104410E-01   2.070109763859E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084785159514E-01  -1.002762595292E-01   0.000000000000E+00   1.874859783610E-01  -2.118385340981E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917795221645E-01   1.699208027826E-01   0.000000000000E+00  -2.362679608153E-01   2.026009866446E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094269443050E-01  -9.872718652306E-02   0.000000000000E+00   1.845294720016E-01  -2.076730076653E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.909369343368E-01   1.665289863512E-01   0.000000000000E+00  -2.321621576849E-01   1.982599352340E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103267024347E-01  -9.719420686929E-02   0.000000000000E+00   1.816031428932E-01  -2.035707342099E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.899999755716E-01   1.631931822151E-01   0.000000000000E+00  -2.280915413943E-01   1.939874987408E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.111781062677E-01  -9.567732052804E-02   0.000000000000E+00   1.787069905615E-01  -1.995312156310E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.889719630524E-01   1.599128445171E-01   0.000000000000E+00  -2.240570008363E-01   1.897833287781E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119815002640E-01  -9.417652499154E-02   0.000000000000E+00   1.758410091533E-01  -1.955539453081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878561683829E-01   1.566874194069E-01   0.000000000000E+00  -2.200593745584E-01   1.856470530119E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127372566497E-01  -9.269181517570E-02   0.000000000000E+00   1.730051874873E-01  -1.916384086312E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.866558164155E-01   1.535163456559E-01   0.000000000000E+00  -2.160994518738E-01   1.815782761711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.134457746158E-01  -9.122318332166E-02   0.000000000000E+00   1.701995091401E-01  -1.877840832996E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853740841750E-01   1.503990552549E-01   0.000000000000E+00  -2.121779739733E-01   1.775765810399E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141074794842E-01  -8.977061890752E-02   0.000000000000E+00   1.674239524506E-01  -1.839904399967E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.840140998755E-01   1.473349739926E-01   0.000000000000E+00  -2.082956350383E-01   1.736415294330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.147228218467E-01  -8.833410856958E-02   0.000000000000E+00   1.646784905934E-01  -1.802569426851E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825789420286E-01   1.443235220173E-01   0.000000000000E+00  -2.044530833538E-01   1.697726631531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152922766777E-01  -8.691363603324E-02   0.000000000000E+00   1.619630916069E-01  -1.765830490634E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.810716386374E-01   1.413641143808E-01   0.000000000000E+00  -2.006509224190E-01   1.659695049300E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.158163424278E-01  -8.550918205133E-02   0.000000000000E+00   1.592777184203E-01  -1.729682110798E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.794951664755E-01   1.384561615647E-01   0.000000000000E+00  -1.968897120560E-01   1.622315593420E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162955400963E-01  -8.412072435306E-02   0.000000000000E+00   1.566223289060E-01  -1.694118751335E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778524504477E-01   1.355990699904E-01   0.000000000000E+00  -1.931699695149E-01   1.585583137189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.167304122898E-01  -8.274823760024E-02   0.000000000000E+00   1.539968758802E-01  -1.659134827110E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761463630287E-01   1.327922425116E-01   0.000000000000E+00  -1.894921705738E-01   1.549492390263E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171215222683E-01  -8.139169335124E-02   0.000000000000E+00   1.514013071648E-01  -1.624724704866E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.743797237776E-01   1.300350788911E-01   0.000000000000E+00  -1.858567506343E-01   1.514037907316E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.174694529797E-01  -8.005106003511E-02   0.000000000000E+00   1.488355655898E-01  -1.590882709729E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.725552989256E-01   1.273269762612E-01   0.000000000000E+00  -1.822641058095E-01   1.479214096510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177748060894E-01  -7.872630292925E-02   0.000000000000E+00   1.462995890404E-01  -1.557603125813E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.706758010335E-01   1.246673295674E-01   0.000000000000E+00  -1.787145940061E-01   1.445015227782E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180382010039E-01  -7.741738414721E-02   0.000000000000E+00   1.437933104670E-01  -1.524880202326E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.687438887171E-01   1.220555319981E-01   0.000000000000E+00  -1.752085359972E-01   1.411435440938E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182602738920E-01  -7.612426263301E-02   0.000000000000E+00   1.413166579354E-01  -1.492708154371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.667621664365E-01   1.194909753974E-01   0.000000000000E+00  -1.717462164882E-01   1.378468753564E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184416765478E-01  -7.484689416102E-02   0.000000000000E+00   1.388695546388E-01  -1.461081168547E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.647331843490E-01   1.169730506635E-01   0.000000000000E+00  -1.683278851714E-01   1.346109068747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185830765726E-01  -7.358523134165E-02   0.000000000000E+00   1.364519189244E-01  -1.429993403375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.626594382199E-01   1.145011481328E-01   0.000000000000E+00  -1.649537577721E-01   1.314350182610E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186851529845E-01  -7.233922363720E-02   0.000000000000E+00   1.340636643871E-01  -1.399438995698E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605433693913E-01   1.120746579486E-01   0.000000000000E+00  -1.616240170833E-01   1.283185791656E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187486007156E-01  -7.110881737621E-02   0.000000000000E+00   1.317046997897E-01  -1.369412059598E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583873648055E-01   1.096929704165E-01   0.000000000000E+00  -1.583388139897E-01   1.252609499927E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187741239760E-01  -6.989395577899E-02   0.000000000000E+00   1.293749292182E-01  -1.339906692896E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.561937570801E-01   1.073554763452E-01   0.000000000000E+00  -1.550982684793E-01   1.222614825985E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187624398835E-01  -6.869457898534E-02   0.000000000000E+00   1.270742520403E-01  -1.310916977382E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.539648246325E-01   1.050615673742E-01   0.000000000000E+00  -1.519024706432E-01   1.193195209696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187142744012E-01  -6.751062409002E-02   0.000000000000E+00   1.248025629925E-01  -1.282436982740E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.517027918530E-01   1.028106362879E-01   0.000000000000E+00  -1.487514816629E-01   1.164344018838E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186303647749E-01  -6.634202517656E-02   0.000000000000E+00   1.225597521568E-01  -1.254460768485E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494098293213E-01   1.006020773171E-01   0.000000000000E+00  -1.456453347838E-01   1.136054555525E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185114477942E-01  -6.518871336868E-02   0.000000000000E+00   1.203457052693E-01  -1.226982388715E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470880540674E-01   9.843528642725E-02   0.000000000000E+00  -1.425840362760E-01   1.108320062452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183582871936E-01  -6.405061684829E-02   0.000000000000E+00   1.181603030765E-01  -1.199995887789E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.447395298721E-01   9.630966159464E-02   0.000000000000E+00  -1.395675663799E-01   1.081133728956E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181716270649E-01  -6.292766096525E-02   0.000000000000E+00   1.160034225051E-01  -1.173495314184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.423662676064E-01   9.422460307045E-02   0.000000000000E+00  -1.365958802391E-01   1.054488696905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179522365629E-01  -6.181976822649E-02   0.000000000000E+00   1.138749356193E-01  -1.147474711445E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399702256077E-01   9.217951363283E-02   0.000000000000E+00  -1.336689088177E-01   1.028378066404E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177008824625E-01  -6.072685837917E-02   0.000000000000E+00   1.117747102888E-01  -1.121928126692E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.375533100895E-01   9.017379882747E-02   0.000000000000E+00  -1.307865598027E-01   1.002794901338E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.174183358954E-01  -5.964884847243E-02   0.000000000000E+00   1.097026101075E-01  -1.096849611229E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.351173755846E-01   8.820686719698E-02   0.000000000000E+00  -1.279487184922E-01   9.777322347295E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171053711798E-01  -5.858565291704E-02   0.000000000000E+00   1.076584944375E-01  -1.072233222971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.326642254181E-01   8.627813049912E-02   0.000000000000E+00  -1.251552486670E-01   9.531830739363E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.167627649993E-01  -5.753718354830E-02   0.000000000000E+00   1.056422184899E-01  -1.048073027997E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.301956122096E-01   8.438700391459E-02   0.000000000000E+00  -1.224059934480E-01   9.291404056769E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163912951252E-01  -5.650334969513E-02   0.000000000000E+00   1.036536333943E-01  -1.024363102974E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.277132384016E-01   8.253290624408E-02   0.000000000000E+00  -1.197007761367E-01   9.055972008907E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159917406666E-01  -5.548405824576E-02   0.000000000000E+00   1.016925862595E-01  -1.001097537143E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.252187568139E-01   8.071526009547E-02   0.000000000000E+00  -1.170394010411E-01   8.825464194359E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155648803952E-01  -5.447921372102E-02   0.000000000000E+00   9.975892025938E-02  -9.782704333730E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227137712204E-01   7.893349206093E-02   0.000000000000E+00  -1.144216542840E-01   8.599810146251E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151114924325E-01  -5.348871834585E-02   0.000000000000E+00   9.785247470389E-02  -9.558759113192E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.201998369486E-01   7.718703288459E-02   0.000000000000E+00  -1.118473045972E-01   8.378939376031E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.146323535405E-01  -5.251247212329E-02   0.000000000000E+00   9.597308511949E-02  -9.339081088899E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.176784614985E-01   7.547531762075E-02   0.000000000000E+00  -1.093161040977E-01   8.162781415687E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141282384516E-01  -5.155037290885E-02   0.000000000000E+00   9.412058331894E-02  -9.123611822775E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151511051803E-01   7.379778578310E-02   0.000000000000E+00  -1.068277890488E-01   7.951265858418E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135999192347E-01  -5.060231648678E-02   0.000000000000E+00   9.229479751216E-02  -8.912293100886E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.126191817697E-01   7.215388148505E-02   0.000000000000E+00  -1.043820806049E-01   7.744322397811E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.130481646836E-01  -4.966819664695E-02   0.000000000000E+00   9.049555235418E-02  -8.705066934143E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.100840591779E-01   7.054305357165E-02   0.000000000000E+00  -1.019786855391E-01   7.541880865519E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.124737397456E-01  -4.874790526312E-02   0.000000000000E+00   8.872266906429E-02  -8.501875578847E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075470601368E-01   6.896475574304E-02   0.000000000000E+00  -9.961729695573E-02   7.343871267486E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.118774041545E-01  -4.784133237137E-02   0.000000000000E+00   8.697596550426E-02  -8.302661552194E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.050094628963E-01   6.741844666995E-02   0.000000000000E+00  -9.729759498583E-02   7.150223818744E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.112599156259E-01  -4.694836624592E-02   0.000000000000E+00   8.525525623994E-02  -8.107367641991E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.024725019339E-01   6.590359010142E-02   0.000000000000E+00  -9.501924746650E-02   6.960868976798E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106220220578E-01  -4.606889348196E-02   0.000000000000E+00   8.356035270421E-02  -7.915936929807E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.999373686737E-01   6.441965496488E-02   0.000000000000E+00  -9.278191060416E-02   6.775737473643E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099644682426E-01  -4.520279907228E-02   0.000000000000E+00   8.189106321965E-02  -7.728312796090E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.974052122158E-01   6.296611545899E-02   0.000000000000E+00  -9.058522962166E-02   6.594760346418E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092879917937E-01  -4.434996648698E-02   0.000000000000E+00   8.024719312963E-02  -7.544438938107E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948771400726E-01   6.154245113931E-02   0.000000000000E+00  -8.842883938923E-02   6.417868966751E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085933234310E-01  -4.351027775218E-02   0.000000000000E+00   7.862854488904E-02  -7.364259380442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923542189123E-01   6.014814699722E-02   0.000000000000E+00  -8.631236503951E-02   6.244995068794E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078811865508E-01  -4.268361352891E-02   0.000000000000E+00   7.703491816131E-02  -7.187718488583E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.898374753084E-01   5.878269353211E-02   0.000000000000E+00  -8.423542256660E-02   6.076070776007E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.071522968234E-01  -4.186985319106E-02   0.000000000000E+00   7.546610991819E-02  -7.014760980408E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.873278964936E-01   5.744558681721E-02   0.000000000000E+00  -8.219761940948E-02   5.911028626685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064073618118E-01  -4.106887490364E-02   0.000000000000E+00   7.392191454085E-02  -6.845331937439E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.848264311178E-01   5.613632855925E-02   0.000000000000E+00  -8.019855501959E-02   5.749801598283E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.056470806131E-01  -4.028055569931E-02   0.000000000000E+00   7.240212391561E-02  -6.679376814476E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.823339900089E-01   5.485442615212E-02   0.000000000000E+00  -7.823782141302E-02   5.592323130550E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048721435218E-01  -3.950477155594E-02   0.000000000000E+00   7.090652754771E-02  -6.516841453369E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.798514469348E-01   5.359939272476E-02   0.000000000000E+00  -7.631500370723E-02   5.438527147510E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040832317149E-01  -3.874139747294E-02   0.000000000000E+00   6.943491264703E-02  -6.357672089248E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.773796393680E-01   5.237074718349E-02   0.000000000000E+00  -7.442968064260E-02   5.288348078311E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.032810170327E-01  -3.799030754410E-02   0.000000000000E+00   6.798706424432E-02  -6.201815362332E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.749193692487E-01   5.116801424904E-02   0.000000000000E+00  -7.258142508884E-02   5.141720876969E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024661613139E-01  -3.725137503271E-02   0.000000000000E+00   6.656276529297E-02  -6.049218327320E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.724714037487E-01   4.999072448830E-02   0.000000000000E+00  -7.076980453654E-02   4.998581041035E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016393168771E-01  -3.652447244599E-02   0.000000000000E+00   6.516179676269E-02  -5.899828460571E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.700364760334E-01   4.883841434126E-02   0.000000000000E+00  -6.899438157395E-02   4.858864629223E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008011256536E-01  -3.580947160636E-02   0.000000000000E+00   6.378393775247E-02  -5.753593669787E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.676152860219E-01   4.771062614302E-02   0.000000000000E+00  -6.725471434929E-02   4.722508278003E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.995221917869E-02  -3.510624372202E-02   0.000000000000E+00   6.242896559159E-02  -5.610462301530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.652085011446E-01   4.660690814131E-02   0.000000000000E+00  -6.555035701854E-02   4.589449217206E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.909321841400E-02  -3.441465945725E-02   0.000000000000E+00   6.109665594252E-02  -5.470383148976E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.628167570972E-01   4.552681450954E-02   0.000000000000E+00  -6.388086017927E-02   4.459625284660E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.822473355184E-02  -3.373458900106E-02   0.000000000000E+00   5.978678290459E-02  -5.333305458918E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.604406585911E-01   4.446990535563E-02   0.000000000000E+00  -6.224577129036E-02   4.332974939882E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.734736385300E-02  -3.306590213428E-02   0.000000000000E+00   5.849911911727E-02  -5.199178938574E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.580807800994E-01   4.343574672679E-02   0.000000000000E+00  -6.064463507798E-02   4.209437276852E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.646169750200E-02  -3.240846829605E-02   0.000000000000E+00   5.723343586240E-02  -5.067953762262E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.557376665975E-01   4.242391061038E-02   0.000000000000E+00  -5.907699392806E-02   4.088952035900E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.556831148022E-02  -3.176215664888E-02   0.000000000000E+00   5.598950316647E-02  -4.939580577290E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.534118342982E-01   4.143397493101E-02   0.000000000000E+00  -5.754238826544E-02   3.971459614723E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.466777145526E-02  -3.112683614126E-02   0.000000000000E+00   5.476708990264E-02  -4.814010509556E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.511037713818E-01   4.046552354414E-02   0.000000000000E+00  -5.604035691982E-02   3.856901078563E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.376063168554E-02  -3.050237556893E-02   0.000000000000E+00   5.356596389187E-02  -4.691195168957E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.488139387179E-01   3.951814622617E-02   0.000000000000E+00  -5.457043747892E-02   3.745218169574E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.284743493999E-02  -2.988864363793E-02   0.000000000000E+00   5.238589200193E-02  -4.571086654661E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.465427705824E-01   3.859143866136E-02   0.000000000000E+00  -5.313216662885E-02   3.636353315391E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.192871243352E-02  -2.928550902183E-02   0.000000000000E+00   5.122664024788E-02  -4.453637559435E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442906753656E-01   3.768500242550E-02   0.000000000000E+00  -5.172508048219E-02   3.530249636932E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.100498377570E-02  -2.869284041929E-02   0.000000000000E+00   5.008797389094E-02  -4.338800974088E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.420580362735E-01   3.679844496675E-02   0.000000000000E+00  -5.034871489368E-02   3.426850955467E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.007675693425E-02  -2.811050661043E-02   0.000000000000E+00   4.896965753381E-02  -4.226530491161E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398452120213E-01   3.593137958351E-02   0.000000000000E+00  -4.900260576404E-02   3.326101798954E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.914452821550E-02  -2.753837651169E-02   0.000000000000E+00   4.787145521545E-02  -4.116780208157E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.376525375179E-01   3.508342539968E-02   0.000000000000E+00  -4.768628933202E-02   3.227947407691E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.820878187333E-02  -2.697631922940E-02   0.000000000000E+00   4.679313052545E-02  -4.009504735083E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354803245425E-01   3.425420733731E-02   0.000000000000E+00  -4.639930245492E-02   3.132333739284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.726999192757E-02  -2.642420410975E-02   0.000000000000E+00   4.573444664895E-02  -3.904659187717E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333288624117E-01   3.344335608682E-02   0.000000000000E+00  -4.514118287778E-02   3.039207472971E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.632861859230E-02  -2.588190079024E-02   0.000000000000E+00   4.469516652797E-02  -3.802199202133E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311984186386E-01   3.265050807486E-02   0.000000000000E+00  -4.391146949160E-02   2.948516013313E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.538511187247E-02  -2.534927924764E-02   0.000000000000E+00   4.367505289797E-02  -3.702080929203E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290892395813E-01   3.187530543007E-02   0.000000000000E+00  -4.270970258068E-02   2.860207493284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.443990980145E-02  -2.482620984595E-02   0.000000000000E+00   4.267386839974E-02  -3.604261039361E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.270015510830E-01   3.111739594665E-02   0.000000000000E+00  -4.153542405942E-02   2.774230776763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.349343885562E-02  -2.431256337968E-02   0.000000000000E+00   4.169137566519E-02  -3.508696724078E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249355591013E-01   3.037643304605E-02   0.000000000000E+00  -4.038817769873E-02   2.690535460476E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.254611400559E-02  -2.380821111856E-02   0.000000000000E+00   4.072733740795E-02  -3.415345696988E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228914503290E-01   2.965207573676E-02   0.000000000000E+00  -3.926750934237E-02   2.609071875380E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.159833877979E-02  -2.331302485098E-02   0.000000000000E+00   3.978151650011E-02  -3.324166196379E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208693928036E-01   2.894398857237E-02   0.000000000000E+00  -3.817296711343E-02   2.529791087535E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.065050533738E-02  -2.282687692424E-02   0.000000000000E+00   3.885367606403E-02  -3.235116985244E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188695365073E-01   2.825184160799E-02   0.000000000000E+00  -3.710410161104E-02   2.452644898461E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.970299454935E-02  -2.234964028353E-02   0.000000000000E+00   3.794357955098E-02  -3.148157352249E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168920139571E-01   2.757531035511E-02   0.000000000000E+00  -3.606046609784E-02   2.377585845015E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.875617608736E-02  -2.188118851000E-02   0.000000000000E+00   3.705099082240E-02  -3.063247112054E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.149369407835E-01   2.691407573501E-02   0.000000000000E+00  -3.504161667817E-02   2.304567198801E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.781040852041E-02  -2.142139585711E-02   0.000000000000E+00   3.617567422854E-02  -2.980346605839E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130044162999E-01   2.626782403088E-02   0.000000000000E+00  -3.404711246726E-02   2.233542965137E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.686603941822E-02  -2.097013728548E-02   0.000000000000E+00   3.531739468547E-02  -2.899416701229E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.110945240607E-01   2.563624683857E-02   0.000000000000E+00  -3.307651575184E-02   2.164467881583E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.592340546136E-02  -2.052728849634E-02   0.000000000000E+00   3.447591775029E-02  -2.820418792151E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092073324095E-01   2.501904101629E-02   0.000000000000E+00  -3.212939214210E-02   2.097297416066E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.498283255734E-02  -2.009272596411E-02   0.000000000000E+00   3.365100969431E-02  -2.743314798306E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073428950160E-01   2.441590863312E-02   0.000000000000E+00  -3.120531071545E-02   2.031987764611E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.404463596309E-02  -1.966632696615E-02   0.000000000000E+00   3.284243757510E-02  -2.668067164117E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055012514032E-01   2.382655691655E-02   0.000000000000E+00  -3.030384415220E-02   1.968495848685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.310912041234E-02  -1.924796961204E-02   0.000000000000E+00   3.204996930595E-02  -2.594638858238E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.036824274630E-01   2.325069819914E-02   0.000000000000E+00  -2.942456886345E-02   1.906779312196E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.217658024794E-02  -1.883753287224E-02   0.000000000000E+00   3.127337372323E-02  -2.522993372536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018864359621E-01   2.268804986426E-02   0.000000000000E+00  -2.856706511127E-02   1.846796518137E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.124729955913E-02  -1.843489660355E-02   0.000000000000E+00   3.051242065281E-02  -2.453094720607E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001132770364E-01   2.213833429107E-02   0.000000000000E+00  -2.773091712154E-02   1.788506544900E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.032155232298E-02  -1.803994157461E-02   0.000000000000E+00   2.976688097388E-02  -2.384907436119E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.836293867584E-02   2.160127879884E-02   0.000000000000E+00  -2.691571318964E-02   1.731869182292E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.939960254939E-02  -1.765254949105E-02   0.000000000000E+00   2.903652668039E-02  -2.318396571209E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.663539719756E-02   2.107661559055E-02   0.000000000000E+00  -2.612104577900E-02   1.676844927235E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.848170443061E-02  -1.727260301601E-02   0.000000000000E+00   2.832113094202E-02  -2.253527694600E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.493061770954E-02   2.056408169602E-02   0.000000000000E+00  -2.534651161308E-02   1.623394979198E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.756810249268E-02  -1.689998579260E-02   0.000000000000E+00   2.762046816176E-02  -2.190266889583E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.324855456314E-02   2.006341891444E-02   0.000000000000E+00  -2.459171176056E-02   1.571481235348E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.665903175143E-02  -1.653458246284E-02   0.000000000000E+00   2.693431403260E-02  -2.128580751780E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.158915179549E-02   1.957437375651E-02   0.000000000000E+00  -2.385625171439E-02   1.521066285459E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.575471786984E-02  -1.617627868850E-02   0.000000000000E+00   2.626244559095E-02  -2.068436386655E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.995234356144E-02   1.909669738614E-02   0.000000000000E+00  -2.313974146444E-02   1.472113406571E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.485537732444E-02  -1.582496116764E-02   0.000000000000E+00   2.560464126939E-02  -2.009801406714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.833805455531E-02   1.863014556191E-02   0.000000000000E+00  -2.244179556433E-02   1.424586557423E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.396121660759E-02  -1.548051765112E-02   0.000000000000E+00   2.496068095967E-02  -1.952643930060E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.674620042243E-02   1.817447857812E-02   0.000000000000E+00  -2.176203319242E-02   1.378450372676E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.307243708395E-02  -1.514283695816E-02   0.000000000000E+00   2.433034599911E-02  -1.896932572794E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.517668816051E-02   1.772946120571E-02   0.000000000000E+00  -2.110007820715E-02   1.333670156927E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.218922582517E-02  -1.481180899104E-02   0.000000000000E+00   2.371341933939E-02  -1.842636455228E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.362941651108E-02   1.729486263300E-02   0.000000000000E+00  -2.045555919710E-02   1.290211878536E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.131176511246E-02  -1.448732474757E-02   0.000000000000E+00   2.310968546824E-02  -1.789725189049E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.210427634098E-02   1.687045640624E-02   0.000000000000E+00  -1.982810952566E-02   1.248042163280E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.044022790254E-02  -1.416927633356E-02   0.000000000000E+00   2.251893051611E-02  -1.738168879223E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.060115101402E-02   1.645602037010E-02   0.000000000000E+00  -1.921736737074E-02   1.207128287828E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.957477895864E-02  -1.385755697488E-02   0.000000000000E+00   2.194094228447E-02  -1.687938119997E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.911991675296E-02   1.605133660818E-02   0.000000000000E+00  -1.862297575964E-02   1.167438173073E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.871557501396E-02  -1.355206102655E-02   0.000000000000E+00   2.137551028032E-02  -1.639003990130E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.766044299191E-02   1.565619138341E-02   0.000000000000E+00  -1.804458259909E-02   1.128940377312E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.786276493848E-02  -1.325268398254E-02   0.000000000000E+00   2.082242575378E-02  -1.591338049511E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.622259271919E-02   1.527037507860E-02   0.000000000000E+00  -1.748184070089E-02   1.091604089290E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.701648990880E-02  -1.295932248409E-02   0.000000000000E+00   2.028148173229E-02  -1.544912335553E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.480622281092E-02   1.489368213698E-02   0.000000000000E+00  -1.693440780310E-02   1.055399121131E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.617688357799E-02  -1.267187432690E-02   0.000000000000E+00   1.975247305626E-02  -1.499699359434E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.341118435534E-02   1.452591100288E-02   0.000000000000E+00  -1.640194658706E-02   1.020295901138E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.534407224350E-02  -1.239023846802E-02   0.000000000000E+00   1.923519642486E-02  -1.455672103823E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.203732296804E-02   1.416686406264E-02   0.000000000000E+00  -1.588412469032E-02   9.862654665044E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.451817501526E-02  -1.211431503103E-02   0.000000000000E+00   1.872945040874E-02  -1.412804016527E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.068447909816E-02   1.381634758553E-02   0.000000000000E+00  -1.538061471575E-02   9.532794559159E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.369930398280E-02  -1.184400531127E-02   0.000000000000E+00   1.823503546563E-02  -1.371069004917E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.935248832589E-02   1.347417166507E-02   0.000000000000E+00  -1.489109423686E-02   9.213101020780E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.288756438372E-02  -1.157921177991E-02   0.000000000000E+00   1.775175400239E-02  -1.330441436384E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.804118165111E-02   1.314015016045E-02   0.000000000000E+00  -1.441524579954E-02   8.903302241554E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.208305477033E-02  -1.131983808704E-02   0.000000000000E+00   1.727941038399E-02  -1.290896131796E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.675038577358E-02   1.281410063831E-02   0.000000000000E+00  -1.395275692037E-02   8.603132201483E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.128586717247E-02  -1.106578906426E-02   0.000000000000E+00   1.681781092821E-02  -1.252408357255E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.547992336466E-02   1.249584431475E-02   0.000000000000E+00  -1.350332008161E-02   8.312330592031E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.049608726000E-02  -1.081697072667E-02   0.000000000000E+00   1.636676395070E-02  -1.214953822857E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.422961333074E-02   1.218520599773E-02   0.000000000000E+00  -1.306663272305E-02   8.030642738710E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.971379450805E-02  -1.057329027371E-02   0.000000000000E+00   1.592607979568E-02  -1.178508679634E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.299927106854E-02   1.188201402975E-02   0.000000000000E+00  -1.264239723082E-02   7.757819523184E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.893906236131E-02  -1.033465608977E-02   0.000000000000E+00   1.549557084749E-02  -1.143049513882E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.178870871247E-02   1.158610023093E-02   0.000000000000E+00  -1.223032092333E-02   7.493617305012E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.817195838964E-02  -1.010097774428E-02   0.000000000000E+00   1.507505154229E-02  -1.108553342097E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.059773537401E-02   1.129729984249E-02   0.000000000000E+00  -1.183011603440E-02   7.237797843026E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.741254444132E-02  -9.872165991046E-03   0.000000000000E+00   1.466433838103E-02  -1.074997606145E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.942615737351E-02   1.101545147065E-02   0.000000000000E+00  -1.144149969382E-02   6.990128216483E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.666087680322E-02  -9.648132765908E-03   0.000000000000E+00   1.426324994536E-02  -1.042360168378E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.827377846437E-02   1.074039703086E-02   0.000000000000E+00  -1.106419390531E-02   6.750380746001E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.591700636284E-02  -9.428791185456E-03   0.000000000000E+00   1.387160691355E-02  -1.010619307064E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.714040004980E-02   1.047198169264E-02   0.000000000000E+00  -1.069792552219E-02   6.518332914390E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.518097876028E-02  -9.214055543658E-03   0.000000000000E+00   1.348923207053E-02  -9.797537114842E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.602582139234E-02   1.021005382473E-02   0.000000000000E+00  -1.034242622067E-02   6.293767287384E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.445283452568E-02  -9.003841309756E-03   0.000000000000E+00   1.311595031201E-02  -9.497424771010E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.492983981627E-02   9.954464940822E-03   0.000000000000E+00  -9.997432471062E-03   6.076471434374E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.373260922482E-02  -8.798065124990E-03   0.000000000000E+00   1.275158865231E-02  -9.205651004663E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.385225090297E-02   9.705069645713E-03   0.000000000000E+00  -9.662685506879E-03   5.866237849177E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.302033362592E-02  -8.596644797787E-03   0.000000000000E+00   1.239597623890E-02  -8.922014745329E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.279284867958E-02   9.461725582008E-03   0.000000000000E+00  -9.337931292018E-03   5.662863870898E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.231603385430E-02  -8.399499299376E-03   0.000000000000E+00   1.204894436131E-02  -8.646318839307E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.175142580081E-02   9.224293377331E-03   0.000000000000E+00  -9.022920486089E-03   5.466151604927E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161973151160E-02  -8.206548758979E-03   0.000000000000E+00   1.171032644629E-02  -8.378369994903E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.072777372441E-02   8.992636592056E-03   0.000000000000E+00  -8.717408408027E-03   5.275907844142E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.093144379297E-02  -8.017714458222E-03   0.000000000000E+00   1.137995805277E-02  -8.117978728550E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.972168288004E-02   8.766621667572E-03   0.000000000000E+00  -8.421154998013E-03   5.091943990315E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.025118364744E-02  -7.832918825686E-03   0.000000000000E+00   1.105767688402E-02  -7.864959318941E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.873294283209E-02   8.546117875131E-03   0.000000000000E+00  -8.133924777920E-03   4.914075975843E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.957895996034E-02  -7.652085430565E-03   0.000000000000E+00   1.074332280478E-02  -7.619129764874E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.776134243623E-02   8.330997265214E-03   0.000000000000E+00  -7.855486810252E-03   4.742124185767E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.891477767251E-02  -7.475138976029E-03   0.000000000000E+00   1.043673783379E-02  -7.380311731905E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.680666999008E-02   8.121134617482E-03   0.000000000000E+00  -7.585614655740E-03   4.575913380156E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.825863784065E-02  -7.302005292138E-03   0.000000000000E+00   1.013776611687E-02  -7.148330489405E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.586871337806E-02   7.916407391310E-03   0.000000000000E+00  -7.324086329662E-03   4.415272616899E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.761053775433E-02  -7.132611329512E-03   0.000000000000E+00   9.846253923703E-03  -6.923014858951E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.494726021048E-02   7.716695676880E-03   0.000000000000E+00  -7.070684256984E-03   4.260035174934E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.697047116050E-02  -6.966885151288E-03   0.000000000000E+00   9.562049681089E-03  -6.704197180689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.404209795722E-02   7.521882146875E-03   0.000000000000E+00  -6.825195226366E-03   4.110038477925E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.633842845238E-02  -6.804755924552E-03   0.000000000000E+00   9.285003987619E-03  -6.491713272045E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.315301407583E-02   7.331852008761E-03   0.000000000000E+00  -6.587410343178E-03   3.965124018473E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.571439667979E-02  -6.646153913777E-03   0.000000000000E+00   9.014969566993E-03  -6.285402359022E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.227979613449E-02   7.146492957654E-03   0.000000000000E+00  -6.357124981525E-03   3.825137282827E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.509835953132E-02  -6.491010470567E-03   0.000000000000E+00   8.751801215297E-03  -6.085107003566E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.142223192977E-02   6.965695129812E-03   0.000000000000E+00  -6.134138735427E-03   3.689927676180E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.449029753273E-02  -6.339258026936E-03   0.000000000000E+00   8.495355830274E-03  -5.890673069547E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.058010959940E-02   6.789351056694E-03   0.000000000000E+00  -5.918255369174E-03   3.559348448541E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.389018840654E-02  -6.190830085777E-03   0.000000000000E+00   8.245492487920E-03  -5.701949712154E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.975321773014E-02   6.617355619656E-03   0.000000000000E+00  -5.709282766953E-03   3.433256621229E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.329800719118E-02  -6.045661212382E-03   0.000000000000E+00   8.002072427728E-03  -5.518789325346E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.894134546089E-02   6.449606005235E-03   0.000000000000E+00  -5.507032881805E-03   3.311512913998E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271372602116E-02  -5.903687022288E-03   0.000000000000E+00   7.764958923534E-03  -5.341047437424E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.814428258128E-02   6.286001661052E-03   0.000000000000E+00  -5.311321683978E-03   3.193981672834E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.213731403738E-02  -5.764844174439E-03   0.000000000000E+00   7.534017219737E-03  -5.168582634946E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.736181962559E-02   6.126444252318E-03   0.000000000000E+00  -5.121969108738E-03   3.080530798428E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.156873786191E-02  -5.629070362969E-03   0.000000000000E+00   7.309114657807E-03  -5.001256576582E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.659374796245E-02   5.970837618955E-03   0.000000000000E+00  -4.938799003702E-03   2.971031675354E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.100796217399E-02  -5.496304305518E-03   0.000000000000E+00   7.090120815427E-03  -4.838934014933E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.583985988022E-02   5.819087733329E-03   0.000000000000E+00  -4.761639075746E-03   2.865359101977E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.045494956431E-02  -5.366485731691E-03   0.000000000000E+00   6.876907390799E-03  -4.681482701161E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.509994866825E-02   5.671102658586E-03   0.000000000000E+00  -4.590320837538E-03   2.763391221093E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.990965984065E-02  -5.239555374654E-03   0.000000000000E+00   6.669347926925E-03  -4.528773215049E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.437380869408E-02   5.526792507604E-03   0.000000000000E+00  -4.424679553766E-03   2.665009451314E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937205002069E-02  -5.115454959979E-03   0.000000000000E+00   6.467317790430E-03  -4.380678910889E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.366123547687E-02   5.386069402557E-03   0.000000000000E+00  -4.264554187110E-03   2.570098419260E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.884207544389E-02  -4.994127198852E-03   0.000000000000E+00   6.270694511366E-03  -4.237076030264E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.296202575688E-02   5.248847435074E-03   0.000000000000E+00  -4.109787343978E-03   2.478545892492E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.831969060778E-02  -4.875515777254E-03   0.000000000000E+00   6.079357987435E-03  -4.097843756969E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.227597756140E-02   5.115042627015E-03   0.000000000000E+00  -3.960225220108E-03   2.390242713279E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.780484832641E-02  -4.759565336868E-03   0.000000000000E+00   5.893190123834E-03  -3.962864016024E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.160289026710E-02   4.984572891843E-03   0.000000000000E+00  -3.815717546032E-03   2.305082733151E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.729749823922E-02  -4.646221469777E-03   0.000000000000E+00   5.712074321864E-03  -3.832021199381E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.094256465884E-02   4.857357996603E-03   0.000000000000E+00  -3.676117532458E-03   2.222962748277E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.679758721061E-02  -4.535430712315E-03   0.000000000000E+00   5.535895623340E-03  -3.705202187261E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029480298527E-02   4.733319524491E-03   0.000000000000E+00  -3.541281815650E-03   2.143782435684E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.630506171200E-02  -4.427140535415E-03   0.000000000000E+00   5.364541449818E-03  -3.582296642434E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965940901107E-02   4.612380838021E-03   0.000000000000E+00  -3.411070402775E-03   2.067444290290E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.581986891054E-02  -4.321299325092E-03   0.000000000000E+00   5.197901842659E-03  -3.463197086853E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.903618806611E-02   4.494467042790E-03   0.000000000000E+00  -3.285346617339E-03   1.993853562815E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.534195432737E-02  -4.217856372511E-03   0.000000000000E+00   5.035868618411E-03  -3.347798488044E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.842494709155E-02   4.379504951817E-03   0.000000000000E+00  -3.163977044669E-03   1.922918198509E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.487125909180E-02  -4.116761859310E-03   0.000000000000E+00   4.878334497597E-03  -3.235997826124E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.782549468299E-02   4.267423050474E-03   0.000000000000E+00  -3.046831477530E-03   1.854548776755E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.440772135745E-02  -4.017966862589E-03   0.000000000000E+00   4.725193619520E-03  -3.127694278774E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723764113081E-02   4.158151462003E-03   0.000000000000E+00  -2.933782861905E-03   1.788658451545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.395128093711E-02  -3.921423342292E-03   0.000000000000E+00   4.576342963607E-03  -3.022789821183E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.666119845770E-02   4.051621913593E-03   0.000000000000E+00  -2.824707242929E-03   1.725162892792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.350188057586E-02  -3.827084121000E-03   0.000000000000E+00   4.431682581937E-03  -2.921189306304E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.609598045356E-02   3.947767703040E-03   0.000000000000E+00  -2.719483711075E-03   1.663980228545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.305946096329E-02  -3.734902855160E-03   0.000000000000E+00   4.291113913455E-03  -2.822799686681E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554180270787E-02   3.846523665973E-03   0.000000000000E+00  -2.617994348551E-03   1.605030988055E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.262395591324E-02  -3.644834042840E-03   0.000000000000E+00   4.154538356904E-03  -2.727529336339E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.499848263946E-02   3.747826143628E-03   0.000000000000E+00  -2.520124175988E-03   1.548238045716E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.219529563974E-02  -3.556833028222E-03   0.000000000000E+00   4.021858413099E-03  -2.635288509143E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.446583952404E-02   3.651612951195E-03   0.000000000000E+00  -2.425761099416E-03   1.493526565889E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.177341511954E-02  -3.470855985020E-03   0.000000000000E+00   3.892980200817E-03  -2.545990418566E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.394369451929E-02   3.557823346711E-03   0.000000000000E+00  -2.334795857578E-03   1.440823948604E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135825570325E-02  -3.386859898172E-03   0.000000000000E+00   3.767813703511E-03  -2.459551331776E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.343187068775E-02   3.466398000487E-03   0.000000000000E+00  -2.247121969559E-03   1.390059776118E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.094975594497E-02  -3.304802517294E-03   0.000000000000E+00   3.646269802287E-03  -2.375889243931E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.293019301765E-02   3.377278965101E-03   0.000000000000E+00  -2.162635682831E-03   1.341165760377E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054784337395E-02  -3.224642372236E-03   0.000000000000E+00   3.528257925069E-03  -2.294922800269E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.243848844150E-02   3.290409645891E-03   0.000000000000E+00  -2.081235921627E-03   1.294075691312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015244023387E-02  -3.146338795152E-03   0.000000000000E+00   3.413688008778E-03  -2.216572102060E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.195658585286E-02   3.205734772010E-03   0.000000000000E+00  -2.002824235787E-03   1.248725386047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976347759760E-02  -3.069851908221E-03   0.000000000000E+00   3.302474672489E-03  -2.140760498884E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.148431612105E-02   3.123200367985E-03   0.000000000000E+00  -1.927304749991E-03   1.205052638952E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938089832779E-02  -2.995142581730E-03   0.000000000000E+00   3.194537731115E-03  -2.067414821364E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102151210413E-02   3.042753725798E-03   0.000000000000E+00  -1.854584113447E-03   1.162997172558E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.900464225311E-02  -2.922172384051E-03   0.000000000000E+00   3.089797578610E-03  -1.996463319908E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056800866000E-02   2.964343377482E-03   0.000000000000E+00  -1.784571450052E-03   1.122500589348E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863463218641E-02  -2.850903600344E-03   0.000000000000E+00   2.988171239751E-03  -1.927833948410E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.012364265586E-02   2.887919068217E-03   0.000000000000E+00  -1.717178309015E-03   1.083506324397E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827078168611E-02  -2.781299270707E-03   0.000000000000E+00   2.889575001387E-03  -1.861455464272E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.968825297600E-02   2.813431729925E-03   0.000000000000E+00  -1.652318615983E-03   1.045959598866E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.791301721299E-02  -2.713323189297E-03   0.000000000000E+00   2.793930911394E-03  -1.797260131753E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.926168052805E-02   2.740833455372E-03   0.000000000000E+00  -1.589908624677E-03   1.009807374352E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756128505386E-02  -2.646939859065E-03   0.000000000000E+00   2.701168291870E-03  -1.735184417801E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.884376824766E-02   2.670077472731E-03   0.000000000000E+00  -1.529866869027E-03   9.749983080651E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.721553062449E-02  -2.582114396396E-03   0.000000000000E+00   2.611217372859E-03  -1.675166255915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.843436110181E-02   2.601118120652E-03   0.000000000000E+00  -1.472114115847E-03   9.414827088597E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.687567538070E-02  -2.518812564325E-03   0.000000000000E+00   2.524002884126E-03  -1.617142265030E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.803330609065E-02   2.533910823792E-03   0.000000000000E+00  -1.416573318069E-03   9.092124940950E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.654162376330E-02  -2.457000833177E-03   0.000000000000E+00   2.439446567140E-03  -1.561048756170E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.764045224809E-02   2.468412068810E-03   0.000000000000E+00  -1.363169568487E-03   8.781411473051E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621329468221E-02  -2.396646410420E-03   0.000000000000E+00   2.357476241031E-03  -1.506825545382E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725565064104E-02   2.404579380843E-03   0.000000000000E+00  -1.311830054092E-03   8.482236767101E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.589063714032E-02  -2.337717159221E-03   0.000000000000E+00   2.278029672974E-03  -1.454417599376E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.687875436754E-02   2.342371300414E-03   0.000000000000E+00  -1.262484010966E-03   8.194165745256E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.557360636622E-02  -2.280181503583E-03   0.000000000000E+00   2.201047295867E-03  -1.403771971552E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650961855358E-02   2.281747360798E-03   0.000000000000E+00  -1.215062679740E-03   7.916777770787E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526212867281E-02  -2.224008424962E-03   0.000000000000E+00   2.126462498712E-03  -1.354833684371E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614810034899E-02   2.222668065845E-03   0.000000000000E+00  -1.169499261646E-03   7.649666257215E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495610151459E-02  -2.169167550399E-03   0.000000000000E+00   2.054202303376E-03  -1.307545949409E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.579405892213E-02   2.165094868215E-03   0.000000000000E+00  -1.125728875148E-03   7.392438285394E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.465543215222E-02  -2.115629217544E-03   0.000000000000E+00   1.984198406601E-03  -1.261854738021E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.544735545360E-02   2.108990148054E-03   0.000000000000E+00  -1.083688513167E-03   7.144714228326E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.436006721867E-02  -2.063364398878E-03   0.000000000000E+00   1.916394831687E-03  -1.217711971825E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.510785312909E-02   2.054317192106E-03   0.000000000000E+00  -1.043317000902E-03   6.906127383769E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.406997299959E-02  -2.012344601583E-03   0.000000000000E+00   1.850741771431E-03  -1.175072982774E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.477541713113E-02   2.001040173213E-03   0.000000000000E+00  -1.004554954244E-03   6.676323614426E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378508874044E-02  -1.962541789485E-03   0.000000000000E+00   1.787182736592E-03  -1.133891177669E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.444991463023E-02   1.949124130261E-03   0.000000000000E+00  -9.673447388249E-04   6.454960995882E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.350531213492E-02  -1.913928482692E-03   0.000000000000E+00   1.725651294447E-03  -1.094116637002E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413121477488E-02   1.898534948499E-03   0.000000000000E+00  -9.316304296218E-04   6.241709471761E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323053735853E-02  -1.866477870776E-03   0.000000000000E+00   1.666081929386E-03  -1.055700528409E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.381918868108E-02   1.849239340274E-03   0.000000000000E+00  -8.973577712009E-04   6.036250516399E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.296070013606E-02  -1.820163792969E-03   0.000000000000E+00   1.608421898027E-03  -1.018599946789E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351370942089E-02   1.801204826160E-03   0.000000000000E+00  -8.644741385871E-04   5.838276804953E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.269577264455E-02  -1.774960583311E-03   0.000000000000E+00   1.552629017865E-03  -9.827770273024E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.321465201046E-02   1.754399716456E-03   0.000000000000E+00  -8.329284986980E-04   5.647491890425E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243571232151E-02  -1.730842984443E-03   0.000000000000E+00   1.498657626471E-03  -9.481932386477E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.292189339721E-02   1.708793093079E-03   0.000000000000E+00  -8.026713724285E-04   5.463609888046E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.218042843283E-02  -1.687786195738E-03   0.000000000000E+00   1.446450203091E-03  -9.148059557583E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263531244661E-02   1.664354791832E-03   0.000000000000E+00  -7.736547973377E-04   5.286355166625E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192980787847E-02  -1.645766007065E-03   0.000000000000E+00   1.395944926754E-03  -8.825714592095E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.235478992816E-02   1.621055385019E-03   0.000000000000E+00  -7.458322909351E-04   5.115462046751E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168376930455E-02  -1.604758836978E-03   0.000000000000E+00   1.347089979971E-03  -8.514506509432E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208020850097E-02   1.578866164444E-03   0.000000000000E+00  -7.191588145817E-04   4.950674505849E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.144227990844E-02  -1.564741620216E-03   0.000000000000E+00   1.299847255111E-03  -8.214105312981E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181145269871E-02   1.537759124758E-03   0.000000000000E+00  -6.935907380203E-04   4.791745890134E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.120531267945E-02  -1.525691669253E-03   0.000000000000E+00   1.254180556466E-03  -7.924195057891E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154840891416E-02   1.497706947137E-03   0.000000000000E+00  -6.690858044681E-04   4.638438632881E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097279722147E-02  -1.487586668746E-03   0.000000000000E+00   1.210042970589E-03  -7.644423678425E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129096538327E-02   1.458682983341E-03   0.000000000000E+00  -6.456030963786E-04   4.490523979659E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.074462472869E-02  -1.450404790588E-03   0.000000000000E+00   1.167378824177E-03  -7.374410498349E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103901216877E-02   1.420661240070E-03   0.000000000000E+00  -6.231030017382E-04   4.347781719585E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052069900384E-02  -1.414124780958E-03   0.000000000000E+00   1.126137193137E-03  -7.113798994682E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.079244114345E-02   1.383616363680E-03   0.000000000000E+00  -6.015471810196E-04   4.209999923287E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030097295022E-02  -1.378725932258E-03   0.000000000000E+00   1.086280943197E-03  -6.862291746297E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055114597296E-02   1.347523625203E-03   0.000000000000E+00  -5.808985346866E-04   4.076974686810E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008542646376E-02  -1.344187891167E-03   0.000000000000E+00   1.047780433264E-03  -6.619625732736E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031502209844E-02   1.312358905712E-03   0.000000000000E+00  -5.611211713434E-04   3.948509881991E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.874011212954E-03  -1.310490675011E-03   0.000000000000E+00   1.010599268919E-03  -6.385517140165E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008396671866E-02   1.278098681970E-03   0.000000000000E+00  -5.421803764158E-04   3.824416912564E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.666631771356E-03  -1.277614628373E-03   0.000000000000E+00   9.746898339821E-04  -6.159644443823E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.857878772003E-03   1.244720012416E-03   0.000000000000E+00  -5.240425814710E-04   3.704514476486E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.463184014511E-03  -1.245540622906E-03   0.000000000000E+00   9.400034253970E-04  -5.941687347562E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.636658918095E-03   1.212200523430E-03   0.000000000000E+00  -5.066753340865E-04   3.588628333960E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.263603082853E-03  -1.214250047447E-03   0.000000000000E+00   9.065023276116E-04  -5.731372327728E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.420209519272E-03   1.180518395915E-03   0.000000000000E+00  -4.900472683129E-04   3.476591081290E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.067866772730E-03  -1.183724710131E-03   0.000000000000E+00   8.741603624275E-04  -5.528473827884E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.208434621769E-03   1.149652352153E-03   0.000000000000E+00  -4.741280756997E-04   3.368241930348E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.875949053328E-03  -1.153946716175E-03   0.000000000000E+00   8.429509997009E-04  -5.332768921544E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.001239936760E-03   1.119581642969E-03   0.000000000000E+00  -4.588884769065E-04   3.263426493707E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.687776715744E-03  -1.124898459451E-03   0.000000000000E+00   8.128365615427E-04  -5.143997277683E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.798532821167E-03   1.090286035147E-03   0.000000000000E+00  -4.443001938464E-04   3.161996575033E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.503243288268E-03  -1.096562729170E-03   0.000000000000E+00   7.837718509304E-04  -4.961875621232E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.600222258396E-03   1.061745799154E-03   0.000000000000E+00  -4.303359224303E-04   3.063809965146E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.322261912365E-03  -1.068922798165E-03   0.000000000000E+00   7.557172490133E-04  -4.786146644155E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.406218838857E-03   1.033941697113E-03   0.000000000000E+00  -4.169693058234E-04   2.968730243069E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.144794498872E-03  -1.041962385605E-03   0.000000000000E+00   7.286458347278E-04  -4.616604238740E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.216434740414E-03   1.006854971042E-03   0.000000000000E+00  -4.041749082715E-04   2.876626582388E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.970830248395E-03  -1.015665544729E-03   0.000000000000E+00   7.025381525756E-04  -4.453072641534E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.030783708739E-03   9.804673313697E-04   0.000000000000E+00  -3.919281894655E-04   2.787373562723E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.800335047590E-03  -9.900165716950E-04   0.000000000000E+00   6.773698323931E-04  -4.295360815616E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.849181037558E-03   9.547609456936E-04   0.000000000000E+00  -3.802054794388E-04   2.700850986123E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.633222659699E-03  -9.650000293266E-04   0.000000000000E+00   6.531045278537E-04  -4.143237959825E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.671543548847E-03   9.297184277827E-04   0.000000000000E+00  -3.689839539891E-04   2.616943698324E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.469386599391E-03  -9.406008596551E-04   0.000000000000E+00   6.297015430065E-04  -3.996462483493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.497789572992E-03   9.053228268476E-04   0.000000000000E+00  -3.582416106352E-04   2.535541414912E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.308753168445E-03  -9.168044224918E-04   0.000000000000E+00   6.071284098312E-04  -3.854827575720E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.327838928891E-03   8.815576170331E-04   0.000000000000E+00  -3.479572450858E-04   2.456538552119E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.151293787779E-03  -8.935965236912E-04   0.000000000000E+00   5.853639692762E-04  -3.718170467670E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161612904052E-03   8.584066871472E-04   0.000000000000E+00  -3.381104282090E-04   2.379834062186E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.997000680874E-03  -8.709632161064E-04   0.000000000000E+00   5.643928459662E-04  -3.586350866944E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.999034234667E-03   8.358543306364E-04   0.000000000000E+00  -3.286814835241E-04   2.305331273380E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.845844188786E-03  -8.488907951084E-04   0.000000000000E+00   5.441952865284E-04  -3.459214817755E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.840027085740E-03   8.138852357736E-04   0.000000000000E+00  -3.196514651790E-04   2.232937734320E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.697744015398E-03  -8.273657649345E-04   0.000000000000E+00   5.247402040043E-04  -3.336571567539E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.684517031162E-03   7.924844760741E-04   0.000000000000E+00  -3.110021364222E-04   2.162565062714E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.552600921407E-03  -8.063749442546E-04   0.000000000000E+00   5.059924674090E-04  -3.218220640764E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.532431033872E-03   7.716375009252E-04   0.000000000000E+00  -3.027159485533E-04   2.094128798274E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.410342365229E-03  -7.859055166469E-04   0.000000000000E+00   4.879233291099E-04  -3.103988618283E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.383697426064E-03   7.513301264438E-04   0.000000000000E+00  -2.947760203720E-04   2.027548259944E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.270927223626E-03  -7.659450847821E-04   0.000000000000E+00   4.705117959291E-04  -2.993732093935E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.238245889400E-03   7.315485265202E-04   0.000000000000E+00  -2.871661180670E-04   1.962746406999E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.134342162899E-03  -7.464814919507E-04   0.000000000000E+00   4.537441215185E-04  -2.887334035116E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.096007435334E-03   7.122792240843E-04   0.000000000000E+00  -2.798706355926E-04   1.899649704298E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.000574574415E-03  -7.275028850066E-04   0.000000000000E+00   4.376073593843E-04  -2.784681681965E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.956914385483E-03   6.935090825708E-04   0.000000000000E+00  -2.728745754961E-04   1.838187991378E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.869568858121E-03  -7.089975115472E-04   0.000000000000E+00   4.220791728467E-04  -2.685632658040E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.820900352111E-03   6.752252975742E-04   0.000000000000E+00  -2.661635301968E-04   1.778294355405E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.741244242740E-03  -6.909538419201E-04   0.000000000000E+00   4.071318561176E-04  -2.590029813487E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.687900218648E-03   6.574153886968E-04   0.000000000000E+00  -2.597236636968E-04   1.719905007749E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.615526674686E-03  -6.733606460619E-04   0.000000000000E+00   3.927393662871E-04  -2.497725657532E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.557850120377E-03   6.400671915958E-04   0.000000000000E+00  -2.535416937508E-04   1.662959164400E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.492346657225E-03  -6.562070311013E-04   0.000000000000E+00   3.788771995661E-04  -2.408580757285E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.430687425202E-03   6.231688502060E-04   0.000000000000E+00  -2.476048744509E-04   1.607398929841E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.371668837815E-03  -6.394824730504E-04   0.000000000000E+00   3.655293065570E-04  -2.322485312459E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.306350714485E-03   6.067088091372E-04   0.000000000000E+00  -2.419009792261E-04   1.553169184364E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.253493903954E-03  -6.231766982879E-04   0.000000000000E+00   3.526880063515E-04  -2.239358920040E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.184779764099E-03   5.906758062697E-04   0.000000000000E+00  -2.364182842840E-04   1.500217474979E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.137798310675E-03  -6.072795501909E-04   0.000000000000E+00   3.403404569904E-04  -2.159105965673E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.065915525531E-03   5.750588655007E-04   0.000000000000E+00  -2.311455524335E-04   1.448493909460E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.024532589815E-03  -5.917810526912E-04   0.000000000000E+00   3.284684122658E-04  -2.081615462383E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.949700107155E-03   5.598472896736E-04   0.000000000000E+00  -2.260720173305E-04   1.397951053831E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.913637624231E-03  -5.766713355358E-04   0.000000000000E+00   3.170516572469E-04  -2.006773110396E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.836076755639E-03   5.450306536661E-04   0.000000000000E+00  -2.211873681021E-04   1.348543832872E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.805023629007E-03  -5.619408599085E-04   0.000000000000E+00   3.060639067296E-04  -1.934447167436E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.724989837512E-03   5.305987976505E-04   0.000000000000E+00  -2.164817343754E-04   1.300229433893E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.698618840145E-03  -5.475804147746E-04   0.000000000000E+00   2.954836449864E-04  -1.864522987845E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.616384820857E-03   5.165418205026E-04   0.000000000000E+00  -2.119456716754E-04   1.252967213418E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.594414733618E-03  -5.335811046518E-04   0.000000000000E+00   2.853032092146E-04  -1.796932107150E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.510208257175E-03   5.028500733662E-04   0.000000000000E+00  -2.075701471967E-04   1.206718606879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.492405870071E-03  -5.199341861127E-04   0.000000000000E+00   2.755155593670E-04  -1.731609863022E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.406407763435E-03   4.895141533858E-04   0.000000000000E+00  -2.033465259616E-04   1.161447041282E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.392571359213E-03  -5.066310413855E-04   0.000000000000E+00   2.661105219818E-04  -1.668483248577E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.304932004235E-03   4.765248975653E-04   0.000000000000E+00  -1.992665573110E-04   1.117117850505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.294884967111E-03  -4.936631495118E-04   0.000000000000E+00   2.570768793629E-04  -1.607477918778E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205730674191E-03   4.638733767905E-04   0.000000000000E+00  -1.953223617771E-04   1.073698193593E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.199270357148E-03  -4.810222094147E-04   0.000000000000E+00   2.483933706782E-04  -1.548489868918E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.108754480438E-03   4.515508899800E-04   0.000000000000E+00  -1.915064182770E-04   1.031156975483E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.105631447342E-03  -4.687000587710E-04   0.000000000000E+00   2.400354874529E-04  -1.491406529395E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.013955125381E-03   4.395489583945E-04   0.000000000000E+00  -1.878115516775E-04   9.894647705913E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.013933561902E-03  -4.566889586599E-04   0.000000000000E+00   2.319919248481E-04  -1.436157798261E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921285289554E-03   4.278593200610E-04   0.000000000000E+00  -1.842309206674E-04   9.485937487699E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.924165787631E-03  -4.449813921396E-04   0.000000000000E+00   2.242562215737E-04  -1.382690254140E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.830698614706E-03   4.164739243405E-04   0.000000000000E+00  -1.807580059713E-04   9.085176038351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.836309385808E-03  -4.335698794695E-04   0.000000000000E+00   2.168203201286E-04  -1.330947149260E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.742149687060E-03   4.053849266346E-04   0.000000000000E+00  -1.773865988861E-04   8.692114845258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.750361496647E-03  -4.224471327075E-04   0.000000000000E+00   2.096793909716E-04  -1.280882913145E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.655594020749E-03   3.945846832012E-04   0.000000000000E+00  -1.741107901247E-04   8.306519277734E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.666285224850E-03  -4.116059365741E-04   0.000000000000E+00   2.028219196216E-04  -1.232433024631E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.570988041454E-03   3.840657461091E-04   0.000000000000E+00  -1.709249589761E-04   7.928167943312E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.583993621158E-03  -4.010392555297E-04   0.000000000000E+00   1.962269728524E-04  -1.185505864148E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.488289070226E-03   3.738208583086E-04   0.000000000000E+00  -1.678237627616E-04   7.556852065820E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.503432461169E-03  -3.907403281671E-04   0.000000000000E+00   1.898807463234E-04  -1.140032360285E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407455307508E-03   3.638429488257E-04   0.000000000000E+00  -1.648021265942E-04   7.192374886067E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.424587757961E-03  -3.807025535538E-04   0.000000000000E+00   1.837775756199E-04  -1.095969108225E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.328445817340E-03   3.541251280668E-04   0.000000000000E+00  -1.618552334219E-04   6.834551082995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.347427005231E-03  -3.709194752293E-04   0.000000000000E+00   1.779082133211E-04  -1.053263317821E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251220511765E-03   3.446606832381E-04   0.000000000000E+00  -1.589785143569E-04   6.483206215757E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271932431325E-03  -3.613847820217E-04   0.000000000000E+00   1.722662972395E-04  -1.011872127300E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.175740135432E-03   3.354430738855E-04   0.000000000000E+00  -1.561676392850E-04   6.138176186159E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.198091778655E-03  -3.520922905083E-04   0.000000000000E+00   1.668465400301E-04  -9.717569041031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.101966250399E-03   3.264659275310E-04   0.000000000000E+00  -1.534185077471E-04   5.799306720642E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.125853678063E-03  -3.430359345648E-04   0.000000000000E+00   1.616363998206E-04  -9.328587774953E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029861221116E-03   3.177230354195E-04   0.000000000000E+00  -1.507272400772E-04   5.466452870218E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.055156103136E-03  -3.342098427624E-04   0.000000000000E+00   1.566217229165E-04  -8.951152694373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.959388199637E-03   3.092083483757E-04   0.000000000000E+00  -1.480901688210E-04   5.139478531138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.985982296630E-03  -3.256083319261E-04   0.000000000000E+00   1.517973125823E-04  -8.584907370394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.890511111002E-03   3.009159727539E-04   0.000000000000E+00  -1.455038303852E-04   4.818255980914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.918316909173E-03  -3.172258074759E-04   0.000000000000E+00   1.471583465860E-04  -8.229515310896E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.823194638833E-03   2.928401664936E-04   0.000000000000E+00  -1.429649569553E-04   4.502665433862E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.852129141188E-03  -3.090567678422E-04   0.000000000000E+00   1.426972450848E-04  -7.884570793848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757404211119E-03   2.849753352632E-04   0.000000000000E+00  -1.404704686421E-04   4.192594612383E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.787392919753E-03  -3.010958774628E-04   0.000000000000E+00   1.384073345221E-04  -7.549703939630E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.693105986211E-03   2.773160287111E-04   0.000000000000E+00  -1.380174658784E-04   3.887938335542E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.724070275164E-03  -2.933378727554E-04   0.000000000000E+00   1.342798278174E-04  -7.224494564343E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.630266839016E-03   2.698569368005E-04   0.000000000000E+00  -1.356032220405E-04   3.588598123095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.662116037413E-03  -2.857776434738E-04   0.000000000000E+00   1.303047972763E-04  -6.908497731778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.568854347365E-03   2.625928862320E-04   0.000000000000E+00  -1.332251762952E-04   3.294481815184E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.601496404780E-03  -2.784103667488E-04   0.000000000000E+00   1.264747111750E-04  -6.601342687213E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.508836778608E-03   2.555188369641E-04   0.000000000000E+00  -1.308809266764E-04   3.005503207494E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.542204727729E-03  -2.712312001962E-04   0.000000000000E+00   1.227871519023E-04  -6.302812853552E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450183076405E-03   2.486298788143E-04   0.000000000000E+00  -1.285682233720E-04   2.721581700451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.484223303111E-03  -2.642354473332E-04   0.000000000000E+00   1.192377820885E-04  -6.012644073947E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.392862847684E-03   2.419212281432E-04   0.000000000000E+00  -1.262849622227E-04   2.442641963248E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.427540535807E-03  -2.574184784613E-04   0.000000000000E+00   1.158235014001E-04  -5.730615318302E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.336846349829E-03   2.353882246225E-04   0.000000000000E+00  -1.240291784314E-04   2.168613611226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.372123009029E-03  -2.507757416765E-04   0.000000000000E+00   1.125374027498E-04  -5.456405268452E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.282104478031E-03   2.290263280823E-04   0.000000000000E+00  -1.217990404649E-04   1.899430896437E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317920306718E-03  -2.443028115233E-04   0.000000000000E+00   1.093696759950E-04  -5.189615266606E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.228608752883E-03   2.228311154430E-04   0.000000000000E+00  -1.195928441678E-04   1.635032412231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.264888795559E-03  -2.379954099163E-04   0.000000000000E+00   1.063117722615E-04  -4.929884535797E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.176331308095E-03   2.167982777130E-04   0.000000000000E+00  -1.174090070490E-04   1.375360808947E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213010226673E-03  -2.318494214993E-04   0.000000000000E+00   1.033598493718E-04  -4.676993291902E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125244878467E-03   2.109236170670E-04   0.000000000000E+00  -1.152460627677E-04   1.120362522550E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.162278434204E-03  -2.258608224166E-04   0.000000000000E+00   1.005123059609E-04  -4.430794001375E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075322788024E-03   2.052030440021E-04   0.000000000000E+00  -1.131026558048E-04   8.699875156599E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.112673236419E-03  -2.200256594367E-04   0.000000000000E+00   9.776514052729E-05  -4.191075504449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026538938333E-03   1.996325745544E-04   0.000000000000E+00  -1.109775362929E-04   6.241890281438E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.064188701746E-03  -2.143400563207E-04   0.000000000000E+00   9.511690024440E-05  -3.957708251844E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.978867797028E-03   1.942083275950E-04   0.000000000000E+00  -1.088695550464E-04   3.829233411823E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.016802894518E-03  -2.088002036832E-04   0.000000000000E+00   9.256353372247E-05  -3.730496555168E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.932284386506E-03   1.889265221866E-04   0.000000000000E+00  -1.067776587372E-04   1.461495498754E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.970480585888E-03  -2.034023725409E-04   0.000000000000E+00   9.009880075353E-05  -3.509181762358E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886764272810E-03   1.837834750102E-04   0.000000000000E+00  -1.047008852455E-04  -8.617065264502E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.925172740154E-03  -1.981429363769E-04   0.000000000000E+00   8.771413004389E-05  -3.293426276381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842283554716E-03   1.787755978599E-04   0.000000000000E+00  -1.026383591749E-04  -3.140731810157E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.880853922201E-03  -1.930184122682E-04   0.000000000000E+00   8.540512597886E-05  -3.083022678390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.798818852966E-03   1.738993951914E-04   0.000000000000E+00  -1.005892875124E-04  -5.375917544177E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.837519496195E-03  -1.880254352784E-04   0.000000000000E+00   8.317098748927E-05  -2.877881520467E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.756347299713E-03   1.691514617391E-04   0.000000000000E+00  -9.855295544706E-05  -7.567580838246E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.795154777295E-03  -1.831606758941E-04   0.000000000000E+00   8.100927489844E-05  -2.677870489857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.714846528127E-03   1.645284801953E-04   0.000000000000E+00  -9.652872233831E-05  -9.716020494415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753743398409E-03  -1.784208689273E-04   0.000000000000E+00   7.891731322106E-05  -2.482852938852E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.674294662188E-03   1.600272189396E-04   0.000000000000E+00  -9.451601782236E-05  -1.182151870655E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.713268012424E-03  -1.738028846008E-04   0.000000000000E+00   7.689240670353E-05  -2.292700840176E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.634670306650E-03   1.556445298342E-04   0.000000000000E+00  -9.251433806499E-05  -1.388434266251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.673717402977E-03  -1.693035874261E-04   0.000000000000E+00   7.493290236669E-05  -2.107330483497E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595952537175E-03   1.513773460691E-04   0.000000000000E+00  -9.052324214420E-05  -1.590474607713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.635059602691E-03  -1.649199374179E-04   0.000000000000E+00   7.303375727393E-05  -1.926528721030E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558120890647E-03   1.472226800661E-04   0.000000000000E+00  -8.854234857023E-05  -1.788297063707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.597261048499E-03  -1.606489804318E-04   0.000000000000E+00   7.118980875327E-05  -1.750073939428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.521155355654E-03   1.431776214347E-04   0.000000000000E+00  -8.657133193437E-05  -1.981924737220E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.560303190045E-03  -1.564878625227E-04   0.000000000000E+00   6.939841085157E-05  -1.577836249697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.485036363129E-03   1.392393349771E-04   0.000000000000E+00  -8.460991967879E-05  -2.171379795811E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.524175456817E-03  -1.524338002893E-04   0.000000000000E+00   6.765822410686E-05  -1.409737987072E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.449744777164E-03   1.354050587459E-04   0.000000000000E+00  -8.265788899168E-05  -2.356683594303E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.488864199251E-03  -1.484840722256E-04   0.000000000000E+00   6.596747243805E-05  -1.245692897466E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.415261886006E-03   1.316721021561E-04   0.000000000000E+00  -8.071506382411E-05  -2.537856790566E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.454348026995E-03  -1.446360298121E-04   0.000000000000E+00   6.432323021571E-05  -1.085572029268E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.381569393168E-03   1.280378441353E-04   0.000000000000E+00  -7.878131201066E-05  -2.714919455525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420617790878E-03  -1.408870830658E-04   0.000000000000E+00   6.272454386110E-05  -9.293377680430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.348649408760E-03   1.244997313294E-04   0.000000000000E+00  -7.685654251603E-05  -2.887891175852E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387659181756E-03  -1.372346918322E-04   0.000000000000E+00   6.116964857117E-05  -7.769131722013E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316484440925E-03   1.210552763493E-04   0.000000000000E+00  -7.494070277803E-05  -3.056791151387E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.355448734678E-03  -1.336763842691E-04   0.000000000000E+00   5.965540248154E-05  -6.281500624725E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.285057387470E-03   1.177020560653E-04   0.000000000000E+00  -7.303377616333E-05  -3.221638286181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323970319929E-03  -1.302097567856E-04   0.000000000000E+00   5.817988180849E-05  -4.829639939214E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254351527640E-03   1.144377099455E-04   0.000000000000E+00  -7.113577952414E-05  -3.382451274089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293204200819E-03  -1.268324590649E-04   0.000000000000E+00   5.674064790004E-05  -3.412346405013E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.224350514023E-03   1.112599384317E-04   0.000000000000E+00  -6.924676085026E-05  -3.539248679130E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263132790841E-03  -1.235422105970E-04   0.000000000000E+00   5.533563470110E-05  -2.028543594059E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195038364640E-03   1.081665013618E-04   0.000000000000E+00  -6.736679702163E-05  -3.692049010295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.233742499202E-03  -1.203367879436E-04   0.000000000000E+00   5.396343469206E-05  -6.776165272052E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.166399455163E-03   1.051552164321E-04   0.000000000000E+00  -6.549599165319E-05  -3.840870791681E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205021709168E-03  -1.172140317805E-04   0.000000000000E+00   5.262296720029E-05   6.407923780261E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138418511286E-03   1.022239576996E-04   0.000000000000E+00  -6.363447303123E-05  -3.985732627384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.176958238699E-03  -1.141718236507E-04   0.000000000000E+00   5.131307637897E-05   1.927087757654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111080601230E-03   9.937065411575E-05   0.000000000000E+00  -6.178239213018E-05  -4.126653262703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.149535127629E-03  -1.112080874103E-04   0.000000000000E+00   5.003191805690E-05   3.182283551675E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.084371128408E-03   9.659328810969E-05   0.000000000000E+00  -5.993992073066E-05  -4.263651639303E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122740352732E-03  -1.083208312409E-04   0.000000000000E+00   4.877842877565E-05   4.406684513407E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.058275824215E-03   9.388989419796E-05   0.000000000000E+00  -5.810724959942E-05  -4.396746948157E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096560684192E-03  -1.055080827189E-04   0.000000000000E+00   4.755136938794E-05   5.600844444994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.032780740972E-03   9.125855763614E-05   0.000000000000E+00  -5.628458676667E-05  -4.525958676742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.070982003575E-03  -1.027679323381E-04   0.000000000000E+00   4.634941184173E-05   6.765392388799E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.007872244988E-03   8.869741310136E-05   0.000000000000E+00  -5.447215587174E-05  -4.651306653104E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045985866405E-03  -1.000985081136E-04   0.000000000000E+00   4.517065201850E-05   7.901579818789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.835370097654E-04   8.620464340934E-05   0.000000000000E+00  -5.267019458405E-05  -4.772811086294E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.021559248962E-03  -9.749800185306E-05   0.000000000000E+00   4.401397725092E-05   9.010042794797E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.597620093421E-04   8.377847826765E-05   0.000000000000E+00  -5.087895309904E-05  -4.890492602863E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.976941867832E-04  -9.496464646663E-05   0.000000000000E+00   4.287902271036E-05   1.009045245108E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.365345117640E-04   8.141719305842E-05   0.000000000000E+00  -4.909869270694E-05  -5.004372279977E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.743764738042E-04  -9.249671398994E-05   0.000000000000E+00   4.176453612633E-05   1.114371015422E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.138420726685E-04   7.911910765218E-05   0.000000000000E+00  -4.732968441953E-05  -5.114471675687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.515936137022E-04  -9.009252523636E-05   0.000000000000E+00   4.066953975926E-05   1.217033456429E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.916725290218E-04   7.688258525244E-05   0.000000000000E+00  -4.557220767309E-05  -5.220812855795E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.293362067301E-04  -8.775044196046E-05   0.000000000000E+00   3.959351147573E-05   1.317012175180E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.700139929582E-04   7.470603127406E-05   0.000000000000E+00  -4.382654909143E-05  -5.323418417312E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.075919372457E-04  -8.546887212414E-05   0.000000000000E+00   3.853551348914E-05   1.414369069121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.488548457534E-04   7.258789224441E-05   0.000000000000E+00  -4.209300130530E-05  -5.422311510230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.863478549032E-04  -8.324625087198E-05   0.000000000000E+00   3.749455345337E-05   1.509181817618E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.281837319148E-04   7.052665473777E-05   0.000000000000E+00  -4.037186184055E-05  -5.517515855269E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.655941843867E-04  -8.108106651721E-05   0.000000000000E+00   3.647008713967E-05   1.601448747798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.079895533900E-04   6.852084433529E-05   0.000000000000E+00  -3.866343205460E-05  -5.609055760020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.453193494695E-04  -7.897184140103E-05   0.000000000000E+00   3.546134386543E-05   1.691212473106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.882614638889E-04   6.656902461054E-05   0.000000000000E+00  -3.696801613232E-05  -5.696956132314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.255120255657E-04  -7.691713258203E-05   0.000000000000E+00   3.446759382910E-05   1.778524840656E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.689888633431E-04   6.466979614750E-05   0.000000000000E+00  -3.528592013946E-05  -5.781242490914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.061604823370E-04  -7.491552129420E-05   0.000000000000E+00   3.348805247908E-05   1.863477811394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.501613924301E-04   6.282179557511E-05   0.000000000000E+00  -3.361745111586E-05  -5.861940974842E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.872555155852E-04  -7.296567024643E-05   0.000000000000E+00   3.252230111745E-05   1.946066304112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.317689272642E-04   6.102369463432E-05   0.000000000000E+00  -3.196291623297E-05  -5.939078349604E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.687887789166E-04  -7.106622167685E-05   0.000000000000E+00   3.157003002777E-05   2.026260344519E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.138015741550E-04   5.927419926426E-05   0.000000000000E+00  -3.032262198583E-05  -6.012682012452E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.507498228157E-04  -6.921588297052E-05   0.000000000000E+00   3.063066454338E-05   2.104103895527E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.962496644984E-04   5.757204871798E-05   0.000000000000E+00  -2.869687344404E-05  -6.082779994606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.331276255973E-04  -6.741339030123E-05   0.000000000000E+00   2.970355303005E-05   2.179683911521E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.791037497558E-04   5.591601469371E-05   0.000000000000E+00  -2.708597353501E-05  -6.149400962949E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.159129437641E-04  -6.565751052330E-05   0.000000000000E+00   2.878828369628E-05   2.253028585473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.623545965483E-04   5.430490049526E-05   0.000000000000E+00  -2.549022238022E-05  -6.212574218956E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990982308174E-04  -6.394704347439E-05   0.000000000000E+00   2.788467379395E-05   2.324092595398E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.459931818517E-04   5.273754021083E-05   0.000000000000E+00  -2.390991666603E-05  -6.272329696826E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.826759535483E-04  -6.228081624638E-05   0.000000000000E+00   2.699254293109E-05   2.392831146653E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.300106882830E-04   5.121279791360E-05   0.000000000000E+00  -2.234534905963E-05  -6.328697959551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.666331516195E-04  -6.065768329270E-05   0.000000000000E+00   2.611101356039E-05   2.459450173580E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.143984994918E-04   4.972956688524E-05   0.000000000000E+00  -2.079680765626E-05  -6.381710194013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.509619137401E-04  -5.907653285320E-05   0.000000000000E+00   2.523986352461E-05   2.523944701938E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.991481956583E-04   4.828676885650E-05   0.000000000000E+00  -1.926457547387E-05  -6.431398204395E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.356548773115E-04  -5.753628153279E-05   0.000000000000E+00   2.437893632853E-05   2.586291782637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.842515490599E-04   4.688335326984E-05   0.000000000000E+00  -1.774892997140E-05  -6.477794404658E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.207031718367E-04  -5.603587358745E-05   0.000000000000E+00   2.352788862977E-05   2.646539574515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.697005197535E-04   4.551829655966E-05   0.000000000000E+00  -1.625014261001E-05  -6.520931809632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.061000960270E-04  -5.457428189040E-05   0.000000000000E+00   2.268664967467E-05   2.704647248939E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.554872513527E-04   4.419060145521E-05   0.000000000000E+00  -1.476847844271E-05  -6.560844025109E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.918362355490E-04  -5.315050186757E-05   0.000000000000E+00   2.185480183428E-05   2.760707104447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.416040668635E-04   4.289929629437E-05   0.000000000000E+00  -1.330419573711E-05  -6.597565237057E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.779038074935E-04  -5.176355894462E-05   0.000000000000E+00   2.103213424793E-05   2.814742400766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.280434646464E-04   4.164343436355E-05   0.000000000000E+00  -1.185754562699E-05  -6.631130199526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.642964212459E-04  -5.041250551129E-05   0.000000000000E+00   2.021860646464E-05   2.866720894847E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.147981144440E-04   4.042209324912E-05   0.000000000000E+00  -1.042877179474E-05  -6.661574222116E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.510057575108E-04  -4.909638124586E-05   0.000000000000E+00   1.941392878141E-05   2.916706030960E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.018608534878E-04   3.923437420726E-05   0.000000000000E+00  -9.018110179253E-06  -6.688933156356E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.380273124758E-04  -4.781433427868E-05   0.000000000000E+00   1.861829030511E-05   2.964598697848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.892246827173E-04   3.807940155311E-05   0.000000000000E+00  -7.625788712886E-06  -6.713243381378E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.253506725154E-04  -4.656547193410E-05   0.000000000000E+00   1.783115216415E-05   3.010563797871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.768827630399E-04   3.695632206099E-05   0.000000000000E+00  -6.252027080646E-06  -6.734541789014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.129684385915E-04  -4.534891860180E-05   0.000000000000E+00   1.705233670150E-05   3.054638589867E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.648284117095E-04   3.586430438422E-05   0.000000000000E+00  -4.897036508922E-06  -6.752865768107E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.008746242651E-04  -4.416384240973E-05   0.000000000000E+00   1.628183177580E-05   3.096807399134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.530550987572E-04   3.480253848736E-05   0.000000000000E+00  -3.561019571062E-06  -6.768253188403E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.890640521884E-04  -4.300943024946E-05   0.000000000000E+00   1.551971718373E-05   3.137033209227E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.415564435150E-04   3.377023509645E-05   0.000000000000E+00  -2.244170020951E-06  -6.780742383808E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.775301264806E-04  -4.188488998801E-05   0.000000000000E+00   1.476590079435E-05   3.175342588911E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.303262112071E-04   3.276662516101E-05   0.000000000000E+00  -9.466726444046E-07  -6.790372135248E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.662660821387E-04  -4.078945453396E-05   0.000000000000E+00   1.402025331419E-05   3.211772451878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.193583096152E-04   3.179095932985E-05   0.000000000000E+00   3.312968676188E-07  -6.797181653031E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.552629417747E-04  -3.972236157783E-05   0.000000000000E+00   1.328240005653E-05   3.246438872153E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.086467858254E-04   3.084250744352E-05   0.000000000000E+00   1.589572025668E-06  -6.801210558920E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.445173788486E-04  -3.868288980120E-05   0.000000000000E+00   1.255260255272E-05   3.279262465833E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.981858230338E-04   2.992055803654E-05   0.000000000000E+00   2.827995633372E-06  -6.802498867872E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.340230597291E-04  -3.767031527942E-05   0.000000000000E+00   1.183077450430E-05   3.310277317270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.879697374372E-04   2.902441785593E-05   0.000000000000E+00   4.046419854976E-06  -6.801086969327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.237768107885E-04  -3.668390028735E-05   0.000000000000E+00   1.111718481344E-05   3.339416785783E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.779929751728E-04   2.815341138956E-05   0.000000000000E+00   5.244706274174E-06  -6.797015608579E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.137705718085E-04  -3.572315814327E-05   0.000000000000E+00   1.041154052780E-05   3.366785124067E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.682501093461E-04   2.730688040832E-05   0.000000000000E+00   6.422725928939E-06  -6.790325867516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.039964194284E-04  -3.478709321310E-05   0.000000000000E+00   9.713553214106E-06   3.392467668622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.587358371120E-04   2.648418352025E-05   0.000000000000E+00   7.580359337336E-06  -6.781059145589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.944501398354E-04  -3.387539727644E-05   0.000000000000E+00   9.023355610952E-06   3.416447119477E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.494449768193E-04   2.568469573532E-05   0.000000000000E+00   8.717496505131E-06  -6.769257140400E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.851317191313E-04  -3.298725129910E-05   0.000000000000E+00   8.341529731225E-06   3.438588867332E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.403724652328E-04   2.490780804352E-05   0.000000000000E+00   9.834036921632E-06  -6.754961828284E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.760299718117E-04  -3.212207520339E-05   0.000000000000E+00   7.667409941459E-06   3.459086816373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.315133547993E-04   2.415292700241E-05   0.000000000000E+00   1.092988954131E-05  -6.738215444768E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.671412318768E-04  -3.127930866426E-05   0.000000000000E+00   7.001157662066E-06   3.477917504785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.228628109831E-04   2.341947433461E-05   0.000000000000E+00   1.200497275447E-05  -6.719060465084E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.584594767121E-04  -3.045833721551E-05   0.000000000000E+00   6.342668693702E-06   3.495129583803E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.144161096661E-04   2.270688653932E-05   0.000000000000E+00   1.305921434375E-05  -6.697539584496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.499805287997E-04  -2.965862186099E-05   0.000000000000E+00   5.692037032401E-06   3.510722055046E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061686345984E-04   2.201461451014E-05   0.000000000000E+00   1.409255143320E-05  -6.673695698892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416998492300E-04  -2.887961029190E-05   0.000000000000E+00   5.049302688323E-06   3.524708445108E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.981158749047E-04   2.134212316515E-05   0.000000000000E+00   1.510493042419E-05  -6.647571885244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.336146586793E-04  -2.812076226301E-05   0.000000000000E+00   4.414680034443E-06   3.537063458268E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.902534226597E-04   2.068889108661E-05   0.000000000000E+00   1.609630692281E-05  -6.619211382148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.257226975096E-04  -2.738147803299E-05   0.000000000000E+00   3.788426878653E-06   3.547756169796E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825769705000E-04   2.005441016815E-05   0.000000000000E+00   1.706664565677E-05  -6.588657570513E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.180147277166E-04  -2.666160286746E-05   0.000000000000E+00   3.170084356377E-06   3.556925460574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.750823093050E-04   1.943818527404E-05   0.000000000000E+00   1.801592038623E-05  -6.555953954383E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.104856046380E-04  -2.596009922082E-05   0.000000000000E+00   2.559577574929E-06   3.564599377462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.677653259224E-04   1.883973390510E-05   0.000000000000E+00   1.894411380346E-05  -6.521144141805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.031353528362E-04  -2.527673466556E-05   0.000000000000E+00   1.957387000626E-06   3.570707107307E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.606220009473E-04   1.825858587455E-05   0.000000000000E+00   1.985121742673E-05  -6.484271825891E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.959585016125E-04  -2.461119711746E-05   0.000000000000E+00   1.363413564006E-06   3.575301455579E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.536484065542E-04   1.769428299216E-05   0.000000000000E+00   2.073723148754E-05  -6.445380766144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.889480733884E-04  -2.396283241172E-05   0.000000000000E+00   7.773807872424E-07   3.578460799728E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468407043722E-04   1.714637875545E-05   0.000000000000E+00   2.160216480882E-05  -6.404514769801E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.821016571137E-04  -2.333125122939E-05   0.000000000000E+00   1.994835346995E-07   3.580172870800E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.401951434147E-04   1.661443805159E-05   0.000000000000E+00   2.244603468029E-05  -6.361717673553E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.754157752698E-04  -2.271602436430E-05   0.000000000000E+00  -3.702011188768E-07   3.580450016256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337080580533E-04   1.609803686413E-05   0.000000000000E+00   2.326886672580E-05  -6.317033325384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688861800009E-04  -2.211672205305E-05   0.000000000000E+00  -9.316848091726E-07   3.579321416145E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.273758660410E-04   1.559676198971E-05   0.000000000000E+00   2.407069476554E-05  -6.270505566672E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.625081921679E-04  -2.153292570820E-05   0.000000000000E+00  -1.485028754422E-06   3.576824676380E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.211950665742E-04   1.511021076046E-05   0.000000000000E+00   2.485156067465E-05  -6.222178214572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.562839839978E-04  -2.096426859497E-05   0.000000000000E+00  -2.029628176393E-06   3.572876504882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151622384067E-04   1.463799077514E-05   0.000000000000E+00   2.561151423630E-05  -6.172095044591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502097787500E-04  -2.041034171158E-05   0.000000000000E+00  -2.565488195739E-06   3.567508187236E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.092740380036E-04   1.417971963579E-05   0.000000000000E+00   2.635061299119E-05  -6.120299773509E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.442750141802E-04  -1.987071836111E-05   0.000000000000E+00  -3.093257156335E-06   3.560862477352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035271977365E-04   1.373502469292E-05   0.000000000000E+00   2.706892208267E-05  -6.066836042605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.384774862580E-04  -1.934512674226E-05   0.000000000000E+00  -3.612785784461E-06   3.552939554919E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.979185241202E-04   1.330354279570E-05   0.000000000000E+00   2.776651410005E-05  -6.011747401026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.328204343513E-04  -1.883317907023E-05   0.000000000000E+00  -4.123414549601E-06   3.543653177518E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.924448960981E-04   1.288492005029E-05   0.000000000000E+00   2.844346891700E-05  -5.955077289673E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.272946591844E-04  -1.833427266202E-05   0.000000000000E+00  -4.625698058502E-06   3.533117618691E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871032633506E-04   1.247881158252E-05   0.000000000000E+00   2.909987352792E-05  -5.896869025206E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.218974668425E-04  -1.784851561981E-05   0.000000000000E+00  -5.119548655802E-06   3.521353991326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818906446608E-04   1.208488130864E-05   0.000000000000E+00   2.973582188311E-05  -5.837165784531E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.166265611488E-04  -1.737526806876E-05   0.000000000000E+00  -5.604872896506E-06   3.508365346553E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.768041263097E-04   1.170280171179E-05   0.000000000000E+00   3.035141471960E-05  -5.776010589411E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.114794141020E-04  -1.691427441911E-05   0.000000000000E+00  -6.081595706511E-06   3.494167285585E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.718408604990E-04   1.133225362200E-05   0.000000000000E+00   3.094675939282E-05  -5.713446291752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.064544685220E-04  -1.646522498355E-05   0.000000000000E+00  -6.549564178202E-06   3.478761770570E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.669980638366E-04   1.097292600575E-05   0.000000000000E+00   3.152196970347E-05  -5.649515558717E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015465618435E-04  -1.602781221861E-05   0.000000000000E+00  -7.008968926093E-06   3.462203344144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.622730158257E-04   1.062451575747E-05   0.000000000000E+00   3.207716572706E-05  -5.584260858757E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967519279411E-04  -1.560173191221E-05   0.000000000000E+00  -7.459871799994E-06   3.444525825928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.576630574129E-04   1.028672749854E-05   0.000000000000E+00   3.261247363843E-05  -5.517724447547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.920761525003E-04  -1.518665176778E-05   0.000000000000E+00  -7.901513073241E-06   3.425639340658E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.531655895606E-04   9.959273380878E-06   0.000000000000E+00   3.312802553847E-05  -5.449948354423E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.875090319372E-04  -1.478236380460E-05   0.000000000000E+00  -8.334551428587E-06   3.405669322186E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.487780718540E-04   9.641872895878E-06   0.000000000000E+00   3.362395927882E-05  -5.380974369277E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.830461553646E-04  -1.438862634682E-05   0.000000000000E+00  -8.759125056094E-06   3.384657741436E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.444980211365E-04   9.334252687615E-06   0.000000000000E+00   3.410041828621E-05  -5.310844029627E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.786927857180E-04  -1.400502481138E-05   0.000000000000E+00  -9.174532896528E-06   3.362527441473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.403230101868E-04   9.036146371793E-06   0.000000000000E+00   3.455755138786E-05  -5.239598608199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.744390264055E-04  -1.363133573631E-05   0.000000000000E+00  -9.581423432955E-06   3.339392319389E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.362506664186E-04   8.747294359075E-06   0.000000000000E+00   3.499551263463E-05  -5.167279100711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.702848895421E-04  -1.326744838491E-05   0.000000000000E+00  -9.979566566009E-06   3.315248961613E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322786706125E-04   8.467443682396E-06   0.000000000000E+00   3.541446112696E-05  -5.093926214229E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.662279492594E-04  -1.291291051934E-05   0.000000000000E+00  -1.036896714417E-05   3.290111874812E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284047556778E-04   8.196347829771E-06   0.000000000000E+00   3.581456083975E-05  -5.019580355624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.622674491740E-04  -1.256754233761E-05   0.000000000000E+00  -1.074948717439E-05   3.263987364611E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.246267054495E-04   7.933766580869E-06   0.000000000000E+00   3.619598044782E-05  -4.944281620667E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.583990749489E-04  -1.223119526196E-05   0.000000000000E+00  -1.112129406557E-05   3.236924248642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209423535017E-04   7.679465847766E-06   0.000000000000E+00   3.655889315257E-05  -4.868069783236E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.546215020515E-04  -1.190355697418E-05   0.000000000000E+00  -1.148431888237E-05   3.208931093798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.173495819973E-04   7.433217519872E-06   0.000000000000E+00   3.690347650934E-05  -4.790984285082E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.509316672203E-04  -1.158442249547E-05   0.000000000000E+00  -1.183864004162E-05   3.180039830605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138463205658E-04   7.194799313106E-06   0.000000000000E+00   3.722991225544E-05  -4.713064225816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473270675134E-04  -1.127356987207E-05   0.000000000000E+00  -1.218429654568E-05   3.150275974383E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.104305452016E-04   6.963994622970E-06   0.000000000000E+00   3.753838614018E-05  -4.634348353290E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.438148252931E-04  -1.097078377453E-05   0.000000000000E+00  -1.252054953641E-05   3.119568329396E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.071002771902E-04   6.740592380686E-06   0.000000000000E+00   3.782908775526E-05  -4.554875054468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.403801025458E-04  -1.067576909259E-05   0.000000000000E+00  -1.284846037052E-05   3.088068366009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038535820643E-04   6.524386914252E-06   0.000000000000E+00   3.810221036717E-05  -4.474682346404E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.370277982040E-04  -1.038878871249E-05   0.000000000000E+00  -1.316747589481E-05   3.055733694078E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006885685807E-04   6.315177812159E-06   0.000000000000E+00   3.835795075018E-05  -4.393807867777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337551828996E-04  -1.010878544866E-05   0.000000000000E+00  -1.347769571178E-05   3.022585882974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.760338771581E-05   6.112769790683E-06   0.000000000000E+00   3.859650902309E-05  -4.312288870723E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.305575195410E-04  -9.836314034362E-06   0.000000000000E+00  -1.377936090461E-05   2.988681119979E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.459623170027E-05   5.916972565222E-06   0.000000000000E+00   3.881808848453E-05  -4.230162212958E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.274343541549E-04  -9.570871123223E-06   0.000000000000E+00  -1.407238154987E-05   2.954023937423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.166533305822E-05   5.727600724419E-06   0.000000000000E+00   3.902289545334E-05  -4.147464350355E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243848934535E-04  -9.312319431868E-06   0.000000000000E+00  -1.435669746132E-05   2.918626473314E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.880896368384E-05   5.544473607400E-06   0.000000000000E+00   3.921113910736E-05  -4.064231329679E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214072403570E-04  -9.060504746826E-06   0.000000000000E+00  -1.463237116770E-05   2.882513885106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.602543393036E-05   5.367415184903E-06   0.000000000000E+00   3.938303132865E-05  -3.980498781944E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184996100754E-04  -8.815244806800E-06   0.000000000000E+00  -1.489941692459E-05   2.845710423213E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.331309172780E-05   5.196253942304E-06   0.000000000000E+00   3.953878654563E-05  -3.896301915837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.156601912881E-04  -8.576372672626E-06   0.000000000000E+00  -1.515789915039E-05   2.808234103899E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.067032171396E-05   5.030822767114E-06   0.000000000000E+00   3.967862158161E-05  -3.811675511600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128867814344E-04  -8.343711774750E-06   0.000000000000E+00  -1.540788259304E-05   2.770110833636E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.809554439174E-05   4.870958837797E-06   0.000000000000E+00   3.980275550303E-05  -3.726653915190E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101756196688E-04  -8.117113026885E-06   0.000000000000E+00  -1.564956504816E-05   2.731382430899E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.558721530747E-05   4.716503516900E-06   0.000000000000E+00   3.991140947099E-05  -3.641271032954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.075343436334E-04  -7.896424884656E-06   0.000000000000E+00  -1.588230654577E-05   2.691995238490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.314382424232E-05   4.567302245512E-06   0.000000000000E+00   4.000480659444E-05  -3.555560326170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.049540629368E-04  -7.681434346120E-06   0.000000000000E+00  -1.610670275020E-05   2.652029369249E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.076389442651E-05   4.423204441658E-06   0.000000000000E+00   4.008317178669E-05  -3.469554806520E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024334110739E-04  -7.472109137800E-06   0.000000000000E+00  -1.632278798614E-05   2.611504950922E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.844598177787E-05   4.284063400838E-06   0.000000000000E+00   4.014673162294E-05  -3.383287031300E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.997291395693E-05  -7.268240173704E-06   0.000000000000E+00  -1.653046536035E-05   2.570427246136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.618867414533E-05   4.149736198278E-06   0.000000000000E+00   4.019571420090E-05  -3.296789099337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.756837360275E-05  -7.069812853287E-06   0.000000000000E+00  -1.672998710967E-05   2.528840154115E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.399059058207E-05   4.020083595404E-06   0.000000000000E+00   4.023034900538E-05  -3.210092646988E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.522008382641E-05  -6.876197618753E-06   0.000000000000E+00  -1.692129324190E-05   2.486742882002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.185038063294E-05   3.894969947003E-06   0.000000000000E+00   4.025086677145E-05  -3.123228844546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.292739387036E-05  -6.687972860593E-06   0.000000000000E+00  -1.710437166231E-05   2.444163627825E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.976672363491E-05   3.774263111926E-06   0.000000000000E+00   4.025749935504E-05  -3.036228392844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.068850498826E-05  -6.504565681090E-06   0.000000000000E+00  -1.727932264080E-05   2.401117609748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.773832803881E-05   3.657834365405E-06   0.000000000000E+00   4.025047960187E-05  -2.949121520275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.850151057393E-05  -6.325944181324E-06   0.000000000000E+00  -1.744624922385E-05   2.357631538371E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.576393074402E-05   3.545558313739E-06   0.000000000000E+00   4.023004122149E-05  -2.861937979893E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.636677496375E-05  -6.151980685108E-06   0.000000000000E+00  -1.760509550645E-05   2.313714890015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.384229645178E-05   3.437312811423E-06   0.000000000000E+00   4.019641866337E-05  -2.774707047137E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.428257125079E-05  -5.982603986203E-06   0.000000000000E+00  -1.775596274232E-05   2.269390991809E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.197221703097E-05   3.332978880067E-06   0.000000000000E+00   4.014984699451E-05  -2.687457517286E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.224599899608E-05  -5.817651685782E-06   0.000000000000E+00  -1.789903089652E-05   2.224689551415E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.015251090042E-05   3.232440629426E-06   0.000000000000E+00   4.009056178131E-05  -2.600217703873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.025516357885E-05  -5.657024109041E-06   0.000000000000E+00  -1.803441473170E-05   2.179633559624E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.838202242696E-05   3.135585180433E-06   0.000000000000E+00   4.001879897276E-05  -2.513015436611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.831618775654E-05  -5.500568362473E-06   0.000000000000E+00  -1.816169612848E-05   2.134204094356E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.665962133719E-05   3.042302590768E-06   0.000000000000E+00   3.993479478675E-05  -2.425878060227E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.641892097303E-05  -5.348270251563E-06   0.000000000000E+00  -1.828154933548E-05   2.088465815839E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.498420213931E-05   2.952485780921E-06   0.000000000000E+00   3.983878559972E-05  -2.338832433150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.457019308179E-05  -5.199926975248E-06   0.000000000000E+00  -1.839351769811E-05   2.042398554990E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.335468356587E-05   2.866030463490E-06   0.000000000000E+00   3.973100783676E-05  -2.251904926549E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.276210109276E-05  -5.055678417073E-06   0.000000000000E+00  -1.849813160944E-05   1.996059219711E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.177000802284E-05   2.782835073701E-06   0.000000000000E+00   3.961169786812E-05  -2.165121423723E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.099578445134E-05  -4.914824837632E-06   0.000000000000E+00  -1.859532888262E-05   1.949448590114E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.022914105893E-05   2.702800701851E-06   0.000000000000E+00   3.948109190293E-05  -2.078507319437E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.927143671053E-05  -4.777919220029E-06   0.000000000000E+00  -1.868509462567E-05   1.902584701174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.873107083826E-05   2.625831026957E-06   0.000000000000E+00   3.933942589171E-05  -1.992087519905E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.758772032730E-05  -4.644536436324E-06   0.000000000000E+00  -1.876753896404E-05   1.855483986230E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.727480763499E-05   2.551832252866E-06   0.000000000000E+00   3.918693542646E-05  -1.905886442543E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.594319768951E-05  -4.514771433832E-06   0.000000000000E+00  -1.884276618151E-05   1.808172804106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.585938333386E-05   2.480713045067E-06   0.000000000000E+00   3.902385564618E-05  -1.819928016396E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.433735936155E-05  -4.388335935900E-06   0.000000000000E+00  -1.891083458297E-05   1.760658817082E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.448385094301E-05   2.412384470148E-06   0.000000000000E+00   3.885042114392E-05  -1.734235682262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.276927259534E-05  -4.265269494856E-06   0.000000000000E+00  -1.897182649850E-05   1.712965218892E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.314728412382E-05   2.346759935825E-06   0.000000000000E+00   3.866686587602E-05  -1.648832393545E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.123789870260E-05  -4.145392687663E-06   0.000000000000E+00  -1.902583636647E-05   1.665108700243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.184877672441E-05   2.283755133058E-06   0.000000000000E+00   3.847342307596E-05  -1.563740616961E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.974245778573E-05  -4.028742627556E-06   0.000000000000E+00  -1.907294117998E-05   1.617106431843E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.058744232669E-05   2.223287978984E-06   0.000000000000E+00   3.827032516770E-05  -1.478982333510E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.828143318415E-05  -3.915186347805E-06   0.000000000000E+00  -1.911326802583E-05   1.568978062459E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.936241380928E-05   2.165278562420E-06   0.000000000000E+00   3.805780368417E-05  -1.394579039799E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.685334267921E-05  -3.804604044720E-06   0.000000000000E+00  -1.914694437145E-05   1.520742793407E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.817284291345E-05   2.109649089488E-06   0.000000000000E+00   3.783608918652E-05  -1.310551749215E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.546228153174E-05  -3.696948918411E-06   0.000000000000E+00  -1.917376139390E-05   1.472397904162E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.701789982120E-05   2.056323831165E-06   0.000000000000E+00   3.760541118730E-05  -1.226920993752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.410352376011E-05  -3.592137232982E-06   0.000000000000E+00  -1.919404664226E-05   1.423975877482E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589677274798E-05   2.005229072219E-06   0.000000000000E+00   3.736599807489E-05  -1.143706825508E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.277575231015E-05  -3.490138654114E-06   0.000000000000E+00  -1.920792405630E-05   1.375494639648E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.480866753891E-05   1.956293061401E-06   0.000000000000E+00   3.711807704109E-05  -1.060928818777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.147841685203E-05  -3.390844901408E-06   0.000000000000E+00  -1.921547038989E-05   1.326968585688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.375280727962E-05   1.909445962617E-06   0.000000000000E+00   3.686187401011E-05  -9.786060719152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.021182367361E-05  -3.294254211559E-06   0.000000000000E+00  -1.921671680365E-05   1.278413952111E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.272843191009E-05   1.864619807549E-06   0.000000000000E+00   3.659761357226E-05  -8.967572098082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.897468140788E-05  -3.199929803817E-06   0.000000000000E+00  -1.921179726350E-05   1.229839314861E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.173479785394E-05   1.821748448958E-06   0.000000000000E+00   3.632551891680E-05  -8.154003860742E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.776696150735E-05  -3.108484616853E-06   0.000000000000E+00  -1.920074655877E-05   1.181264702235E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.077117765455E-05   1.780767516572E-06   0.000000000000E+00   3.604581176993E-05  -7.345532856382E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.658743850389E-05  -3.019301648085E-06   0.000000000000E+00  -1.918371016202E-05   1.132707282621E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983685961707E-05   1.741614372049E-06   0.000000000000E+00   3.575871233306E-05  -6.542331274453E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.543562328524E-05  -2.932518709263E-06   0.000000000000E+00  -1.916076477231E-05   1.084177912282E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.893114745990E-05   1.704228066353E-06   0.000000000000E+00   3.546443922521E-05  -5.744566672555E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.431085879817E-05  -2.848071017228E-06   0.000000000000E+00  -1.913200560846E-05   1.035695505428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805335997894E-05   1.668549298311E-06   0.000000000000E+00   3.516320942582E-05  -4.952402005818E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.321239592140E-05  -2.765872688739E-06   0.000000000000E+00  -1.909753723653E-05   9.872671406532E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.720283071271E-05   1.634520373193E-06   0.000000000000E+00   3.485523822056E-05  -4.165995657413E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.214012744550E-05  -2.685952122499E-06   0.000000000000E+00  -1.905742512871E-05   9.389154365347E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.637890761968E-05   1.602085163474E-06   0.000000000000E+00   3.454073915054E-05  -3.385501471261E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.109225229722E-05  -2.607961620793E-06   0.000000000000E+00  -1.901183856734E-05   8.906494967003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558095276243E-05   1.571189069363E-06   0.000000000000E+00   3.421992396098E-05  -2.611068784640E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.006741695307E-05  -2.532252011378E-06   0.000000000000E+00  -1.896090680609E-05   8.424886580684E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.480834199831E-05   1.541778981450E-06   0.000000000000E+00   3.389300255428E-05  -1.842842462397E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.906982326598E-05  -2.458524747402E-06   0.000000000000E+00  -1.890447428579E-05   7.944339739303E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406046467848E-05   1.513803243617E-06   0.000000000000E+00   3.356018294483E-05  -1.080962933381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.809574418567E-05  -2.386721963960E-06   0.000000000000E+00  -1.884280987395E-05   7.465065693163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333672335192E-05   1.487211616965E-06   0.000000000000E+00   3.322167121466E-05  -3.255662258537E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.714302102570E-05  -2.316911545109E-06   0.000000000000E+00  -1.877609745344E-05   6.987224486522E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263653347927E-05   1.461955244429E-06   0.000000000000E+00   3.287767147213E-05   4.232159945050E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.621285442936E-05  -2.249031498491E-06   0.000000000000E+00  -1.870434186691E-05   6.510906552919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195932315216E-05   1.437986617121E-06   0.000000000000E+00   3.252838581299E-05   1.165256385864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.530452435883E-05  -2.182906856446E-06   0.000000000000E+00  -1.862765276398E-05   6.036242963307E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130453281708E-05   1.415259540115E-06   0.000000000000E+00   3.217401428166E-05   1.900431891317E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.441766190003E-05  -2.118616165476E-06   0.000000000000E+00  -1.854612200233E-05   5.563348633654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067161500835E-05   1.393729100465E-06   0.000000000000E+00   3.181475483653E-05   2.628623698231E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.355157423555E-05  -2.056014879982E-06   0.000000000000E+00  -1.845985854119E-05   5.092337176848E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006003408620E-05   1.373351635004E-06   0.000000000000E+00   3.145080331583E-05   3.349717197074E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.270603813662E-05  -1.995113887018E-06   0.000000000000E+00  -1.836894700338E-05   4.623336016259E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.469265980818E-06   1.354084699338E-06   0.000000000000E+00   3.108235340540E-05   4.063601939556E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.188024020651E-05  -1.935959332998E-06   0.000000000000E+00  -1.827350123720E-05   4.156500939438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.898797942316E-06   1.335887037753E-06   0.000000000000E+00   3.070959660904E-05   4.770171595951E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.107392071254E-05  -1.878358258830E-06   0.000000000000E+00  -1.817361439467E-05   3.691878394452E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.348128297431E-06   1.318718553414E-06   0.000000000000E+00   3.033272221961E-05   5.469323911792E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028661232187E-05  -1.822350921022E-06   0.000000000000E+00  -1.806938306483E-05   3.229601400844E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.816766210463E-06   1.302540279768E-06   0.000000000000E+00   2.995191729294E-05   6.160960662973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.951780995222E-05  -1.767786978329E-06   0.000000000000E+00  -1.796091725492E-05   2.769813868974E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.304231449628E-06   1.287314352101E-06   0.000000000000E+00   2.956736662224E-05   6.844987612326E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.876722683057E-05  -1.714855773188E-06   0.000000000000E+00  -1.784828280752E-05   2.312519415706E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.810054160446E-06   1.273003980433E-06   0.000000000000E+00   2.917925271581E-05   7.521314462733E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.803425887712E-05  -1.663259487311E-06   0.000000000000E+00  -1.773160183367E-05   1.857970411811E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.333774642857E-06   1.259573422515E-06   0.000000000000E+00   2.878775577439E-05   8.189854812354E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.731717465194E-05  -1.613077688411E-06   0.000000000000E+00  -1.761105856174E-05   1.406138607973E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.874943135710E-06   1.246987957953E-06   0.000000000000E+00   2.839305367167E-05   8.850526107581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.661901035961E-05  -1.564298069821E-06   0.000000000000E+00  -1.748654753215E-05   9.571749372875E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.433119600685E-06   1.235213862297E-06   0.000000000000E+00   2.799532193596E-05   9.503249596309E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.593762662288E-05  -1.516887102882E-06   0.000000000000E+00  -1.735829181757E-05   5.112011313051E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.007873517681E-06   1.224218382459E-06   0.000000000000E+00   2.759473373308E-05   1.014795027985E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.527163079036E-05  -1.470978214722E-06   0.000000000000E+00  -1.722639419395E-05   6.827202288697E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598783681762E-06   1.213969712452E-06   0.000000000000E+00   2.719145985079E-05   1.078455686611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.462077893518E-05  -1.425937836954E-06   0.000000000000E+00  -1.709096544162E-05  -3.715328413648E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205438005106E-06   1.204436969736E-06   0.000000000000E+00   2.678566868520E-05   1.141300172029E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.398569370105E-05  -1.382341247643E-06   0.000000000000E+00  -1.695205110192E-05  -8.080933759064E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.827433322172E-06   1.195590171833E-06   0.000000000000E+00   2.637752622783E-05   1.203322081711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.336554631148E-05  -1.339898601809E-06   0.000000000000E+00  -1.680977293376E-05  -1.241329061635E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.464375201116E-06   1.187400213922E-06   0.000000000000E+00   2.596719605509E-05   1.264515369073E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.276018384027E-05  -1.298688943122E-06   0.000000000000E+00  -1.666421443871E-05  -1.671161649130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115877760379E-06   1.179838847112E-06   0.000000000000E+00   2.555483931782E-05   1.324874338674E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.216913375251E-05  -1.258613820845E-06   0.000000000000E+00  -1.651547721526E-05  -2.097504542582E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.781563485436E-06   1.172878656455E-06   0.000000000000E+00   2.514061473321E-05   1.384393641177E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.159208742975E-05  -1.219652998069E-06   0.000000000000E+00  -1.636365503060E-05  -2.520306088800E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.461063054232E-06   1.166493040418E-06   0.000000000000E+00   2.472467857763E-05   1.443068268379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.102874300710E-05  -1.181796267448E-06   0.000000000000E+00  -1.620884286172E-05  -2.939421994411E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154015162418E-06   1.160656190065E-06   0.000000000000E+00   2.430718468086E-05   1.500893548225E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.047876688153E-05  -1.144994627230E-06   0.000000000000E+00  -1.605112633839E-05  -3.354829197743E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.860066356809E-06   1.155343069436E-06   0.000000000000E+00   2.388828442134E-05   1.557865139772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.994184737818E-05  -1.109214757454E-06   0.000000000000E+00  -1.589059583858E-05  -3.766469603524E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.578870869794E-06   1.150529395883E-06   0.000000000000E+00   2.346812672215E-05   1.613979028218E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.941761583552E-05  -1.074469356538E-06   0.000000000000E+00  -1.572737751504E-05  -4.174210919529E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.310090456139E-06   1.146191621032E-06   0.000000000000E+00   2.304685805024E-05   1.669231519687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.890602755171E-05  -1.040680125600E-06   0.000000000000E+00  -1.556150493486E-05  -4.578053867562E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053394237786E-06   1.142306912281E-06   0.000000000000E+00   2.262462241332E-05   1.723619236401E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840647744156E-05  -1.007819289361E-06   0.000000000000E+00  -1.539311278732E-05  -4.977904491672E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.084585484270E-07   1.138853134685E-06   0.000000000000E+00   2.220156136144E-05   1.777139111394E-05
Spline
52  4.4
2.880265356361918e+00  2.586029482159468e+00  -2.244310560070133e-02
1.80000  1.85000  5.194582285528688e-02  -2.142598535286681e-01  3.085626166889009e-01  -1.773067488018845e-01
1.85000  1.90000  4.198207337697548e-02  -1.847333924757922e-01  2.819666043686182e-01  -1.693564945917309e-01
1.90000  1.95000  3.342915070228348e-02  -1.578069057483684e-01  2.565631301798587e-01  -1.625972134679753e-01
1.95000  2.00000  2.615988858863120e-02  -1.333700718313924e-01  2.321735481596623e-01  -1.555188125758197e-01
2.00000  2.05000  2.005237901588876e-02  -1.113191081097447e-01  2.088457262732894e-01  -1.485259176706466e-01
2.05000  2.10000  1.498997218637593e-02  -9.154847986494573e-02  1.865668386226925e-01  -1.415101185861793e-01
2.10000  2.15000  1.086127652486208e-02  -7.395312189207273e-02  1.653403208347655e-01  -1.345004302317772e-01
2.15000  2.20000  7.560158678566397e-03  -5.842784303533457e-02  1.451652562999990e-01  -1.274892031362567e-01
2.20000  2.25000  4.985743517157622e-03  -4.486748642885653e-02  1.260418758295604e-01  -1.204780202756228e-01
2.25000  2.30000  3.042414132754250e-03  -3.316688399796770e-02  1.079701727882170e-01  -1.134681992159069e-01
2.30000  2.35000  1.639811839924423e-03  -2.322087821326534e-02  9.094994290583104e-02  -1.064528867182267e-01
2.35000  2.40000  6.928361756859511e-04  -1.492428057306889e-02  7.498200989809695e-02  -9.945817817090079e-02
2.40000  2.45000  1.216448995063875e-04  -8.172015919540979e-03  6.006328317246188e-02  -9.238654526112271e-02
2.45000  2.50000  -1.483460066971478e-04  -2.858586691753185e-03  4.620530138329340e-02  -8.560200584946297e-02
2.50000  2.55000  -1.864623385577566e-04  1.119928402705172e-03  3.336500050587400e-02  -7.690098488035543e-02
2.55000  2.60000  -5.666604026785815e-05  3.879671066689898e-03  2.182985277382073e-02  -6.628344543295514e-02
2.60000  2.65000  1.836067143220707e-04  5.565530503324813e-03  1.188733595887740e-02  -5.595311024568632e-02
2.65000  2.70000  4.846074406047929e-04  6.334615772369905e-03  3.494369422024484e-03  -4.554544456810975e-02
2.70000  2.75000  8.043809722073374e-04  6.342461880311528e-03  -3.337447263192015e-03  -3.515989659163545e-02
2.75000  2.80000  1.108765460990978e-03  5.745017929555065e-03  -8.611431751937314e-03  -2.476320830105079e-02
2.80000  2.85000  1.371392377051256e-03  4.698150692103456e-03  -1.232591299709492e-02  -1.438896356581940e-02
2.85000  2.90000  1.573686508717965e-03  3.357642165650312e-03  -1.448425753196784e-02  -3.936084923285256e-03
2.90000  2.95000  1.704865962555150e-03  1.879695775528894e-03  -1.507467027046063e-02  6.224701645428320e-03
2.95000  3.00000  1.761942163361122e-03  4.189140108235359e-04  -1.414096502364637e-02  1.747522260208211e-02
3.00000  3.05000  1.749719854168443e-03  -8.641183220254817e-04  -1.151968163333407e-02  2.145148296605414e-02
3.05000  3.10000  1.680396169354591e-03  -1.855200363113480e-03  -8.301959188425957e-03  1.815348505126528e-02
3.10000  3.15000  1.569150438859260e-03  -2.549245144071588e-03  -5.578936430736149e-03  1.594521458243172e-02
3.15000  3.20000  1.429733992401644e-03  -2.987549677776964e-03  -3.187154243371400e-03  1.344487749387258e-02
3.20000  3.25000  1.274069232591101e-03  -3.205428520910060e-03  -1.170422619290503e-03  1.102307943826158e-02
3.25000  3.30000  1.112249634927155e-03  -3.239797687052149e-03  4.830392964487279e-04  8.579191870580575e-03
3.30000  3.35000  9.525397477994922e-04  -3.127149818377923e-03  1.769918077035809e-03  6.145123318228534e-03
3.35000  3.40000  8.013751924879634e-04  -2.904069585787626e-03  2.691686574770094e-03  3.693868216640129e-03
3.40000  3.45000  6.633626631625878e-04  -2.607196916685817e-03  3.245766807266112e-03  1.301540296649238e-03
3.45000  3.50000  5.412799268835428e-04  -2.272858683734335e-03  3.440997851763499e-03  -1.309309800473937e-03
3.50000  3.55000  4.360758236011759e-04  -1.938578722061541e-03  3.244601381692409e-03  -2.462123580091813e-03
3.55000  3.60000  3.469506255048187e-04  -1.632584510742989e-03  2.875282844678638e-03  -2.156937756196122e-03
3.60000  3.65000  2.722399898598409e-04  -1.361233259446595e-03  2.551742181249218e-03  -2.070163967450004e-03
3.65000  3.70000  2.102989118447032e-04  -1.121585271077549e-03  2.241217586131718e-03  -1.924866851037798e-03
3.70000  3.75000  1.595820838997750e-04  -9.119000138471597e-04  1.952487558476047e-03  -1.795251010140545e-03
3.75000  3.80000  1.186438957273397e-04  -7.301156405756097e-04  1.683199906954966e-03  -1.661433394848129e-03
3.80000  3.85000  8.613843429159073e-05  -5.742564003414746e-04  1.433984897727748e-03  -1.528741601623915e-03
3.85000  3.90000  6.081948381863327e-05  -4.423234725808785e-04  1.204673657484159e-03  -1.395748294518928e-03
3.90000  3.95000  4.154052579648494e-05  -3.323242190413549e-04  9.953114133063211e-04  -1.262835220872752e-03
3.95000  4.00000  2.725473897507384e-05  -2.422643418672680e-04  8.058861301754073e-04  -1.129902727267725e-03
4.00000  4.05000  1.701499936624052e-05  -1.701499993042354e-04  6.364007210852491e-04  -9.969676800424738e-04
4.05000  4.10000  9.973880243736585e-06  -1.139871847960292e-04  4.868555690788785e-04  -8.640622672582266e-04
4.10000  4.15000  5.383652143225054e-06  -7.178209489257820e-05  3.572462289901450e-04  -7.310408703238036e-04
4.15000  4.20000  2.596282862281002e-06  -4.154027852099187e-05  2.475900984415729e-04  -5.984537755577597e-04
4.20000  4.25000  1.063437460390625e-06  -2.126967199351782e-05  1.578220321079093e-04  -4.642454562591653e-04
4.25000  4.30000  3.364782589521131e-07  -8.969309704670663e-06  8.818521366903476e-05  -3.360877329296214e-04
4.30000  4.35000  6.646484127496464e-08  -2.671446334739361e-06  3.777205372959172e-05  -1.853488502562380e-04
4.35000  4.40000  4.154052579946176e-09  -2.843573387019775e-07  9.969726191156117e-06  -2.480501649803118e-04  3.734527944331472e-03  -2.302409648726501e-02


==> anc/H-O.skf <==
0.020000 550
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.779411945459E-01  -4.537857052448E-01   0.000000000000E+00   4.658951649824E-01  -1.070980320218E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.228910942171E-01   8.064148612770E-01   0.000000000000E+00  -2.548171207549E-01   8.998234299797E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.685891343329E-01  -4.499257278853E-01   0.000000000000E+00   4.775514021065E-01  -1.074210521778E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.109054501903E-01   8.021537786089E-01   0.000000000000E+00  -2.654566832913E-01   8.968023081522E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.591884134158E-01  -4.459882594067E-01   0.000000000000E+00   4.882306045484E-01  -1.076641187960E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.985243199559E-01   7.977261952570E-01   0.000000000000E+00  -2.758296405471E-01   8.936052934088E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.497639542932E-01  -4.419817535055E-01   0.000000000000E+00   4.979699607800E-01  -1.078286578756E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.857692794569E-01   7.931371023097E-01   0.000000000000E+00  -2.859308543098E-01   8.902325060899E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.403386506638E-01  -4.379142481853E-01   0.000000000000E+00   5.068072415371E-01  -1.079164693625E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.726619788411E-01   7.883915597657E-01   0.000000000000E+00  -2.957557858737E-01   8.866844483505E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.309334468636E-01  -4.337933723180E-01   0.000000000000E+00   5.147805405547E-01  -1.079296607719E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.592240824829E-01   7.834946845078E-01   0.000000000000E+00  -3.053004741307E-01   8.829619880274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.215674025620E-01  -4.296263531396E-01   0.000000000000E+00   5.219280089791E-01  -1.078705862105E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.454772128368E-01   7.784516388192E-01   0.000000000000E+00  -3.145615135058E-01   8.790663415105E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.122577484861E-01  -4.254200236755E-01   0.000000000000E+00   5.282876062521E-01  -1.077417912591E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.314428980502E-01   7.732676194413E-01   0.000000000000E+00  -3.235360318607E-01   8.749990559150E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.030199437789E-01  -4.211808299795E-01   0.000000000000E+00   5.338968830116E-01  -1.075459646840E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.171425232459E-01   7.679478471722E-01   0.000000000000E+00  -3.322216684726E-01   8.707619908099E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.938677375493E-01  -4.169148384474E-01   0.000000000000E+00   5.387928024763E-01  -1.072858968947E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.025972853766E-01   7.624975569981E-01   0.000000000000E+00  -3.406165521758E-01   8.663572997114E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.848132470808E-01  -4.126277437237E-01   0.000000000000E+00   5.430115933545E-01  -1.069644448244E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.878281515415E-01   7.569219887524E-01   0.000000000000E+00  -3.487192797422E-01   8.617874115208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758670394759E-01  -4.083248774290E-01   0.000000000000E+00   5.465886334567E-01  -1.065845021860E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.728558206506E-01   7.512263782919E-01   0.000000000000E+00  -3.565288945639E-01   8.570550120518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.670382223996E-01  -4.040112178728E-01   0.000000000000E+00   5.495583554647E-01  -1.061489745515E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.577006883147E-01   7.454159491809E-01   0.000000000000E+00  -3.640448656917E-01   8.521630257696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583345351016E-01  -3.996914007401E-01   0.000000000000E+00   5.519541736312E-01  -1.056607583785E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.423828148361E-01   7.394959048692E-01   0.000000000000E+00  -3.712670672724E-01   8.471145978405E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.497624487199E-01  -3.953697306288E-01   0.000000000000E+00   5.538084265992E-01  -1.051227234710E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.269218961736E-01   7.334714213551E-01   0.000000000000E+00  -3.781957584246E-01   8.419130765738E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.413272563521E-01  -3.910501933432E-01   0.000000000000E+00   5.551523356890E-01  -1.045376984388E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.113372377508E-01   7.273476403157E-01   0.000000000000E+00  -3.848315635792E-01   8.365619963189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.330331694726E-01  -3.867364687327E-01   0.000000000000E+00   5.560159752393E-01  -1.039084586916E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956477309786E-01   7.211296626934E-01   0.000000000000E+00  -3.911754533128E-01   8.310650608687E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.248834080073E-01  -3.824319439525E-01   0.000000000000E+00   5.564282545512E-01  -1.032377166682E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.798718323623E-01   7.148225427234E-01   0.000000000000E+00  -3.972287256898E-01   8.254261274092E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.168802931061E-01  -3.781397269746E-01   0.000000000000E+00   5.564169077149E-01  -1.025281139660E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.640275450631E-01   7.084312823863E-01   0.000000000000E+00  -4.029929881289E-01   8.196491910426E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.090253245524E-01  -3.738626603549E-01   0.000000000000E+00   5.560084954471E-01  -1.017822152076E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.481324027883E-01   7.019608262719E-01   0.000000000000E+00  -4.084701398050E-01   8.137383699052E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.013192701715E-01  -3.696033346691E-01   0.000000000000E+00   5.552284091516E-01  -1.010025032749E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.322034558826E-01   6.954160568387E-01   0.000000000000E+00  -4.136623545911E-01   8.076978908928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.937622388242E-01  -3.653641023958E-01   0.000000000000E+00   5.541008847709E-01  -1.001913758531E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.162572594983E-01   6.888017900527E-01   0.000000000000E+00  -4.185720645464E-01   8.015320760016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.863537540425E-01  -3.611470911693E-01   0.000000000000E+00   5.526490207004E-01  -9.935114303957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.003098637250E-01   6.821227713917E-01   0.000000000000E+00  -4.232019439489E-01   7.952453292843E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.790928225915E-01  -3.569542170034E-01   0.000000000000E+00   5.508947995041E-01  -9.848402588103E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.843768055587E-01   6.753836721996E-01   0.000000000000E+00  -4.275548938734E-01   7.888421244225E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.719779997465E-01  -3.527871971815E-01   0.000000000000E+00   5.488591138239E-01  -9.759215569531E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.684731025992E-01   6.685890863742E-01   0.000000000000E+00  -4.316340273083E-01   7.823269929061E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650074487716E-01  -3.486475627990E-01   0.000000000000E+00   5.465617951713E-01  -9.667757408375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.526132483644E-01   6.617435273752E-01   0.000000000000E+00  -4.354426548081E-01   7.757045128138E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.581789967394E-01  -3.445366709073E-01   0.000000000000E+00   5.440216449190E-01  -9.574223350037E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.368112091143E-01   6.548514255377E-01   0.000000000000E+00  -4.389842706730E-01   7.689792981813E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.514901863134E-01  -3.404557162532E-01   0.000000000000E+00   5.412564672654E-01  -9.478799830912E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.210804220827E-01   6.479171256753E-01   0.000000000000E+00  -4.422625396478E-01   7.621559889460E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.449383233917E-01  -3.364057425727E-01   0.000000000000E+00   5.382831035189E-01  -9.381664623005E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.054337950180E-01   6.409448849604E-01   0.000000000000E+00  -4.452812841295E-01   7.552392414530E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.385205209131E-01  -3.323876534293E-01   0.000000000000E+00   5.351174673555E-01  -9.282987011717E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.898837069381E-01   6.339388710671E-01   0.000000000000E+00  -4.480444718747E-01   7.482337195059E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322337389483E-01  -3.284022225896E-01   0.000000000000E+00   5.317745807030E-01  -9.182927999582E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.744420100082E-01   6.269031605636E-01   0.000000000000E+00  -4.505562041932E-01   7.411440859474E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.260748212255E-01  -3.244501039241E-01   0.000000000000E+00   5.282686099168E-01  -9.081640531162E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.591200324560E-01   6.198417375401E-01   0.000000000000E+00  -4.528207046185E-01   7.339749947518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200405282982E-01  -3.205318408386E-01   0.000000000000E+00   5.246129020015E-01  -8.979269733953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.439285824411E-01   6.127584924615E-01   0.000000000000E+00  -4.548423080402E-01   7.267310836105E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.141275674937E-01  -3.166478752327E-01   0.000000000000E+00   5.208200206309E-01  -8.875953171541E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.288779527999E-01   6.056572212305E-01   0.000000000000E+00  -4.566254502879E-01   7.194169669957E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083326198376E-01  -3.127985559921E-01   0.000000000000E+00   5.169017817743E-01  -8.771821105071E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.139779265918E-01   5.985416244507E-01   0.000000000000E+00  -4.581746581518E-01   7.120372296809E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026523641242E-01  -3.089841470218E-01   0.000000000000E+00   5.128692887799E-01  -8.666996760123E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992377833753E-01   5.914153068773E-01   0.000000000000E+00  -4.594945398287E-01   7.045964207025E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.708349810464E-02  -3.052048348340E-01   0.000000000000E+00   5.087329666999E-01  -8.561596598976E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.846663061476E-01   5.842817770450E-01   0.000000000000E+00  -4.605897757786E-01   6.970990477445E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.162275848475E-02  -3.014607356911E-01   0.000000000000E+00   5.045025959848E-01  -8.455730586295E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.702717888838E-01   5.771444470622E-01   0.000000000000E+00  -4.614651099806E-01   6.895495719272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.626693522738E-02  -2.977519023244E-01   0.000000000000E+00   5.001873450433E-01  -8.349502464185E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.560620446163E-01   5.700066325609E-01   0.000000000000E+00  -4.621253415737E-01   6.819524029850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.101288816850E-02  -2.940783302429E-01   0.000000000000E+00   4.957958020087E-01  -8.243010016213E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420444139974E-01   5.628715527933E-01   0.000000000000E+00  -4.625753168715E-01   6.743118948138E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.585755824476E-02  -2.904399636349E-01   0.000000000000E+00   4.913360054199E-01  -8.136345330945E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282257742926E-01   5.557423308646E-01   0.000000000000E+00  -4.628199217361E-01   6.666323413734E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.079797819904E-02  -2.868367008906E-01   0.000000000000E+00   4.868154738632E-01  -8.029595059861E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.146125487545E-01   5.486219940938E-01   0.000000000000E+00  -4.628640743013E-01   6.589179729279E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.583128133075E-02  -2.832683997518E-01   0.000000000000E+00   4.822412345087E-01  -7.922840669278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012107163302E-01   5.415134744933E-01   0.000000000000E+00  -4.627127180313E-01   6.511729526081E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.095470865205E-02  -2.797348821029E-01   0.000000000000E+00   4.776198505250E-01  -7.816158685751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.802582165857E-02   5.344196093599E-01   0.000000000000E+00  -4.623708151043E-01   6.434013732816E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.616561461527E-02  -2.762359384273E-01   0.000000000000E+00   4.729574474774E-01  -7.709620934181E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.506298531645E-02   5.273431419678E-01   0.000000000000E+00  -4.618433401096E-01   6.356072547149E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.146147149161E-02  -2.727713319323E-01   0.000000000000E+00   4.682597386134E-01  -7.603294770081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.232691427466E-02   5.202867223572E-01   0.000000000000E+00  -4.611352740463E-01   6.277945410136E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.683987255463E-02  -2.693408023672E-01   0.000000000000E+00   4.635320488713E-01  -7.497243300369E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.982191252868E-02   5.132529082113E-01   0.000000000000E+00  -4.602515986146E-01   6.199670983270E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.229853417031E-02  -2.659440695447E-01   0.000000000000E+00   4.587793380540E-01  -7.391525600242E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.755189186998E-02   5.062441658141E-01   0.000000000000E+00  -4.591972907873E-01   6.121287128036E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.783529689524E-02  -2.625808365813E-01   0.000000000000E+00   4.540062226550E-01  -7.286196918411E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552038276717E-02   4.992628710831E-01   0.000000000000E+00  -4.579773176540E-01   6.042830887851E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.344812569801E-02  -2.592507928716E-01   0.000000000000E+00   4.492169968268E-01  -7.181308876129E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.373054532778E-02   4.923113106709E-01   0.000000000000E+00  -4.565966315265E-01   5.964338472254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913510938208E-02  -2.559536168105E-01   0.000000000000E+00   4.444156525057E-01  -7.076909659139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.185180313721E-03   4.853916831284E-01   0.000000000000E+00  -4.550601652962E-01   5.885845243247E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.489445931142E-02  -2.526889782777E-01   0.000000000000E+00   4.396058981746E-01  -6.973044199065E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.113259814374E-03   4.785061001262E-01   0.000000000000E+00  -4.533728280365E-01   5.807385703649E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.072450750934E-02  -2.494565408958E-01   0.000000000000E+00   4.347911768061E-01  -6.869754347279E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016265984734E-02   4.716565877271E-01   0.000000000000E+00  -4.515395008390E-01   5.728993487380E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662370421697E-02  -2.462559640797E-01   0.000000000000E+00   4.299746828980E-01  -6.767079042197E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.096123079340E-02   4.648450877050E-01   0.000000000000E+00  -4.495650328776E-01   5.650701351540E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259061498587E-02  -2.430869048815E-01   0.000000000000E+00   4.251593785841E-01  -6.665054467507E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.150749887961E-02   4.580734589067E-01   0.000000000000E+00  -4.474542376904E-01   5.572541170210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.623917280581E-03  -2.399490196579E-01   0.000000000000E+00   4.203480088640E-01  -6.563714203484E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.180029460717E-02   4.513434786500E-01   0.000000000000E+00  -4.452118896736E-01   5.494543929864E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.722396939941E-03  -2.368419655509E-01   0.000000000000E+00   4.155431159930E-01  -6.463089370882E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.183874187715E-02   4.446568441558E-01   0.000000000000E+00  -4.428427207789E-01   5.416739726296E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.849440625058E-04  -2.337654018175E-01   0.000000000000E+00   4.107470530508E-01  -6.363208767521E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.162224720237E-02   4.380151740087E-01   0.000000000000E+00  -4.403514174073E-01   5.339157762986E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.889451144101E-03  -2.307189909951E-01   0.000000000000E+00   4.059619967401E-01  -6.264098998180E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.115048901903E-02   4.314200096433E-01   0.000000000000E+00  -4.377426174931E-01   5.261826350810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.601702789400E-03  -2.277023999363E-01   0.000000000000E+00   4.011899594304E-01  -6.165784597650E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.042340711154E-02   4.248728168522E-01   0.000000000000E+00  -4.350209077706E-01   5.184772909015E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.025263387944E-02  -2.247153006996E-01   0.000000000000E+00   3.964328004928E-01  -6.068288147473E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.944119216187E-02   4.183749873122E-01   0.000000000000E+00  -4.321908212182E-01   5.108023967385E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.384298100313E-02  -2.217573713304E-01   0.000000000000E+00   3.916922369466E-01  -5.971630386472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082042754344E-01   4.119278401254E-01   0.000000000000E+00  -4.292568346726E-01   5.031605169519E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.737339911115E-02  -2.188282965152E-01   0.000000000000E+00   3.869698534569E-01  -5.875830315373E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.167133186059E-01   4.055326233730E-01   0.000000000000E+00  -4.262233666079E-01   4.955541277152E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.084446633787E-02  -2.159277681428E-01   0.000000000000E+00   3.822671117122E-01  -5.780905295789E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249692037491E-01   3.991905156782E-01   0.000000000000E+00  -4.230947750730E-01   4.879856175451E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.425668884991E-02  -2.130554857648E-01   0.000000000000E+00   3.775853592046E-01  -5.686871143741E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.329730234782E-01   3.929026277753E-01   0.000000000000E+00  -4.198753557838E-01   4.804572879223E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.761050569882E-02  -2.102111569580E-01   0.000000000000E+00   3.729258374607E-01  -5.593742218026E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.407260712634E-01   3.866700040836E-01   0.000000000000E+00  -4.165693403610E-01   4.729713539968E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.090629363113E-02  -2.073944976239E-01   0.000000000000E+00   3.682896897247E-01  -5.501531503701E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.482298319197E-01   3.804936242829E-01   0.000000000000E+00  -4.131808947131E-01   4.655299453724E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.414437186904E-02  -2.046052321966E-01   0.000000000000E+00   3.636779681430E-01  -5.410250690623E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.554859722771E-01   3.743744048884E-01   0.000000000000E+00  -4.097141175548E-01   4.581351069642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.732500681608E-02  -2.018430937911E-01   0.000000000000E+00   3.590916405256E-01  -5.319910249010E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.624963320356E-01   3.683132008234E-01   0.000000000000E+00  -4.061730390596E-01   4.507887999242E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.044841668022E-02  -1.991078242872E-01   0.000000000000E+00   3.545315964734E-01  -5.230519496746E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692629148107E-01   3.623108069880E-01   0.000000000000E+00  -4.025616196393E-01   4.434929026295E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.351477600898E-02  -1.963991743596E-01   0.000000000000E+00   3.499986533535E-01  -5.142086668505E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.757878793711E-01   3.563679598208E-01   0.000000000000E+00  -3.988837488476E-01   4.362492117282E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.652422010780E-02  -1.937169034515E-01   0.000000000000E+00   3.454935616474E-01  -5.054618976349E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.820735310740E-01   3.504853388536E-01   0.000000000000E+00  -3.951432444013E-01   4.290594432391E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.947684933958E-02  -1.910607797123E-01   0.000000000000E+00   3.410170100155E-01  -4.968122668803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881223134987E-01   3.446635682565E-01   0.000000000000E+00  -3.913438513168E-01   4.219252336989E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.237273329899E-02  -1.884305798845E-01   0.000000000000E+00   3.365696299925E-01  -4.882603086118E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939368002810E-01   3.389032183719E-01   0.000000000000E+00  -3.874892411563E-01   4.148481413553E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.521191484640E-02  -1.858260891568E-01   0.000000000000E+00   3.321520003296E-01  -4.798064712395E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995196871512E-01   3.332048072370E-01   0.000000000000E+00  -3.835830113795E-01   4.078296473992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.799441399580E-02  -1.832471009893E-01   0.000000000000E+00   3.277646510613E-01  -4.714511224567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.048737841750E-01   3.275688020921E-01   0.000000000000E+00  -3.796286847973E-01   4.008711572346E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.072023166032E-02  -1.806934169079E-01   0.000000000000E+00   3.234080672167E-01  -4.631945538631E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.100020081994E-01   3.219956208753E-01   0.000000000000E+00  -3.756297091235E-01   3.939740017805E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.338934932138E-02  -1.781648462735E-01   0.000000000000E+00   3.190826924232E-01  -4.550369853295E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.149073755039E-01   3.164856337006E-01   0.000000000000E+00  -3.715894566202E-01   3.871394388025E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.600175190103E-02  -1.756612060252E-01   0.000000000000E+00   3.147889315289E-01  -4.469785690161E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.195929946564E-01   3.110391643200E-01   0.000000000000E+00  -3.675112238332E-01   3.803686542714E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.855739219849E-02  -1.731823204121E-01   0.000000000000E+00   3.105271547074E-01  -4.390193933851E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.240620595741E-01   3.056564915683E-01   0.000000000000E+00  -3.633982314140E-01   3.736627637431E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.105623282295E-02  -1.707280207103E-01   0.000000000000E+00   3.062976990517E-01  -4.311594866773E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.283178427889E-01   3.003378507891E-01   0.000000000000E+00  -3.592536240248E-01   3.670228137598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.349822967077E-02  -1.682981449264E-01   0.000000000000E+00   3.021008716614E-01  -4.233988204122E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.323636889162E-01   2.950834352420E-01   0.000000000000E+00  -3.550804703227E-01   3.604497832680E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.588333862723E-02  -1.658925374732E-01   0.000000000000E+00   2.979369518553E-01  -4.157373125948E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.362030083255E-01   2.898933974900E-01   0.000000000000E+00  -3.508817630195E-01   3.539445850507E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.821151815449E-02  -1.635110488684E-01   0.000000000000E+00   2.938061932917E-01  -4.081748307571E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.398392710132E-01   2.847678507666E-01   0.000000000000E+00  -3.466604190146E-01   3.475080671718E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.048273174049E-02  -1.611535354100E-01   0.000000000000E+00   2.897088260074E-01  -4.007111948104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432760006733E-01   2.797068703221E-01   0.000000000000E+00  -3.424192795968E-01   3.411410144299E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.269695018472E-02  -1.588198588395E-01   0.000000000000E+00   2.856450580350E-01  -3.933461797693E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465167689675E-01   2.747104947480E-01   0.000000000000E+00  -3.381611107121E-01   3.348441498190E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.485415371683E-02  -1.565098860270E-01   0.000000000000E+00   2.816150772777E-01  -3.860795182249E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495651899893E-01   2.697787272805E-01   0.000000000000E+00  -3.338886032950E-01   3.286181359946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.695433397219E-02  -1.542234886269E-01   0.000000000000E+00   2.776190528813E-01  -3.789109028390E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524249149229E-01   2.649115370805E-01   0.000000000000E+00  -3.296043736592E-01   3.224635767428E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.899749579345E-02  -1.519605427631E-01   0.000000000000E+00   2.736571366546E-01  -3.718399885427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.550996268927E-01   2.601088604923E-01   0.000000000000E+00  -3.253109639453E-01   3.163810184499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.098365890858E-02  -1.497209286841E-01   0.000000000000E+00   2.697294643472E-01  -3.648663946973E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.575930360015E-01   2.553706022785E-01   0.000000000000E+00  -3.210108426229E-01   3.103709515719E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.291285942292E-02  -1.475045304646E-01   0.000000000000E+00   2.658361567731E-01  -3.579897071005E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599088745553E-01   2.506966368322E-01   0.000000000000E+00  -3.167064050432E-01   3.044338121007E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.478515120606E-02  -1.453112356707E-01   0.000000000000E+00   2.619773208836E-01  -3.512094798954E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.620508924709E-01   2.460868093658E-01   0.000000000000E+00  -3.123999740415E-01   2.985699830270E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.660060712396E-02  -1.431409350452E-01   0.000000000000E+00   2.581530507140E-01  -3.445252373866E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.640228528644E-01   2.415409370763E-01   0.000000000000E+00  -3.080938005836E-01   2.927797957967E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.835932012074E-02  -1.409935222100E-01   0.000000000000E+00   2.543634282477E-01  -3.379364757155E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.658285278174E-01   2.370588102869E-01   0.000000000000E+00  -3.037900644570E-01   2.870635317609E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000614041984E-01  -1.388688933592E-01   0.000000000000E+00   2.506085242054E-01  -3.314426644987E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.674716943172E-01   2.326401935650E-01   0.000000000000E+00  -2.994908750017E-01   2.814214236168E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017069952470E-01  -1.367669469742E-01   0.000000000000E+00   2.468883987593E-01  -3.250432483427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.689561303688E-01   2.282848268165E-01   0.000000000000E+00  -2.951982718800E-01   2.758536568393E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.032962517523E-01  -1.346875835365E-01   0.000000000000E+00   2.432031021574E-01  -3.187376482877E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.702856112750E-01   2.239924263562E-01   0.000000000000E+00  -2.909142258811E-01   2.703603711013E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048293554296E-01  -1.326307052501E-01   0.000000000000E+00   2.395526753335E-01  -3.125252631860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714639060814E-01   2.197626859539E-01   0.000000000000E+00  -2.866406397601E-01   2.649416616825E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.063065120115E-01  -1.305962157831E-01   0.000000000000E+00   2.359371504377E-01  -3.064054710047E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.724947741827E-01   2.155952778580E-01   0.000000000000E+00  -2.823793491074E-01   2.595975808645E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077279508442E-01  -1.285840200003E-01   0.000000000000E+00   2.323565512056E-01  -3.003776300313E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.733819620875E-01   2.114898537938E-01   0.000000000000E+00  -2.781321232473E-01   2.543281393126E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.090939241665E-01  -1.265940237381E-01   0.000000000000E+00   2.288108935591E-01  -2.944410801360E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.741292003376E-01   2.074460459395E-01   0.000000000000E+00  -2.739006661635E-01   2.491333074417E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.104047120662E-01  -1.246261335548E-01   0.000000000000E+00   2.253001857814E-01  -2.885951437358E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747402005785E-01   2.034634678778E-01   0.000000000000E+00  -2.696866174491E-01   2.440130167676E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.116606178303E-01  -1.226802565042E-01   0.000000000000E+00   2.218244289994E-01  -2.828391269763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.752186527780E-01   1.995417155246E-01   0.000000000000E+00  -2.654915532796E-01   2.389671612409E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128619680782E-01  -1.207562999237E-01   0.000000000000E+00   2.183836174477E-01  -2.771723207380E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.755682225885E-01   1.956803680338E-01   0.000000000000E+00  -2.613169874060E-01   2.339955985639E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140091151180E-01  -1.188541712373E-01   0.000000000000E+00   2.149777387052E-01  -2.715940015416E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757925488505E-01   1.918789886802E-01   0.000000000000E+00  -2.571643721679E-01   2.290981514901E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151024355906E-01  -1.169737777577E-01   0.000000000000E+00   2.116067739518E-01  -2.661034324996E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758952412328E-01   1.881371257179E-01   0.000000000000E+00  -2.530350995222E-01   2.242746091044E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.161423344210E-01  -1.151150264932E-01   0.000000000000E+00   2.082706980638E-01  -2.606998641107E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758798780066E-01   1.844543132173E-01   0.000000000000E+00  -2.489305020880E-01   2.195247280849E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171292192274E-01  -1.132778240267E-01   0.000000000000E+00   2.049694805057E-01  -2.553825355694E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757500039494E-01   1.808300718788E-01   0.000000000000E+00  -2.448518542052E-01   2.148482339455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180635701760E-01  -1.114620762025E-01   0.000000000000E+00   2.017030836007E-01  -2.501506742511E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.755091283758E-01   1.772639098247E-01   0.000000000000E+00  -2.408003730043E-01   2.102448222572E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.189458257643E-01  -1.096676882605E-01   0.000000000000E+00   1.984714656203E-01  -2.450034986153E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.751607232906E-01   1.737553233689E-01   0.000000000000E+00  -2.367772194868E-01   2.057141598510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197764951012E-01  -1.078945644123E-01   0.000000000000E+00   1.952745780950E-01  -2.399402168291E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747082216620E-01   1.703037977645E-01   0.000000000000E+00  -2.327834996150E-01   2.012558859981E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205560926309E-01  -1.061426078377E-01   0.000000000000E+00   1.921123675104E-01  -2.349600286661E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.741550158100E-01   1.669088079303E-01   0.000000000000E+00  -2.288202654080E-01   1.968696135708E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.212851552245E-01  -1.044117205364E-01   0.000000000000E+00   1.889847749873E-01  -2.300621258620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.735044559081E-01   1.635698191563E-01   0.000000000000E+00  -2.248885160446E-01   1.925549301811E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219642402708E-01  -1.027018032611E-01   0.000000000000E+00   1.858917363619E-01  -2.252456927924E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727598485932E-01   1.602862877872E-01   0.000000000000E+00  -2.209891989706E-01   1.883113992980E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225939279190E-01  -1.010127553737E-01   0.000000000000E+00   1.828331822864E-01  -2.205099070283E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.719244556813E-01   1.570576618865E-01   0.000000000000E+00  -2.171232110086E-01   1.841385613433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231748144032E-01  -9.934447476302E-02   0.000000000000E+00   1.798090383088E-01  -2.158539400352E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.710014929856E-01   1.538833818795E-01   0.000000000000E+00  -2.132913994707E-01   1.800359347652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.237075171165E-01  -9.769685775982E-02   0.000000000000E+00   1.768192249196E-01  -2.112769576674E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.699941292333E-01   1.507628811763E-01   0.000000000000E+00  -2.094945632719E-01   1.760030170905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.241926709290E-01  -9.606979908425E-02   0.000000000000E+00   1.738636576054E-01  -2.067781207446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.689054850774E-01   1.476955867751E-01   0.000000000000E+00  -2.057334540424E-01   1.720392859535E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246309280365E-01  -9.446319176620E-02   0.000000000000E+00   1.709422469084E-01  -2.023565855997E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.677386322013E-01   1.446809198467E-01   0.000000000000E+00  -2.020087772396E-01   1.681442001042E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250229571794E-01  -9.287692706593E-02   0.000000000000E+00   1.680548984769E-01  -1.980115045587E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.664965925121E-01   1.417182962986E-01   0.000000000000E+00  -1.983211932567E-01   1.643172003931E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.253694428072E-01  -9.131089446931E-02   0.000000000000E+00   1.652015130942E-01  -1.937420264616E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.651823374198E-01   1.388071273218E-01   0.000000000000E+00  -1.946713185280E-01   1.605577107344E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256710842781E-01  -8.976498162004E-02   0.000000000000E+00   1.623819867370E-01  -1.895472971316E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.637987871988E-01   1.359468199182E-01   0.000000000000E+00  -1.910597266306E-01   1.568651390466E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259285951126E-01  -8.823907427953E-02   0.000000000000E+00   1.595962106058E-01  -1.854264598146E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.623488104294E-01   1.331367774103E-01   0.000000000000E+00  -1.874869493797E-01   1.532388781711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.261427017171E-01  -8.673305634966E-02   0.000000000000E+00   1.568440711463E-01  -1.813786556585E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.608352235151E-01   1.303763999329E-01   0.000000000000E+00  -1.839534779180E-01   1.496783067686E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263141432544E-01  -8.524680978439E-02   0.000000000000E+00   1.541254501202E-01  -1.774030241030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.592607902743E-01   1.276650849080E-01   0.000000000000E+00  -1.804597637988E-01   1.461827901936E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264436703561E-01  -8.378021460573E-02   0.000000000000E+00   1.514402246193E-01  -1.734987033072E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.576282216019E-01   1.250022275017E-01   0.000000000000E+00  -1.770062200606E-01   1.427516813461E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265320442242E-01  -8.233314892609E-02   0.000000000000E+00   1.487882671116E-01  -1.696648305580E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.559401751987E-01   1.223872210652E-01   0.000000000000E+00  -1.735932222935E-01   1.393843215031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265800359326E-01  -8.090548889898E-02   0.000000000000E+00   1.461694454848E-01  -1.659005426493E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.541992553658E-01   1.198194575594E-01   0.000000000000E+00  -1.702211096961E-01   1.360800411263E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265884255220E-01  -7.949710877328E-02   0.000000000000E+00   1.435836230701E-01  -1.622049762040E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524080128609E-01   1.172983279623E-01   0.000000000000E+00  -1.668901861237E-01   1.328381606499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265580011847E-01  -7.810788085415E-02   0.000000000000E+00   1.410306587037E-01  -1.585772681679E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.505689448144E-01   1.148232226628E-01   0.000000000000E+00  -1.636007211242E-01   1.296579912462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264895583966E-01  -7.673767557232E-02   0.000000000000E+00   1.385104067511E-01  -1.550165559895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.486844947016E-01   1.123935318370E-01   0.000000000000E+00  -1.603529509653E-01   1.265388355698E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263838991185E-01  -7.538636143709E-02   0.000000000000E+00   1.360227171847E-01  -1.515219780636E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467570523694E-01   1.100086458112E-01   0.000000000000E+00  -1.571470796479E-01   1.234799884816E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.262418309429E-01  -7.405380513485E-02   0.000000000000E+00   1.335674355796E-01  -1.480926740275E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.447889541147E-01   1.076679554092E-01   0.000000000000E+00  -1.539832799097E-01   1.204807377510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.260641663113E-01  -7.273987151195E-02   0.000000000000E+00   1.311444032239E-01  -1.447277850713E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.427824828120E-01   1.053708522856E-01   0.000000000000E+00  -1.508616942141E-01   1.175403647381E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.258517217174E-01  -7.144442361102E-02   0.000000000000E+00   1.287534571304E-01  -1.414264542381E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.407398680872E-01   1.031167292454E-01   0.000000000000E+00  -1.477824357285E-01   1.146581450552E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256053170597E-01  -7.016732272176E-02   0.000000000000E+00   1.263944301053E-01  -1.381878267327E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.386632865363E-01   1.009049805497E-01   0.000000000000E+00  -1.447455892873E-01   1.118333492083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.253257741552E-01  -6.890842841847E-02   0.000000000000E+00   1.240671508102E-01  -1.350110501870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.365548619861E-01   9.873500220812E-02   0.000000000000E+00  -1.417512123427E-01   1.090652432188E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250139172657E-01  -6.766759859550E-02   0.000000000000E+00   1.217714438112E-01  -1.318952749022E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.344166657946E-01   9.660619225818E-02   0.000000000000E+00  -1.387993359006E-01   1.063530892254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246705714340E-01  -6.644468953648E-02   0.000000000000E+00   1.195071296547E-01  -1.288396542279E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.322507171893E-01   9.451795103232E-02   0.000000000000E+00  -1.358899654430E-01   1.036961460666E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.242965618923E-01  -6.523955590760E-02   0.000000000000E+00   1.172740249397E-01  -1.258433446797E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.300589836411E-01   9.246968141236E-02   0.000000000000E+00  -1.330230818351E-01   1.010936698443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238927134976E-01  -6.405205091093E-02   0.000000000000E+00   1.150719423378E-01  -1.229055062447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.278433812713E-01   9.046078907208E-02   0.000000000000E+00  -1.301986422179E-01   9.854491446813E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234598500482E-01  -6.288202621595E-02   0.000000000000E+00   1.129006907588E-01  -1.200253026274E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.256057752909E-01   8.849068270807E-02   0.000000000000E+00  -1.274165808862E-01   9.604913218226E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229987935863E-01  -6.172933210723E-02   0.000000000000E+00   1.107600753280E-01  -1.172019014578E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.233479804690E-01   8.655877425932E-02   0.000000000000E+00  -1.246768101507E-01   9.360557407272E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225103637696E-01  -6.059381750548E-02   0.000000000000E+00   1.086498975207E-01  -1.144344745278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.210717616292E-01   8.466447911565E-02   0.000000000000E+00  -1.219792211853E-01   9.121349055761E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219953772512E-01  -5.947533003194E-02   0.000000000000E+00   1.065699552283E-01  -1.117221979939E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.187788341715E-01   8.280721631553E-02   0.000000000000E+00  -1.193236848583E-01   8.887213185950E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214546470790E-01  -5.837371607468E-02   0.000000000000E+00   1.045200428300E-01  -1.090642525808E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.164708646193E-01   8.098640873335E-02   0.000000000000E+00  -1.167100525485E-01   8.658074846036E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208889821281E-01  -5.728882083125E-02   0.000000000000E+00   1.024999512964E-01  -1.064598237659E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.141494711881E-01   7.920148325666E-02   0.000000000000E+00  -1.141381569452E-01   8.433859153964E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.202991865240E-01  -5.622048842003E-02   0.000000000000E+00   1.005094682483E-01  -1.039081019875E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.118162243752E-01   7.745187095348E-02   0.000000000000E+00  -1.116078128325E-01   8.214491339554E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.196860591373E-01  -5.516856187605E-02   0.000000000000E+00   9.854837808121E-02  -1.014082828132E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.094726475692E-01   7.573700723017E-02   0.000000000000E+00  -1.091188178577E-01   7.999896785002E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.190503930434E-01  -5.413288329398E-02   0.000000000000E+00   9.661646201097E-02  -9.895956712723E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071202176765E-01   7.405633197995E-02   0.000000000000E+00  -1.066709532838E-01   7.790001063756E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183929750613E-01  -5.311329379442E-02   0.000000000000E+00   9.471349823722E-02  -9.656116128151E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.047603657644E-01   7.240928972247E-02   0.000000000000E+00  -1.042639847255E-01   7.584729977832E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177145852550E-01  -5.210963371331E-02   0.000000000000E+00   9.283926192875E-02  -9.421227722113E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.023944777195E-01   7.079532973470E-02   0.000000000000E+00  -1.018976628705E-01   7.384009593583E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.170159965327E-01  -5.112174255252E-02   0.000000000000E+00   9.099352544138E-02  -9.191213274231E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.000238949187E-01   6.921390617333E-02   0.000000000000E+00  -9.957172418333E-02   7.187766275951E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162979747638E-01  -5.014945911473E-02   0.000000000000E+00   8.917605832650E-02  -8.965995153851E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.976499149131E-01   6.766447818912E-02   0.000000000000E+00  -9.728589159422E-02   6.995926721248E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155612752671E-01  -4.919262157862E-02   0.000000000000E+00   8.738662747619E-02  -8.745496333197E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.952737921222E-01   6.614651003320E-02   0.000000000000E+00  -9.503987517179E-02   6.808417988486E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148066488489E-01  -4.825106748900E-02   0.000000000000E+00   8.562499719429E-02  -8.529640409708E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.928967385384E-01   6.465947115585E-02   0.000000000000E+00  -9.283337277988E-02   6.625167529290E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140348349806E-01  -4.732463391573E-02   0.000000000000E+00   8.389092931990E-02  -8.318351614663E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.905199244397E-01   6.320283629782E-02   0.000000000000E+00  -9.066607071859E-02   6.446103216433E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132465646471E-01  -4.641315745707E-02   0.000000000000E+00   8.218418331953E-02  -8.111554811105E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881444791091E-01   6.177608557453E-02   0.000000000000E+00  -8.853764434968E-02   6.271153371016E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.124425594245E-01  -4.551647433226E-02   0.000000000000E+00   8.050451639215E-02  -7.909175536824E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.857714915617E-01   6.037870455336E-02   0.000000000000E+00  -8.644775870631E-02   6.100246788329E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.116235311739E-01  -4.463442043803E-02   0.000000000000E+00   7.885168358171E-02  -7.711139980593E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.834020112759E-01   5.901018432430E-02   0.000000000000E+00  -8.439606908735E-02   5.933312762425E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107901817587E-01  -4.376683141705E-02   0.000000000000E+00   7.722543786663E-02  -7.517375012222E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.810370489292E-01   5.767002156413E-02   0.000000000000E+00  -8.238222163624E-02   5.770281109438E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099432027865E-01  -4.291354271789E-02   0.000000000000E+00   7.562553026391E-02  -7.327808194949E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786775771375E-01   5.635771859443E-02   0.000000000000E+00  -8.040585390459E-02   5.611082189677E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.090832753719E-01  -4.207438965557E-02   0.000000000000E+00   7.405170997650E-02  -7.142367769334E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.763245311970E-01   5.507278343358E-02   0.000000000000E+00  -7.846659540076E-02   5.455646928518E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082110699072E-01  -4.124920749792E-02   0.000000000000E+00   7.250372441557E-02  -6.960982703308E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739788098267E-01   5.381472984304E-02   0.000000000000E+00  -7.656406812327E-02   5.303906836147E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.073272458681E-01  -4.043783148399E-02   0.000000000000E+00   7.098131940054E-02  -6.783582649268E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.716412759128E-01   5.258307736802E-02   0.000000000000E+00  -7.469788707958E-02   5.155794026154E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064324516338E-01  -3.964009690597E-02   0.000000000000E+00   6.948423920372E-02  -6.610098004618E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.693127572527E-01   5.137735137289E-02   0.000000000000E+00  -7.286766079005E-02   5.011241233035E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055273242957E-01  -3.885583920638E-02   0.000000000000E+00   6.801222666811E-02  -6.440459867100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.669940472977E-01   5.019708307134E-02   0.000000000000E+00  -7.107299177749E-02   4.870181828620E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046124895463E-01  -3.808489394410E-02   0.000000000000E+00   6.656502334049E-02  -6.274600089504E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.646859058947E-01   4.904180955173E-02   0.000000000000E+00  -6.931347704230E-02   4.732549837451E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.036885615113E-01  -3.732709694984E-02   0.000000000000E+00   6.514236953415E-02  -6.112451238538E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623890600259E-01   4.791107379758E-02   0.000000000000E+00  -6.758870852356E-02   4.598279951157E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027561426540E-01  -3.658228432396E-02   0.000000000000E+00   6.374400446714E-02  -5.953946647557E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601042045453E-01   4.680442470358E-02   0.000000000000E+00  -6.589827354605E-02   4.467307541832E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.018158236692E-01  -3.585029250428E-02   0.000000000000E+00   6.236966635188E-02  -5.799020371705E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.578320029118E-01   4.572141708718E-02   0.000000000000E+00  -6.424175525359E-02   4.339568674466E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008681833966E-01  -3.513095832502E-02   0.000000000000E+00   6.101909250528E-02  -5.647607244801E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555730879187E-01   4.466161169602E-02   0.000000000000E+00  -6.261873302872E-02   4.215000118444E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.991378875293E-02  -3.442411906349E-02   0.000000000000E+00   5.969201944476E-02  -5.499642827947E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.533280624185E-01   4.362457521131E-02   0.000000000000E+00  -6.102878289908E-02   4.093539358146E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.895319467577E-02  -3.372961249189E-02   0.000000000000E+00   5.838818300191E-02  -5.355063470022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.510975000427E-01   4.260988024738E-02   0.000000000000E+00  -5.947147793055E-02   3.975124602669E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.798694408168E-02  -3.304727692664E-02   0.000000000000E+00   5.710731840853E-02  -5.213806253344E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.488819459157E-01   4.161710534756E-02   0.000000000000E+00  -5.794638860747E-02   3.859694794712E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.701556783795E-02  -3.237695127659E-02   0.000000000000E+00   5.584916042566E-02  -5.075809050833E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.466819173638E-01   4.064583497651E-02   0.000000000000E+00  -5.645308320010E-02   3.747189618636E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.603958474935E-02  -3.171847508384E-02   0.000000000000E+00   5.461344338498E-02  -4.941010480007E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.444979046170E-01   3.969565950921E-02   0.000000000000E+00  -5.499112811954E-02   3.637549507730E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.505950154895E-02  -3.107168858880E-02   0.000000000000E+00   5.339990137796E-02  -4.809349941120E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.423303715041E-01   3.876617521670E-02   0.000000000000E+00  -5.356008826027E-02   3.530715650716E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.407581291644E-02  -3.043643274276E-02   0.000000000000E+00   5.220826825852E-02  -4.680767600749E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401797561411E-01   3.785698424883E-02   0.000000000000E+00  -5.215952733070E-02   3.426629997504E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.308900148900E-02  -2.981254928680E-02   0.000000000000E+00   5.103827779040E-02  -4.555204386090E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.380464716119E-01   3.696769461403E-02   0.000000000000E+00  -5.078900817174E-02   3.325235264239E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209953790746E-02  -2.919988075174E-02   0.000000000000E+00   4.988966374691E-02  -4.432602014341E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359309066415E-01   3.609792015631E-02   0.000000000000E+00  -4.944809306371E-02   3.226474937646E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.110788087583E-02  -2.859827052676E-02   0.000000000000E+00   4.876215999346E-02  -4.312902954606E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.338334262605E-01   3.524728052964E-02   0.000000000000E+00  -4.813634402189E-02   3.130293278720E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.011447551049E-02  -2.800756289304E-02   0.000000000000E+00   4.765550057101E-02  -4.196050460964E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.317543724624E-01   3.441540116979E-02   0.000000000000E+00  -4.685332308078E-02   3.036635325755E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.911976145788E-02  -2.742760305451E-02   0.000000000000E+00   4.656941972170E-02  -4.081988549043E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296940648513E-01   3.360191326385E-02   0.000000000000E+00  -4.559859256738E-02   2.945446896768E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.812415706583E-02  -2.685823717990E-02   0.000000000000E+00   4.550365217177E-02  -3.970662005551E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.276528012812E-01   3.280645371739E-02   0.000000000000E+00  -4.437171536374E-02   2.856674591312E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.712807546210E-02  -2.629931243142E-02   0.000000000000E+00   4.445793301006E-02  -3.862016396228E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.256308584863E-01   3.202866511957E-02   0.000000000000E+00  -4.317225515891E-02   2.770265791719E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.613191641827E-02  -2.575067698404E-02   0.000000000000E+00   4.343199786654E-02  -3.755998036788E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.236284927027E-01   3.126819570623E-02   0.000000000000E+00  -4.199977669064E-02   2.686168663791E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.513606823026E-02  -2.521218008688E-02   0.000000000000E+00   4.242558300802E-02  -3.652554019231E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216459402794E-01   3.052469932096E-02   0.000000000000E+00  -4.085384597696E-02   2.604332156948E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.414090778392E-02  -2.468367207142E-02   0.000000000000E+00   4.143842536987E-02  -3.551632200136E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196834182813E-01   2.979783537456E-02   0.000000000000E+00  -3.973403053785E-02   2.524706003877E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.314680066504E-02  -2.416500437365E-02   0.000000000000E+00   4.047026268353E-02  -3.453181185464E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.177411250814E-01   2.908726880260E-02   0.000000000000E+00  -3.863989960735E-02   2.447240719676E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.215410126670E-02  -2.365602958636E-02   0.000000000000E+00   3.952083352172E-02  -3.357150351899E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.158192409443E-01   2.839267002157E-02   0.000000000000E+00  -3.757102433616E-02   2.371887600542E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.116315292248E-02  -2.315660145776E-02   0.000000000000E+00   3.858987739293E-02  -3.263489825295E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139179285990E-01   2.771371488342E-02   0.000000000000E+00  -3.652697798515E-02   2.298598721991E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.017428802524E-02  -2.266657493570E-02   0.000000000000E+00   3.767713480426E-02  -3.172150479454E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.120373338019E-01   2.705008462877E-02   0.000000000000E+00  -3.550733610973E-02   2.227326936659E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.918782816448E-02  -2.218580617795E-02   0.000000000000E+00   3.678234734214E-02  -3.083083946240E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.101775858907E-01   2.640146583878E-02   0.000000000000E+00  -3.451167673566E-02   2.158025871679E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.820408426392E-02  -2.171415257861E-02   0.000000000000E+00   3.590525773709E-02  -2.996242595175E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083387983271E-01   2.576755038582E-02   0.000000000000E+00  -3.353958052611E-02   2.090649925672E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.722335672365E-02  -2.125147278574E-02   0.000000000000E+00   3.504560993496E-02  -2.911579535328E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065210692298E-01   2.514803538303E-02   0.000000000000E+00  -3.259063094056E-02   2.025154265350E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.624593556179E-02  -2.079762674712E-02   0.000000000000E+00   3.420314915141E-02  -2.829048621028E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.047244818980E-01   2.454262313283E-02   0.000000000000E+00  -3.166441438547E-02   1.961494821767E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.527210058077E-02  -2.035247565302E-02   0.000000000000E+00   3.337762196164E-02  -2.748604430275E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.029491053237E-01   2.395102107442E-02   0.000000000000E+00  -3.076052035712E-02   1.899628286221E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.430212150256E-02  -1.991588204447E-02   0.000000000000E+00   3.256877633990E-02  -2.670202270297E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011949946946E-01   2.337294173049E-02   0.000000000000E+00  -2.987854157667E-02   1.839512105837E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.333625813353E-02  -1.948770978649E-02   0.000000000000E+00   3.177636172818E-02  -2.593798176927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.946219188686E-02   2.280810265302E-02   0.000000000000E+00  -2.901807411786E-02   1.781104478827E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.237476053095E-02  -1.906782405568E-02   0.000000000000E+00   3.100012907424E-02  -2.519348897970E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.775072594715E-02   2.225622636840E-02   0.000000000000E+00  -2.817871752730E-02   1.724364349468E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.141786915405E-02  -1.865609140225E-02   0.000000000000E+00   3.023983095002E-02  -2.446811895013E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.606061356521E-02   2.171704032187E-02   0.000000000000E+00  -2.736007493772E-02   1.669251402794E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.046581503152E-02  -1.825237973854E-02   0.000000000000E+00   2.949522151115E-02  -2.376145339073E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.439185953596E-02   2.119027682135E-02   0.000000000000E+00  -2.656175317439E-02   1.615726059021E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.951881993799E-02  -1.785655834740E-02   0.000000000000E+00   2.876605663228E-02  -2.307308104463E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.274445721178E-02   2.067567298073E-02   0.000000000000E+00  -2.578336285480E-02   1.563749467728E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.857709654375E-02  -1.746849790148E-02   0.000000000000E+00   2.805209390925E-02  -2.240259756792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.111838894468E-02   2.017297066270E-02   0.000000000000E+00  -2.502451848185E-02   1.513283501798E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.764084860321E-02  -1.708807046308E-02   0.000000000000E+00   2.735309272349E-02  -2.174960554964E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.951362651861E-02   1.968191642113E-02   0.000000000000E+00  -2.428483853076E-02   1.464290751139E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.671027110937E-02  -1.671514950623E-02   0.000000000000E+00   2.666881428232E-02  -2.111371446960E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.793013157182E-02   1.920226144310E-02   0.000000000000E+00  -2.356394552988E-02   1.416734516190E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.578555048012E-02  -1.634960989687E-02   0.000000000000E+00   2.599902167115E-02  -2.049454051377E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.636785600956E-02   1.873376149065E-02   0.000000000000E+00  -2.286146613558E-02   1.370578801239E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.486686470771E-02  -1.599132793848E-02   0.000000000000E+00   2.534347988058E-02  -1.989170663259E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.482674240692E-02   1.827617684226E-02   0.000000000000E+00  -2.217703120133E-02   1.325788307554E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.395438356286E-02  -1.564018133254E-02   0.000000000000E+00   2.470195586209E-02  -1.930484244873E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.330672440212E-02   1.782927223408E-02   0.000000000000E+00  -2.151027584135E-02   1.282328426339E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.304826873744E-02  -1.529604921765E-02   0.000000000000E+00   2.407421855337E-02  -1.873358416461E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.180772708021E-02   1.739281680107E-02   0.000000000000E+00  -2.086083948875E-02   1.240165231536E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.214867403067E-02  -1.495881215868E-02   0.000000000000E+00   2.346003891814E-02  -1.817757450263E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.032966734733E-02   1.696658401801E-02   0.000000000000E+00  -2.022836594855E-02   1.199265472474E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.125574552311E-02  -1.462835214833E-02   0.000000000000E+00   2.285918998008E-02  -1.763646265472E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.887245429561E-02   1.655035164041E-02   0.000000000000E+00  -1.961250344562E-02   1.159596566384E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.036962174056E-02  -1.430455261095E-02   0.000000000000E+00   2.227144685436E-02  -1.710990424274E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.743598955883E-02   1.614390164543E-02   0.000000000000E+00  -1.901290466780E-02   1.121126590786E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.949043382215E-02  -1.398729840963E-02   0.000000000000E+00   2.169658677653E-02  -1.659756116609E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.602016765886E-02   1.574702017280E-02   0.000000000000E+00  -1.842922680422E-02   1.083824275760E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.861830571151E-02  -1.367647583146E-02   0.000000000000E+00   2.113438913126E-02  -1.609910160656E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.462487634318E-02   1.535949746582E-02   0.000000000000E+00  -1.786113157920E-02   1.047658996114E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.775335430014E-02  -1.337197260299E-02   0.000000000000E+00   2.058463547872E-02  -1.561419993361E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.324999691339E-02   1.498112781237E-02   0.000000000000E+00  -1.730828528171E-02   1.012600763447E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.689568960767E-02  -1.307367787829E-02   0.000000000000E+00   2.004710957932E-02  -1.514253664956E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.189540454491E-02   1.461170948617E-02   0.000000000000E+00  -1.677035879059E-02   9.786202181360E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.604541495075E-02  -1.278148224123E-02   0.000000000000E+00   1.952159740232E-02  -1.468379826838E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.056096859803E-02   1.425104468807E-02   0.000000000000E+00  -1.624702759574E-02   9.456886212370E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.520262710797E-02  -1.249527770209E-02   0.000000000000E+00   1.900788718516E-02  -1.423767730562E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.924655292039E-02   1.389893948764E-02   0.000000000000E+00  -1.573797181533E-02   9.137778463210E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.436741647305E-02  -1.221495769828E-02   0.000000000000E+00   1.850576940406E-02  -1.380387217623E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.795201614100E-02   1.355520376486E-02   0.000000000000E+00  -1.524287620932E-02   8.828603712471E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.353986722786E-02  -1.194041708439E-02   0.000000000000E+00   1.801503681536E-02  -1.338208712686E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.667721195597E-02   1.321965115220E-02   0.000000000000E+00  -1.476143018927E-02   8.529092698842E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272005750171E-02  -1.167155212892E-02   0.000000000000E+00   1.753548448025E-02  -1.297203214927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.542198940602E-02   1.289209897684E-02   0.000000000000E+00  -1.429332782469E-02   8.238982037864E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.190805953839E-02  -1.140826051094E-02   0.000000000000E+00   1.706690976203E-02  -1.257342292506E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.418619314597E-02   1.257236820326E-02   0.000000000000E+00  -1.383826784604E-02   7.958014138337E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.110393983683E-02  -1.115044131701E-02   0.000000000000E+00   1.660911234614E-02  -1.218598075204E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.296966370631E-02   1.226028337617E-02   0.000000000000E+00  -1.339595364451E-02   7.685937118387E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.030775930944E-02  -1.089799503322E-02   0.000000000000E+00   1.616189424677E-02  -1.180943246380E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.177223774693E-02   1.195567256373E-02   0.000000000000E+00  -1.296609326868E-02   7.422504721350E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.951957343080E-02  -1.065082353978E-02   0.000000000000E+00   1.572505981642E-02  -1.144351034145E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.059374830331E-02   1.165836730115E-02   0.000000000000E+00  -1.254839941827E-02   7.167476231452E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.873943244292E-02  -1.040883008459E-02   0.000000000000E+00   1.529841575699E-02  -1.108795206696E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.943402502502E-02   1.136820253475E-02   0.000000000000E+00  -1.214258943503E-02   6.920616389414E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.796738141964E-02  -1.017191932123E-02   0.000000000000E+00   1.488177115585E-02  -1.074250062672E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.829289440700E-02   1.108501656632E-02   0.000000000000E+00  -1.174838529088E-02   6.681695308009E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.720346046234E-02  -9.939997261018E-03   0.000000000000E+00   1.447493741334E-02  -1.040690426302E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.717018001349E-02   1.080865099798E-02   0.000000000000E+00  -1.136551357354E-02   6.450488387645E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.644770481512E-02  -9.712971278883E-03   0.000000000000E+00   1.407772829748E-02  -1.008091634913E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.606570269489E-02   1.053895067747E-02   0.000000000000E+00  -1.099370546960E-02   6.226776232023E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.570014505249E-02  -9.490750103190E-03   0.000000000000E+00   1.368995995221E-02  -9.764295370061E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.497928079764E-02   1.027576364386E-02   0.000000000000E+00  -1.063269674528E-02   6.010344563940E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496080722877E-02  -9.273243802822E-03   0.000000000000E+00   1.331145093057E-02  -9.456804827846E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.391073036727E-02   1.001894107378E-02   0.000000000000E+00  -1.028222772488E-02   5.800984141259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.422971294952E-02  -9.060363795436E-03   0.000000000000E+00   1.294202213518E-02  -9.158213186309E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285986534470E-02   9.768337228127E-03   0.000000000000E+00  -9.942043267157E-03   5.598490673134E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.350687949384E-02  -8.852022818430E-03   0.000000000000E+00   1.258149678466E-02  -8.868293726595E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.182649775603E-02   9.523809399236E-03   0.000000000000E+00  -9.611892739603E-03   5.402664736495E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.279231999968E-02  -8.648134928074E-03   0.000000000000E+00   1.222970050073E-02  -8.586824552221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.081043789590E-02   9.285217858603E-03   0.000000000000E+00  -9.291529990795E-03   5.213311692887E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.208604369214E-02  -8.448615478072E-03   0.000000000000E+00   1.188646132231E-02  -8.313588502888E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.981149450450E-02   9.052425805113E-03   0.000000000000E+00  -8.980713320911E-03   5.030241605654E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138805591416E-02  -8.253381129247E-03   0.000000000000E+00   1.155160960869E-02  -8.048373061259E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.882947493845E-02   8.825299313798E-03   0.000000000000E+00  -8.679205450502E-03   4.853269157558E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.069835812855E-02  -8.062349821259E-03   0.000000000000E+00   1.122497800646E-02  -7.790970249575E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.786418533570E-02   8.603707285140E-03   0.000000000000E+00  -8.386773487606E-03   4.682213568832E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.001694807838E-02  -7.875440779224E-03   0.000000000000E+00   1.090640150570E-02  -7.541176585036E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.691543077446E-02   8.387521394920E-03   0.000000000000E+00  -8.103188893308E-03   4.516898515735E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.934382014729E-02  -7.692574484284E-03   0.000000000000E+00   1.059571750746E-02  -7.298793051336E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598301542637E-02   8.176616044631E-03   0.000000000000E+00  -7.828227445820E-03   4.357152049617E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.867896550471E-02  -7.513672667287E-03   0.000000000000E+00   1.029276580310E-02  -7.063625005933E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.506674270415E-02   7.970868312450E-03   0.000000000000E+00  -7.561669203191E-03   4.202806516559E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.802237190184E-02  -7.338658299438E-03   0.000000000000E+00   9.997388445096E-03  -6.835482083948E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.416641540358E-02   7.770157904771E-03   0.000000000000E+00  -7.303298464683E-03   4.053698477576E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.737402358639E-02  -7.167455596148E-03   0.000000000000E+00   9.709429689751E-03  -6.614178072965E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.328183584025E-02   7.574367108337E-03   0.000000000000E+00  -7.052903730970E-03   3.909668629466E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.673390183429E-02  -6.999989980424E-03   0.000000000000E+00   9.428736129852E-03  -6.399530927344E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.241280598099E-02   7.383380742926E-03   0.000000000000E+00  -6.810277663157E-03   3.770561726295E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.610198547349E-02  -6.836188078027E-03   0.000000000000E+00   9.155156820519E-03  -6.191362743240E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.155912757021E-02   7.197086114641E-03   0.000000000000E+00  -6.575217040746E-03   3.636226501545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.547825063513E-02  -6.675977713767E-03   0.000000000000E+00   8.888543123003E-03  -5.989499632964E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.072060225122E-02   7.015372969781E-03   0.000000000000E+00  -6.347522718601E-03   3.506515590971E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.486267008167E-02  -6.519287895675E-03   0.000000000000E+00   8.628748451459E-03  -5.793771568698E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.989703168271E-02   6.838133449297E-03   0.000000000000E+00  -6.126999583009E-03   3.381285456186E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.425521345300E-02  -6.366048798466E-03   0.000000000000E+00   8.375628314651E-03  -5.604012309016E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.908821765046E-02   6.665262043856E-03   0.000000000000E+00  -5.913456506855E-03   3.260396308965E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.365584850002E-02  -6.216191753768E-03   0.000000000000E+00   8.129040688430E-03  -5.420059514051E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.829396217445E-02   6.496655549491E-03   0.000000000000E+00  -5.706706304049E-03   3.143712036346E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.306454161178E-02  -6.069649240905E-03   0.000000000000E+00   7.888846135119E-03  -5.241754720716E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.751406761139E-02   6.332213023846E-03   0.000000000000E+00  -5.506565683191E-03   3.031100126483E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.248125648677E-02  -5.926354878140E-03   0.000000000000E+00   7.654907267489E-03  -5.068943071097E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.674833675298E-02   6.171835743030E-03   0.000000000000E+00  -5.312855200607E-03   2.922431595320E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.190595294438E-02  -5.786243364656E-03   0.000000000000E+00   7.427088324458E-03  -4.901473087022E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.599657291975E-02   6.015427159059E-03   0.000000000000E+00  -5.125399212768E-03   2.817580914069E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.133858821142E-02  -5.649250565077E-03   0.000000000000E+00   7.205255652883E-03  -4.739196776956E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.525858005085E-02   5.862892857905E-03   0.000000000000E+00  -4.944025828174E-03   2.716425937530E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.077911964620E-02  -5.515313411059E-03   0.000000000000E+00   6.989278500022E-03  -4.581969924674E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.453416278976E-02   5.714140518134E-03   0.000000000000E+00  -4.768566858743E-03   2.618847833249E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022750436420E-02  -5.384369898724E-03   0.000000000000E+00   6.779028768032E-03  -4.429651929871E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.382312656599E-02   5.569079870154E-03   0.000000000000E+00  -4.598857770784E-03   2.524731011532E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.968369559829E-02  -5.256359096286E-03   0.000000000000E+00   6.574379759838E-03  -4.282105249094E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.312527767307E-02   5.427622656051E-03   0.000000000000E+00  -4.434737635574E-03   2.433963056342E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.914764128026E-02  -5.131221159558E-03   0.000000000000E+00   6.375205792344E-03  -4.139195188172E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.244042334273E-02   5.289682590023E-03   0.000000000000E+00  -4.276049079613E-03   2.346434657059E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.861928845371E-02  -5.008897280021E-03   0.000000000000E+00   6.181383671251E-03  -4.000790394995E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.176837181548E-02   5.155175319408E-03   0.000000000000E+00  -4.122638234605E-03   2.262039541144E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.809858774660E-02  -4.889329645947E-03   0.000000000000E+00   5.992793919841E-03  -3.866763356019E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.110893240770E-02   5.024018386302E-03   0.000000000000E+00  -3.974354687190E-03   2.180674407689E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.758549008231E-02  -4.772461489244E-03   0.000000000000E+00   5.809319620252E-03  -3.736989854397E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.046191557526E-02   4.896131189767E-03   0.000000000000E+00  -3.831051428489E-03   2.102238861872E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.707993908330E-02  -4.658237026123E-03   0.000000000000E+00   5.630843926178E-03  -3.611347942170E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982713297392E-02   4.771434948629E-03   0.000000000000E+00  -3.692584803517E-03   2.026635350341E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.658187109363E-02  -4.546601474913E-03   0.000000000000E+00   5.457250250395E-03  -3.489717953562E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.920439751642E-02   4.649852664848E-03   0.000000000000E+00  -3.558814460469E-03   1.953769097485E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609122537899E-02  -4.437501055121E-03   0.000000000000E+00   5.288425550595E-03  -3.371983725341E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.859352342649E-02   4.531309087484E-03   0.000000000000E+00  -3.429603299960E-03   1.883548042655E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.560795019420E-02  -4.330882940458E-03   0.000000000000E+00   5.124261940981E-03  -3.258033209220E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.799432628988E-02   4.415730677226E-03   0.000000000000E+00  -3.304817424223E-03   1.815882778287E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.513199318665E-02  -4.226695233899E-03   0.000000000000E+00   4.964653415008E-03  -3.147757167908E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.740662310234E-02   4.303045571502E-03   0.000000000000E+00  -3.184326086314E-03   1.750686488964E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.466328804907E-02  -4.124886978276E-03   0.000000000000E+00   4.809491802909E-03  -3.041047522059E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.683023231493E-02   4.193183550154E-03   0.000000000000E+00  -3.068001639381E-03   1.687874891412E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.420175892935E-02  -4.025408149796E-03   0.000000000000E+00   4.658668476714E-03  -2.937797933371E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.626497387638E-02   4.086076001680E-03   0.000000000000E+00  -2.955719485975E-03   1.627366175403E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374734007174E-02  -3.928209686589E-03   0.000000000000E+00   4.512080421678E-03  -2.837906120003E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571066927298E-02   3.981655890036E-03   0.000000000000E+00  -2.847358027515E-03   1.569080945629E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.329998234244E-02  -3.833243446843E-03   0.000000000000E+00   4.369631751913E-03  -2.741274426784E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.516714156574E-02   3.879857721992E-03   0.000000000000E+00  -2.742798613845E-03   1.512942164465E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.285963285762E-02  -3.740462044099E-03   0.000000000000E+00   4.231227092953E-03  -2.647807266107E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463421542515E-02   3.780617515040E-03   0.000000000000E+00  -2.641925492988E-03   1.458875095690E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.242621425666E-02  -3.649819025088E-03   0.000000000000E+00   4.096765645230E-03  -2.557408753170E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.411171716347E-02   3.683872765857E-03   0.000000000000E+00  -2.544625761096E-03   1.406807249130E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.199963728833E-02  -3.561268800903E-03   0.000000000000E+00   3.966145487979E-03  -2.469984262296E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.359947476470E-02   3.589562419290E-03   0.000000000000E+00  -2.450789312604E-03   1.356668326222E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.157983360957E-02  -3.474766748594E-03   0.000000000000E+00   3.839273422190E-03  -2.385444149584E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.309731791234E-02   3.497626837901E-03   0.000000000000E+00  -2.360308790652E-03   1.308390166513E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.116676169492E-02  -3.390269023804E-03   0.000000000000E+00   3.716065945283E-03  -2.303704144915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.260507801491E-02   3.408007772026E-03   0.000000000000E+00  -2.273079537767E-03   1.261906695071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076037107933E-02  -3.307732527343E-03   0.000000000000E+00   3.596438176999E-03  -2.224681132616E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.212258822938E-02   3.320648330365E-03   0.000000000000E+00  -2.188999546835E-03   1.217153870817E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.036057283814E-02  -3.227114949861E-03   0.000000000000E+00   3.480295631725E-03  -2.148289961598E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.164968348262E-02   3.235492951094E-03   0.000000000000E+00  -2.107969412403E-03   1.174069635770E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.996726265285E-02  -3.148374868978E-03   0.000000000000E+00   3.367541813063E-03  -2.074446202142E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.118620049084E-02   3.152487373494E-03   0.000000000000E+00  -2.029892282307E-03   1.132593865211E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.958037035084E-02  -3.071471735566E-03   0.000000000000E+00   3.258092608453E-03  -2.003071520701E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.073197777710E-02   3.071578610077E-03   0.000000000000E+00  -1.954673809649E-03   1.092668318725E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919986549793E-02  -2.996365767659E-03   0.000000000000E+00   3.151876893885E-03  -1.934093942257E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.028685568716E-02   2.992714919239E-03   0.000000000000E+00  -1.882222105176E-03   1.054236592177E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882570425996E-02  -2.923017804292E-03   0.000000000000E+00   3.048820501595E-03  -1.867441873168E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.985067640338E-02   2.915845778380E-03   0.000000000000E+00  -1.812447689996E-03   1.017244070542E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.845778813793E-02  -2.851389409793E-03   0.000000000000E+00   2.948835036032E-03  -1.803039848788E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.942328395708E-02   2.840921857543E-03   0.000000000000E+00  -1.745263448764E-03   9.816378816561E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.809599666623E-02  -2.781442872872E-03   0.000000000000E+00   2.851828299238E-03  -1.740812292894E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.900452423920E-02   2.767894993525E-03   0.000000000000E+00  -1.680584583246E-03   9.473668508245E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.774025498755E-02  -2.713141684403E-03   0.000000000000E+00   2.757723658543E-03  -1.680690621780E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.859424500937E-02   2.696718164467E-03   0.000000000000E+00  -1.618328566332E-03   9.143814563084E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.739054413827E-02  -2.646449615450E-03   0.000000000000E+00   2.666461409934E-03  -1.622613811171E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.819229590362E-02   2.627345464930E-03   0.000000000000E+00  -1.558415096501E-03   8.826337856821E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704683176284E-02  -2.581331230237E-03   0.000000000000E+00   2.577978606487E-03  -1.566520999591E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779852844044E-02   2.559732081420E-03   0.000000000000E+00  -1.500766052742E-03   8.520774930368E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670901621448E-02  -2.517751651026E-03   0.000000000000E+00   2.492193992912E-03  -1.512345917722E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.741279602561E-02   2.493834268396E-03   0.000000000000E+00  -1.445305449953E-03   8.226677570468E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.637696215023E-02  -2.455676751911E-03   0.000000000000E+00   2.409019336427E-03  -1.460020890259E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.703495395568E-02   2.429609324717E-03   0.000000000000E+00  -1.391959394828E-03   7.943612398700E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605058492775E-02  -2.395073350967E-03   0.000000000000E+00   2.328383072039E-03  -1.409485363311E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.666485942005E-02   2.367015570544E-03   0.000000000000E+00  -1.340656042220E-03   7.671160468790E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.572987128435E-02  -2.335908885050E-03   0.000000000000E+00   2.250234552487E-03  -1.360687493120E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.630237150200E-02   2.306012324691E-03   0.000000000000E+00  -1.291325552023E-03   7.408916872223E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.541480338167E-02  -2.278151264472E-03   0.000000000000E+00   2.174522024723E-03  -1.313576247126E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.594735117840E-02   2.246559882408E-03   0.000000000000E+00  -1.243900046571E-03   7.156490352046E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.510528653505E-02  -2.221768882661E-03   0.000000000000E+00   2.101173433643E-03  -1.268094462168E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.559966131841E-02   2.188619493588E-03   0.000000000000E+00  -1.198313568529E-03   6.913502924587E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.480117757142E-02  -2.166730887865E-03   0.000000000000E+00   2.030105713741E-03  -1.224182047488E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525916668100E-02   2.132153341420E-03   0.000000000000E+00  -1.154502039336E-03   6.679589509325E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.450237778295E-02  -2.113007245612E-03   0.000000000000E+00   1.961250422006E-03  -1.181785049138E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.492573391153E-02   2.077124521435E-03   0.000000000000E+00  -1.112403218174E-03   6.454397566543E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420886949432E-02  -2.060568592493E-03   0.000000000000E+00   1.894562354878E-03  -1.140858727068E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459923153728E-02   2.023497020984E-03   0.000000000000E+00  -1.071956661462E-03   6.237586742774E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.392064587860E-02  -2.009386000796E-03   0.000000000000E+00   1.829999318343E-03  -1.101360459897E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.427952996213E-02   1.971235699117E-03   0.000000000000E+00  -1.033103682903E-03   6.028828523941E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.363762735409E-02  -1.959430954801E-03   0.000000000000E+00   1.767500005952E-03  -1.063241942406E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.396650146023E-02   1.920306266860E-03   0.000000000000E+00  -9.957873140862E-04   5.827805896129E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335967513062E-02  -1.910675537671E-03   0.000000000000E+00   1.706989043529E-03  -1.026450860664E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.366002016892E-02   1.870675267882E-03   0.000000000000E+00  -9.599522656191E-04   5.634213013781E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.308667976288E-02  -1.863092691628E-03   0.000000000000E+00   1.648401243489E-03  -9.909392696044E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.335996208079E-02   1.822310059569E-03   0.000000000000E+00  -9.255448888314E-04   5.447754875331E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281861083836E-02  -1.816655793133E-03   0.000000000000E+00   1.591693803167E-03  -9.566678230837E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.306620503494E-02   1.775178794452E-03   0.000000000000E+00  -8.925131380221E-04   5.268147006072E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255546291233E-02  -1.771339147177E-03   0.000000000000E+00   1.536830966456E-03  -9.236004804924E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277862870761E-02   1.729250402042E-03   0.000000000000E+00  -8.608065332885E-04   5.095115148363E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229717103353E-02  -1.727116560472E-03   0.000000000000E+00   1.483761380259E-03  -8.916967555490E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249711460202E-02   1.684494571011E-03   0.000000000000E+00  -8.303761238846E-04   4.928394958702E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204360842764E-02  -1.683963423087E-03   0.000000000000E+00   1.432418909697E-03  -8.609119398893E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.222154603753E-02   1.640881731747E-03   0.000000000000E+00  -8.011744521558E-04   4.767731711893E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179466564102E-02  -1.641854959001E-03   0.000000000000E+00   1.382743579788E-03  -8.312042086653E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195180813831E-02   1.598383039271E-03   0.000000000000E+00  -7.731555180556E-04   4.612880012201E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155030182632E-02  -1.600767386659E-03   0.000000000000E+00   1.334694838538E-03  -8.025390221632E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168778782127E-02   1.556970356497E-03   0.000000000000E+00  -7.462747441851E-04   4.463603511038E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131050767419E-02  -1.560677316972E-03   0.000000000000E+00   1.288241087248E-03  -7.748855609304E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142937378353E-02   1.516616237851E-03   0.000000000000E+00  -7.204889414286E-04   4.319674631522E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107522612383E-02  -1.521561705246E-03   0.000000000000E+00   1.243338912713E-03  -7.482097637609E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.117645648931E-02   1.477293913219E-03   0.000000000000E+00  -6.957562751432E-04   4.180874299556E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084433788514E-02  -1.483397941169E-03   0.000000000000E+00   1.199929700056E-03  -7.224732613549E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092892815636E-02   1.438977272238E-03   0.000000000000E+00  -6.720362318996E-04   4.046991681297E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.061773432565E-02  -1.446163986123E-03   0.000000000000E+00   1.157958634408E-03  -6.976397246516E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.068668274189E-02   1.401640848912E-03   0.000000000000E+00  -6.492895867892E-04   3.917823927021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.039537414075E-02  -1.409838419212E-03   0.000000000000E+00   1.117389082085E-03  -6.736795324706E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.044961592811E-02   1.365259806557E-03   0.000000000000E+00  -6.274783713043E-04   3.793175921343E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017725117191E-02  -1.374400231245E-03   0.000000000000E+00   1.078194362003E-03  -6.505668895233E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.021762510730E-02   1.329809923055E-03   0.000000000000E+00  -6.065658417394E-04   3.672860039345E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.963320903091E-03  -1.339828686978E-03   0.000000000000E+00   1.040339220772E-03  -6.282736851230E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.990609366583E-03   1.295267576438E-03   0.000000000000E+00  -5.865164481984E-04   3.556695909078E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.753468778143E-03  -1.306103586153E-03   0.000000000000E+00   1.003771756708E-03  -6.067669845250E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.768469472241E-03   1.261609730757E-03   0.000000000000E+00  -5.672958040989E-04   3.444510179658E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.547569235138E-03  -1.273205046053E-03   0.000000000000E+00   9.684379179792E-04  -5.860139002054E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.551107853781E-03   1.228813922271E-03   0.000000000000E+00  -5.488706562716E-04   3.336136295501E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.345570328246E-03  -1.241113906434E-03   0.000000000000E+00   9.343022954121E-04  -5.659883191189E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.338428587647E-03   1.196858245921E-03   0.000000000000E+00  -5.312088555689E-04   3.231414276029E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.147477656807E-03  -1.209811186338E-03   0.000000000000E+00   9.013441418889E-04  -5.466694168718E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.130337380698E-03   1.165721342107E-03   0.000000000000E+00  -5.142793280551E-04   3.130190501274E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.953272205899E-03  -1.179278517842E-03   0.000000000000E+00   8.695381420663E-04  -5.280352217049E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.926741553355E-03   1.135382383733E-03   0.000000000000E+00  -4.980520466935E-04   3.032317502747E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.762869382860E-03  -1.149497625514E-03   0.000000000000E+00   8.388443683025E-04  -5.100594635924E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.727550022583E-03   1.105821063554E-03   0.000000000000E+00  -4.824980036046E-04   2.937653759949E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.576132009563E-03  -1.120450995005E-03   0.000000000000E+00   8.092110206866E-04  -4.927126589688E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.532673284603E-03   1.077017581782E-03   0.000000000000E+00  -4.675891828349E-04   2.846063502073E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.392960668477E-03  -1.092120804223E-03   0.000000000000E+00   7.805954478295E-04  -4.759689568149E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.342023397432E-03   1.048952633969E-03   0.000000000000E+00  -4.532985336618E-04   2.757416515004E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.213348868739E-03  -1.064490691579E-03   0.000000000000E+00   7.529772266888E-04  -4.598101804170E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.155513963239E-03   1.021607399156E-03   0.000000000000E+00  -4.395999444163E-04   2.671587953394E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.037300906585E-03  -1.037543851253E-03   0.000000000000E+00   7.263389561330E-04  -4.442194972665E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.973060110545E-03   9.949635282854E-04   0.000000000000E+00  -4.264682168335E-04   2.588458157853E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.864774273063E-03  -1.011264170424E-03   0.000000000000E+00   7.006539654279E-04  -4.291773514658E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.794578476265E-03   9.690031328533E-04   0.000000000000E+00  -4.138790408961E-04   2.507912476908E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.695681058959E-03  -9.856357969897E-04   0.000000000000E+00   6.758861215130E-04  -4.146615813320E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.619987187662E-03   9.437087738396E-04   0.000000000000E+00  -4.018089702176E-04   2.429841094021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.529894290710E-03  -9.606431623055E-04   0.000000000000E+00   6.519907143723E-04  -4.006478637558E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.449205844154E-03   9.190634508579E-04   0.000000000000E+00  -3.902353978972E-04   2.354138859132E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.367343173244E-03  -9.362710773761E-04   0.000000000000E+00   6.289361054838E-04  -3.871165460286E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.282155499048E-03   8.950505915615E-04   0.000000000000E+00  -3.791365328921E-04   2.280705124941E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.208027041199E-03  -9.125047060403E-04   0.000000000000E+00   6.067064611180E-04  -3.740534130265E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.118758641215E-03   8.716540412816E-04   0.000000000000E+00  -3.684913768792E-04   2.209443587763E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.051910027853E-03  -8.893295945792E-04   0.000000000000E+00   5.852787471992E-04  -3.614422805282E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.958939176669E-03   8.488580529033E-04   0.000000000000E+00  -3.582797016019E-04   2.140262132781E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.898946071102E-03  -8.667317294704E-04   0.000000000000E+00   5.646292320953E-04  -3.492669513584E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.802622410118E-03   8.266472769531E-04   0.000000000000E+00  -3.484820266960E-04   2.073072683653E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.749082036005E-03  -8.446973411160E-04   0.000000000000E+00   5.447332767245E-04  -3.375112986755E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.649735026498E-03   8.050067519324E-04   0.000000000000E+00  -3.390795980000E-04   2.007791056444E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.602220652527E-03  -8.232128396329E-04   0.000000000000E+00   5.255567550889E-04  -3.261566750125E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.500205072453E-03   7.839218948529E-04   0.000000000000E+00  -3.300543663322E-04   1.944336817709E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.458314867420E-03  -8.022647694064E-04   0.000000000000E+00   5.070768409236E-04  -3.151883469805E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.353961937834E-03   7.633784919884E-04   0.000000000000E+00  -3.213889667246E-04   1.882633146611E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.317334048582E-03  -7.818401510924E-04   0.000000000000E+00   4.892742011529E-04  -3.045930391857E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.210936337174E-03   7.433626898463E-04   0.000000000000E+00  -3.130666981282E-04   1.822606701145E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.179181427782E-03  -7.619264714751E-04   0.000000000000E+00   4.721158962070E-04  -2.943535950541E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.071060291232E-03   7.238609863351E-04   0.000000000000E+00  -3.050715035654E-04   1.764187488182E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.043819807060E-03  -7.425116758748E-04   0.000000000000E+00   4.555832904466E-04  -2.844574319675E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.934267108490E-03   7.048602221377E-04   0.000000000000E+00  -2.973879507261E-04   1.707308737395E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.911246014920E-03  -7.235834092919E-04   0.000000000000E+00   4.396652882980E-04  -2.748945546554E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.800491366738E-03   6.863475722801E-04   0.000000000000E+00  -2.900012130046E-04   1.651906778864E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.781403407811E-03  -7.051300699438E-04   0.000000000000E+00   4.243396509301E-04  -2.656518731407E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.669668894711E-03   6.683105379031E-04   0.000000000000E+00  -2.828970509836E-04   1.597920924461E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.654274440930E-03  -6.871403655522E-04   0.000000000000E+00   4.095927872146E-04  -2.567192014902E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.541736753733E-03   6.507369382075E-04   0.000000000000E+00  -2.760617943247E-04   1.545293352641E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.529799902482E-03  -6.696022780431E-04   0.000000000000E+00   3.954021737022E-04  -2.480839849584E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.416633219474E-03   6.336149025988E-04   0.000000000000E+00  -2.694823240974E-04   1.493968996854E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.407816867514E-03  -6.525050027405E-04   0.000000000000E+00   3.817244491596E-04  -2.397276598760E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.294297763756E-03   6.169328630113E-04   0.000000000000E+00  -2.631460555190E-04   1.443895437329E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.288275615929E-03  -6.358378629609E-04   0.000000000000E+00   3.685409263918E-04  -2.316393250651E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.174671036460E-03   6.006795464067E-04   0.000000000000E+00  -2.570409211065E-04   1.395022796199E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.171211251531E-03  -6.195907375160E-04   0.000000000000E+00   3.558506338661E-04  -2.238135951907E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.057694847482E-03   5.848439674467E-04   0.000000000000E+00  -2.511553542192E-04   1.347303635812E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.056605562102E-03  -6.037534758468E-04   0.000000000000E+00   3.436416809676E-04  -2.162420308510E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.943312148843E-03   5.694154213451E-04   0.000000000000E+00  -2.454782730190E-04   1.300692860346E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.944476544178E-03  -5.883159474742E-04   0.000000000000E+00   3.319098976951E-04  -2.089186864918E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.831467016869E-03   5.543834768801E-04   0.000000000000E+00  -2.399990648081E-04   1.255147620443E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.834780556076E-03  -5.732679999555E-04   0.000000000000E+00   3.206386844084E-04  -2.018341250288E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.722104634456E-03   5.397379695666E-04   0.000000000000E+00  -2.347075707439E-04   1.210627220827E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.727324347045E-03  -5.585998052376E-04   0.000000000000E+00   3.097818877132E-04  -1.949704363879E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.615171273519E-03   5.254689950038E-04   0.000000000000E+00  -2.295940709545E-04   1.167093031009E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.622000727104E-03  -5.443021704400E-04   0.000000000000E+00   2.993116204021E-04  -1.883153423976E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.510614277506E-03   5.115669023640E-04   0.000000000000E+00  -2.246492700013E-04   1.124508398726E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.518843044120E-03  -5.303663656555E-04   0.000000000000E+00   2.892281736472E-04  -1.818650589673E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.408382044056E-03   4.980222880442E-04   0.000000000000E+00  -2.198642827265E-04   1.082838566317E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.417858406251E-03  -5.167835952614E-04   0.000000000000E+00   2.795265785671E-04  -1.756144301741E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.308424007798E-03   4.848259894639E-04   0.000000000000E+00  -2.152306204435E-04   1.042050589715E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.319083668487E-03  -5.035452739601E-04   0.000000000000E+00   2.702080273626E-04  -1.695602234324E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.210690623289E-03   4.719690790161E-04   0.000000000000E+00  -2.107401774951E-04   1.002113260236E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.222517768856E-03  -4.906426534258E-04   0.000000000000E+00   2.612663481672E-04  -1.636972107143E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.115133348079E-03   4.594428581556E-04   0.000000000000E+00  -2.063852181479E-04   9.629970288644E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.128025328440E-03  -4.780671092114E-04   0.000000000000E+00   2.526697325936E-04  -1.580128414227E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.021704625923E-03   4.472388516277E-04   0.000000000000E+00  -2.021583638266E-04   9.246739331202E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.035453167807E-03  -4.658104611283E-04   0.000000000000E+00   2.443837300432E-04  -1.524939999420E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.930357870181E-03   4.353488018473E-04   0.000000000000E+00  -1.980525806967E-04   8.871175264463E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.944770393084E-03  -4.538649856632E-04   0.000000000000E+00   2.363976823006E-04  -1.471346844267E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.841047447313E-03   4.237646633948E-04   0.000000000000E+00  -1.940611675537E-04   8.503028098680E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.855972959415E-03  -4.422231391063E-04   0.000000000000E+00   2.287059557894E-04  -1.419304959334E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.753728660587E-03   4.124785976588E-04   0.000000000000E+00  -1.901777440560E-04   8.142061661764E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.769105382882E-03  -4.308777178571E-04   0.000000000000E+00   2.213125177819E-04  -1.368799278913E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.668357733897E-03   4.014829675961E-04   0.000000000000E+00  -1.863962392517E-04   7.788052961998E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.684180621636E-03  -4.198210579690E-04   0.000000000000E+00   2.142153505574E-04  -1.319798828344E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.584891795803E-03   3.907703326329E-04   0.000000000000E+00  -1.827108804399E-04   7.440791574847E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.601142453296E-03  -4.090459808886E-04   0.000000000000E+00   2.073997864475E-04  -1.272236932444E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.503288863681E-03   3.803334436734E-04   0.000000000000E+00  -1.791161823151E-04   7.100079049983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.519891926277E-03  -3.985452636495E-04   0.000000000000E+00   2.008436148208E-04  -1.226026486047E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.423507828079E-03   3.701652382361E-04   0.000000000000E+00  -1.756069364192E-04   6.765728339995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.440362004527E-03  -3.883119911815E-04   0.000000000000E+00   1.945311265127E-04  -1.181100589465E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.345508437235E-03   3.602588357156E-04   0.000000000000E+00  -1.721782008871E-04   6.437563249565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.362478190067E-03  -3.783395376501E-04   0.000000000000E+00   1.884450588038E-04  -1.137388738135E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.269251281760E-03   3.506075327448E-04   0.000000000000E+00  -1.688252904730E-04   6.115417904244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.286244845489E-03  -3.686215315950E-04   0.000000000000E+00   1.825828501821E-04  -1.094864196042E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.194697779508E-03   3.412047986813E-04   0.000000000000E+00  -1.655437668624E-04   5.799136238954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.211698116940E-03  -3.591517443421E-04   0.000000000000E+00   1.769480088368E-04  -1.053519014493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121810160613E-03   3.320442711999E-04   0.000000000000E+00  -1.623294292542E-04   5.488571504878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.138802561281E-03  -3.499240816159E-04   0.000000000000E+00   1.715312878252E-04  -1.013309358010E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050551452717E-03   3.231197519960E-04   0.000000000000E+00  -1.591783052185E-04   5.183585795244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.067510415432E-03  -3.409323987574E-04   0.000000000000E+00   1.663212004214E-04  -9.741853932697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.980885466369E-03   3.144252025897E-04   0.000000000000E+00  -1.560866418115E-04   4.884049588271E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.997796133086E-03  -3.321705282777E-04   0.000000000000E+00   1.613107270680E-04  -9.361117343766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.912776780599E-03   3.059547402337E-04   0.000000000000E+00  -1.530508969511E-04   4.589841307608E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.929624460220E-03  -3.236325108068E-04   0.000000000000E+00   1.564913233408E-04  -8.990495507034E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846190728690E-03   2.977026339290E-04   0.000000000000E+00  -1.500677310464E-04   4.300846899721E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862895696863E-03  -3.153128327174E-04   0.000000000000E+00   1.518429946977E-04  -8.629261735584E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.781093384125E-03   2.896633005298E-04   0.000000000000E+00  -1.471339988754E-04   4.016959427577E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797601811815E-03  -3.072061680652E-04   0.000000000000E+00   1.473621324427E-04  -8.277179132261E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.717451546704E-03   2.818313009469E-04   0.000000000000E+00  -1.442467416950E-04   3.738078679301E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.733741249607E-03  -2.993071764108E-04   0.000000000000E+00   1.430466674105E-04  -7.934072353419E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.655232728873E-03   2.742013364510E-04   0.000000000000E+00  -1.414031796060E-04   3.464110793888E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.671295488398E-03  -2.916105567764E-04   0.000000000000E+00   1.388916146782E-04  -7.599686250549E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.594405142214E-03   2.667682450598E-04   0.000000000000E+00  -1.386007041280E-04   3.194967899842E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.610209404232E-03  -2.841111558162E-04   0.000000000000E+00   1.348855505141E-04  -7.273570169163E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.534937684131E-03   2.595269980214E-04   0.000000000000E+00  -1.358368710187E-04   2.930567769747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.550506240490E-03  -2.768040508515E-04   0.000000000000E+00   1.310310529695E-04  -6.955717236764E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.476799924705E-03   2.524726963767E-04   0.000000000000E+00  -1.331093933001E-04   2.670833488027E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.492162673882E-03  -2.696844593379E-04   0.000000000000E+00   1.273226612863E-04  -6.645880454518E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.419962093759E-03   2.456005676192E-04   0.000000000000E+00  -1.304161345125E-04   2.415693132776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.435116070404E-03  -2.627474671483E-04   0.000000000000E+00   1.237482665713E-04  -6.343607961402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364395068092E-03   2.389059624303E-04   0.000000000000E+00  -1.277551021727E-04   2.165079470423E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.379292440229E-03  -2.559883809777E-04   0.000000000000E+00   1.202941898410E-04  -6.048397548238E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.310070358888E-03   2.323843514935E-04   0.000000000000E+00  -1.251244414374E-04   1.918929663230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.324688338394E-03  -2.494029410567E-04   0.000000000000E+00   1.169589706672E-04  -5.760136926244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.256960099322E-03   2.260313223987E-04   0.000000000000E+00  -1.225224289750E-04   1.677184989404E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.271306901220E-03  -2.429866264191E-04   0.000000000000E+00   1.137420878350E-04  -5.478749915927E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.205037032361E-03   2.198425766166E-04   0.000000000000E+00  -1.199474670267E-04   1.439790574794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.219083936333E-03  -2.367351718925E-04   0.000000000000E+00   1.106318810649E-04  -5.203797952005E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154274498715E-03   2.138139265507E-04   0.000000000000E+00  -1.173980776640E-04   1.206695136598E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.168045051290E-03  -2.306444591529E-04   0.000000000000E+00   1.076318863307E-04  -4.935357275631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.104646424996E-03   2.079412926634E-04   0.000000000000E+00  -1.148728972339E-04   9.778507380159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.118182821253E-03  -2.247103928248E-04   0.000000000000E+00   1.047400783184E-04  -4.673328059271E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056127312042E-03   2.022207006746E-04   0.000000000000E+00  -1.123706709793E-04   7.532125536509E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.069467515973E-03  -2.189289283741E-04   0.000000000000E+00   1.019507917866E-04  -4.417484955864E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008692223451E-03   1.966482788355E-04   0.000000000000E+00  -1.098902478543E-04   5.327386461664E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.021824863560E-03  -2.132960960275E-04   0.000000000000E+00   9.925157643223E-05  -4.167376819699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.962316774247E-03   1.912202552638E-04   0.000000000000E+00  -1.074305754936E-04   3.163897521117E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.975226244887E-03  -2.078080722211E-04   0.000000000000E+00   9.663750363197E-05  -3.922805871363E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.916977119763E-03   1.859329553489E-04   0.000000000000E+00  -1.049906953642E-04   1.041290781333E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929674492979E-03  -2.024611459103E-04   0.000000000000E+00   9.410856746070E-05  -3.683741864546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.872649944696E-03   1.807827992301E-04   0.000000000000E+00  -1.025697380856E-04  -1.040778928707E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.885124127108E-03  -1.972517751035E-04   0.000000000000E+00   9.165718492409E-05  -3.449885284131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829312452315E-03   1.757662993272E-04   0.000000000000E+00  -1.001669188931E-04  -3.082635877282E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.841577286873E-03  -1.921765569877E-04   0.000000000000E+00   8.928353297672E-05  -3.221233038187E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786942353876E-03   1.708800579439E-04   0.000000000000E+00  -9.778153328391E-05  -5.084585183113E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.799037887258E-03  -1.872320290175E-04   0.000000000000E+00   8.698800402595E-05  -2.997805227017E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.745517858187E-03   1.661207649253E-04   0.000000000000E+00  -9.541295279406E-05  -7.046914498801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.757472179305E-03  -1.824146289366E-04   0.000000000000E+00   8.476508618604E-05  -2.779387222339E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.705017661349E-03   1.614851953787E-04   0.000000000000E+00  -9.306062093471E-05  -8.969895602508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.716849749867E-03  -1.777212234461E-04   0.000000000000E+00   8.261000015594E-05  -2.565795195629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.665420936694E-03   1.569702074559E-04   0.000000000000E+00  -9.072404927761E-05  -1.085378590938E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.677154181706E-03  -1.731491783939E-04   0.000000000000E+00   8.052031243620E-05  -2.356947404553E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.626707324849E-03   1.525727401840E-04   0.000000000000E+00  -8.840281367238E-05  -1.269882991045E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.638348242241E-03  -1.686947321102E-04   0.000000000000E+00   7.849035355719E-05  -2.152606991008E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.588856924005E-03   1.482898113569E-04   0.000000000000E+00  -8.609655060533E-05  -1.450526053572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.600403070115E-03  -1.643546555270E-04   0.000000000000E+00   7.651579916233E-05  -1.952581798737E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551850280333E-03   1.441185154849E-04   0.000000000000E+00  -8.380495369818E-05  -1.627330044021E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.563317127564E-03  -1.601268014618E-04   0.000000000000E+00   7.459663405512E-05  -1.756890566191E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.515668378576E-03   1.400560217866E-04   0.000000000000E+00  -8.152777032674E-05  -1.800316322924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.527086305261E-03  -1.560080380382E-04   0.000000000000E+00   7.273240662524E-05  -1.565537432457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.480292632802E-03   1.360995722434E-04   0.000000000000E+00  -7.926479837706E-05  -1.969505460826E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.491685305320E-03  -1.519952570634E-04   0.000000000000E+00   7.091957812808E-05  -1.378391371565E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445704877310E-03   1.322464796953E-04   0.000000000000E+00  -7.701588311525E-05  -2.134917347694E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.457085812181E-03  -1.480858402777E-04   0.000000000000E+00   6.915420908853E-05  -1.195277699612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.411887357715E-03   1.284941259930E-04   0.000000000000E+00  -7.478091418412E-05  -2.296571295455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423285148054E-03  -1.442771891669E-04   0.000000000000E+00   6.743618730499E-05  -1.016226905857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378822722172E-03   1.248399601943E-04   0.000000000000E+00  -7.255982271584E-05  -2.454486134752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.390275289895E-03  -1.405667084236E-04   0.000000000000E+00   6.576468165995E-05  -8.412497578033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.346494012774E-03   1.212814968052E-04   0.000000000000E+00  -7.035257855315E-05  -2.608680306284E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.358002811746E-03  -1.369518336027E-04   0.000000000000E+00   6.413233393813E-05  -6.699508424175E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.314884657087E-03   1.178163140693E-04   0.000000000000E+00  -6.815918758512E-05  -2.759171946267E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.326462050703E-03  -1.334301203068E-04   0.000000000000E+00   6.253877840472E-05  -5.023440946792E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283978459869E-03   1.144420523051E-04   0.000000000000E+00  -6.597968919216E-05  -2.905978966512E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.295648812013E-03  -1.299991810714E-04   0.000000000000E+00   6.098383391878E-05  -3.384625969334E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.253759594899E-03   1.111564122770E-04   0.000000000000E+00  -6.381415378540E-05  -3.049119129975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265541172408E-03  -1.266566773639E-04   0.000000000000E+00   5.946487706734E-05  -1.781930787181E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.224212596997E-03   1.079571536178E-04   0.000000000000E+00  -6.166268045907E-05  -3.188610120685E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.236126688811E-03  -1.234003258338E-04   0.000000000000E+00   5.798066621797E-05  -2.151325835847E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195322354158E-03   1.048420932867E-04   0.000000000000E+00  -5.952539473076E-05  -3.324469609563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.207385552518E-03  -1.202279087369E-04   0.000000000000E+00   5.652891775264E-05   1.316976842264E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.167074099865E-03   1.018091040701E-04   0.000000000000E+00  -5.740244638290E-05  -3.456715315319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179312237122E-03  -1.171372669637E-04   0.000000000000E+00   5.510939309117E-05   2.813879608603E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139453405522E-03   9.885611312312E-05   0.000000000000E+00  -5.529400739553E-05  -3.585365061200E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151888055206E-03  -1.141262748918E-04   0.000000000000E+00   5.372004079330E-05   4.276715399105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.112446173035E-03   9.598110054274E-05   0.000000000000E+00  -5.320026996469E-05  -3.710436827661E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.125098460878E-03  -1.111928753692E-04   0.000000000000E+00   5.235948277297E-05   5.705768280455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086038627546E-03   9.318209798415E-05   0.000000000000E+00  -5.112144461216E-05  -3.831948800839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.098923683943E-03  -1.083350446322E-04   0.000000000000E+00   5.102562190990E-05   7.102388528796E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060217310291E-03   9.045718731278E-05   0.000000000000E+00  -4.905775837707E-05  -3.949919417451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.073350120231E-03  -1.055508591699E-04   0.000000000000E+00   4.971723447170E-05   8.467115443061E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034969071609E-03   8.780449929105E-05   0.000000000000E+00  -4.700945309144E-05  -4.064367405713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048366285353E-03  -1.028384048449E-04   0.000000000000E+00   4.843342496699E-05   9.800127368323E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010281064067E-03   8.522221229409E-05   0.000000000000E+00  -4.497678372612E-05  -4.175311823427E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.023963181458E-03  -1.001958021083E-04   0.000000000000E+00   4.717363962108E-05   1.110105809798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.861407357441E-04   8.270855107012E-05   0.000000000000E+00  -4.296001683045E-05  -4.282772091586E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000125932761E-03  -9.762128658604E-05   0.000000000000E+00   4.593655918638E-05   1.237059231445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.625358236273E-04   8.026178552304E-05   0.000000000000E+00  -4.095942902406E-05  -4.386768026214E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.768394685815E-04  -9.511307284558E-05   0.000000000000E+00   4.472084751451E-05   1.360983224161E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.394543471491E-04   7.788022953413E-05   0.000000000000E+00  -3.897530557910E-05  -4.487319865971E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.540913931991E-04  -9.266944654712E-05   0.000000000000E+00   4.352557329201E-05   1.481922809491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.168846018450E-04   7.556223981035E-05   0.000000000000E+00  -3.700793906253E-05  -4.584448297384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.318769736515E-04  -9.028872519200E-05   0.000000000000E+00   4.235080803389E-05   1.599735652886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.948151531364E-04   7.330621476355E-05   0.000000000000E+00  -3.505762804526E-05  -4.678174477365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.101783212442E-04  -8.796927683889E-05   0.000000000000E+00   4.119494284429E-05   1.714571217679E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.732348302485E-04   7.111059342252E-05   0.000000000000E+00  -3.312467587991E-05  -4.768520052854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.889800642184E-04  -8.570953505598E-05   0.000000000000E+00   4.005671832400E-05   1.826579097520E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.521327202451E-04   6.897385437080E-05   0.000000000000E+00  -3.120938954220E-05  -4.855507177906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.682740123638E-04  -8.350796527666E-05   0.000000000000E+00   3.893580092035E-05   1.935722576816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.314981621732E-04   6.689451471243E-05   0.000000000000E+00  -2.931207852578E-05  -4.939158528743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.480506610944E-04  -8.136303366964E-05   0.000000000000E+00   3.783170684538E-05   2.041967900366E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.113207413457E-04   6.487112906453E-05   0.000000000000E+00  -2.743305380258E-05  -5.019497316254E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.283003893423E-04  -7.927326830076E-05   0.000000000000E+00   3.674394493877E-05   2.145271409806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.915902837272E-04   6.290228858198E-05   0.000000000000E+00  -2.557262684084E-05  -5.096547296086E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.090075269932E-04  -7.723724579220E-05   0.000000000000E+00   3.567127736741E-05   2.245891622385E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.722968504379E-04   6.098661999909E-05   0.000000000000E+00  -2.373110866824E-05  -5.170332777413E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.901642224839E-04  -7.525357188851E-05   0.000000000000E+00   3.461346012402E-05   2.343752095754E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.534307323749E-04   5.912278470410E-05   0.000000000000E+00  -2.190880900087E-05  -5.240878628904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.717601741943E-04  -7.332089159159E-05   0.000000000000E+00   3.356994876927E-05   2.438883476736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.349824449380E-04   5.730947783438E-05   0.000000000000E+00  -2.010603541225E-05  -5.308210283459E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.537863412521E-04  -7.143785230067E-05   0.000000000000E+00   3.254036753949E-05   2.531248654352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.169427228668E-04   5.554542739483E-05   0.000000000000E+00  -1.832309255620E-05  -5.372353741002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.362329040076E-04  -6.960314599092E-05   0.000000000000E+00   3.152424957922E-05   2.620853467878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.993025152036E-04   5.382939340577E-05   0.000000000000E+00  -1.656028144063E-05  -5.433335569362E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.190878876185E-04  -6.781562181661E-05   0.000000000000E+00   3.052087458667E-05   2.707892621859E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.820529803214E-04   5.216016706483E-05   0.000000000000E+00  -1.481789873651E-05  -5.491182904201E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.023433015001E-04  -6.607411798309E-05   0.000000000000E+00   2.953001973209E-05   2.792300031921E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.651854811018E-04   5.053656993758E-05   0.000000000000E+00  -1.309623614379E-05  -5.545923446745E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.859910665453E-04  -6.437723505788E-05   0.000000000000E+00   2.855143092318E-05   2.873996679480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.486915801833E-04   4.895745316531E-05   0.000000000000E+00  -1.139557978691E-05  -5.597585460858E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.700205625326E-04  -6.272387939048E-05   0.000000000000E+00   2.758458342879E-05   2.953148782850E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.325630353304E-04   4.742169670011E-05   0.000000000000E+00  -9.716209664921E-06  -5.646197768025E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.544234407581E-04  -6.111294664731E-05   0.000000000000E+00   2.662921270517E-05   3.029752966159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.167917948855E-04   4.592820855115E-05   0.000000000000E+00  -8.058399125841E-06  -5.691789741929E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.391906844843E-04  -5.954335207114E-05   0.000000000000E+00   2.568497413561E-05   3.103866668999E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.013699933300E-04   4.447592405975E-05   0.000000000000E+00  -6.422414391961E-06  -5.734391301204E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.243142008928E-04  -5.801402222454E-05   0.000000000000E+00   2.475164074517E-05   3.175484570832E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.862899469400E-04   4.306380518824E-05   0.000000000000E+00  -4.808514112233E-06  -5.774032901610E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.097859377442E-04  -5.652380080371E-05   0.000000000000E+00   2.382898829067E-05   3.244605263535E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.715441495258E-04   4.169083982927E-05   0.000000000000E+00  -3.216948955789E-06  -5.810745526816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.955986982073E-04  -5.507177022403E-05   0.000000000000E+00   2.291689326858E-05   3.311161061752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.571252682751E-04   4.035604113597E-05   0.000000000000E+00  -1.647961232780E-06  -5.844560678602E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.817437330224E-04  -5.365705138052E-05   0.000000000000E+00   2.201505603913E-05   3.375277501812E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.430261396880E-04   3.905844686540E-05   0.000000000000E+00  -1.017845553710E-07  -5.875510365867E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.682128012890E-04  -5.227856032620E-05   0.000000000000E+00   2.112323077078E-05   3.437025935143E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.292397655856E-04   3.779711874302E-05   0.000000000000E+00   1.421356478854E-06  -5.903627093126E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.549993920548E-04  -5.093540764244E-05   0.000000000000E+00   2.024136738790E-05   3.496327075295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.157593092193E-04   3.657114184169E-05   0.000000000000E+00   2.921246568032E-06  -5.928943848026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.420956232311E-04  -4.962653303001E-05   0.000000000000E+00   1.936926093362E-05   3.553249978546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.025780914751E-04   3.537962398203E-05   0.000000000000E+00   4.397679960905E-06  -5.951494088334E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.294937321949E-04  -4.835115317790E-05   0.000000000000E+00   1.850671588834E-05   3.607869671570E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.896895871289E-04   3.422169514017E-05   0.000000000000E+00   5.850460684871E-06  -5.971311728288E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.171870571307E-04  -4.710839360766E-05   0.000000000000E+00   1.765365749155E-05   3.660168806049E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.770874212219E-04   3.309650688044E-05   0.000000000000E+00   7.279402747078E-06  -5.988431124197E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.051686645929E-04  -4.589741972190E-05   0.000000000000E+00   1.680998142965E-05   3.710170364263E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.647653654974E-04   3.200323179734E-05   0.000000000000E+00   8.684330311003E-06  -6.002887059783E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.934315199192E-04  -4.471735191247E-05   0.000000000000E+00   1.597555738727E-05   3.757920693405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.527173349122E-04   3.094106297370E-05   0.000000000000E+00   1.006507784977E-05  -6.014714730866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.819700865386E-04  -4.356699416921E-05   0.000000000000E+00   1.515042895276E-05   3.803349300037E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.409373842510E-04   2.990921345599E-05   0.000000000000E+00   1.142149027563E-05  -6.023949729642E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.707795015474E-04  -4.244754241298E-05   0.000000000000E+00   1.433471857404E-05   3.846459317466E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.294197047829E-04   2.890691573929E-05   0.000000000000E+00   1.275342304941E-05  -6.030628028668E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.598493811587E-04  -4.135448704155E-05   0.000000000000E+00   1.352787829961E-05   3.887405478956E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.181586210259E-04   2.793342126927E-05   0.000000000000E+00   1.406074226609E-05  -6.034785964394E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.491757953852E-04  -4.029100858488E-05   0.000000000000E+00   1.273016735538E-05   3.926192153622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.071485875604E-04   2.698799995496E-05   0.000000000000E+00   1.534332472539E-05  -6.036460220500E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.387535075291E-04  -3.925413546510E-05   0.000000000000E+00   1.194159084247E-05   3.962747458329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.963841859321E-04   2.606993969807E-05   0.000000000000E+00   1.660105797884E-05  -6.035687810902E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.285746210277E-04  -3.824366297438E-05   0.000000000000E+00   1.116191609624E-05   3.997197511691E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.858601216163E-04   2.517854593173E-05   0.000000000000E+00   1.783384036191E-05  -6.032506062599E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.186339735583E-04  -3.725895245143E-05   0.000000000000E+00   1.039119960143E-05   4.029536300369E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.755712210496E-04   2.431314117113E-05   0.000000000000E+00   1.904158100832E-05  -6.026952598235E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.089259273603E-04  -3.629934294320E-05   0.000000000000E+00   9.629418099706E-06   4.059786186471E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.655124287438E-04   2.347306457988E-05   0.000000000000E+00   2.022419984678E-05  -6.019065318658E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.994461062678E-04  -3.536410423748E-05   0.000000000000E+00   8.876686444566E-06   4.087931596785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.556788044472E-04   2.265767154365E-05   0.000000000000E+00   2.138162758610E-05  -6.008882385265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.901872736825E-04  -3.445270736093E-05   0.000000000000E+00   8.132794733691E-06   4.114059140169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.460655203909E-04   2.186633325853E-05   0.000000000000E+00   2.251380568001E-05  -5.996442202198E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.811456932915E-04  -3.356435959810E-05   0.000000000000E+00   7.397921419866E-06   4.138138736736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.366678585794E-04   2.109843632837E-05   0.000000000000E+00   2.362068628481E-05  -5.981783398726E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.723194921200E-04  -3.269964289754E-05   0.000000000000E+00   6.672421281233E-06   4.160126697234E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.274812081611E-04   2.035338237322E-05   0.000000000000E+00   2.470223219773E-05  -5.964944811248E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.636971487447E-04  -3.185577098068E-05   0.000000000000E+00   5.955616189534E-06   4.180197950838E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.185010628523E-04   1.963058764883E-05   0.000000000000E+00   2.575841678774E-05  -5.945965465632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.552770030518E-04  -3.103324839135E-05   0.000000000000E+00   5.247868568104E-06   4.198299860440E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.097230184178E-04   1.892948267511E-05   0.000000000000E+00   2.678922391212E-05  -5.924884559365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.470555212389E-04  -3.023217444360E-05   0.000000000000E+00   4.549335251184E-06   4.214440516248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011427702239E-04   1.824951187677E-05   0.000000000000E+00   2.779464782307E-05  -5.901741443834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.390244771443E-04  -2.945128579883E-05   0.000000000000E+00   3.859684683296E-06   4.228712611445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927561108332E-04   1.759013323104E-05   0.000000000000E+00   2.877469306335E-05  -5.876575606647E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.311811556668E-04  -2.869027247123E-05   0.000000000000E+00   3.179136506007E-06   4.241100126326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.845589276638E-04   1.695081792472E-05   0.000000000000E+00   2.972937435370E-05  -5.849426654077E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.235221522242E-04  -2.794854980960E-05   0.000000000000E+00   2.507808302153E-06   4.251609194124E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765472007077E-04   1.633105002367E-05   0.000000000000E+00   3.065871646787E-05  -5.820334293542E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160426312680E-04  -2.722567393896E-05   0.000000000000E+00   1.845695388812E-06   4.260273629281E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.687170002974E-04   1.573032614694E-05   0.000000000000E+00   3.156275410401E-05  -5.789338316348E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.087362704197E-04  -2.652074763736E-05   0.000000000000E+00   1.192644019819E-06   4.267151827245E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.610644849243E-04   1.514815515202E-05   0.000000000000E+00   3.244153174415E-05  -5.756478580477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015999110304E-04  -2.583444842244E-05   0.000000000000E+00   5.487845348276E-07   4.272262118490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.535858991186E-04   1.458405782857E-05   0.000000000000E+00   3.329510350806E-05  -5.721794993546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.946326974466E-04  -2.516491871294E-05   0.000000000000E+00  -8.556300261439E-08   4.275561178889E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.462775713673E-04   1.403756659781E-05   0.000000000000E+00   3.412353299931E-05  -5.685327495977E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.878298651098E-04  -2.451306001770E-05   0.000000000000E+00  -7.104137230367E-07   4.277108288384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.391359120922E-04   1.350822522310E-05   0.000000000000E+00   3.492689314674E-05  -5.647116044399E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.811831531329E-04  -2.387732647176E-05   0.000000000000E+00  -1.326156422070E-06   4.276979997436E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.321574116717E-04   1.299558852611E-05   0.000000000000E+00   3.570526603769E-05  -5.607200595167E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.746927177482E-04  -2.325699410884E-05   0.000000000000E+00  -1.932397507162E-06   4.275141942063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253386385115E-04   1.249922211132E-05   0.000000000000E+00   3.645874274731E-05  -5.565621088156E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683542089179E-04  -2.265316987819E-05   0.000000000000E+00  -2.529118112055E-06   4.271646354608E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.186762371633E-04   1.201870209761E-05   0.000000000000E+00   3.718742316325E-05  -5.522417430843E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.621623886350E-04  -2.206442043973E-05   0.000000000000E+00  -3.116461519503E-06   4.266528044302E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.121669264840E-04   1.155361485592E-05   0.000000000000E+00   3.789141580403E-05  -5.477629482502E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.561141333817E-04  -2.149055787118E-05   0.000000000000E+00  -3.694338107634E-06   4.259810302845E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.058074978466E-04   1.110355675662E-05   0.000000000000E+00   3.857083763541E-05  -5.431297038815E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502070095884E-04  -2.093122621969E-05   0.000000000000E+00  -4.262626757407E-06   4.251506812004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995948133893E-04   1.066813392030E-05   0.000000000000E+00   3.922581388202E-05  -5.383459816611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.444374451333E-04  -2.038604439340E-05   0.000000000000E+00  -4.821321204814E-06   4.241646933795E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.935258043118E-04   1.024696197742E-05   0.000000000000E+00   3.985647783504E-05  -5.334157438960E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.388014599249E-04  -1.985454202739E-05   0.000000000000E+00  -5.370435684015E-06   4.230262355111E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.875974692070E-04   9.839665832958E-06   0.000000000000E+00   4.046297065821E-05  -5.283429420536E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.332944632236E-04  -1.933691882659E-05   0.000000000000E+00  -5.910040815726E-06   4.217397075125E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818068724399E-04   9.445879438188E-06   0.000000000000E+00   4.104544119040E-05  -5.231315153231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.279195288588E-04  -1.883099117207E-05   0.000000000000E+00  -6.439637274444E-06   4.203003329149E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.761511425630E-04   9.065245567432E-06   0.000000000000E+00   4.160404574632E-05  -5.177853892108E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.226692748661E-04  -1.833948987504E-05   0.000000000000E+00  -6.959500638633E-06   4.187174660735E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.706274707715E-04   8.697415602052E-06   0.000000000000E+00   4.213894791466E-05  -5.123084741696E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.175423449005E-04  -1.785975263015E-05   0.000000000000E+00  -7.469500062900E-06   4.169905520997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.652331093946E-04   8.342049318849E-06   0.000000000000E+00   4.265031835575E-05  -5.067046642445E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.125320726051E-04  -1.739222201676E-05   0.000000000000E+00  -7.969908169931E-06   4.151261198608E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.599653704309E-04   7.998814684806E-06   0.000000000000E+00   4.313833459671E-05  -5.009778357684E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076366383029E-04  -1.693607424995E-05   0.000000000000E+00  -8.460641745703E-06   4.131251777486E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.548216241073E-04   7.667387656218E-06   0.000000000000E+00   4.360318082557E-05  -4.951318460736E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.028551842079E-04  -1.649190281814E-05   0.000000000000E+00  -8.941485905974E-06   4.109899296418E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.497992974878E-04   7.347451984240E-06   0.000000000000E+00   4.404504768615E-05  -4.891705322477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.981845233008E-04  -1.605875196651E-05   0.000000000000E+00  -9.412486441987E-06   4.087226574186E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448958731107E-04   7.038699025833E-06   0.000000000000E+00   4.446413206983E-05  -4.830977099066E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936220522746E-04  -1.563654898036E-05   0.000000000000E+00  -9.873620858509E-06   4.063262529289E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401088876510E-04   6.740827556804E-06   0.000000000000E+00   4.486063691030E-05  -4.769171720265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.891650409602E-04  -1.522500176735E-05   0.000000000000E+00  -1.032488682247E-05   4.038035304773E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354359306374E-04   6.453543593849E-06   0.000000000000E+00   4.523477097422E-05  -4.706326877700E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.848094888745E-04  -1.482384038105E-05   0.000000000000E+00  -1.076638699575E-05   4.011581863766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.308746431765E-04   6.176560217634E-06   0.000000000000E+00   4.558674865662E-05  -4.642480013879E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.805543487225E-04  -1.443258381069E-05   0.000000000000E+00  -1.119799819825E-05   3.983917988162E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.264227167279E-04   5.909597402540E-06   0.000000000000E+00   4.591678977247E-05  -4.577668311222E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.763980290142E-04  -1.405099425443E-05   0.000000000000E+00  -1.161968221165E-05   3.955063869179E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.220778919014E-04   5.652381850194E-06   0.000000000000E+00   4.622511935170E-05  -4.511928681520E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.723415702307E-04  -1.368057552281E-05   0.000000000000E+00  -1.203112171674E-05   3.925039926010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178379572866E-04   5.404646827517E-06   0.000000000000E+00   4.651196743389E-05  -4.445297755812E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.683771338000E-04  -1.331758523916E-05   0.000000000000E+00  -1.243282188688E-05   3.893883455202E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.137007483079E-04   5.166132008378E-06   0.000000000000E+00   4.677756886358E-05  -4.377811874472E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.645023025870E-04  -1.296445786037E-05   0.000000000000E+00  -1.282472575719E-05   3.861639713805E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096641461160E-04   4.936583319915E-06   0.000000000000E+00   4.702216308824E-05  -4.309507077710E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.607156803199E-04  -1.262012445412E-05   0.000000000000E+00  -1.320682163907E-05   3.828322937547E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057260765018E-04   4.715752792788E-06   0.000000000000E+00   4.724599395495E-05  -4.240419096328E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.570165026810E-04  -1.228471359246E-05   0.000000000000E+00  -1.357899225449E-05   3.793959601911E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018845088374E-04   4.503398414858E-06   0.000000000000E+00   4.744930951142E-05  -4.170583342928E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.534023049590E-04  -1.195757442840E-05   0.000000000000E+00  -1.394129554489E-05   3.758569278370E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.813745504520E-05   4.299283989191E-06   0.000000000000E+00   4.763236180666E-05  -4.100034903277E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.498689160182E-04  -1.163847885816E-05   0.000000000000E+00  -1.429389842861E-05   3.722191080367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.448296859749E-05   4.103178995265E-06   0.000000000000E+00   4.779540669420E-05  -4.028808528191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.464211458930E-04  -1.132775069691E-05   0.000000000000E+00  -1.463632929839E-05   3.684824045354E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.091914353199E-05   3.914858453867E-06   0.000000000000E+00   4.793870363673E-05  -3.956938625572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.430497439101E-04  -1.102477056053E-05   0.000000000000E+00  -1.496913031594E-05   3.646526149483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.744411349909E-05   3.734102795412E-06   0.000000000000E+00   4.806251551324E-05  -3.884459252911E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.397552467070E-04  -1.072938087327E-05   0.000000000000E+00  -1.529215431655E-05   3.607312326184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.405605083423E-05   3.560697731719E-06   0.000000000000E+00   4.816710842763E-05  -3.811404109992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365338033170E-04  -1.044146605416E-05   0.000000000000E+00  -1.560556396087E-05   3.567217889783E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.075316564853E-05   3.394434131261E-06   0.000000000000E+00   4.825275152030E-05  -3.737806531968E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333896190747E-04  -1.016017503576E-05   0.000000000000E+00  -1.590899217298E-05   3.526239897371E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.753370494492E-05   3.235107896697E-06   0.000000000000E+00   4.831971678147E-05  -3.663699482834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303146104608E-04  -9.886110323448E-06   0.000000000000E+00  -1.620289355562E-05   3.484434231001E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.439595175979E-05   3.082519846804E-06   0.000000000000E+00   4.836827886709E-05  -3.589115549026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273154128468E-04  -9.620512868455E-06   0.000000000000E+00  -1.648670920064E-05   3.441801113749E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.133822432359E-05   2.936475600247E-06   0.000000000000E+00   4.839871491671E-05  -3.514086933493E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243792096575E-04  -9.360192272953E-06   0.000000000000E+00  -1.676128985203E-05   3.398395453596E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.835887523836E-05   2.796785462794E-06   0.000000000000E+00   4.841130437577E-05  -3.438645450014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215088468224E-04  -9.106936801173E-06   0.000000000000E+00  -1.702632600405E-05   3.354235597174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.545629068914E-05   2.663264317654E-06   0.000000000000E+00   4.840632881758E-05  -3.362822517805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187076626130E-04  -8.859885080999E-06   0.000000000000E+00  -1.728156736564E-05   3.309324176302E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.262888965955E-05   2.535731517997E-06   0.000000000000E+00   4.838407177113E-05  -3.286649156466E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159676370277E-04  -8.619073641707E-06   0.000000000000E+00  -1.752746156376E-05   3.263711434835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.987512318121E-05   2.414010782444E-06   0.000000000000E+00   4.834481854831E-05  -3.210155981124E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132901602014E-04  -8.384291672341E-06   0.000000000000E+00  -1.776386607938E-05   3.217410713740E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.719347359185E-05   2.297930093293E-06   0.000000000000E+00   4.828885607836E-05  -3.133373198046E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106739396417E-04  -8.155869556373E-06   0.000000000000E+00  -1.799085756736E-05   3.170454807161E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.458245382121E-05   2.187321596762E-06   0.000000000000E+00   4.821647274022E-05  -3.056330600364E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.081161492006E-04  -7.932459916303E-06   0.000000000000E+00  -1.820853739546E-05   3.122860568740E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.204060668720E-05   2.082021506799E-06   0.000000000000E+00   4.812795820177E-05  -2.979057564150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.056166188493E-04  -7.715038865157E-06   0.000000000000E+00  -1.841693409910E-05   3.074654231850E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.956650421491E-05   1.981870009955E-06   0.000000000000E+00   4.802360325983E-05  -2.901583044751E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031729354240E-04  -7.503134585765E-06   0.000000000000E+00  -1.861612932871E-05   3.025867103016E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.715874697465E-05   1.886711173677E-06   0.000000000000E+00   4.790369968447E-05  -2.823935573541E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.007815895429E-04  -7.296590693902E-06   0.000000000000E+00  -1.880631488955E-05   2.976525242850E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.481596343059E-05   1.796392856087E-06   0.000000000000E+00   4.776854006484E-05  -2.746143254578E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.844696249138E-05  -7.094860448562E-06   0.000000000000E+00  -1.898723044211E-05   2.926636157955E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.253680931001E-05   1.710766618600E-06   0.000000000000E+00   4.761841766026E-05  -2.668233762020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.617262356620E-05  -6.899718550531E-06   0.000000000000E+00  -1.915861996169E-05   2.876219318472E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.031996699278E-05   1.629687640599E-06   0.000000000000E+00   4.745362625201E-05  -2.590234337343E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.394070200943E-05  -6.707671763870E-06   0.000000000000E+00  -1.932162715089E-05   2.825328405808E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.816414490637E-05   1.553014635499E-06   0.000000000000E+00   4.727445999958E-05  -2.512171787137E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.176073603638E-05  -6.521538950911E-06   0.000000000000E+00  -1.947560042566E-05   2.773974100478E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.606807694455E-05   1.480609770081E-06   0.000000000000E+00   4.708121330108E-05  -2.434072480959E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.962935474666E-05  -6.339305961944E-06   0.000000000000E+00  -1.962080378768E-05   2.722168588278E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.403052190050E-05   1.412338584660E-06   0.000000000000E+00   4.687418065343E-05  -2.355962349549E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.754659408795E-05  -6.162455614394E-06   0.000000000000E+00  -1.975718810895E-05   2.669950377114E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.205026290916E-05   1.348069916033E-06   0.000000000000E+00   4.665365651987E-05  -2.277866883181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.551037537758E-05  -5.989867034435E-06   0.000000000000E+00  -1.988491953355E-05   2.617332653882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.012610690949E-05   1.287675821683E-06   0.000000000000E+00   4.641993519728E-05  -2.199811130370E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.351989465778E-05  -5.821683261199E-06   0.000000000000E+00  -2.000405570518E-05   2.564340870559E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825688411663E-05   1.231031506229E-06   0.000000000000E+00   4.617331068835E-05  -2.121819696651E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.157415257855E-05  -5.657862975774E-06   0.000000000000E+00  -2.011467302325E-05   2.510997416785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.644144751022E-05   1.178015249549E-06   0.000000000000E+00   4.591407657740E-05  -2.043916743841E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.967063657740E-05  -5.497650315292E-06   0.000000000000E+00  -2.021695011215E-05   2.457325674449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467867233403E-05   1.128508336617E-06   0.000000000000E+00   4.564252590685E-05  -1.966125989114E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.781223752066E-05  -5.342254411469E-06   0.000000000000E+00  -2.031073087030E-05   2.403342849198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.296745560825E-05   1.082394988843E-06   0.000000000000E+00   4.535895106040E-05  -1.888470704822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.599330527914E-05  -5.190540008422E-06   0.000000000000E+00  -2.039637664622E-05   2.349076696563E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.130671565658E-05   1.039562297355E-06   0.000000000000E+00   4.506364364590E-05  -1.810973717947E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.421318670549E-05  -5.042648786309E-06   0.000000000000E+00  -2.047396147218E-05   2.294552998427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.969539164395E-05   9.999001581495E-07   0.000000000000E+00   4.475689438384E-05  -1.733657410266E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.247807027136E-05  -4.898874335600E-06   0.000000000000E+00  -2.054317246421E-05   2.239773657448E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.813244312254E-05   9.633012076694E-07   0.000000000000E+00   4.443899299837E-05  -1.656543718403E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.077902462069E-05  -4.758168249049E-06   0.000000000000E+00  -2.060455663174E-05   2.184777328184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.661684959723E-05   9.296607612679E-07   0.000000000000E+00   4.411022810972E-05  -1.579654134172E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.911744899949E-05  -4.621686421558E-06   0.000000000000E+00  -2.065806477875E-05   2.129583076383E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.514761009228E-05   8.988767520600E-07   0.000000000000E+00   4.377088713368E-05  -1.503009705168E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.749208513973E-05  -4.487772784709E-06   0.000000000000E+00  -2.070384189710E-05   2.074203761351E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372374274120E-05   8.708496724272E-07   0.000000000000E+00   4.342125617814E-05  -1.426631035365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.590398391870E-05  -4.358129525928E-06   0.000000000000E+00  -2.074184489360E-05   2.018665338432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.234428437244E-05   8.454825152597E-07   0.000000000000E+00   4.306161994972E-05  -1.350538286168E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.435076715875E-05  -4.231436209627E-06   0.000000000000E+00  -2.077227635018E-05   1.962983793043E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.100829011840E-05   8.226807181444E-07   0.000000000000E+00   4.269226165741E-05  -1.274751177335E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.283250635552E-05  -4.108282124344E-06   0.000000000000E+00  -2.079518438671E-05   1.907185673427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.714833027585E-06   8.023521077478E-07   0.000000000000E+00   4.231346292321E-05  -1.199288988383E-05
Spline
40  3.7
3.461155084703029e+00  3.222712104926402e+00  -1.738610216455941e-02
1.70000  1.75000  5.247463140664646e-02  -2.417988332210629e-01  4.184516305391707e-01  -3.286782911983433e-01
1.75000  1.80000  4.138973403554144e-02  -2.024187573511333e-01  3.691498868594192e-01  -3.034487226520622e-01
1.80000  1.85000  3.215373979480181e-02  -1.677796340850818e-01  3.236325784616098e-01  -2.819987062390355e-01
1.85000  1.90000  2.453858969842185e-02  -1.375313665357136e-01  2.813327725257544e-01  -2.595356597851041e-01
1.90000  1.95000  1.833291134547744e-02  -1.113446067315265e-01  2.424024235579890e-01  -2.373451813610433e-01
1.95000  2.00000  1.334201892012595e-02  -8.888445323593544e-02  2.068006463538324e-01  -2.150774608590778e-01
2.00000  2.05000  9.387913191606374e-03  -6.981746955699526e-02  1.745390272249707e-01  -1.928461406380608e-01
2.05000  2.10000  6.309281514239290e-03  -5.380991288928370e-02  1.456121061292617e-01  -1.705464613721417e-01
2.10000  2.15000  3.961497827426731e-03  -4.052780073664852e-02  1.200301369234403e-01  -1.484838180037579e-01
2.15000  2.20000  2.216622655652441e-03  -2.963841567933271e-02  9.775756422287672e-02  -1.255413900910150e-01
2.20000  2.25000  9.634031084816148e-04  -2.080421968272761e-02  7.892635570922438e-02  -1.084694919005729e-01
2.25000  2.30000  1.069493271307261e-04  -1.372510530105949e-02  6.265593192413850e-02  -9.726796122991717e-02
2.30000  2.35000  -4.348246032656403e-04  -8.189021817870037e-03  4.806573773965098e-02  -8.518713262425977e-02
2.35000  2.40000  -7.347597413880483e-04  -4.021351538586868e-03  3.528766784601194e-02  -7.334155568090961e-02
2.40000  2.45000  -8.567758431624753e-04  -1.042646421592505e-03  2.428643449387554e-02  -6.143427002336409e-02
2.45000  2.50000  -8.558713617603320e-04  9.252400026198263e-04  1.507129399037088e-02  -4.953856756025432e-02
2.50000  2.55000  -7.781234475984456e-04  2.060830144955004e-03  7.640508856332755e-03  -3.765824103363492e-02
2.55000  2.60000  -6.606879483390684e-04  2.542444222836017e-03  1.991772701287537e-03  -2.570482756656544e-02
2.60000  2.65000  -5.317994088898687e-04  2.548835286215528e-03  -1.863951433697299e-03  -1.402838592489455e-02
2.65000  2.70000  -4.107710714039477e-04  2.257227248409091e-03  -3.968209322431474e-03  -1.317143921876119e-03
2.70000  2.75000  -3.079948752798059e-04  1.850527736751870e-03  -4.165780910712893e-03  4.485805565001779e-03
2.75000  2.80000  -2.253222150233697e-04  1.467593187418096e-03  -3.492910075962629e-03  3.380432902578371e-03
2.80000  2.85000  -1.602522767295493e-04  1.143655426591172e-03  -2.985845140575875e-03  3.309949500198561e-03
2.85000  2.90000  -1.101203745639054e-04  8.698955337850720e-04  -2.489352715546088e-03  2.962168311284778e-03
2.90000  2.95000  -7.247870862460654e-05  6.431765245650998e-04  -2.045027468853373e-03  2.688689008461565e-03
2.95000  3.00000  -4.509636494242716e-05  4.588389452432234e-04  -1.641724117584136e-03  2.395299947811178e-03
3.00000  3.05000  -2.595931548074999e-05  3.126312830933941e-04  -1.282429125412461e-03  2.107248032378177e-03
3.05000  3.10000  -1.327041813556420e-05  2.001927307949846e-04  -9.663419205557353e-04  1.817757293903293e-03
3.10000  3.15000  -5.449416735466368e-06  1.171917184436855e-04  -6.936783264702398e-04  1.528684702378205e-03
3.15000  3.20000  -1.132941041660431e-06  5.928902106449816e-05  -4.643756211135099e-04  1.239378346095322e-03
3.20000  3.25000  8.254932520426240e-07  2.214679654886194e-05  -2.784688691992107e-04  9.505889018959294e-04
3.25000  3.30000  1.355484519224685e-06  1.429326393160384e-06  -1.358805339148218e-04  6.599655741165718e-04
3.30000  3.35000  1.169745200860223e-06  -7.208985192447493e-06  -3.688569779733638e-05  3.761608685790339e-04
3.35000  3.40000  7.641018053168840e-07  -8.076348457838366e-06  1.953843248951901e-05  6.691555764810890e-05
3.40000  3.45000  4.174949083547779e-07  -5.620638526525659e-06  2.957576613673531e-05  -7.251351401367443e-05
3.45000  3.50000  2.013382081186231e-07  -3.206913267954676e-06  1.869873903468409e-05  -4.217009809769055e-05
3.50000  3.55000  8.246813004538846e-08  -1.653315100218950e-06  1.237322432003053e-05  -3.713603249874663e-05
3.55000  3.60000  2.609343177217406e-08  -6.945129119564997e-07  6.802819445218554e-06  -2.576461327646738e-05
3.60000  3.65000  5.154258127836982e-09  -2.074655670081480e-07  2.938127453748426e-06  -1.443325823048606e-05
3.65000  3.70000  3.221411329898933e-10  -2.190225836195113e-08  7.731387191755245e-07  -1.959419372104012e-05  2.991606470214968e-04  -1.857135493073565e-03


==> anc/N-C.skf <==
0.020000 650
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130943443594E+00  -1.596637907056E+00   0.000000000000E+00  -1.578148553326E-01  -1.296155721364E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.037803191700E-01   9.231179726073E-01   0.000000000000E+00  -1.838910607694E-01   8.937639209379E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075681736985E+00  -1.572995384665E+00   0.000000000000E+00  -1.342536108279E-01  -1.244012780116E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.869563207089E-01   9.170366858775E-01   0.000000000000E+00  -1.941404078443E-01   8.877818061751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.020568829399E+00  -1.548993011584E+00   0.000000000000E+00  -1.094014126898E-01  -1.196435024079E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.696381693431E-01   9.107321535231E-01   0.000000000000E+00  -2.044319755010E-01   8.818126185996E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.657708210451E-01  -1.524688695115E+00   0.000000000000E+00  -8.347874676434E-02  -1.153179481723E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.518606034123E-01   9.042127655035E-01   0.000000000000E+00  -2.147518133058E-01   8.758664688016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.114387885823E-01  -1.500137219120E+00   0.000000000000E+00  -5.669262668979E-02  -1.113993139173E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.336581233405E-01   8.974869562465E-01   0.000000000000E+00  -2.250856569898E-01   8.699515182439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.577093149333E-01  -1.475390270753E+00   0.000000000000E+00  -2.923638182846E-02  -1.078617991671E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.150649038028E-01   8.905631844514E-01   0.000000000000E+00  -2.354190434772E-01   8.640741548376E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.047050769341E-01  -1.450496483931E+00   0.000000000000E+00  -1.289637273339E-03  -1.046795124781E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.961147144698E-01   8.834499143420E-01   0.000000000000E+00  -2.457374153927E-01   8.582391635112E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.525354778845E-01  -1.425501497065E+00   0.000000000000E+00   2.698155062095E-02  -1.018267986400E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.768408487489E-01   8.761555983001E-01   0.000000000000E+00  -2.560262154642E-01   8.524498902035E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.012973135001E-01  -1.400448022899E+00   0.000000000000E+00   5.542443361343E-02  -9.927849828227E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.572760599640E-01   8.686886608099E-01   0.000000000000E+00  -2.662709713102E-01   8.467083981685E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.510754610050E-01  -1.375375928542E+00   0.000000000000E+00   8.389921135907E-02  -9.701015096101E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.374525044467E-01   8.610574836433E-01   0.000000000000E+00  -2.764573711502E-01   8.410156158390E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.019435821665E-01  -1.350322323971E+00   0.000000000000E+00   1.122785930947E-01  -9.499815098393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.174016910445E-01   8.532703922213E-01   0.000000000000E+00  -2.865713310022E-01   8.353714757893E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.539648320215E-01  -1.325321657474E+00   0.000000000000E+00   1.404472994393E-01  -9.321986373311E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.971544365791E-01   8.453356430813E-01   0.000000000000E+00  -2.965990539391E-01   8.297750445668E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.071925659060E-01  -1.300405816634E+00   0.000000000000E+00   1.683015198118E-01  -9.165370902184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.767408268247E-01   8.372614123918E-01   0.000000000000E+00  -3.065270819751E-01   8.242246433430E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.616710382104E-01  -1.275604233560E+00   0.000000000000E+00   1.957483387105E-01  -9.027921702026E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.561901826008E-01   8.290557854498E-01   0.000000000000E+00  -3.163423411381E-01   8.187179594773E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.174360870799E-01  -1.250943993226E+00   0.000000000000E+00   2.227051421558E-01  -8.907706143515E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.355310306057E-01   8.207267471055E-01   0.000000000000E+00  -3.260321802666E-01   8.132521491924E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.745158000790E-01  -1.226449943803E+00   0.000000000000E+00   2.490990139740E-01  -8.802907394276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.147910786419E-01   8.122821730590E-01   0.000000000000E+00  -3.355844040443E-01   8.078239316434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.329311566681E-01  -1.202144808008E+00   0.000000000000E+00   2.748661300917E-01  -8.711824327862E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.939971949101E-01   8.037298219760E-01   0.000000000000E+00  -3.449873007601E-01   8.024296747207E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.926966441955E-01  -1.178049294533E+00   0.000000000000E+00   2.999511577260E-01  -8.632870189246E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.731753910687E-01   7.950773283744E-01   0.000000000000E+00  -3.542296652500E-01   7.970654729682E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538208449798E-01  -1.154182208696E+00   0.000000000000E+00   3.243066651090E-01  -8.564570265066E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.523508087803E-01   7.863321962345E-01   0.000000000000E+00  -3.633008174509E-01   7.917272180260E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.163069929539E-01  -1.130560561503E+00   0.000000000000E+00   3.478925462561E-01  -8.505558770044E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.315477094812E-01   7.775017932891E-01   0.000000000000E+00  -3.721906169657E-01   7.864106620215E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.801534991376E-01  -1.107199676409E+00   0.000000000000E+00   3.706754642291E-01  -8.454575128860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.107894671311E-01   7.685933459526E-01   0.000000000000E+00  -3.808894740089E-01   7.811114743411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.453544459760E-01  -1.084113293060E+00   0.000000000000E+00   3.926283153624E-01  -8.410459804787E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.900985637124E-01   7.596139348484E-01   0.000000000000E+00  -3.893883570778E-01   7.758252922119E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.119000510982E-01  -1.061313667438E+00   0.000000000000E+00   4.137297160775E-01  -8.372149801732E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.694965872661E-01   7.505704908996E-01   0.000000000000E+00  -3.976787976643E-01   7.705477655195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.977710146635E-02  -1.038811667841E+00   0.000000000000E+00   4.339635131880E-01  -8.338673944784E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.490042322618E-01   7.414697919465E-01   0.000000000000E+00  -4.057528922999E-01   7.652745962748E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.896935893492E-02  -1.016616866255E+00   0.000000000000E+00   4.533183180896E-01  -8.309148025971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.286413021140E-01   7.323184598586E-01   0.000000000000E+00  -4.136033022028E-01   7.600015731312E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.945793814482E-02  -9.947376247837E-01   0.000000000000E+00   4.717870649220E-01  -8.282769886646E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.084267136664E-01   7.231229581099E-01   0.000000000000E+00  -4.212232507714E-01   7.547246013376E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.778342635803E-03  -9.731811769390E-01   0.000000000000E+00   4.893665926753E-01  -8.258814495265E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.883785034765E-01   7.138895897875E-01   0.000000000000E+00  -4.286065191546E-01   7.494397284944E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.576263752061E-02  -9.519537037610E-01   0.000000000000E+00   5.060572513067E-01  -8.236629069860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.685138357445E-01   7.046244960065E-01   0.000000000000E+00  -4.357474401027E-01   7.441431664624E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.151977598014E-02  -9.310604049220E-01   0.000000000000E+00   5.218625320906E-01  -8.215628287043E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.488490117366E-01   6.953336547033E-01   0.000000000000E+00  -4.426408902920E-01   7.388313097537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.607599304316E-02  -9.105055651281E-01   0.000000000000E+00   5.367887225554E-01  -8.195289613757E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.293994805647E-01   6.860228797836E-01   0.000000000000E+00  -4.492822812974E-01   7.335007507171E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094586868564E-01  -8.902926162632E-01   0.000000000000E+00   5.508445865442E-01  -8.175148793331E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.101798511904E-01   6.766978206003E-01   0.000000000000E+00  -4.556675493727E-01   7.281482918098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.316962032509E-01  -8.704241957820E-01   0.000000000000E+00   5.640410695092E-01  -8.154795511946E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.912039055296E-01   6.673639617395E-01   0.000000000000E+00  -4.617931441863E-01   7.227709552277E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.528176463793E-01  -8.509022018514E-01   0.000000000000E+00   5.763910292146E-01  -8.133869267055E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724846125424E-01   6.580266230929E-01   0.000000000000E+00  -4.676560166468E-01   7.173659901502E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.728527135638E-01  -8.317278456676E-01   0.000000000000E+00   5.879089911472E-01  -8.112055452162E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.540341431988E-01   6.486909601957E-01   0.000000000000E+00  -4.732536059428E-01   7.119308778368E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918315519662E-01  -8.129017012623E-01   0.000000000000E+00   5.986109275968E-01  -8.089081666513E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.358638862176E-01   6.393619648122E-01   0.000000000000E+00  -4.785838259087E-01   7.064633347951E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.097846340506E-01  -7.944237529918E-01   0.000000000000E+00   6.085140587504E-01  -8.064714251344E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179844644836E-01   6.300444657493E-01   0.000000000000E+00  -4.836450508227E-01   7.009613142244E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.267426486392E-01  -7.762934407980E-01   0.000000000000E+00   6.176366737536E-01  -8.038755048710E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004057520531E-01   6.207431298819E-01   0.000000000000E+00  -4.884361007308E-01   6.954230059236E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.427364044116E-01  -7.585097032644E-01   0.000000000000E+00   6.259979694830E-01  -8.011038374341E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.313689166323E-02   6.114624633730E-01   0.000000000000E+00  -4.929562263853E-01   6.898468348371E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.577967430105E-01  -7.410710184602E-01   0.000000000000E+00   6.336179047323E-01  -7.981428192953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.618631266872E-02   6.022068130730E-01   0.000000000000E+00  -4.972050938766E-01   6.842314583987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.719544594090E-01  -7.239754425680E-01   0.000000000000E+00   6.405170676763E-01  -7.949815482835E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956174933230E-02   5.929803680847E-01   0.000000000000E+00  -5.011827690341E-01   6.785757628206E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.852402277729E-01  -7.072206463136E-01   0.000000000000E+00   6.467165546835E-01  -7.916115776186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.327025940162E-02   5.837871614779E-01   0.000000000000E+00  -5.048897016606E-01   6.728788584620E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.976845316639E-01  -6.908039492447E-01   0.000000000000E+00   6.522378589658E-01  -7.880266862678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.731824291038E-02   5.746310721428E-01   0.000000000000E+00  -5.083267096639E-01   6.671400744022E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.093175979480E-01  -6.747223519312E-01   0.000000000000E+00   6.571027678449E-01  -7.842226644580E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711461145704E-03   5.655158267681E-01   0.000000000000E+00  -5.114949631411E-01   6.613589523278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.201693342302E-01  -6.589725661854E-01   0.000000000000E+00   6.613332677416E-01  -7.801971133828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354494427155E-02   5.564450019332E-01   0.000000000000E+00  -5.143959684662E-01   6.555352398413E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.302692699461E-01  -6.435510434046E-01   0.000000000000E+00   6.649514562978E-01  -7.759492582599E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.844643224267E-02   5.474220263024E-01   0.000000000000E+00  -5.170315524286E-01   6.496688832810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.396465014218E-01  -6.284540011461E-01   0.000000000000E+00   6.679794612737E-01  -7.714797740779E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.298904302836E-02   5.384501829120E-01   0.000000000000E+00  -5.194038464645E-01   6.437600201388E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.483296412817E-01  -6.136774480408E-01   0.000000000000E+00   6.704393659323E-01  -7.667906234243E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.716937910858E-02   5.295326115389E-01   0.000000000000E+00  -5.215152710190E-01   6.378089711543E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.563467725586E-01  -5.992172071428E-01   0.000000000000E+00   6.723531407856E-01  -7.618849059166E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.098458610311E-02   5.206723111430E-01   0.000000000000E+00  -5.233685200752E-01   6.318162321528E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.637254077645E-01  -5.850689378076E-01   0.000000000000E+00   6.737425815493E-01  -7.567667187468E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.443233378684E-02   5.118721423737E-01   0.000000000000E+00  -5.249665458796E-01   6.257824656917E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.704924530605E-01  -5.712281561777E-01   0.000000000000E+00   6.746292531662E-01  -7.514410278825E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.751079723166E-02   5.031348301328E-01   0.000000000000E+00  -5.263125438936E-01   6.197084925725E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.766741775544E-01  -5.576902543512E-01   0.000000000000E+00   6.750344397226E-01  -7.459135494800E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.102186381028E-01   4.944629661858E-01   0.000000000000E+00  -5.274099379951E-01   6.135952832690E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822961875476E-01  -5.444505182991E-01   0.000000000000E+00   6.749791000840E-01  -7.401906410066E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225549861359E-01   4.858590118155E-01   0.000000000000E+00  -5.282623659529E-01   6.074439493165E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.873834056359E-01  -5.315041445936E-01   0.000000000000E+00   6.744838288882E-01  -7.342792015901E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345194208170E-01   4.773253005090E-01   0.000000000000E+00  -5.288736651929E-01   6.012557347060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.919600542698E-01  -5.188462560035E-01   0.000000000000E+00   6.735688227402E-01  -7.281865810955E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461119532875E-01   4.688640406749E-01   0.000000000000E+00  -5.292478588750E-01   5.950320073163E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.960496435269E-01  -5.064719160109E-01   0.000000000000E+00   6.722538512044E-01  -7.219204973844E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573330084913E-01   4.604773183815E-01   0.000000000000E+00  -5.293891422934E-01   5.887742504192E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.996749627234E-01  -4.943761423018E-01   0.000000000000E+00   6.705582322859E-01  -7.154889612742E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.681834075815E-01   4.521671001138E-01   0.000000000000E+00  -5.293018696149E-01   5.824840542853E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.028580755256E-01  -4.825539192780E-01   0.000000000000E+00   6.685008120774E-01  -7.089002086707E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786643506008E-01   4.439352355410E-01   0.000000000000E+00  -5.289905409647E-01   5.761631079154E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.056203182226E-01  -4.710002096396E-01   0.000000000000E+00   6.660999482297E-01  -7.021626393637E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.887773994483E-01   4.357834602929E-01   0.000000000000E+00  -5.284597898709E-01   5.698131909207E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.079823008364E-01  -4.597099650828E-01   0.000000000000E+00   6.633734969356E-01  -6.952847620344E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.985244611451E-01   4.277133987383E-01   0.000000000000E+00  -5.277143710718E-01   5.634361655696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.099639107687E-01  -4.486781361595E-01   0.000000000000E+00   6.603388031011E-01  -6.882751450056E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.079077714065E-01   4.197265667622E-01   0.000000000000E+00  -5.267591486952E-01   5.570339690190E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.115843187004E-01  -4.378996813416E-01   0.000000000000E+00   6.570126933969E-01  -6.811423722796E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.169298785314E-01   4.118243745390E-01   0.000000000000E+00  -5.255990848112E-01   5.506086057436E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.128619864887E-01  -4.273695753324E-01   0.000000000000E+00   6.534114719440E-01  -6.738950044721E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.255936276141E-01   4.040081292958E-01   0.000000000000E+00  -5.242392283641E-01   5.441621401752E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138146768216E-01  -4.170828166644E-01   0.000000000000E+00   6.495509183602E-01  -6.665415442599E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.339021450860E-01   3.962790380656E-01   0.000000000000E+00  -5.226847044824E-01   5.376966895624E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.144594644070E-01  -4.070344346276E-01   0.000000000000E+00   6.454462878895E-01  -6.590904059516E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.418588235917E-01   3.886382104245E-01   0.000000000000E+00  -5.209407041697E-01   5.312144170588E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.148127485015E-01  -3.972194955613E-01   0.000000000000E+00   6.411123134456E-01  -6.515498888612E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494673072029E-01   3.810866612119E-01   0.000000000000E+00  -5.190124743759E-01   5.247175250464E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.148902665888E-01  -3.876331085502E-01   0.000000000000E+00   6.365632093163E-01  -6.439281541530E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.567314769751E-01   3.736253132304E-01   0.000000000000E+00  -5.169053084452E-01   5.182082486987E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.147071090371E-01  -3.782704305606E-01   0.000000000000E+00   6.318126763228E-01  -6.362332048661E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.636554368467E-01   3.662549999241E-01   0.000000000000E+00  -5.146245369418E-01   5.116888497886E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.142777345860E-01  -3.691266710463E-01   0.000000000000E+00   6.268739083260E-01  -6.284728688456E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.702434998858E-01   3.589764680308E-01   0.000000000000E+00  -5.121755188481E-01   5.051616107423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.136159865106E-01  -3.601970960651E-01   0.000000000000E+00   6.217595998235E-01  -6.206547842958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765001748815E-01   3.517903802092E-01   0.000000000000E+00  -5.095636331320E-01   4.986288289412E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.127351093401E-01  -3.514770319291E-01   0.000000000000E+00   6.164819545511E-01  -6.127863877487E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.824301532849E-01   3.446973176367E-01   0.000000000000E+00  -5.067942706798E-01   4.920928112730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.116477660038E-01  -3.429618684261E-01   0.000000000000E+00   6.110526948983E-01  -6.048749041933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.880382964950E-01   3.376977825776E-01   0.000000000000E+00  -5.038728265891E-01   4.855558689297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.103660553025E-01  -3.346470616358E-01   0.000000000000E+00   6.054830720811E-01  -5.969273391828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.933296234930E-01   3.307922009198E-01   0.000000000000E+00  -5.008046928158E-01   4.790203124545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.089015295988E-01  -3.265281363720E-01   0.000000000000E+00   5.997838768586E-01  -5.889504727079E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983092988209E-01   3.239809246780E-01   0.000000000000E+00  -4.975952511710E-01   4.724884470313E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.072652126412E-01  -3.186006882745E-01   0.000000000000E+00   5.939654507763E-01  -5.809508546715E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029826209048E-01   3.172642344641E-01   0.000000000000E+00  -4.942498666589E-01   4.659625680189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.054676174391E-01  -3.108603855777E-01   0.000000000000E+00   5.880376977889E-01  -5.729348017845E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.073550107209E-01   3.106423419209E-01   0.000000000000E+00  -4.907738811516E-01   4.594449567232E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.035187641143E-01  -3.033029705774E-01   0.000000000000E+00   5.820100961781E-01  -5.649083957526E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.114320008011E-01   3.041153921202E-01   0.000000000000E+00  -4.871726073922E-01   4.529378764054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.014281976650E-01  -2.959242608215E-01   0.000000000000E+00   5.758917107148E-01  -5.568774825913E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.152192245768E-01   2.976834659243E-01   0.000000000000E+00  -4.834513233195E-01   4.464435685228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.992050055842E-01  -2.887201500415E-01   0.000000000000E+00   5.696912049551E-01  -5.488476729646E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.187224060583E-01   2.913465823086E-01   0.000000000000E+00  -4.796152667070E-01   4.399642491959E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.968578352786E-01  -2.816866088498E-01   0.000000000000E+00   5.634168536380E-01  -5.408243434005E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.219473498453E-01   2.851047006460E-01   0.000000000000E+00  -4.756696301082E-01   4.335021058984E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.943949112455E-01  -2.748196852175E-01   0.000000000000E+00   5.570765551077E-01  -5.328126383057E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.248999314679E-01   2.789577229526E-01   0.000000000000E+00  -4.716195561010E-01   4.270592943647E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.918240519660E-01  -2.681155047536E-01   0.000000000000E+00   5.506778437193E-01  -5.248174726542E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275860880519E-01   2.729054960930E-01   0.000000000000E+00  -4.674701328220E-01   4.206379357101E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.891526864805E-01  -2.615702708011E-01   0.000000000000E+00   5.442279021738E-01  -5.168435352758E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.300118093073E-01   2.669478139452E-01   0.000000000000E+00  -4.632263897852E-01   4.142401137568E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.863878706187E-01  -2.551802643652E-01   0.000000000000E+00   5.377335737581E-01  -5.088952926594E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.321831288342E-01   2.610844195260E-01   0.000000000000E+00  -4.588932939737E-01   4.078678725614E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.835363028570E-01  -2.489418438918E-01   0.000000000000E+00   5.312013744279E-01  -5.009769931900E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.341061157440E-01   2.553150070742E-01   0.000000000000E+00  -4.544757461998E-01   4.015232141378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.806043397846E-01  -2.428514449046E-01   0.000000000000E+00   5.246375047395E-01  -4.930926717587E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.357868665899E-01   2.496392240937E-01   0.000000000000E+00  -4.499785777225E-01   3.952080963691E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.775980111605E-01  -2.369055795205E-01   0.000000000000E+00   5.180478615635E-01  -4.852461546783E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.372314976048E-01   2.440566733544E-01   0.000000000000E+00  -4.454065471161E-01   3.889244311026E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.745230345482E-01  -2.311008358495E-01   0.000000000000E+00   5.114380495970E-01  -4.774410648534E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.384461372394E-01   2.385669148526E-01   0.000000000000E+00  -4.407643373814E-01   3.826740824222E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.713848295186E-01  -2.254338772952E-01   0.000000000000E+00   5.048133926206E-01  -4.696808271542E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.394369189993E-01   2.331694677290E-01   0.000000000000E+00  -4.360565532910E-01   3.764588650920E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.681885314127E-01  -2.199014417630E-01   0.000000000000E+00   4.981789445128E-01  -4.619686739421E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.402099745732E-01   2.278638121452E-01   0.000000000000E+00  -4.312877189614E-01   3.702805431642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.649390046598E-01  -2.145003407894E-01   0.000000000000E+00   4.915394999860E-01  -4.543076507206E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407714272505E-01   2.226493911192E-01   0.000000000000E+00  -4.264622756438E-01   3.641408287465E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.616408556485E-01  -2.092274585978E-01   0.000000000000E+00   4.848996050511E-01  -4.467006218612E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.411273856212E-01   2.175256123187E-01   0.000000000000E+00  -4.215845797250E-01   3.580413809215E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.582984451505E-01  -2.040797510929E-01   0.000000000000E+00   4.782635671907E-01  -4.391502763810E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.412839375550E-01   2.124918498132E-01   0.000000000000E+00  -4.166589009329E-01   3.519838048131E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.549159002969E-01  -1.990542447995E-01   0.000000000000E+00   4.716354652381E-01  -4.316591337401E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.412471444530E-01   2.075474457851E-01   0.000000000000E+00  -4.116894207358E-01   3.459696507934E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.514971261117E-01  -1.941480357537E-01   0.000000000000E+00   4.650191589634E-01  -4.242295496307E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.410230357687E-01   2.026917121989E-01   0.000000000000E+00  -4.066802309307E-01   3.400004138234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.480458166048E-01  -1.893582883536E-01   0.000000000000E+00   4.584182983523E-01  -4.168637217450E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.406176037918E-01   1.979239324300E-01   0.000000000000E+00  -4.016353324122E-01   3.340775329232E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.445654654311E-01  -1.846822341758E-01   0.000000000000E+00   4.518363325882E-01  -4.095636954915E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.400367986906E-01   1.932433628529E-01   0.000000000000E+00  -3.965586341141E-01   3.282023907649E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.410593761209E-01  -1.801171707624E-01   0.000000000000E+00   4.452765187318E-01  -4.023313696470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.392865238070E-01   1.886492343879E-01   0.000000000000E+00  -3.914539521184E-01   3.223763133812E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.375306718894E-01  -1.756604603861E-01   0.000000000000E+00   4.387419300968E-01  -3.951685019335E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.383726311999E-01   1.841407540093E-01   0.000000000000E+00  -3.863250089220E-01   3.166005699876E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339823050332E-01  -1.713095287959E-01   0.000000000000E+00   4.322354643310E-01  -3.880767145008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.373009174301E-01   1.797171062118E-01   0.000000000000E+00  -3.811754328573E-01   3.108763729080E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304170659218E-01  -1.670618639499E-01   0.000000000000E+00   4.257598512003E-01  -3.810574993059E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.360771195833E-01   1.753774544388E-01   0.000000000000E+00  -3.760087576578E-01   3.052048776023E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.268375915929E-01  -1.629150147377E-01   0.000000000000E+00   4.193176600811E-01  -3.741122233846E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.347069115242E-01   1.711209424708E-01   0.000000000000E+00  -3.708284221622E-01   2.995871827885E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232463739622E-01  -1.588665896978E-01   0.000000000000E+00   4.129113071659E-01  -3.672421340021E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.331959003771E-01   1.669466957748E-01   0.000000000000E+00  -3.656377701528E-01   2.940243306543E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.196457676559E-01  -1.549142557320E-01   0.000000000000E+00   4.065430623874E-01  -3.604483636751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.315496232276E-01   1.628538228163E-01   0.000000000000E+00  -3.604400503188E-01   2.885173071537E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160379974770E-01  -1.510557368213E-01   0.000000000000E+00   4.002150560653E-01  -3.537319350684E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.297735440393E-01   1.588414163317E-01   0.000000000000E+00  -3.552384163409E-01   2.830670423835E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124251655158E-01  -1.472888127448E-01   0.000000000000E+00   3.939292852835E-01  -3.470937657548E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.278730507810E-01   1.549085545645E-01   0.000000000000E+00  -3.500359270898E-01   2.776744110344E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.088092579136E-01  -1.436113178055E-01   0.000000000000E+00   3.876876200044E-01  -3.405346728406E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.258534527578E-01   1.510543024634E-01   0.000000000000E+00  -3.448355469336E-01   2.723402329123E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051921512927E-01  -1.400211395643E-01   0.000000000000E+00   3.814918089236E-01  -3.340553774462E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.237199781415E-01   1.472777128446E-01   0.000000000000E+00  -3.396401461478E-01   2.670652735256E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015756188620E-01  -1.365162175851E-01   0.000000000000E+00   3.753434850769E-01  -3.276565090547E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.214777716950E-01   1.435778275168E-01   0.000000000000E+00  -3.344525014229E-01   2.618502447335E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979613362081E-01  -1.330945421924E-01   0.000000000000E+00   3.692441712042E-01  -3.213386097139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.191318926838E-01   1.399536783717E-01   0.000000000000E+00  -3.292752964641E-01   2.566958054508E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.943508867862E-01  -1.297541532427E-01   0.000000000000E+00   3.631952848773E-01  -3.151021381032E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.166873129707E-01   1.364042884381E-01   0.000000000000E+00  -3.241111226774E-01   2.516025624065E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.907457671173E-01  -1.264931389131E-01   0.000000000000E+00   3.571981434001E-01  -3.089474734547E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.141489152876E-01   1.329286729022E-01   0.000000000000E+00  -3.189624799385E-01   2.465710709499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.871473917066E-01  -1.233096345054E-01   0.000000000000E+00   3.512539684901E-01  -3.028749193457E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115214916786E-01   1.295258400933E-01   0.000000000000E+00  -3.138317774373E-01   2.416018359023E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.835570976919E-01  -1.202018212694E-01   0.000000000000E+00   3.453638907458E-01  -2.968847073456E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.088097421100E-01   1.261947924359E-01   0.000000000000E+00  -3.087213345954E-01   2.366953124499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.799761492326E-01  -1.171679252458E-01   0.000000000000E+00   3.395289539121E-01  -2.909770005399E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.060182732409E-01   1.229345273688E-01   0.000000000000E+00  -3.036333820510E-01   2.318519070735E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.764057416522E-01  -1.142062161281E-01   0.000000000000E+00   3.337501189458E-01  -2.851518969106E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.031515973488E-01   1.197440382314E-01   0.000000000000E+00  -2.985700627065E-01   2.270719785128E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.728470053425E-01  -1.113150061465E-01   0.000000000000E+00   3.280282678952E-01  -2.794094325962E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.002141314068E-01   1.166223151183E-01   0.000000000000E+00  -2.935334328351E-01   2.223558387609E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.693010094412E-01  -1.084926489729E-01   0.000000000000E+00   3.223642075978E-01  -2.737495850278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.972101963042E-01   1.135683457023E-01   0.000000000000E+00  -2.885254632422E-01   2.177037540870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.657687652940E-01  -1.057375386474E-01   0.000000000000E+00   3.167586732032E-01  -2.681722759350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941440162082E-01   1.105811160264E-01   0.000000000000E+00  -2.835480404763E-01   2.131159460820E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.622512297094E-01  -1.030481085281E-01   0.000000000000E+00   3.112123315320E-01  -2.626773742437E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.910197180595E-01   1.076596112659E-01   0.000000000000E+00  -2.786029680878E-01   2.085925927271E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587493080184E-01  -1.004228302630E-01   0.000000000000E+00   3.057257842740E-01  -2.572646988458E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878413311975E-01   1.048028164603E-01   0.000000000000E+00  -2.736919679296E-01   2.041338294801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552638569475E-01  -9.786021278471E-02   0.000000000000E+00   3.002995710364E-01  -2.519340212677E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846127871099E-01   1.020097172163E-01   0.000000000000E+00  -2.688166814972E-01   1.997397503774E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.517956873144E-01  -9.535880132840E-02   0.000000000000E+00   2.949341722476E-01  -2.466850682276E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.813379193021E-01   9.927930038234E-02   0.000000000000E+00  -2.639786713046E-01   1.954104091495E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.483455665564E-01  -9.291717647291E-02   0.000000000000E+00   2.896300119215E-01  -2.415175240831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.780204632804E-01   9.661055469480E-02   0.000000000000E+00  -2.591794222923E-01   1.911458203476E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.449142211006E-01  -9.053395320482E-02   0.000000000000E+00   2.843874602947E-01  -2.364310331889E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746640566456E-01   9.400247139721E-02   0.000000000000E+00  -2.544203432641E-01   1.869459604780E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.415023385833E-01  -8.820778000541E-02   0.000000000000E+00   2.792068363347E-01  -2.314252021429E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.712722392910E-01   9.145404483237E-02   0.000000000000E+00  -2.497027683503E-01   1.828107691432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.381105699284E-01  -8.593733796071E-02   0.000000000000E+00   2.740884101322E-01  -2.264996019465E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.678484537005E-01   8.896427300841E-02   0.000000000000E+00  -2.450279584931E-01   1.787401501870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.347395312918E-01  -8.372133989423E-02   0.000000000000E+00   2.690324051819E-01  -2.216537700796E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.643960453428E-01   8.653215813911E-02   0.000000000000E+00  -2.403971029527E-01   1.747339728411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.313898058807E-01  -8.155852952213E-02   0.000000000000E+00   2.640390005544E-01  -2.168872124763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.609182631554E-01   8.415670715926E-02   0.000000000000E+00  -2.358113208296E-01   1.707920728729E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.280619456538E-01  -7.944768063065E-02   0.000000000000E+00   2.591083329680E-01  -2.121994054242E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.574182601164E-01   8.183693221548E-02   0.000000000000E+00  -2.312716626026E-01   1.669142537307E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.247564729106E-01  -7.738759627572E-02   0.000000000000E+00   2.542404987661E-01  -2.075897973881E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538990938974E-01   7.957185113325E-02   0.000000000000E+00  -2.267791116779E-01   1.631002876861E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.214738817763E-01  -7.537710800392E-02   0.000000000000E+00   2.494355558000E-01  -2.030578107429E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.503637275947E-01   7.736048786055E-02   0.000000000000E+00  -2.223345859476E-01   1.593499169712E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.182146395887E-01  -7.341507509501E-02   0.000000000000E+00   2.446935252285E-01  -1.986028434425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468150305335E-01   7.520187288886E-02   0.000000000000E+00  -2.179389393563E-01   1.556628549094E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.149791881931E-01  -7.150038382535E-02   0.000000000000E+00   2.400143932363E-01  -1.942242706210E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432557791423E-01   7.309504365200E-02   0.000000000000E+00  -2.135929634719E-01   1.520387870384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.117679451511E-01  -6.963194675185E-02   0.000000000000E+00   2.353981126731E-01  -1.899214461139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.396886578922E-01   7.103904490333E-02   0.000000000000E+00  -2.092973890592E-01   1.484773722240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.085813048698E-01  -6.780870201615E-02   0.000000000000E+00   2.308446046196E-01  -1.856937039208E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.361162602975E-01   6.903292907209E-02   0.000000000000E+00  -2.050528876546E-01   1.449782437634E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054196396545E-01  -6.602961266865E-02   0.000000000000E+00   2.263537598865E-01  -1.815403596093E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.325410899743E-01   6.707575659917E-02   0.000000000000E+00  -2.008600731396E-01   1.415410104768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.022833006924E-01  -6.429366601176E-02   0.000000000000E+00   2.219254404452E-01  -1.774607116511E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.289655617531E-01   6.516659625307E-02   0.000000000000E+00  -1.967195033113E-01   1.381652577869E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.991726189703E-01  -6.259987296206E-02   0.000000000000E+00   2.175594807973E-01  -1.734540426994E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253920028406E-01   6.330452542655E-02   0.000000000000E+00  -1.926316814477E-01   1.348505487836E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.960879061310E-01  -6.094726743103E-02   0.000000000000E+00   2.132556892856E-01  -1.695196208215E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218226540295E-01   6.148863041445E-02   0.000000000000E+00  -1.885970578676E-01   1.315964252755E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.930294552731E-01  -5.933490572388E-02   0.000000000000E+00   2.090138493492E-01  -1.656567006699E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.182596709507E-01   5.971800667337E-02   0.000000000000E+00  -1.846160314813E-01   1.284024088251E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899975416980E-01  -5.776186595577E-02   0.000000000000E+00   2.048337207239E-01  -1.618645246022E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.147051253653E-01   5.799175906355E-02   0.000000000000E+00  -1.806889513330E-01   1.252680017680E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.869924236073E-01  -5.622724748533E-02   0.000000000000E+00   2.007150405946E-01  -1.581423237551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.111610064933E-01   5.630900207368E-02   0.000000000000E+00  -1.768161181315E-01   1.221926882154E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840143427546E-01  -5.473017036484E-02   0.000000000000E+00   1.966575246998E-01  -1.544893190718E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.076292223761E-01   5.466886002907E-02   0.000000000000E+00  -1.729977857691E-01   1.191759350386E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.810635250548E-01  -5.326977480673E-02   0.000000000000E+00   1.926608683925E-01  -1.509047222903E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.041116012686E-01   5.307046728366E-02   0.000000000000E+00  -1.692341628274E-01   1.162171928360E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.781401811540E-01  -5.184522066570E-02   0.000000000000E+00   1.887247476555E-01  -1.473877368743E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.006098930590E-01   5.151296839646E-02   0.000000000000E+00  -1.655254140674E-01   1.133158968810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.752445069631E-01  -5.045568693642E-02   0.000000000000E+00   1.848488200758E-01  -1.439375589109E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.971257707133E-01   4.999551829288E-02   0.000000000000E+00  -1.618716619055E-01   1.104714680509E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.723766841567E-01  -4.910037126619E-02   0.000000000000E+00   1.810327257811E-01  -1.405533779740E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936608317415E-01   4.851728241152E-02   0.000000000000E+00  -1.582729878714E-01   1.076833137365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.695368806415E-01  -4.777848948194E-02   0.000000000000E+00   1.772760883388E-01  -1.372343779375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902165996821E-01   4.707743683672E-02   0.000000000000E+00  -1.547294340492E-01   1.049508287314E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667252509959E-01  -4.648927513145E-02   0.000000000000E+00   1.735785156228E-01  -1.339797377624E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.867945256041E-01   4.567516841765E-02   0.000000000000E+00  -1.512410044996E-01   1.022733961016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.639419368822E-01  -4.523197903816E-02   0.000000000000E+00   1.699396006464E-01  -1.307886322463E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.833959896224E-01   4.430967487409E-02   0.000000000000E+00  -1.478076666629E-01   9.965038803410E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.611870674346E-01  -4.400586886934E-02   0.000000000000E+00   1.663589223621E-01  -1.276602327365E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.800223024245E-01   4.298016488964E-02   0.000000000000E+00  -1.444293527416E-01   9.708116666572E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.584607596245E-01  -4.281022871717E-02   0.000000000000E+00   1.628360464320E-01  -1.245937078191E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.766747068075E-01   4.168585819264E-02   0.000000000000E+00  -1.411059610627E-01   9.456508489009E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.557631186046E-01  -4.164435869209E-02   0.000000000000E+00   1.593705259671E-01  -1.215882239620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.733543792211E-01   4.042598562535E-02   0.000000000000E+00  -1.378373574183E-01   9.210148714437E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.530942380343E-01  -4.050757452837E-02   0.000000000000E+00   1.559619022416E-01  -1.186429461368E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.700624313158E-01   3.919978920175E-02   0.000000000000E+00  -1.346233763839E-01   8.968971017474E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.504542003868E-01  -3.939920720140E-02   0.000000000000E+00   1.526097053825E-01  -1.157570384177E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.667999114949E-01   3.800652215449E-02   0.000000000000E+00  -1.314638226143E-01   8.732908378068E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.478430772412E-01  -3.831860255635E-02   0.000000000000E+00   1.493134550328E-01  -1.129296645495E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.635678064660E-01   3.684544897132E-02   0.000000000000E+00  -1.283584721170E-01   8.501893153836E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452609295585E-01  -3.726512094764E-02   0.000000000000E+00   1.460726609904E-01  -1.101599884828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.603670427930E-01   3.571584542147E-02   0.000000000000E+00  -1.253070735014E-01   8.275857150270E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427078079450E-01  -3.623813688925E-02   0.000000000000E+00   1.428868238240E-01  -1.074471748902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.571984884446E-01   3.461699857242E-02   0.000000000000E+00  -1.223093492044E-01   8.054731688855E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.401837529034E-01  -3.523703871516E-02   0.000000000000E+00   1.397554354680E-01  -1.047903896567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.540629543392E-01   3.354820679734E-02   0.000000000000E+00  -1.193649966923E-01   7.838447673078E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.376887950720E-01  -3.426122824980E-02   0.000000000000E+00   1.366779797957E-01  -1.021888003446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509611958832E-01   3.250877977369E-02   0.000000000000E+00  -1.164736896373E-01   7.626935652351E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.352229554546E-01  -3.331012048812E-02   0.000000000000E+00   1.336539331721E-01  -9.964157663762E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.478939145022E-01   3.149803847343E-02   0.000000000000E+00  -1.136350790706E-01   7.420125883865E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.327862456409E-01  -3.238314328504E-02   0.000000000000E+00   1.306827649902E-01  -9.714789076986E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448617591634E-01   3.051531514497E-02   0.000000000000E+00  -1.108487945095E-01   7.217948392372E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303786680180E-01  -3.147973705378E-02   0.000000000000E+00   1.277639381849E-01  -9.470691791905E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418653278880E-01   2.955995328748E-02   0.000000000000E+00  -1.081144450599E-01   7.020333027935E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280002159756E-01  -3.059935447284E-02   0.000000000000E+00   1.248969097313E-01  -9.231783658844E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.389051692512E-01   2.863130761777E-02   0.000000000000E+00  -1.054316204940E-01   6.827209521645E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256508741032E-01  -2.974146020168E-02   0.000000000000E+00   1.220811311269E-01  -8.997982897314E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359817838706E-01   2.772874403016E-02   0.000000000000E+00  -1.027998923019E-01   6.638507539341E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.233306183822E-01  -2.890553060424E-02   0.000000000000E+00   1.193160488562E-01  -8.769208130577E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330956258801E-01   2.685163954962E-02   0.000000000000E+00  -1.002188147189E-01   6.454156733350E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.210394163723E-01  -2.809105348049E-02   0.000000000000E+00   1.166011048395E-01  -8.545378417763E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.302471043888E-01   2.599938227852E-02   0.000000000000E+00  -9.768792572688E-02   6.274086792271E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187772273924E-01  -2.729752780543E-02   0.000000000000E+00   1.139357368666E-01  -8.326413284910E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.274365849244E-01   2.517137133739E-02   0.000000000000E+00  -9.520674803027E-02   6.098227488829E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.165440026988E-01  -2.652446347555E-02   0.000000000000E+00   1.113193790166E-01  -8.112232754232E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.246643908591E-01   2.436701679985E-02   0.000000000000E+00  -9.277479000740E-02   5.926508725834E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.143396856579E-01  -2.577138106235E-02   0.000000000000E+00   1.087514620623E-01  -7.902757371737E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.219308048185E-01   2.358573962219E-02   0.000000000000E+00  -9.039154663608E-02   5.758860580261E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121642119167E-01  -2.503781157266E-02   0.000000000000E+00   1.062314138625E-01  -7.697908233310E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.192360700715E-01   2.282697156780E-02   0.000000000000E+00  -8.805650039442E-02   5.595213345499E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100175095703E-01  -2.432329621557E-02   0.000000000000E+00   1.037586597395E-01  -7.497607009195E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165803919009E-01   2.209015512663E-02   0.000000000000E+00  -8.576912213657E-02   5.435497571777E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078994993260E-01  -2.362738617583E-02   0.000000000000E+00   1.013326228457E-01  -7.301775967445E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139639389537E-01   2.137474343027E-02   0.000000000000E+00  -8.352887194372E-02   5.279644104823E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.058100946667E-01  -2.294964239343E-02   0.000000000000E+00   9.895272451678E-02  -7.110337996022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113868445720E-01   2.068020016259E-02   0.000000000000E+00  -8.133519995041E-02   5.127584122771E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.037492020109E-01  -2.228963534893E-02   0.000000000000E+00   9.661838461239E-02  -6.923216622628E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.088492081009E-01   2.000599946633E-02   0.000000000000E+00  -7.918754714647E-02   4.979249171362E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017167208719E-01  -2.164694485476E-02   0.000000000000E+00   9.432902184596E-02  -6.740336034016E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063510961764E-01   1.935162584605E-02   0.000000000000E+00  -7.708534615468E-02   4.834571197466E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.971254401604E-02  -2.102115985202E-02   0.000000000000E+00   9.208405410399E-02  -6.561621094377E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038925439896E-01   1.871657406735E-02   0.000000000000E+00  -7.502802198446E-02   4.693482580961E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.773655761855E-02  -2.041187821271E-02   0.000000000000E+00   8.988289875410E-02  -6.386997362346E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014735565295E-01   1.810034905297E-02   0.000000000000E+00  -7.301499276179E-02   4.555916165009E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.578864141955E-02  -1.981870654698E-02   0.000000000000E+00   8.772497294157E-02  -6.216391106284E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.909410980205E-02   1.750246577570E-02   0.000000000000E+00  -7.104567043569E-02   4.421805284758E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.386866887891E-02  -1.924126001549E-02   0.000000000000E+00   8.560969387661E-02  -6.049729319000E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.675415202619E-02   1.692244914850E-02   0.000000000000E+00  -6.911946146146E-02   4.291083794516E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.197650733042E-02  -1.867916214667E-02   0.000000000000E+00   8.353647911151E-02  -5.886939731359E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.445360480602E-02   1.635983391201E-02   0.000000000000E+00  -6.723576746104E-02   4.163686093416E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.011201813529E-02  -1.813204465853E-02   0.000000000000E+00   8.150474680791E-02  -5.727950824826E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.219236427938E-02   1.581416451959E-02   0.000000000000E+00  -6.539398586077E-02   4.039547149638E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.827505683568E-02  -1.759954728507E-02   0.000000000000E+00   7.951391599487E-02  -5.572691843047E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.997030224223E-02   1.528499502024E-02   0.000000000000E+00  -6.359351050687E-02   3.918602523187E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.646547330757E-02  -1.708131760704E-02   0.000000000000E+00   7.756340681769E-02  -5.421092802472E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.778726724883E-02   1.477188893937E-02   0.000000000000E+00  -6.183373225899E-02   3.800788387301E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.468311191330E-02  -1.657701088685E-02   0.000000000000E+00   7.565264077765E-02  -5.273084502068E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.564308568751E-02   1.427441915790E-02   0.000000000000E+00  -6.011403956211E-02   3.686041548495E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.292781165428E-02  -1.608628990764E-02   0.000000000000E+00   7.378104096322E-02  -5.128598532101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.353756283208E-02   1.379216778956E-02   0.000000000000E+00  -5.843381899726E-02   3.574299465301E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.119940632325E-02  -1.560882481623E-02   0.000000000000E+00   7.194803227275E-02  -4.987567282177E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.147048386869E-02   1.332472605682E-02   0.000000000000E+00  -5.679245581131E-02   3.465500265727E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.949772465631E-02  -1.514429296994E-02   0.000000000000E+00   7.015304162949E-02  -4.849923948815E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.944161489818E-02   1.287169416549E-02   0.000000000000E+00  -5.518933442621E-02   3.359582763473E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.782259048519E-02  -1.469237878699E-02   0.000000000000E+00   6.839549818743E-02  -4.715602541536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.745070391389E-02   1.243268117815E-02   0.000000000000E+00  -5.362383892815E-02   3.256486472954E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.617382288911E-02  -1.425277360048E-02   0.000000000000E+00   6.667483352955E-02  -4.584537888376E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.549748175501E-02   1.200730488663E-02   0.000000000000E+00  -5.209535353685E-02   3.156151623137E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.455123634646E-02  -1.382517551588E-02   0.000000000000E+00   6.499048185854E-02  -4.456665640830E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.358166303550E-02   1.159519168363E-02   0.000000000000E+00  -5.060326305556E-02   3.058519170266E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.295464088659E-02  -1.340928927177E-02   0.000000000000E+00   6.334188018074E-02  -4.331922278489E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.170294704871E-02   1.119597643364E-02   0.000000000000E+00  -4.914695330200E-02   2.963530809475E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.138384224124E-02  -1.300482610389E-02   0.000000000000E+00   6.172846848212E-02  -4.210245112644E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.986101864774E-02   1.080930234333E-02   0.000000000000E+00  -4.772581152072E-02   2.871128985347E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.983864199565E-02  -1.261150361219E-02   0.000000000000E+00   6.014968989659E-02  -4.091572288980E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.805554910172E-02   1.043482083150E-02   0.000000000000E+00  -4.633922677722E-02   2.781256901447E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.831883773969E-02  -1.222904563093E-02   0.000000000000E+00   5.860499086800E-02  -3.975842789962E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.628619692828E-02   1.007219139872E-02   0.000000000000E+00  -4.498659033430E-02   2.693858528859E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.682422321848E-02  -1.185718210174E-02   0.000000000000E+00   5.709382130515E-02  -3.862996436623E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.455260870218E-02   9.721081496803E-03   0.000000000000E+00  -4.366729601098E-02   2.608878613767E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535458848265E-02  -1.149564894945E-02   0.000000000000E+00   5.561563473004E-02  -3.752973889758E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.285441984042E-02   9.381166398228E-03   0.000000000000E+00  -4.238074052437E-02   2.526262684113E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.390972003828E-02  -1.114418796070E-02   0.000000000000E+00   5.416988841972E-02  -3.645716650562E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.119125536415E-02   9.052129065573E-03   0.000000000000E+00  -4.112632381500E-02   2.445957055360E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.248940099631E-02  -1.080254666518E-02   0.000000000000E+00   5.275604354172E-02  -3.541167060741E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.956273063740E-02   8.733660021131E-03   0.000000000000E+00  -3.990344935591E-02   2.367908835398E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.109341122132E-02  -1.047047821942E-02   0.000000000000E+00   5.137356528303E-02  -3.439268302123E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.796845208301E-02   8.425457216767E-03   0.000000000000E+00  -3.871152444587E-02   2.292065928622E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.972152747980E-02  -1.014774129311E-02   0.000000000000E+00   5.002192297314E-02  -3.339964395775E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.640801787610E-02   8.127225904124E-03   0.000000000000E+00  -3.754996048735E-02   2.218377039217E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.837352358771E-02  -9.834099957800E-03   0.000000000000E+00   4.870059020083E-02  -3.243200200652E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.488101861520E-02   7.838678505254E-03   0.000000000000E+00  -3.641817324929E-02   2.146791673673E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.704917055713E-02  -9.529323577953E-03   0.000000000000E+00   4.740904492520E-02  -3.148921411793E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.338703797141E-02   7.559534483790E-03   0.000000000000E+00  -3.531558311543E-02   2.077260142572E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.574823674227E-02  -9.233186704268E-03   0.000000000000E+00   4.614676958110E-02  -3.057074558095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.192565331600E-02   7.289520216705E-03   0.000000000000E+00  -3.424161531830E-02   2.009733561662E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.447048798443E-02  -8.945468969222E-03   0.000000000000E+00   4.491325117912E-02  -2.967606999693E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.049643632654E-02   7.028368866773E-03   0.000000000000E+00  -3.319570015949E-02   1.944163852267E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.321568775597E-02  -8.665954984724E-03   0.000000000000E+00   4.370798140035E-02  -2.880466925062E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.909895357214E-02   6.775820255748E-03   0.000000000000E+00  -3.217727321638E-02   1.880503741039E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.198359730321E-02  -8.394434241926E-03   0.000000000000E+00   4.253045668586E-02  -2.795603347825E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.773276707794E-02   6.531620738415E-03   0.000000000000E+00  -3.118577553598E-02   1.818706759100E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.077397578820E-02  -8.130701012939E-03   0.000000000000E+00   4.138017832001E-02  -2.712966102820E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.639743486932E-02   6.295523077477E-03   0.000000000000E+00  -3.022065381588E-02   1.758727240581E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.958658042921E-02  -7.874554254585E-03   0.000000000000E+00   4.025665250865E-02  -2.632505841879E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.509251149613E-02   6.067286319437E-03   0.000000000000E+00  -2.928136057320E-02   1.700520320613E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.842116663985E-02  -7.625797514033E-03   0.000000000000E+00   3.915939045243E-02  -2.554174029424E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.381754853730E-02   5.846675671452E-03   0.000000000000E+00  -2.836735430135E-02   1.644041932763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.727748816686E-02  -7.384238836317E-03   0.000000000000E+00   3.808790841606E-02  -2.477922937857E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.257209508619E-02   5.633462379270E-03   0.000000000000E+00  -2.747809961551E-02   1.589248805969E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.615529722655E-02  -7.149690673685E-03   0.000000000000E+00   3.704172779328E-02  -2.403705642814E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.135569821716E-02   5.427423606257E-03   0.000000000000E+00  -2.661306738673E-02   1.536098460976E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.505434463943E-02  -6.921969796661E-03   0.000000000000E+00   3.602037516660E-02  -2.331476017852E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.016790343347E-02   5.228342313606E-03   0.000000000000E+00  -2.577173486534E-02   1.484549206319E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.397437996343E-02  -6.700897206822E-03   0.000000000000E+00   3.502338236208E-02  -2.261188728824E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.900825509724E-02   5.036007141723E-03   0.000000000000E+00  -2.495358579390E-02   1.434560133858E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.291515162535E-02  -6.486298051261E-03   0.000000000000E+00   3.405028649963E-02  -2.192799228092E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.787629684152E-02   4.850212292870E-03   0.000000000000E+00  -2.415811051002E-02   1.386091113900E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.187640705056E-02  -6.278001538702E-03   0.000000000000E+00   3.310063003912E-02  -2.126263748511E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.677157196515E-02   4.670757415088E-03   0.000000000000E+00  -2.338480603941E-02   1.339102789921E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.085789279083E-02  -6.075840857149E-03   0.000000000000E+00   3.217396082227E-02  -2.061539297187E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.569362381049E-02   4.497447487424E-03   0.000000000000E+00  -2.263317617957E-02   1.293556572923E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.985935465030E-02  -5.879653093144E-03   0.000000000000E+00   3.126983211064E-02  -1.998583649037E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.464199612470E-02   4.330092706512E-03   0.000000000000E+00  -2.190273157438E-02   1.249414635432E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.888053780959E-02  -5.689279152499E-03   0.000000000000E+00   3.038780261960E-02  -1.937355340140E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.361623340473E-02   4.168508374534E-03   0.000000000000E+00  -2.119298977992E-02   1.206639905171E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.792118694776E-02  -5.504563682515E-03   0.000000000000E+00   2.952743654850E-02  -1.877813660904E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261588122658E-02   4.012514788573E-03   0.000000000000E+00  -2.050347532186E-02   1.165196058413E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.698104636219E-02  -5.325354995632E-03   0.000000000000E+00   2.868830360682E-02  -1.819918649056E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.164048655905E-02   3.861937131394E-03   0.000000000000E+00  -1.983371974477E-02   1.125047513052E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.605986008647E-02  -5.151504994518E-03   0.000000000000E+00   2.786997903691E-02  -1.763631082462E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.068959806250E-02   3.716605363690E-03   0.000000000000E+00  -1.918326165364E-02   1.086159421395E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.515737200609E-02  -4.982869098488E-03   0.000000000000E+00   2.707204363294E-02  -1.708912471797E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.976276637298E-02   3.576354117764E-03   0.000000000000E+00  -1.855164674786E-02   1.048497662701E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.427332597175E-02  -4.819306171322E-03   0.000000000000E+00   2.629408375646E-02  -1.655725053072E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.885954437201E-02   3.441022592737E-03   0.000000000000E+00  -1.793842784803E-02   1.012028835483E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340746591054E-02  -4.660678450351E-03   0.000000000000E+00   2.553569134848E-02  -1.604031780015E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.797948744252E-02   3.310454451210E-03   0.000000000000E+00  -1.734316491586E-02   9.767202495893E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.255953593478E-02  -4.506851476873E-03   0.000000000000E+00   2.479646393837E-02  -1.553796316342E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.712215371131E-02   3.184497717483E-03   0.000000000000E+00  -1.676542506750E-02   9.425399180821E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.172928044857E-02  -4.357694027802E-03   0.000000000000E+00   2.407600464948E-02  -1.504983027904E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.628710427829E-02   3.063004677271E-03   0.000000000000E+00  -1.620478258045E-02   9.094565489272E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.091644425180E-02  -4.213078048564E-03   0.000000000000E+00   2.337392220176E-02  -1.457556974732E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.547390343297E-02   2.945831778955E-03   0.000000000000E+00  -1.566081889447E-02   8.774395365131E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.012077264185E-02  -4.072878587215E-03   0.000000000000E+00   2.268983091121E-02  -1.411483902979E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468211885864E-02   2.832839536392E-03   0.000000000000E+00  -1.513312260668E-02   8.464589530121E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.934201151281E-02  -3.936973729715E-03   0.000000000000E+00   2.202335068661E-02  -1.366730236777E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.391132182435E-02   2.723892433253E-03   0.000000000000E+00  -1.462128946110E-02   8.164855395978E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857990745231E-02  -3.805244536397E-03   0.000000000000E+00   2.137410702330E-02  -1.323263070009E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.316108736541E-02   2.618858828915E-03   0.000000000000E+00  -1.412492233296E-02   7.874906975344E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.783420783570E-02  -3.677574979556E-03   0.000000000000E+00   2.074173099431E-02  -1.281050158014E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.243099445241E-02   2.517610865920E-03   0.000000000000E+00  -1.364363120793E-02   7.594464791509E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.710466091774E-02  -3.553851882172E-03   0.000000000000E+00   2.012585923878E-02  -1.240059909239E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.172062614934E-02   2.420024378972E-03   0.000000000000E+00  -1.317703315658E-02   7.323255787101E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.639101592189E-02  -3.433964857725E-03   0.000000000000E+00   1.952613394796E-02  -1.200261376858E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102956976114E-02   2.325978805498E-03   0.000000000000E+00  -1.272475230432E-02   7.061013231900E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.569302312688E-02  -3.317806251091E-03   0.000000000000E+00   1.894220284870E-02  -1.161624250326E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035741697082E-02   2.235357097754E-03   0.000000000000E+00  -1.228641979689E-02   6.807476629830E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.501043395085E-02  -3.205271080486E-03   0.000000000000E+00   1.837371918446E-02  -1.124118846833E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.970376396686E-02   2.148045636491E-03   0.000000000000E+00  -1.186167376193E-02   6.562391625318E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.434300103274E-02  -3.096256980453E-03   0.000000000000E+00   1.782034169404E-02  -1.087716102729E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.906821156078E-02   2.063934146155E-03   0.000000000000E+00  -1.145015926652E-02   6.325509909052E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.369047831131E-02  -2.990664145868E-03   0.000000000000E+00   1.728173458816E-02  -1.052387564954E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.845036529559E-02   1.982915611635E-03   0.000000000000E+00  -1.105152827112E-02   6.096589123306E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.305262110142E-02  -2.888395276967E-03   0.000000000000E+00   1.675756752399E-02  -1.018105382449E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.784983554521E-02   1.904886196541E-03   0.000000000000E+00  -1.066543958001E-02   5.875392766893E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.242918616786E-02  -2.789355525338E-03   0.000000000000E+00   1.624751557756E-02  -9.848422975649E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.726623760524E-02   1.829745163006E-03   0.000000000000E+00  -1.029155878844E-02   5.661690099864E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.181993179640E-02  -2.693452440904E-03   0.000000000000E+00   1.575125921426E-02  -9.525716374806E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.669919177543E-02   1.757394793013E-03   0.000000000000E+00  -9.929558226781E-03   5.455256048027E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.122461786246E-02  -2.600595919859E-03   0.000000000000E+00   1.526848425749E-02  -9.212673055879E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614832343409E-02   1.687740311222E-03   0.000000000000E+00  -9.579116901705E-03   5.255871107406E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.064300589713E-02  -2.510698153505E-03   0.000000000000E+00   1.479888185540E-02  -8.909037728498E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561326310477E-02   1.620689809297E-03   0.000000000000E+00  -9.239920434664E-03   5.063321248655E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.007485915068E-02  -2.423673578068E-03   0.000000000000E+00   1.434214844594E-02  -8.614560691738E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509364651554E-02   1.556154171728E-03   0.000000000000E+00  -8.911660997893E-03   4.877397821620E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.951994265339E-02  -2.339438825367E-03   0.000000000000E+00   1.389798572030E-02  -8.328997748002E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.458911465104E-02   1.494047003114E-03   0.000000000000E+00  -8.594037247995E-03   4.697897460008E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897802327400E-02  -2.257912674426E-03   0.000000000000E+00   1.346610058470E-02  -8.052110117163E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.409931379776E-02   1.434284556923E-03   0.000000000000E+00  -8.286754257342E-03   4.524621986302E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.844886977555E-02  -2.179016003920E-03   0.000000000000E+00   1.304620512079E-02  -7.783664350915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.362389558260E-02   1.376785665690E-03   0.000000000000E+00  -7.989523443436E-03   4.357378316985E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.793225286881E-02  -2.102671745534E-03   0.000000000000E+00   1.263801654456E-02  -7.523432247399E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316251700518E-02   1.321471672660E-03   0.000000000000E+00  -7.702062496391E-03   4.195978368123E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.742794526315E-02  -2.028804838133E-03   0.000000000000E+00   1.224125716392E-02  -7.271190766058E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.271484046410E-02   1.268266364843E-03   0.000000000000E+00  -7.424095304659E-03   4.040238961365E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.693572171498E-02  -1.957342182808E-03   0.000000000000E+00   1.185565433493E-02  -7.026721942866E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228053377729E-02   1.217095907488E-03   0.000000000000E+00  -7.155351879187E-03   3.889981730463E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.645535907377E-02  -1.888212598708E-03   0.000000000000E+00   1.148094041687E-02  -6.789812805880E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185927019691E-02   1.167888779932E-03   0.000000000000E+00  -6.895568276088E-03   3.745033028293E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.598663632572E-02  -1.821346779737E-03   0.000000000000E+00   1.111685272617E-02  -6.560255291257E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145072841883E-02   1.120575712842E-03   0.000000000000E+00  -6.644486518005E-03   3.605223834504E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.552933463497E-02  -1.756677252003E-03   0.000000000000E+00   1.076313348919E-02  -6.337846159703E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105459258711E-02   1.075089626799E-03   0.000000000000E+00  -6.401854514282E-03   3.470389663799E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.508323738252E-02  -1.694138332092E-03   0.000000000000E+00   1.041952979403E-02  -6.122386913388E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067055229359E-02   1.031365572236E-03   0.000000000000E+00  -6.167425980049E-03   3.340370474908E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.464813020281E-02  -1.633666086115E-03   0.000000000000E+00   1.008579354130E-02  -5.913683713396E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.029830257283E-02   9.893406706990E-04   0.000000000000E+00  -5.940960354363E-03   3.215010580299E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.422380101804E-02  -1.575198289499E-03   0.000000000000E+00   9.761681394099E-03  -5.711547297697E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.937543892710E-03   9.489540574115E-04   0.000000000000E+00  -5.722222717506E-03   3.094158556671E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381004007031E-02  -1.518674387572E-03   0.000000000000E+00   9.446954727085E-03  -5.515792899737E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.587982140811E-03   9.101468251330E-04   0.000000000000E+00  -5.510983707556E-03   2.977667156254E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340663995142E-02  -1.464035456857E-03   0.000000000000E+00   9.141379574767E-03  -5.326240167592E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.249328606781E-03   8.728619692905E-04   0.000000000000E+00  -5.307019436329E-03   2.865393218971E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.301339563057E-02  -1.411224167127E-03   0.000000000000E+00   8.844726579082E-03  -5.142713083781E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.921299960972E-03   8.370443343634E-04   0.000000000000E+00  -5.110111404802E-03   2.757197585482E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263010447994E-02  -1.360184744165E-03   0.000000000000E+00   8.556770936299E-03  -4.965039885703E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.603618229462E-03   8.026405615032E-04   0.000000000000E+00  -4.920046418108E-03   2.652945011146E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225656629819E-02  -1.310862933243E-03   0.000000000000E+00   8.277292343306E-03  -4.793052986773E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.296010765680E-03   7.695990373704E-04   0.000000000000E+00  -4.736616500178E-03   2.552504080917E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.189258333184E-02  -1.263205963314E-03   0.000000000000E+00   8.006074943374E-03  -4.626588898278E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.998210218858E-03   7.378698441786E-04   0.000000000000E+00  -4.559618808182E-03   2.455747125244E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.153796029470E-02  -1.217162511871E-03   0.000000000000E+00   7.742907271328E-03  -4.465488151909E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.709954499398E-03   7.074047109045E-04   0.000000000000E+00  -4.388855546748E-03   2.362550136931E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119250438527E-02  -1.172682670516E-03   0.000000000000E+00   7.487582198338E-03  -4.309595223086E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.430986741447E-03   6.781569656745E-04   0.000000000000E+00  -4.224133882161E-03   2.272792689053E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085602530228E-02  -1.129717911180E-03   0.000000000000E+00   7.239896876255E-03  -4.158758455005E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161055262738E-03   6.500814892827E-04   0.000000000000E+00  -4.065265856513E-03   2.186357853885E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052833525829E-02  -1.088221053023E-03   0.000000000000E+00   6.999652681610E-03  -4.012829983507E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.899913521906E-03   6.231346698396E-04   0.000000000000E+00  -3.912068301940E-03   2.103132122901E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.020924899147E-02  -1.048146229968E-03   0.000000000000E+00   6.766655159236E-03  -3.871665662491E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.647320073489E-03   5.972743585242E-04   0.000000000000E+00  -3.764362755015E-03   2.023005327862E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.898583775617E-03  -1.009448858887E-03   0.000000000000E+00   6.540713965789E-03  -3.735124990944E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.403038520647E-03   5.724598264150E-04   0.000000000000E+00  -3.621975371308E-03   1.945870562970E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.596159428308E-03  -9.720856084312E-04   0.000000000000E+00   6.321642812776E-03  -3.603071039541E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.166837465882E-03   5.486517224025E-04   0.000000000000E+00  -3.484736840274E-03   1.871624108159E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.301798317423E-03  -9.360143684606E-04   0.000000000000E+00   6.109259409559E-03  -3.475370378902E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.938490459780E-03   5.258120321370E-04   0.000000000000E+00  -3.352482300409E-03   1.800165353473E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.015325366101E-03  -9.011942201101E-04   0.000000000000E+00   5.903385406322E-03  -3.351893008982E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.717775947988E-03   5.039040380053E-04   0.000000000000E+00  -3.225051254833E-03   1.731396724586E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.736568055863E-03  -8.675854064516E-04   0.000000000000E+00   5.703846336681E-03  -3.232512288400E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.504477216563E-03   4.828922801306E-04   0.000000000000E+00  -3.102287487317E-03   1.665223609468E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.465356428314E-03  -8.351493037525E-04   0.000000000000E+00   5.510471560387E-03  -3.117104865281E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.298382335747E-03   4.627425183473E-04   0.000000000000E+00  -2.984038978767E-03   1.601554286170E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.201523085276E-03  -8.038483933282E-04   0.000000000000E+00   5.323094205981E-03  -3.005550608819E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.099284102392E-03   4.434216951618E-04   0.000000000000E+00  -2.870157824294E-03   1.540299851786E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.944903187437E-03  -7.736462339606E-04   0.000000000000E+00   5.141551113430E-03  -2.897732541702E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.906979981062E-03   4.248978996593E-04   0.000000000000E+00  -2.760500150835E-03   1.481374152548E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.695334451579E-03  -7.445074349021E-04   0.000000000000E+00   4.965682776825E-03  -2.793536773437E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.721272043990E-03   4.071403323484E-04   0.000000000000E+00  -2.654926035415E-03   1.424693715087E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.452657146385E-03  -7.163976294265E-04   0.000000000000E+00   4.795333287141E-03  -2.692852434584E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.541966909967E-03   3.901192709254E-04   0.000000000000E+00  -2.553299424079E-03   1.370177678859E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.216714086955E-03  -6.892834489456E-04   0.000000000000E+00   4.630350275122E-03  -2.595571611896E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.368875682299E-03   3.738060369358E-04   0.000000000000E+00  -2.455488051540E-03   1.317747729728E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.987350627941E-03  -6.631324976545E-04   0.000000000000E+00   4.470584854266E-03  -2.501589284342E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.201813885866E-03   3.581729633124E-04   0.000000000000E+00  -2.361363361539E-03   1.267328034704E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.764414655501E-03  -6.379133277319E-04   0.000000000000E+00   4.315891563999E-03  -2.410803260037E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.040601403506E-03   3.431933627908E-04   0.000000000000E+00  -2.270800428021E-03   1.218845177861E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.547756577993E-03  -6.135954150426E-04   0.000000000000E+00   4.166128313069E-03  -2.323114114118E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.885062411642E-03   3.288414971462E-04   0.000000000000E+00  -2.183677877066E-03   1.172228097381E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.337229315929E-03  -5.901491353807E-04   0.000000000000E+00   4.021156323733E-03  -2.238425128046E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.735025315433E-03   3.150925472828E-04   0.000000000000E+00  -2.099877809701E-03   1.127408023789E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.132688288969E-03  -5.675457412139E-04   0.000000000000E+00   3.880840073407E-03  -2.156642227350E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.590322683386E-03   3.019225841185E-04   0.000000000000E+00  -2.019285725552E-03   1.084318419324E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.933991405908E-03  -5.457573389280E-04   0.000000000000E+00   3.745047242820E-03  -2.077673925811E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.450791181571E-03   2.893085402643E-04   0.000000000000E+00  -1.941790447365E-03   1.042894918448E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.740999048178E-03  -5.247568665690E-04   0.000000000000E+00   3.613648656150E-03  -2.001431263182E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.316271507545E-03   2.772281824852E-04   0.000000000000E+00  -1.867284046460E-03   1.003075269515E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.553574056885E-03  -5.045180720690E-04   0.000000000000E+00   3.486518228417E-03  -1.927827749968E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.186608323985E-03   2.656600849123E-04   0.000000000000E+00  -1.795661769089E-03   9.647992775615E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.371581716721E-03  -4.850154919531E-04   0.000000000000E+00   3.363532909860E-03  -1.856779310163E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061650192179E-03   2.545836030044E-04   0.000000000000E+00  -1.726821963757E-03   9.280087482392E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.194889739453E-03  -4.662244305141E-04   0.000000000000E+00   3.244572631414E-03  -1.788204225529E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941249505404E-03   2.439788482326E-04   0.000000000000E+00  -1.660666009497E-03   8.926474328608E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.023368246570E-03  -4.481209394486E-04   0.000000000000E+00   3.129520250601E-03  -1.722023080822E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825262422243E-03   2.338266634696E-04   0.000000000000E+00  -1.597098245117E-03   8.586609745563E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.856889751031E-03  -4.306817979488E-04   0.000000000000E+00   3.018261497795E-03  -1.658158709905E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713548799935E-03   2.241085990813E-04   0.000000000000E+00  -1.536025899441E-03   8.259968555413E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.695329138266E-03  -4.138844932460E-04   0.000000000000E+00   2.910684922925E-03  -1.596536142775E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605972127819E-03   2.148068896938E-04   0.000000000000E+00  -1.477359022571E-03   7.946043454879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.538563646406E-03  -3.977072015791E-04   0.000000000000E+00   2.806681842602E-03  -1.537082553465E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.502399460888E-03   2.059044316113E-04   0.000000000000E+00  -1.421010418126E-03   7.644344509558E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.386472845860E-03  -3.821287696146E-04   0.000000000000E+00   2.706146287742E-03  -1.479727208896E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402701353529E-03   1.973847609021E-04   0.000000000000E+00  -1.366895576535E-03   7.354398659297E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.238938618278E-03  -3.671286962733E-04   0.000000000000E+00   2.608974951674E-03  -1.424401418608E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.306751793546E-03   1.892320320948E-04   0.000000000000E+00  -1.314932609351E-03   7.075749234021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.095845134747E-03  -3.526871149827E-04   0.000000000000E+00   2.515067138683E-03  -1.371038485373E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.214428136405E-03   1.814309975055E-04   0.000000000000E+00  -1.265042184594E-03   6.807955480179E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.957078833411E-03  -3.387847763360E-04   0.000000000000E+00   2.424324713062E-03  -1.319573656671E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125611039857E-03   1.739669871596E-04   0.000000000000E+00  -1.217147463139E-03   6.550592097541E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822528396528E-03  -3.254030311562E-04   0.000000000000E+00   2.336652048686E-03  -1.269944077071E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.040184398930E-03   1.668258893049E-04   0.000000000000E+00  -1.171174036167E-03   6.303248786434E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.692084727053E-03  -3.125238139487E-04   0.000000000000E+00   2.251955979124E-03  -1.222088741483E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.958035281307E-03   1.599941314957E-04   0.000000000000E+00  -1.127049863634E-03   6.065529805028E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.565640924825E-03  -3.001296267508E-04   0.000000000000E+00   2.170145748348E-03  -1.175948449327E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.879053863188E-03   1.534586622389E-04   0.000000000000E+00  -1.084705213817E-03   5.837053536758E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.443092262222E-03  -2.882035233498E-04   0.000000000000E+00   2.091132961919E-03  -1.131465759581E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.803133365617E-03   1.472069331790E-04   0.000000000000E+00  -1.044072603892E-03   5.617452067597E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.324336159347E-03  -2.767290938897E-04   0.000000000000E+00   2.014831538761E-03  -1.088584946535E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.730169991365E-03   1.412268818284E-04   0.000000000000E+00  -1.005086741595E-03   5.406370773351E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.209272158848E-03  -2.656904498317E-04   0.000000000000E+00   1.941157663604E-03  -1.047251955047E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.660062862310E-03   1.355069148024E-04   0.000000000000E+00  -9.676844678881E-04   5.203467916320E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.097801900002E-03  -2.550722092786E-04   0.000000000000E+00   1.870029739442E-03  -1.007414361128E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.592713957430E-03   1.300358915637E-04   0.000000000000E+00  -9.318047006987E-04   5.008414251631E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.989829093121E-03  -2.448594826612E-04   0.000000000000E+00   1.801368341308E-03  -9.690213287327E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.528028051430E-03   1.248031086709E-04   0.000000000000E+00  -8.973883797232E-04   4.820892643161E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.885259493397E-03  -2.350378587558E-04   0.000000000000E+00   1.735096170227E-03  -9.320235701399E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.465912653943E-03   1.197982844888E-04   0.000000000000E+00  -8.643784122255E-04   4.640597688347E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.784000875224E-03  -2.255933910526E-04   0.000000000000E+00   1.671138008847E-03  -8.963732993099E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406277949430E-03   1.150115443819E-04   0.000000000000E+00  -8.327196199113E-04   4.467235352428E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.685963004500E-03  -2.165125844544E-04   0.000000000000E+00   1.609420675399E-03  -8.620242018191E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.349036737759E-03   1.104334063580E-04   0.000000000000E+00  -8.023586868277E-04   4.300522611585E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.591057611784E-03  -2.077823823021E-04   0.000000000000E+00   1.549872979923E-03  -8.289313929391E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.294104375451E-03   1.060547671560E-04   0.000000000000E+00  -7.732441082723E-04   4.140187104878E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.499198365201E-03  -1.993901537162E-04   0.000000000000E+00   1.492425680870E-03  -7.970513787735E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241398717669E-03   1.018668887624E-04   0.000000000000E+00  -7.453261407317E-04   3.985966794836E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.410300843328E-03  -1.913236812679E-04   0.000000000000E+00   1.437011442221E-03  -7.663420201722E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.190840060943E-03   9.786138536246E-05   0.000000000000E+00  -7.185567528514E-04   3.837609636879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.324282508206E-03  -1.835711489345E-04   0.000000000000E+00   1.383564791337E-03  -7.367624968344E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142351086600E-03   9.403021067897E-05   0.000000000000E+00  -6.928895773644E-04   3.694873256716E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.241062678132E-03  -1.761211303817E-04   0.000000000000E+00   1.332022077436E-03  -7.082732720728E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.095856805037E-03   9.036564573594E-05   0.000000000000E+00  -6.682798640845E-04   3.557524636529E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.160562499679E-03  -1.689625775164E-04   0.000000000000E+00   1.282321430345E-03  -6.808360581233E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051284500671E-03   8.686028698676E-05   0.000000000000E+00  -6.446844338139E-04   3.425339808795E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.082704919354E-03  -1.620848093495E-04   0.000000000000E+00   1.234402719815E-03  -6.544137821799E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008563677755E-03   8.350703483779E-05   0.000000000000E+00  -6.220616332955E-04   3.298103558509E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.007414655500E-03  -1.554775011293E-04   0.000000000000E+00   1.188207515550E-03  -6.289705531876E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.676260069255E-04   8.029908252542E-05   0.000000000000E+00  -6.003712910794E-04   3.175609132881E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.934618171218E-03  -1.491306737727E-04   0.000000000000E+00   1.143679048342E-03  -6.044716296228E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.284052726199E-04   7.722990536670E-05   0.000000000000E+00  -5.795746744067E-04   3.057657959134E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.864243647730E-03  -1.430346835411E-04   0.000000000000E+00   1.100762171975E-03  -5.808833880524E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.908373212254E-04   7.429325033647E-05   0.000000000000E+00  -5.596344469848E-04   2.944059369436E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.796220957218E-03  -1.371802120049E-04   0.000000000000E+00   1.059403325529E-03  -5.581732922933E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.548600101130E-04   7.148312600475E-05   0.000000000000E+00  -5.405146277493E-04   2.834630333611E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.730481634142E-03  -1.315582562491E-04   0.000000000000E+00   1.019550495627E-03  -5.363098629064E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.204131574509E-04   6.879379278478E-05   0.000000000000E+00  -5.221805505259E-04   2.729195198878E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.666958845825E-03  -1.261601193471E-04   0.000000000000E+00   9.811531789842E-04  -5.152626472243E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.874384928608E-04   6.621975351066E-05   0.000000000000E+00  -5.045988246228E-04   2.627585436866E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605587364162E-03  -1.209774010861E-04   0.000000000000E+00   9.441623460527E-04  -4.950021902703E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.558796088935E-04   6.375574431967E-05   0.000000000000E+00  -4.877372963188E-04   2.529639397503E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.546303539671E-03  -1.160019889449E-04   0.000000000000E+00   9.085304062653E-04  -4.755000068413E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.256819133498E-04   6.139672584335E-05   0.000000000000E+00  -4.715650112640E-04   2.435202069938E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.489045276722E-03  -1.112260492904E-04   0.000000000000E+00   8.742111743129E-04  -4.567285544336E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.967925823987E-04   5.913787467740E-05   0.000000000000E+00  -4.560521777283E-04   2.344124849884E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.433752007317E-03  -1.066420188232E-04   0.000000000000E+00   8.411598363695E-04  -4.386612065109E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.691605145810E-04   5.697457515577E-05   0.000000000000E+00  -4.411701307671E-04   2.256265313910E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.380364661758E-03  -1.022425962258E-04   0.000000000000E+00   8.093329154717E-04  -4.212722256538E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.427362855869E-04   5.490241138314E-05   0.000000000000E+00  -4.268912971990E-04   2.171486999845E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328825637939E-03  -9.802073405720E-05   0.000000000000E+00   7.786882369113E-04  -4.045367370610E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.174721039028E-04   5.291715954387E-05   0.000000000000E+00  -4.131891614538E-04   2.089659193634E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.279078772985E-03  -9.396963087410E-05   0.000000000000E+00   7.491848952103E-04  -3.884307031327E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.933217672724E-04   5.101478047206E-05   0.000000000000E+00  -4.000382322512E-04   2.010656722387E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231069319392E-03  -9.008272357269E-05   0.000000000000E+00   7.207832235825E-04  -3.729308995596E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.702406199829E-04   4.919141247370E-05   0.000000000000E+00  -3.874140100946E-04   1.934359753421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184743923590E-03  -8.635367991903E-05   0.000000000000E+00   6.934447649026E-04  -3.580148924514E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.481855109718E-04   4.744336438801E-05   0.000000000000E+00  -3.752929555662E-04   1.860653599155E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140050602057E-03  -8.277639128313E-05   0.000000000000E+00   6.671322420760E-04  -3.436610154845E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.271147527598E-04   4.576710889713E-05   0.000000000000E+00  -3.636524584318E-04   1.789428527891E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096938712055E-03  -7.934496555742E-05   0.000000000000E+00   6.418095265402E-04  -3.298483464335E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.069880811954E-04   4.415927606121E-05   0.000000000000E+00  -3.524708075163E-04   1.720579580196E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055358919229E-03  -7.605372027313E-05   0.000000000000E+00   6.174416059577E-04  -3.165566835839E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.877666159972E-04   4.261664707211E-05   0.000000000000E+00  -3.417271613418E-04   1.654006390711E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.015263168050E-03  -7.289717595092E-05   0.000000000000E+00   5.939945537281E-04  -3.037665232951E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.694128221117E-04   4.113614823890E-05   0.000000000000E+00  -3.314015195367E-04   1.589613015542E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.766046591984E-04  -6.987004962720E-05   0.000000000000E+00   5.714355019981E-04  -2.914590394773E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.518904718743E-04   3.971484516799E-05   0.000000000000E+00  -3.214746949746E-04   1.527307764728E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.393378321551E-04  -6.696724856742E-05   0.000000000000E+00   5.497326173044E-04  -2.796160645815E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.351646079400E-04   3.834993716038E-05   0.000000000000E+00  -3.119282866457E-04   1.467003040004E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.034183465298E-04  -6.418386412192E-05   0.000000000000E+00   5.288550759930E-04  -2.682200708234E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.192015070123E-04   3.703875179539E-05   0.000000000000E+00  -3.027446532398E-04   1.408615177440E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.688030564435E-04  -6.151516574129E-05   0.000000000000E+00   5.087730369857E-04  -2.572541503252E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.039686443634E-04   3.577873972106E-05   0.000000000000E+00  -2.939068874494E-04   1.352064295199E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.354499777882E-04  -5.895659514943E-05   0.000000000000E+00   4.894576120029E-04  -2.467019943329E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.894346590877E-04   3.456746961404E-05   0.000000000000E+00  -2.853987909344E-04   1.297274145840E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.033182544818E-04  -5.650376072878E-05   0.000000000000E+00   4.708808359951E-04  -2.365478727095E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.755693201482E-04   3.340262333134E-05   0.000000000000E+00  -2.772048499864E-04   1.244171973445E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.723681312666E-04  -5.415243209759E-05   0.000000000000E+00   4.530156409510E-04  -2.267766152277E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.623434931646E-04   3.228199123379E-05   0.000000000000E+00  -2.693102118491E-04   1.192688375296E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.425609369181E-04  -5.189853485549E-05   0.000000000000E+00   4.358358345026E-04  -2.173735953681E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.497291079527E-04   3.120346767762E-05   0.000000000000E+00  -2.617006616928E-04   1.142757167964E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.138590744895E-04  -4.973814544590E-05   0.000000000000E+00   4.193160816455E-04  -2.083247158581E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.376991267775E-04   3.016504666755E-05   0.000000000000E+00  -2.543626002122E-04   1.094315257669E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.862260093612E-04  -4.766748612155E-05   0.000000000000E+00   4.034318856661E-04  -1.996163941029E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.262275133709E-04   2.916481767515E-05   0.000000000000E+00  -2.472830218753E-04   1.047302515030E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.596262449796E-04  -4.568292001356E-05   0.000000000000E+00   3.881595642198E-04  -1.912355455053E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.152892026421E-04   2.820096160659E-05   0.000000000000E+00  -2.404494937693E-04   1.001661653811E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.340252833785E-04  -4.378094635731E-05   0.000000000000E+00   3.734762196512E-04  -1.831695641953E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.048600710858E-04   2.727174691462E-05   0.000000000000E+00  -2.338501350366E-04   9.573381136412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.093895800755E-04  -4.195819595427E-05   0.000000000000E+00   3.593597077340E-04  -1.754063031765E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949169079276E-04   2.637552586661E-05   0.000000000000E+00  -2.274735969271E-04   9.142799468194E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.856865121148E-04  -4.021142682034E-05   0.000000000000E+00   3.457886123847E-04  -1.679340574456E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.854373869203E-04   2.551073093764E-05   0.000000000000E+00  -2.213090433957E-04   8.724377087097E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628843738568E-04  -3.853752000238E-05   0.000000000000E+00   3.327422321246E-04  -1.607415529810E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.764000388427E-04   2.467587135087E-05   0.000000000000E+00  -2.153461322877E-04   8.317643520522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.409523945016E-04  -3.693347540086E-05   0.000000000000E+00   3.202005754144E-04  -1.538179400005E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.677842246544E-04   2.386952973689E-05   0.000000000000E+00  -2.095749970528E-04   7.922151246800E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.198607479303E-04  -3.539640760839E-05   0.000000000000E+00   3.081443528654E-04  -1.471527849784E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.595701093208E-04   2.309035893042E-05   0.000000000000E+00  -2.039862290201E-04   7.537474709436E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.995805218847E-04  -3.392354179097E-05   0.000000000000E+00   2.965549530163E-04  -1.407360550051E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.517386362790E-04   2.233707888011E-05   0.000000000000E+00  -1.985708601809E-04   7.163209364034E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.800836418513E-04  -3.251220977781E-05   0.000000000000E+00   2.854144002042E-04  -1.345580939340E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.442715025361E-04   2.160847367769E-05   0.000000000000E+00  -1.933203464958E-04   6.798970758942E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.613427887822E-04  -3.115984648604E-05   0.000000000000E+00   2.747053107187E-04  -1.286095979806E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.371511344222E-04   2.090338870904E-05   0.000000000000E+00  -1.882265517137E-04   6.444393649126E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.433313692704E-04  -2.986398658837E-05   0.000000000000E+00   2.644108709356E-04  -1.228816018070E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.303606639245E-04   2.022072790148E-05   0.000000000000E+00  -1.832817316584E-04   6.099131139468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.260235645027E-04  -2.862226126380E-05   0.000000000000E+00   2.545148476688E-04  -1.173654797660E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.238839056600E-04   1.955945109241E-05   0.000000000000E+00  -1.784785190284E-04   5.762853861171E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.093944150851E-04  -2.743239476948E-05   0.000000000000E+00   2.450016127461E-04  -1.120529537289E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.177053344160E-04   1.891857148647E-05   0.000000000000E+00  -1.738099086313E-04   5.435249175119E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.934198539737E-04  -2.629220085494E-05   0.000000000000E+00   2.358561483617E-04  -1.069360912109E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.118100633121E-04   1.829715322618E-05   0.000000000000E+00  -1.692692431106E-04   5.116020406819E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.780766167914E-04  -2.519957921658E-05   0.000000000000E+00   2.270639965545E-04  -1.020072801681E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.061838225027E-04   1.769430904727E-05   0.000000000000E+00  -1.648501990952E-04   4.804886107323E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.633420758243E-04  -2.415251234967E-05   0.000000000000E+00   2.186111850180E-04  -9.725919089920E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008129384650E-04   1.710919803051E-05   0.000000000000E+00  -1.605467737960E-04   4.501579342226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.491941159619E-04  -2.314906293154E-05   0.000000000000E+00   2.104841746753E-04  -9.268474703688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.956843138381E-04   1.654102344804E-05   0.000000000000E+00  -1.563532720304E-04   4.205847007307E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.356111462213E-04  -2.218737150019E-05   0.000000000000E+00   2.026698464285E-04  -8.827712066027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.907854078019E-04   1.598903068680E-05   0.000000000000E+00  -1.522642936551E-04   3.917449169200E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.225722773012E-04  -2.126565397901E-05   0.000000000000E+00   1.951555722937E-04  -8.402975938642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.861042169940E-04   1.545250526321E-05   0.000000000000E+00  -1.482747214138E-04   3.636158431592E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.100574973727E-04  -2.038219871519E-05   0.000000000000E+00   1.879292764292E-04  -7.993641160567E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816292569465E-04   1.493077091358E-05   0.000000000000E+00  -1.443797091700E-04   3.361759324979E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.980476800197E-04  -1.953536316910E-05   0.000000000000E+00   1.809794291938E-04  -7.599112071779E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.773495440396E-04   1.442318776575E-05   0.000000000000E+00  -1.405746705370E-04   3.094047720631E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.865243698342E-04  -1.872357078948E-05   0.000000000000E+00   1.742949527309E-04  -7.218817947006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.732545779543E-04   1.392915058311E-05   0.000000000000E+00  -1.368552678731E-04   2.832830266570E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.754694839743E-04  -1.794530860953E-05   0.000000000000E+00   1.678650943244E-04  -6.852207045464E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.693343246184E-04   1.344808708018E-05   0.000000000000E+00  -1.332174016466E-04   2.577923845837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.648651667354E-04  -1.719912563260E-05   0.000000000000E+00   1.616793625808E-04  -6.498743555439E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655791996362E-04   1.297945631229E-05   0.000000000000E+00  -1.296572001605E-04   2.329155056325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.546939347666E-04  -1.648363144456E-05   0.000000000000E+00   1.557275802157E-04  -6.157909786549E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.619800521916E-04   1.252274712876E-05   0.000000000000E+00  -1.261710096238E-04   2.086359711404E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.449390144121E-04  -1.579749431248E-05   0.000000000000E+00   1.500000124519E-04  -5.829211695914E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.585281494028E-04   1.207747668843E-05   0.000000000000E+00  -1.227553845479E-04   1.849382359468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.355845919864E-04  -1.513943844203E-05   0.000000000000E+00   1.444874591615E-04  -5.512182725929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.552151611509E-04   1.164318904726E-05   0.000000000000E+00  -1.194070785008E-04   1.618075825187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.266157390720E-04  -1.450824076548E-05   0.000000000000E+00   1.391812171222E-04  -5.206381830201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.520331453253E-04   1.121945379353E-05   0.000000000000E+00  -1.161230351475E-04   1.392300766906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.180180274019E-04  -1.390272817904E-05   0.000000000000E+00   1.340729202551E-04  -4.911386138353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.489745335228E-04   1.080586475212E-05   0.000000000000E+00  -1.129003796287E-04   1.171925254369E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.097771135396E-04  -1.332177585652E-05   0.000000000000E+00   1.291543701875E-04  -4.626783298353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.460321171549E-04   1.040203873603E-05   0.000000000000E+00  -1.097364102275E-04   9.568243628283E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.018786255364E-04  -1.276430654472E-05   0.000000000000E+00   1.244174879880E-04  -4.352169255237E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.431990339802E-04   1.000761435863E-05   0.000000000000E+00  -1.066285903398E-04   7.468797849486E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943084593018E-04  -1.222928994417E-05   0.000000000000E+00   1.198544274260E-04  -4.087153139619E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.404687550357E-04   9.622250893623E-06   0.000000000000E+00  -1.035745407258E-04   5.419794587831E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.870532613412E-04  -1.171574122721E-05   0.000000000000E+00   1.154577597284E-04  -3.831365205903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378350719589E-04   9.245627184199E-06   0.000000000000E+00  -1.005720320407E-04   3.420172116530E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.801007070272E-04  -1.122271844080E-05   0.000000000000E+00   1.112205759723E-04  -3.584461060961E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.352920847045E-04   8.877440604857E-06   0.000000000000E+00  -9.761897764153E-05   1.468924199893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.734393284542E-04  -1.074931942917E-05   0.000000000000E+00   1.071364123959E-04  -3.346118124448E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.328341896350E-04   8.517406064086E-06   0.000000000000E+00  -9.471342665026E-05  -4.349031656669E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670579987903E-04  -1.029467940389E-05   0.000000000000E+00   1.031990430018E-04  -3.116026393314E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304560679721E-04   8.165255055482E-06   0.000000000000E+00  -9.185355727777E-05  -2.292214861776E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.609454595931E-04  -9.857969819763E-06   0.000000000000E+00   9.940229158353E-05  -2.893880185660E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.281526746200E-04   7.820734749616E-06   0.000000000000E+00  -8.903767039393E-05  -4.103869620650E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.550902541700E-04  -9.438398274718E-06   0.000000000000E+00   9.574000364507E-05  -2.679376907307E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259192273227E-04   7.483607125712E-06   0.000000000000E+00  -8.626418333460E-05  -5.870682867180E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.494811167544E-04  -9.035208405899E-06   0.000000000000E+00   9.220619511197E-05  -2.472223438283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237511961858E-04   7.153648148578E-06   0.000000000000E+00  -8.353162395693E-05  -7.593429420111E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.441075110062E-04  -8.647678770937E-06   0.000000000000E+00   8.879525695493E-05  -2.272144808969E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216442935050E-04   6.830646976311E-06   0.000000000000E+00  -8.083862490278E-05  -9.272846081997E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.389598956939E-04  -8.275120551778E-06   0.000000000000E+00   8.550205234790E-05  -2.078888136367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195944639385E-04   6.514405207577E-06   0.000000000000E+00  -7.818391809280E-05  -1.090963410063E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340295108832E-04  -7.916874834039E-06   0.000000000000E+00   8.232182824683E-05  -1.892218584007E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.175978749988E-04   6.204736168481E-06   0.000000000000E+00  -7.556632944279E-05  -1.250446150826E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293078498612E-04  -7.572310518478E-06   0.000000000000E+00   7.925000709436E-05  -1.711910296246E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.156509078285E-04   5.901464223153E-06   0.000000000000E+00  -7.298477376173E-05  -1.405796536688E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.247862151431E-04  -7.240823489387E-06   0.000000000000E+00   7.628201290444E-05  -1.537738949428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.137501483121E-04   5.604424128001E-06   0.000000000000E+00  -7.043824988406E-05  -1.557075388050E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204556774960E-04  -6.921836687353E-06   0.000000000000E+00   7.341325337544E-05  -1.369481020743E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118923784535E-04   5.313460408059E-06   0.000000000000E+00  -6.792583596792E-05  -1.704340842477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163074400510E-04  -6.614800162797E-06   0.000000000000E+00   7.063925721053E-05  -1.206919601051E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.100745680483E-04   5.028426767686E-06   0.000000000000E+00  -6.544668499707E-05  -1.847648546456E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123333046717E-04  -6.319190278657E-06   0.000000000000E+00   6.795584976085E-05  -1.049851698616E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082938666446E-04   4.749185530791E-06   0.000000000000E+00  -6.300002046788E-05  -1.987051837403E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085258803618E-04  -6.034507944813E-06   0.000000000000E+00   6.535922955063E-05  -8.980912460033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065475957562E-04   4.475607104936E-06   0.000000000000E+00  -6.058513224330E-05  -2.122601916967E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048783995352E-04  -5.760276530702E-06   0.000000000000E+00   6.284589494550E-05  -7.514658015225E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048332413526E-04   4.207569473282E-06   0.000000000000E+00  -5.820137258351E-05  -2.254348015167E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.013843150681E-04  -5.496040277342E-06   0.000000000000E+00   6.041248690633E-05  -6.098098483650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031484465999E-04   3.944957715390E-06   0.000000000000E+00  -5.584815234692E-05  -2.382337545258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.803698886037E-05  -5.241363574247E-06   0.000000000000E+00   5.805566620349E-05  -4.729596755124E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014910048566E-04   3.687663545399E-06   0.000000000000E+00  -5.352493734437E-05  -2.506616251368E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.482967703184E-05  -4.995830846527E-06   0.000000000000E+00   5.577210356206E-05  -3.407530194590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.985885290609E-05   3.435584880666E-06   0.000000000000E+00  -5.123124485702E-05  -2.627228347045E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.175577948191E-05  -4.759046417054E-06   0.000000000000E+00   5.355857120654E-05  -2.130328762961E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.825006442800E-05   3.188625426857E-06   0.000000000000E+00  -4.896664029494E-05  -2.744216647163E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.880912446439E-05  -4.530633797366E-06   0.000000000000E+00   5.141204964794E-05  -8.965179293707E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.666284370012E-05   2.946694288000E-06   0.000000000000E+00  -4.673073401024E-05  -2.857622691700E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.598405094626E-05  -4.310234466558E-06   0.000000000000E+00   4.932976028348E-05   2.952699229729E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.509551952342E-05   2.709705596699E-06   0.000000000000E+00  -4.452317824890E-05  -2.967486862597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.327525102185E-05  -4.097506567662E-06   0.000000000000E+00   4.730910731470E-05   1.446321320761E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.354653936134E-05   2.477578161375E-06   0.000000000000E+00  -4.234366423356E-05  -3.073848494238E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.067754794535E-05  -3.892124003305E-06   0.000000000000E+00   4.534759161487E-05   2.557877621099E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.201446369151E-05   2.250235134673E-06   0.000000000000E+00  -4.019191938327E-05  -3.176745976977E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.818580195788E-05  -3.693775987062E-06   0.000000000000E+00   4.344276784722E-05   3.631151792288E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.049796056868E-05   2.027603700678E-06   0.000000000000E+00  -3.806770466211E-05  -3.276216854243E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.579498938509E-05  -3.502166735479E-06   0.000000000000E+00   4.159226510432E-05   4.667318988058E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.899580036892E-05   1.809614775360E-06   0.000000000000E+00  -3.597081204019E-05  -3.372297914546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.350036262099E-05  -3.317014954831E-06   0.000000000000E+00   3.979384103865E-05   5.667494458534E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.750685075028E-05   1.596202727617E-06   0.000000000000E+00  -3.390106208655E-05  -3.465025276601E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.129754016631E-05  -3.138052965089E-06   0.000000000000E+00   3.804541608720E-05   6.632721034345E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.603007177966E-05   1.387305113611E-06   0.000000000000E+00  -3.185830166484E-05  -3.554434469835E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.918241591890E-05  -2.965025658637E-06   0.000000000000E+00   3.634504651504E-05   7.563982371512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.456451125562E-05   1.182862426645E-06   0.000000000000E+00  -2.984240174765E-05  -3.640560509187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.715093937379E-05  -2.797689722669E-06   0.000000000000E+00   3.469085089917E-05   8.462234636045E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.310930020369E-05   9.828178624918E-07   0.000000000000E+00  -2.785325533362E-05  -3.723437964898E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.519897387571E-05  -2.635813377899E-06   0.000000000000E+00   3.308095916405E-05   9.328427397686E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.166364853891E-05   7.871170960446E-07   0.000000000000E+00  -2.589077546550E-05  -3.803101027732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.332238167504E-05  -2.479176446313E-06   0.000000000000E+00   3.151353517646E-05   1.016349320160E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.022684089858E-05   5.957080732717E-07   0.000000000000E+00  -2.395489335134E-05  -3.879583569341E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.151726633457E-05  -2.327570258405E-06   0.000000000000E+00   2.998685147234E-05   1.096831589262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.879823263734E-05   4.085408146222E-07   0.000000000000E+00  -2.204555657777E-05  -3.952919198346E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.978017874923E-05  -2.180797057742E-06   0.000000000000E+00   2.849935346369E-05   1.174370435907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.737724597694E-05   2.255672313250E-07   0.000000000000E+00  -2.016272741950E-05  -4.023141312030E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.810813740968E-05  -2.038668930446E-06   0.000000000000E+00   2.704966479709E-05   1.249039154815E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.596336629888E-05   4.674094971586E-08   0.000000000000E+00  -1.830638122618E-05  -4.090283144682E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.649842446059E-05  -1.901006631178E-06   0.000000000000E+00   2.563652124269E-05   1.320906313873E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.455613860472E-05  -1.279828471375E-07   0.000000000000E+00  -1.647650491548E-05  -4.154377810836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.494825944604E-05  -1.767638769286E-06   0.000000000000E+00   2.425866555912E-05   1.390040162469E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.315516409215E-05  -2.986475753942E-07   0.000000000000E+00  -1.467309552185E-05  -4.215458346471E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.345457808272E-05  -1.638401690584E-06   0.000000000000E+00   2.291477633369E-05   1.456511538759E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.176009689070E-05  -4.652953900831E-07   0.000000000000E+00  -1.289615884632E-05  -4.273557745420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.201409905617E-05  -1.513139883030E-06   0.000000000000E+00   2.160348886945E-05   1.520392940693E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.037064091882E-05  -6.279673185291E-07   0.000000000000E+00  -1.114570817165E-05  -4.328708993095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.062363634381E-05  -1.391706370545E-06   0.000000000000E+00   2.032349333623E-05   1.581754454024E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.898654687159E-05  -7.867033850712E-07   0.000000000000E+00  -9.421763049976E-06  -4.380945097100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.928043161200E-05  -1.273962592090E-06   0.000000000000E+00   1.907363762325E-05   1.640659561490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.760760933468E-05  -9.415427257101E-07   0.000000000000E+00  -7.724348164940E-06  -4.430299114675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.798229043268E-05  -1.159777616001E-06   0.000000000000E+00   1.785296685165E-05   1.697163609605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.623366402589E-05  -1.092523695351E-06   0.000000000000E+00  -6.053492261547E-06  -4.476804177102E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.672744206310E-05  -1.049026982441E-06   0.000000000000E+00   1.666067590653E-05   1.751315825126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.486458513506E-05  -1.239683968308E-06   0.000000000000E+00  -4.409227133338E-06  -4.520493512089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.551420418752E-05  -9.415916349430E-07   0.000000000000E+00   1.549600244690E-05   1.803163726180E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.350028279813E-05  -1.383060630923E-06   0.000000000000E+00  -2.791586679578E-06  -4.561400463014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.434065904061E-05  -8.373574148814E-07   0.000000000000E+00   1.435812610822E-05   1.852757207258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.214070066807E-05  -1.522690265453E-06   0.000000000000E+00  -1.200606022114E-06  -4.599558505737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.320454898657E-05  -7.362151905899E-07   0.000000000000E+00   1.324613766898E-05   1.900149746792E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.078581359232E-05  -1.658609031677E-06   0.000000000000E+00   3.636793294930E-07  -4.635001263742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.210344687325E-05  -6.380613511552E-07   0.000000000000E+00   1.215909294769E-05   1.945396181997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.943562539937E-05  -1.790852737586E-06   0.000000000000E+00   1.901234245982E-06  -4.667762520268E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.103507111418E-05  -5.427981723094E-07   0.000000000000E+00   1.109610942682E-05   1.988548803012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.809016677510E-05  -1.919456907385E-06   0.000000000000E+00   3.412024702761E-06  -4.697876229116E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.999754206707E-05  -4.503337298123E-07   0.000000000000E+00   1.005644286711E-05   2.029654310759E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.674949323799E-05  -2.044456843152E-06   0.000000000000E+00   4.896018451922E-06  -4.725376523233E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.898943850579E-05  -3.605813294919E-07   0.000000000000E+00   9.039501372684E-06   2.068753313010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.541368321497E-05  -2.165887679608E-06   0.000000000000E+00   6.353185639021E-06  -4.750297721221E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.800964341246E-05  -2.734586555910E-07   0.000000000000E+00   8.044794973812E-06   2.105882383222E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.408283618508E-05  -2.283784436966E-06   0.000000000000E+00   7.783499388795E-06  -4.772674332846E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.705708125524E-05  -1.888869720097E-07   0.000000000000E+00   7.071854032857E-06   2.141077328248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.275707093435E-05  -2.398182065916E-06   0.000000000000E+00   9.186936329144E-06  -4.792541062085E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.613049439091E-05  -1.067906685012E-07   0.000000000000E+00   6.120162380155E-06   2.174375845324E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.143652387165E-05  -2.509115491044E-06   0.000000000000E+00   1.056347708853E-05  -4.809932809480E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.522838456627E-05  -2.709727569404E-08   0.000000000000E+00   5.189141581971E-06   2.205818127175E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.012134744129E-05  -2.616619646538E-06   0.000000000000E+00   1.191310673901E-05  -4.824884672314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.434914824722E-05   5.026225328615E-08   0.000000000000E+00   4.278192267223E-06   2.235445198240E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.881170859946E-05  -2.720729512378E-06   0.000000000000E+00   1.323581521440E-05  -4.837431944158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.349129354328E-05   1.253533090414E-07   0.000000000000E+00   3.386758160131E-06   2.263296373029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.750778737417E-05  -2.821480142504E-06   0.000000000000E+00   1.453159768019E-05  -4.847610112651E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.265357181167E-05   1.982376313827E-07   0.000000000000E+00   2.514363895231E-06   2.289407784857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.620977549072E-05  -2.918906692426E-06   0.000000000000E+00   1.580045487638E-05  -4.855454856547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.183497109630E-05   2.689734967887E-07   0.000000000000E+00   1.660611464447E-06   2.313812551509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.491787507226E-05  -3.013044442136E-06   0.000000000000E+00   1.704239342164E-05  -4.861002041255E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.103465715391E-05   3.376160470893E-07   0.000000000000E+00   8.251606884391E-07   2.336541550232E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.363229739565E-05  -3.103928816340E-06   0.000000000000E+00   1.825742609109E-05  -4.864287713932E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.025190199971E-05   4.042177909775E-07   0.000000000000E+00   7.706555775925E-09   2.357624308546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.235326172976E-05  -3.191595401494E-06   0.000000000000E+00   1.944557205606E-05  -4.865348097010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.948596025598E-05   4.688291233906E-07   0.000000000000E+00  -7.920569852695E-07   2.377090430233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.108099421392E-05  -3.276079960607E-06   0.000000000000E+00   2.060685710383E-05  -4.864219581514E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.873596644187E-05   5.314985618832E-07   0.000000000000E+00  -1.574466080373E-06   2.394970728569E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.981572681226E-05  -3.357418445189E-06   0.000000000000E+00   2.174131382356E-05  -4.860938719107E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.800098262441E-05   5.922726720673E-07   0.000000000000E+00  -2.339872878730E-06   2.411296660815E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.855769631657E-05  -3.435647004224E-06   0.000000000000E+00   2.284898176862E-05  -4.855542213696E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.728014066552E-05   6.511959730167E-07   0.000000000000E+00  -3.088604972651E-06   2.426098741945E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.730714340718E-05  -3.510801992505E-06   0.000000000000E+00   2.392990759517E-05  -4.848066912283E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.657268698481E-05   7.083109528962E-07   0.000000000000E+00  -3.820953057159E-06   2.439406068629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.606431176470E-05  -3.582919974996E-06   0.000000000000E+00   2.498414517468E-05  -4.838549795208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587790344244E-05   7.636580471894E-07   0.000000000000E+00  -4.537193921200E-06   2.451247205828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.482944723496E-05  -3.652037730500E-06   0.000000000000E+00   2.601175568712E-05  -4.827027965873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.519509942672E-05   8.172755418345E-07   0.000000000000E+00  -5.237593252900E-06   2.461650284301E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.360279703917E-05  -3.718192253370E-06   0.000000000000E+00   2.701280769143E-05  -4.813538640040E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.452371412611E-05   8.691996950142E-07   0.000000000000E+00  -5.922377456624E-06   2.470641921073E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.238460903552E-05  -3.781420752854E-06   0.000000000000E+00   2.798737717605E-05  -4.798119134525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.386331755782E-05   9.194651845009E-07   0.000000000000E+00  -6.591734246083E-06   2.478247263074E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.117513101841E-05  -3.841760651891E-06   0.000000000000E+00   2.893554759328E-05  -4.780806855740E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.321348198682E-05   9.681055159773E-07   0.000000000000E+00  -7.245849479099E-06   2.484491404589E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.997461007167E-05  -3.899249583472E-06   0.000000000000E+00   2.985740987079E-05  -4.761639287635E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.257373090731E-05   1.015153137708E-06   0.000000000000E+00  -7.884921692891E-06   2.489399930469E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878329195098E-05  -3.953925386784E-06   0.000000000000E+00   3.075306241285E-05  -4.740653979558E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.194361574057E-05   1.060639421075E-06   0.000000000000E+00  -8.509140695624E-06   2.492998089794E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.760142051522E-05  -4.005826100983E-06   0.000000000000E+00   3.162261108097E-05  -4.717888533691E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.132274558052E-05   1.104594707821E-06   0.000000000000E+00  -9.118679495612E-06   2.495310491378E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.642923719070E-05  -4.054989958680E-06   0.000000000000E+00   3.246616916194E-05  -4.693380592493E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.071069940862E-05   1.147048285621E-06   0.000000000000E+00  -9.713718792464E-06   2.496362013126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.526698047380E-05  -4.101455378358E-06   0.000000000000E+00   3.328385732231E-05  -4.667167825596E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010699421813E-05   1.188028211941E-06   0.000000000000E+00  -1.029445533643E-05   2.496178097574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.411488546960E-05  -4.145260955095E-06   0.000000000000E+00   3.407580354786E-05  -4.639287916988E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.951119386823E-05   1.227561204444E-06   0.000000000000E+00  -1.086107156965E-05   2.494783604787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.297318345855E-05  -4.186445451702E-06   0.000000000000E+00   3.484214307487E-05  -4.609778551805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892298977955E-05   1.265672804689E-06   0.000000000000E+00  -1.141371438212E-05   2.492202030855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.184210150535E-05  -4.225047787880E-06   0.000000000000E+00   3.558301830419E-05  -4.578677403007E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.834215789374E-05   1.302387684716E-06   0.000000000000E+00  -1.195250809836E-05   2.488456005239E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.072186208436E-05  -4.261107029598E-06   0.000000000000E+00   3.629857871226E-05  -4.546022118354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.776849862518E-05   1.337729860599E-06   0.000000000000E+00  -1.247757080438E-05   2.483567890739E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.961268274873E-05  -4.294662377251E-06   0.000000000000E+00   3.698898074475E-05  -4.511850306854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.720183375371E-05   1.371722799127E-06   0.000000000000E+00  -1.298901498919E-05   2.477559801014E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.851477581627E-05  -4.325753153733E-06   0.000000000000E+00   3.765438770686E-05  -4.476199525727E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664199463385E-05   1.404389483564E-06   0.000000000000E+00  -1.348695217354E-05   2.470453778830E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.742834808834E-05  -4.354418791823E-06   0.000000000000E+00   3.829496964219E-05  -4.439107267010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.608876658100E-05   1.435752392439E-06   0.000000000000E+00  -1.397150943216E-05   2.462272404444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.635360059119E-05  -4.380698821127E-06   0.000000000000E+00   3.891090320528E-05  -4.400610944442E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.554188859527E-05   1.465833368101E-06   0.000000000000E+00  -1.444282733424E-05   2.453038690647E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529072834336E-05  -4.404632854722E-06   0.000000000000E+00   3.950237152564E-05  -4.360747880376E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.500112693427E-05   1.494653531151E-06   0.000000000000E+00  -1.490103665251E-05   2.442775201490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.423992014421E-05  -4.426260575757E-06   0.000000000000E+00   4.006956406732E-05  -4.319555292693E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446629928594E-05   1.522233349064E-06   0.000000000000E+00  -1.534625382158E-05   2.431503899648E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320135838784E-05  -4.445621723101E-06   0.000000000000E+00   4.061267647958E-05  -4.277070282011E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.393723967405E-05   1.548592740831E-06   0.000000000000E+00  -1.577859531341E-05   2.419246693536E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217521889412E-05  -4.462756077723E-06   0.000000000000E+00   4.113191044517E-05  -4.233329818872E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.341381548890E-05   1.573751121243E-06   0.000000000000E+00  -1.619817173387E-05   2.406025204496E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.116167076149E-05  -4.477703448288E-06   0.000000000000E+00   4.162747352243E-05  -4.188370731214E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.289597665021E-05   1.597727495460E-06   0.000000000000E+00  -1.660506896289E-05   2.391860052447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.016087623936E-05  -4.490503656714E-06   0.000000000000E+00   4.209957898239E-05  -4.142229691907E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238371763794E-05   1.620540628147E-06   0.000000000000E+00  -1.699935936346E-05   2.376771274280E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.172990618725E-06  -4.501196523944E-06   0.000000000000E+00   4.254844564235E-05  -4.094943206488E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187697130369E-05   1.642209109267E-06   0.000000000000E+00  -1.738113853620E-05   2.360779686779E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.198162137084E-06  -4.509821855423E-06   0.000000000000E+00   4.297429769717E-05  -4.046547601247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.137559262737E-05   1.662751238070E-06   0.000000000000E+00  -1.775053166708E-05   2.343907106278E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.236531903476E-06  -4.516419426675E-06   0.000000000000E+00   4.337736454574E-05  -3.997079011262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.087946131229E-05   1.682184899479E-06   0.000000000000E+00  -1.810765565059E-05   2.326174930378E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.288233836731E-06  -4.521028968842E-06   0.000000000000E+00   4.375788061577E-05  -3.946573368863E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038854170058E-05   1.700527613864E-06   0.000000000000E+00  -1.845259561498E-05   2.307603270701E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.353394618119E-06  -4.523690154504E-06   0.000000000000E+00   4.411608518651E-05  -3.895066392344E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.902810212459E-06   1.717796681732E-06   0.000000000000E+00  -1.878543441164E-05   2.288212053365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.432133659794E-06  -4.524442583306E-06   0.000000000000E+00   4.445222220886E-05  -3.842593574649E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.422185091076E-06   1.734009206611E-06   0.000000000000E+00  -1.910628321651E-05   2.268022146257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.524563083633E-06  -4.523325767881E-06   0.000000000000E+00   4.476654012491E-05  -3.789190172746E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.946588340898E-06   1.749182012662E-06   0.000000000000E+00  -1.941525805508E-05   2.247054479663E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.630787713817E-06  -4.520379119923E-06   0.000000000000E+00   4.505929168605E-05  -3.734891196813E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.476030537954E-06   1.763331663784E-06   0.000000000000E+00  -1.971244341267E-05   2.225328696798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.750905082548E-06  -4.515641936339E-06   0.000000000000E+00   4.533073376900E-05  -3.679731400034E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.010560621047E-06   1.776474601248E-06   0.000000000000E+00  -1.999790899759E-05   2.202863767300E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.850054434390E-07  -4.509153385654E-06   0.000000000000E+00   4.558112719346E-05  -3.623745268471E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.550163902908E-06   1.788627196823E-06   0.000000000000E+00  -2.027175279213E-05   2.179679569184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.317179786878E-08  -4.500952494568E-06   0.000000000000E+00   4.581073653781E-05  -3.566967011306E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.094770286609E-06   1.799805665896E-06   0.000000000000E+00  -2.053410176055E-05   2.155796914532E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.045200701387E-07  -4.491078134797E-06   0.000000000000E+00   4.601982995541E-05  -3.509430551290E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.644345182233E-06   1.810025988361E-06   0.000000000000E+00  -2.078506926587E-05   2.131235979006E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.628001548918E-06  -4.479569010171E-06   0.000000000000E+00   4.620867899123E-05  -3.451169515666E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.198929162345E-06   1.819303961975E-06   0.000000000000E+00  -2.102473060076E-05   2.106015393410E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.437211147929E-06  -4.466463643850E-06   0.000000000000E+00   4.637755839908E-05  -3.392217227088E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.758565934022E-06   1.827655316351E-06   0.000000000000E+00  -2.125316008829E-05   2.080153602189E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232094435541E-06  -4.451800365986E-06   0.000000000000E+00   4.652674595934E-05  -3.332606695134E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.323246587118E-06   1.835095725434E-06   0.000000000000E+00  -2.147046439478E-05   2.053670086380E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.012603970558E-06  -4.435617301502E-06   0.000000000000E+00   4.665652229703E-05  -3.272370607915E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.892952867598E-06   1.841640747355E-06   0.000000000000E+00  -2.167676045498E-05   2.026584551574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.778699228782E-06  -4.417952358335E-06   0.000000000000E+00   4.676717070312E-05  -3.211541324093E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.467700230569E-06   1.847305810719E-06   0.000000000000E+00  -2.187215121592E-05   1.998916031787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.530346518774E-06  -4.398843215680E-06   0.000000000000E+00   4.685897695389E-05  -3.150150865104E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.047521739553E-06   1.852106246004E-06   0.000000000000E+00  -2.205673204002E-05   1.970683119752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.267518897465E-06  -4.378327313094E-06   0.000000000000E+00   4.693222913622E-05  -3.088230907882E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.632440058667E-06   1.856057311886E-06   0.000000000000E+00  -2.223060534156E-05   1.941904503367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990196072624E-06  -4.356441839108E-06   0.000000000000E+00   4.698721746875E-05  -3.025812777544E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.222454259540E-06   1.859174193781E-06   0.000000000000E+00  -2.239389300085E-05   1.912599420132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.698364309091E-06  -4.333223721041E-06   0.000000000000E+00   4.702423413168E-05  -2.962927440809E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817565729890E-06   1.861471964915E-06   0.000000000000E+00  -2.254671917303E-05   1.882787019397E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.392016321914E-06  -4.308709614400E-06   0.000000000000E+00   4.704357309239E-05  -2.899605499357E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.417817099435E-06   1.862965590743E-06   0.000000000000E+00  -2.268917577360E-05   1.852485085332E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.071151171055E-06  -4.282935893048E-06   0.000000000000E+00   4.704552993694E-05  -2.835877183632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023261507959E-06   1.863669991076E-06   0.000000000000E+00  -2.282134494694E-05   1.821710860192E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.735774149308E-06  -4.255938639616E-06   0.000000000000E+00   4.703040170284E-05  -2.771772347020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.633924586888E-06   1.863600052933E-06   0.000000000000E+00  -2.294333383338E-05   1.790482327316E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038589666695E-05  -4.227753636085E-06   0.000000000000E+00   4.699848671340E-05  -2.707320460193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249829115738E-06   1.862770604587E-06   0.000000000000E+00  -2.305525535496E-05   1.758817499648E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102153613464E-05  -4.198416355015E-06   0.000000000000E+00   4.695008441615E-05  -2.642550605854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.710031999594E-07   1.861196418296E-06   0.000000000000E+00  -2.315721963434E-05   1.726734098929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.164271584031E-05  -4.167961950686E-06   0.000000000000E+00   4.688549522148E-05  -2.577491473670E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.974626774549E-07   1.858892205242E-06   0.000000000000E+00  -2.324934999745E-05   1.694250152760E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224946482693E-05  -4.136425251121E-06   0.000000000000E+00   4.680502034680E-05  -2.512171355674E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.292256422580E-07   1.855872596784E-06   0.000000000000E+00  -2.333177137598E-05   1.661383558442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.284181776599E-05  -4.103840749892E-06   0.000000000000E+00   4.670896166098E-05  -2.446618141724E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.336815861863E-07   1.852152152842E-06   0.000000000000E+00  -2.340460477655E-05   1.628151867808E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.341981482882E-05  -4.070242598713E-06   0.000000000000E+00   4.659762153306E-05  -2.380859315470E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.912375321496E-07   1.847745366383E-06   0.000000000000E+00  -2.346797737828E-05   1.594572670509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.398350155679E-05  -4.035664600100E-06   0.000000000000E+00   4.647130268296E-05  -2.314921950473E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.434134256401E-07   1.842666655068E-06   0.000000000000E+00  -2.352200382140E-05   1.560662893081E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.453292872997E-05  -4.000140200513E-06   0.000000000000E+00   4.633030803605E-05  -2.248832706664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290171962509E-06   1.836930378628E-06   0.000000000000E+00  -2.356678599024E-05   1.526438774442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.506815223373E-05  -3.963702483744E-06   0.000000000000E+00   4.617494057969E-05  -2.182617827039E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631484421136E-06   1.830550849628E-06   0.000000000000E+00  -2.360243628976E-05   1.491916745043E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558923292564E-05  -3.926384164642E-06   0.000000000000E+00   4.600550322326E-05  -2.116303134633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.967324757004E-06   1.823542321852E-06   0.000000000000E+00  -2.362907116375E-05   1.457113178236E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.609623650017E-05  -3.888217583362E-06   0.000000000000E+00   4.582229866209E-05  -2.049914029878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.297666659634E-06   1.815918991127E-06   0.000000000000E+00  -2.364680813235E-05   1.422044270029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.658923335365E-05  -3.849234699587E-06   0.000000000000E+00   4.562562924280E-05  -1.983475488024E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.622491019239E-06   1.807694993508E-06   0.000000000000E+00  -2.365577339310E-05   1.386726351285E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.706829844768E-05  -3.809467087384E-06   0.000000000000E+00   4.541579683298E-05  -1.917012056973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941782516958E-06   1.798884393146E-06   0.000000000000E+00  -2.365609734843E-05   1.351175720637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753351117500E-05  -3.768945930316E-06   0.000000000000E+00   4.519310269443E-05  -1.850547855359E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.255528276100E-06   1.789501186508E-06   0.000000000000E+00  -2.364791974433E-05   1.315408826781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.798495522088E-05  -3.727702016648E-06   0.000000000000E+00   4.495784735762E-05  -1.784106570773E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.563715598763E-06   1.779559290187E-06   0.000000000000E+00  -2.363138513897E-05   1.279442084121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842271842957E-05  -3.685765735341E-06   0.000000000000E+00   4.471033050232E-05  -1.717711458444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.866324747586E-06   1.769072532914E-06   0.000000000000E+00  -2.360661619806E-05   1.243290855018E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.884689266621E-05  -3.643167071636E-06   0.000000000000E+00   4.445085083801E-05  -1.651385339835E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.163334183729E-06   1.758054668877E-06   0.000000000000E+00  -2.357372483375E-05   1.206969866182E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.925757368408E-05  -3.599935603846E-06   0.000000000000E+00   4.417970599105E-05  -1.585150601908E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.454730556725E-06   1.746519382933E-06   0.000000000000E+00  -2.353284112231E-05   1.170494333547E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.965486098730E-05  -3.556100499590E-06   0.000000000000E+00   4.389719239201E-05  -1.519029196215E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.740498526260E-06   1.734480283076E-06   0.000000000000E+00  -2.348408502521E-05   1.133878859944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.003885769856E-05  -3.511690512878E-06   0.000000000000E+00   4.360360516825E-05  -1.453042638482E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.020624173837E-06   1.721950900253E-06   0.000000000000E+00  -2.342757680116E-05   1.097137824682E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040967042505E-05  -3.466733981203E-06   0.000000000000E+00   4.329923803863E-05  -1.387212008260E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.295102320895E-06   1.708944681619E-06   0.000000000000E+00  -2.336345752625E-05   1.060286227792E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076740912606E-05  -3.421258823219E-06   0.000000000000E+00   4.298438321263E-05  -1.321557949022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.563926738689E-06   1.695474983474E-06   0.000000000000E+00  -2.329186014040E-05   1.023338537276E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.111218698187E-05  -3.375292536120E-06   0.000000000000E+00   4.265933129028E-05  -1.256100668042E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.827089094472E-06   1.681555076748E-06   0.000000000000E+00  -2.321290612089E-05   9.863085315722E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.144412026387E-05  -3.328862194102E-06   0.000000000000E+00   4.232437116889E-05  -1.190859937059E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.084588821969E-06   1.667198149751E-06   0.000000000000E+00  -2.312673753766E-05   9.492106215933E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.176332820468E-05  -3.281994446312E-06   0.000000000000E+00   4.197978994920E-05  -1.125855092626E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.336433416706E-06   1.652417292801E-06   0.000000000000E+00  -2.303351945191E-05   9.120599893377E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.206993287095E-05  -3.234715515527E-06   0.000000000000E+00   4.162587284738E-05  -1.061105036964E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.582620420216E-06   1.637225483589E-06   0.000000000000E+00  -2.293337785450E-05   8.748699702787E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.236405903812E-05  -3.187051197037E-06   0.000000000000E+00   4.126290310909E-05  -9.966282389309E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.823146139308E-06   1.621635601348E-06   0.000000000000E+00  -2.282642755888E-05   8.376531790980E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.264583406343E-05  -3.139026857533E-06   0.000000000000E+00   4.089116192649E-05  -9.324427350972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.058016043557E-06   1.605660429755E-06   0.000000000000E+00  -2.271280883857E-05   8.004231077944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.291538776505E-05  -3.090667434498E-06   0.000000000000E+00   4.051092835860E-05  -8.685661311332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.287232500179E-06   1.589312650097E-06   0.000000000000E+00  -2.259264498328E-05   7.631922811121E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317285229873E-05  -3.041997435755E-06   0.000000000000E+00   4.012247925509E-05  -8.050156032872E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.510801698101E-06   1.572604841031E-06   0.000000000000E+00  -2.246606624750E-05   7.259733274223E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.341836203863E-05  -2.993040939116E-06   0.000000000000E+00   3.972608918197E-05  -7.418079000322E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.728736055381E-06   1.555549470833E-06   0.000000000000E+00  -2.233321900259E-05   6.887793915271E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.365205345934E-05  -2.943821592558E-06   0.000000000000E+00   3.932203035225E-05  -6.789593440206E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.941046775343E-06   1.538158892186E-06   0.000000000000E+00  -2.219423894262E-05   6.516229074538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.387406501870E-05  -2.894362614126E-06   0.000000000000E+00   3.891057255644E-05  -6.164858338922E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.147743636025E-06   1.520445346623E-06   0.000000000000E+00  -2.204925001122E-05   6.145155392462E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.408453704387E-05  -2.844686792752E-06   0.000000000000E+00   3.849198310018E-05  -5.544028466777E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.348841688018E-06   1.502420967303E-06   0.000000000000E+00  -2.189838853163E-05   5.774692934009E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.428361161826E-05  -2.794816488416E-06   0.000000000000E+00   3.806652673985E-05  -4.927254398440E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.544362305985E-06   1.484097769094E-06   0.000000000000E+00  -2.174180727199E-05   5.404968056304E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.447143247057E-05  -2.744773633320E-06   0.000000000000E+00   3.763446562548E-05  -4.314682539667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.734323940432E-06   1.465487639296E-06   0.000000000000E+00  -2.157964235051E-05   5.036097712261E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464814486683E-05  -2.694579732761E-06   0.000000000000E+00   3.719605924392E-05  -3.706455152341E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.918746482353E-06   1.446602340318E-06   0.000000000000E+00  -2.141202821081E-05   4.668195378076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.481389550161E-05  -2.644255866210E-06   0.000000000000E+00   3.675156436488E-05  -3.102710381543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.097648599647E-06   1.427453510384E-06   0.000000000000E+00  -2.123908864105E-05   4.301366983519E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496883239590E-05  -2.593822689031E-06   0.000000000000E+00   3.630123499141E-05  -2.503582285296E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.271053192657E-06   1.408052665025E-06   0.000000000000E+00  -2.106095627078E-05   3.935720719321E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.511310479070E-05  -2.543300433544E-06   0.000000000000E+00   3.584532231004E-05  -1.909200862670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.438985994310E-06   1.388411191935E-06   0.000000000000E+00  -2.087776797966E-05   3.571365519430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.524686304949E-05  -2.492708911219E-06   0.000000000000E+00   3.538407464733E-05  -1.319692086863E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.601472657982E-06   1.368540348390E-06   0.000000000000E+00  -2.068965470768E-05   3.208405421094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.537025855729E-05  -2.442067514219E-06   0.000000000000E+00   3.491773742539E-05  -7.351779359856E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.758542189396E-06   1.348451259577E-06   0.000000000000E+00  -2.049675236231E-05   2.846944663003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.548344362468E-05  -2.391395217679E-06   0.000000000000E+00   3.444655312290E-05  -1.557764276467E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.910223086258E-06   1.328154917059E-06   0.000000000000E+00  -2.029918928895E-05   2.487081283201E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558657139328E-05  -2.340710581682E-06   0.000000000000E+00   3.397076123595E-05   4.183983478604E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.005654768046E-05   1.307662181579E-06   0.000000000000E+00  -2.009710036955E-05   2.128914765564E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.567979574231E-05  -2.290031753757E-06   0.000000000000E+00   3.349059824372E-05   9.872361912035E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019755305961E-05   1.286983775193E-06   0.000000000000E+00  -1.989063018019E-05   1.772548675142E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.576327119935E-05  -2.239376471358E-06   0.000000000000E+00   3.300629757516E-05   1.550630757428E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033326880026E-05   1.266130275762E-06   0.000000000000E+00  -1.967989521987E-05   1.418069038057E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.583715285097E-05  -2.188762064288E-06   0.000000000000E+00   3.251808957813E-05   2.108479519472E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.046373189739E-05   1.245112128046E-06   0.000000000000E+00  -1.946503025745E-05   1.065570880581E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.590159625668E-05  -2.138205457742E-06   0.000000000000E+00   3.202620149159E-05   2.660683728615E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.058898168482E-05   1.223939636080E-06   0.000000000000E+00  -1.924617143002E-05   7.151481285574E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.595675736465E-05  -2.087723174842E-06   0.000000000000E+00   3.153085741862E-05   3.207148377025E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.070905513302E-05   1.202622958292E-06   0.000000000000E+00  -1.902344260189E-05   3.668848998732E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.600279243000E-05  -2.037331339908E-06   0.000000000000E+00   3.103227830400E-05   3.747782156094E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082399396024E-05   1.181172108681E-06   0.000000000000E+00  -1.879697771334E-05   2.087080764951E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.603985793407E-05  -1.987045681360E-06   0.000000000000E+00   3.053068191094E-05   4.282497416845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.093383839155E-05   1.159596956320E-06   0.000000000000E+00  -1.856690164777E-05  -3.228121359212E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606811050710E-05  -1.936881535089E-06   0.000000000000E+00   3.002628280292E-05   4.811210128083E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103862817740E-05   1.137907226591E-06   0.000000000000E+00  -1.833333410751E-05  -6.640870832987E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.608770685132E-05  -1.886853847490E-06   0.000000000000E+00   2.951929232459E-05   5.333839835101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113840727459E-05   1.116112500189E-06   0.000000000000E+00  -1.809640212326E-05  -1.002874292341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609880366853E-05  -1.836977179280E-06   0.000000000000E+00   2.900991858814E-05   5.850309615592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123322087672E-05   1.094222212729E-06   0.000000000000E+00  -1.785623148140E-05  -1.339096731376E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.610155758677E-05  -1.787265708595E-06   0.000000000000E+00   2.849836645817E-05   6.360546037603E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.132312103067E-05   1.072245653273E-06   0.000000000000E+00  -1.761296172288E-05  -1.672668339314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609612509163E-05  -1.737733234827E-06   0.000000000000E+00   2.798483754072E-05   6.864479115134E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.140815281012E-05   1.050191953371E-06   0.000000000000E+00  -1.736671082055E-05  -2.003519366435E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.608266245753E-05  -1.688393182193E-06   0.000000000000E+00   2.746953017364E-05   7.362042263950E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.148836183655E-05   1.028070096219E-06   0.000000000000E+00  -1.711759452751E-05  -2.331584031895E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606132568290E-05  -1.639258603532E-06   0.000000000000E+00   2.695263941860E-05   7.853172256328E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.156379407675E-05   1.005888919581E-06   0.000000000000E+00  -1.686572616372E-05  -2.656800537304E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.603227042550E-05  -1.590342184131E-06   0.000000000000E+00   2.643435705474E-05   8.337809176243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.163450300541E-05   9.836571166533E-07   0.000000000000E+00  -1.661123461839E-05  -2.979094724963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.599565194057E-05  -1.541656245534E-06   0.000000000000E+00   2.591487157413E-05   8.815896373670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170054457548E-05   9.613832259487E-07   0.000000000000E+00  -1.635425080049E-05  -3.298391108480E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.595162502189E-05  -1.493212749658E-06   0.000000000000E+00   2.539436817970E-05   9.287380417838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176196810039E-05   9.390756294315E-07   0.000000000000E+00  -1.609488593278E-05  -3.614632922427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.590034394225E-05  -1.445023302684E-06   0.000000000000E+00   2.487302878344E-05   9.752211051581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181882648726E-05   9.167425593703E-07   0.000000000000E+00  -1.583325693040E-05  -3.927759489654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.584196239834E-05  -1.397099159174E-06   0.000000000000E+00   2.435103200705E-05   1.021034114454E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187116988600E-05   8.943920979453E-07   0.000000000000E+00  -1.556947186432E-05  -4.237718983270E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.577663345627E-05  -1.349451226304E-06   0.000000000000E+00   2.382855318437E-05   1.066172664515E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.191905158763E-05   8.720321792919E-07   0.000000000000E+00  -1.530364314517E-05  -4.544457131798E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.570450949902E-05  -1.302090067870E-06   0.000000000000E+00   2.330576436445E-05   1.110632653476E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196253141531E-05   8.496705898140E-07   0.000000000000E+00  -1.503589398174E-05  -4.847910713688E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.562574217560E-05  -1.255025908658E-06   0.000000000000E+00   2.278283431662E-05   1.154410277925E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200166917916E-05   8.273149596683E-07   0.000000000000E+00  -1.476634477732E-05  -5.148018202205E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.554048235299E-05  -1.208268638725E-06   0.000000000000E+00   2.225992853720E-05   1.197502028164E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203651795101E-05   8.049727628588E-07   0.000000000000E+00  -1.449509899949E-05  -5.444735884725E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.544888006804E-05  -1.161827817572E-06   0.000000000000E+00   2.173720925682E-05   1.239904683444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.206713376411E-05   7.826513254073E-07   0.000000000000E+00  -1.422226384126E-05  -5.738017847849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.535108448304E-05  -1.115712678671E-06   0.000000000000E+00   2.121483544975E-05   1.281615307142E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209357361282E-05   7.603578244613E-07   0.000000000000E+00  -1.394794603070E-05  -6.027819644130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.524724384188E-05  -1.069932133704E-06   0.000000000000E+00   2.069296284426E-05   1.322631241963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211589606315E-05   7.380992866139E-07   0.000000000000E+00  -1.367225340783E-05  -6.314095417155E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.513750542784E-05  -1.024494777058E-06   0.000000000000E+00   2.017174393426E-05   1.362950105146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.213416110780E-05   7.158825917196E-07   0.000000000000E+00  -1.339529427907E-05  -6.596798555150E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502201552394E-05  -9.794088902433E-07   0.000000000000E+00   1.965132799191E-05   1.402569783635E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214843168956E-05   6.937144695136E-07   0.000000000000E+00  -1.311718008174E-05  -6.875878789406E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.490091937377E-05  -9.346824462479E-07   0.000000000000E+00   1.913186108151E-05   1.441488429273E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.215876531736E-05   6.716014954603E-07   0.000000000000E+00  -1.283800926882E-05  -7.151302606086E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.477436114504E-05  -8.903231142494E-07   0.000000000000E+00   1.861348607527E-05   1.479704453948E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216522103296E-05   6.495500965811E-07   0.000000000000E+00  -1.255788152699E-05  -7.423034886139E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464248389357E-05  -8.463382638070E-07   0.000000000000E+00   1.809634266806E-05   1.517216524851E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216785444525E-05   6.275665562018E-07   0.000000000000E+00  -1.227688836378E-05  -7.691051576824E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.450542953030E-05  -8.027349695980E-07   0.000000000000E+00   1.758056739619E-05   1.554023559568E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216673374830E-05   6.056570156423E-07   0.000000000000E+00  -1.199514206096E-05  -7.955301443257E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.436333878812E-05  -7.595200158425E-07   0.000000000000E+00   1.706629365433E-05   1.590124721371E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216192143230E-05   5.838274607359E-07   0.000000000000E+00  -1.171274243171E-05  -8.215748576735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.421635119141E-05  -7.166999008230E-07   0.000000000000E+00   1.655365171520E-05   1.625519414377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.215347678665E-05   5.620837302525E-07   0.000000000000E+00  -1.142978170357E-05  -8.472367716661E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.406460502685E-05  -6.742808413589E-07   0.000000000000E+00   1.604276874940E-05   1.660207278781E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214145943286E-05   5.404315221355E-07   0.000000000000E+00  -1.114635089818E-05  -8.725135898998E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390823731529E-05  -6.322687775600E-07   0.000000000000E+00   1.553376884675E-05   1.694188186055E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.212593389099E-05   5.188763909161E-07   0.000000000000E+00  -1.086254805701E-05  -8.974018345204E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374738378518E-05  -5.906693769980E-07   0.000000000000E+00   1.502677303727E-05   1.727462234263E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.210696229118E-05   4.974237460584E-07   0.000000000000E+00  -1.057846513021E-05  -9.218989201424E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.358217884767E-05  -5.494880395716E-07   0.000000000000E+00   1.452189931447E-05   1.760029743263E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208460517366E-05   4.760788545661E-07   0.000000000000E+00  -1.029418961332E-05  -9.460029651399E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.341275557261E-05  -5.087299018237E-07   0.000000000000E+00   1.401926265827E-05   1.791891250040E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.205892323511E-05   4.548468443600E-07   0.000000000000E+00  -1.000980784271E-05  -9.697122072925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.323924566638E-05  -4.683998415498E-07   0.000000000000E+00   1.351897505962E-05   1.823047503963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.202998377090E-05   4.337327062421E-07   0.000000000000E+00  -9.725415520211E-06  -9.930231504292E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.306177945047E-05  -4.285024822684E-07   0.000000000000E+00   1.302114554450E-05   1.853499462161E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.199784792404E-05   4.127412863984E-07   0.000000000000E+00  -9.441096406935E-06  -1.015934269521E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.288048584170E-05  -3.890421976983E-07   0.000000000000E+00   1.252588019997E-05   1.883248284869E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196257432584E-05   3.918772931033E-07   0.000000000000E+00  -9.156928997969E-06  -1.038444884065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.269549233348E-05  -3.500231163282E-07   0.000000000000E+00   1.203328220008E-05   1.912295330779E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.192422787371E-05   3.711453048698E-07   0.000000000000E+00  -8.873000215165E-06  -1.060552743907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.250692497870E-05  -3.114491257746E-07   0.000000000000E+00   1.154345183283E-05   1.940642152463E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188287356517E-05   3.505497598055E-07   0.000000000000E+00  -8.589395649285E-06  -1.082255663223E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.231490837318E-05  -2.733238773138E-07   0.000000000000E+00   1.105648652706E-05   1.968290491818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183857223939E-05   3.300949589431E-07   0.000000000000E+00  -8.306192932553E-06  -1.103552809903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.211956564028E-05  -2.356507902428E-07   0.000000000000E+00   1.057248088031E-05   1.995242275563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.179138504130E-05   3.097850732689E-07   0.000000000000E+00  -8.023468918319E-06  -1.124443371024E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.192101841797E-05  -1.984330564368E-07   0.000000000000E+00   1.009152668805E-05   2.021499610634E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.174137623809E-05   2.896241411118E-07   0.000000000000E+00  -7.741304006171E-06  -1.144925695209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.171938684462E-05  -1.616736444827E-07   0.000000000000E+00   9.613712971002E-06   2.047064779848E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168860729053E-05   2.696160697556E-07   0.000000000000E+00  -7.459772932772E-06  -1.164999089857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.151478954825E-05  -1.253753043457E-07   0.000000000000E+00   9.139126005946E-06   2.071940237377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.163314001697E-05   2.497646376651E-07   0.000000000000E+00  -7.178949722351E-06  -1.184662858038E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.130734363526E-05  -8.954057151231E-08   0.000000000000E+00   8.667849354441E-06   2.096128604387E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.157503625908E-05   2.300734951273E-07   0.000000000000E+00  -6.898907214175E-06  -1.203916381231E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.109716468071E-05  -5.417177132030E-08   0.000000000000E+00   8.199963893454E-06   2.119632664677E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.151435611151E-05   2.105461653356E-07   0.000000000000E+00  -6.619714552110E-06  -1.222759620942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.088436672006E-05  -1.927102337974E-08   0.000000000000E+00   7.735547845978E-06   2.142455360321E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145115928960E-05   1.911860481252E-07   0.000000000000E+00  -6.341439368676E-06  -1.241192671951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.066906224041E-05   1.515975433407E-08   0.000000000000E+00   7.274676811217E-06   2.164599787449E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138550959044E-05   1.719964220074E-07   0.000000000000E+00  -6.064153971084E-06  -1.259214513558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.045136217494E-05   4.911884111418E-08   0.000000000000E+00   6.817423796928E-06   2.186069191924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.131746796247E-05   1.529804430725E-07   0.000000000000E+00  -5.787925175118E-06  -1.276825084935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023137589584E-05   8.260470941704E-08   0.000000000000E+00   6.363859249809E-06   2.206866965199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124709556604E-05   1.341411441773E-07   0.000000000000E+00  -5.512819243401E-06  -1.294024243672E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.000921120988E-05   1.156160206781E-07   0.000000000000E+00   5.914051087789E-06   2.226996640129E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.117444964457E-05   1.154814385083E-07   0.000000000000E+00  -5.238896105245E-06  -1.310812962820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.978497435413E-05   1.481516210891E-07   0.000000000000E+00   5.468064732208E-06   2.246461886844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.109959196912E-05   9.700412367395E-08   0.000000000000E+00  -4.966220637618E-06  -1.327191038375E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.955876999278E-05   1.802105376655E-07   0.000000000000E+00   5.025963139928E-06   2.265266508668E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.102258341486E-05   7.871187905133E-08   0.000000000000E+00  -4.694855639487E-06  -1.343158509488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.933070121404E-05   2.117919740189E-07   0.000000000000E+00   4.587806835579E-06   2.283414438117E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.094348180958E-05   6.060726927993E-08   0.000000000000E+00  -4.424858837476E-06  -1.358716266622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.910086952916E-05   2.428953064676E-07   0.000000000000E+00   4.153653944531E-06   2.300909732871E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086234560047E-05   4.269274686966E-08   0.000000000000E+00  -4.156287849153E-06  -1.373865041674E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.886937487108E-05   2.735200799045E-07   0.000000000000E+00   3.723560225764E-06   2.317756571839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077923326427E-05   2.497065288458E-08   0.000000000000E+00  -3.889199410531E-06  -1.388605565993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863631559409E-05   3.036660040220E-07   0.000000000000E+00   3.297579104478E-06   2.333959251286E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.069420314503E-05   7.443218392739E-09   0.000000000000E+00  -3.623649167458E-06  -1.402938613121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840178847467E-05   3.333329492459E-07   0.000000000000E+00   2.875761705547E-06   2.349522180939E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060731345648E-05  -9.887434591507E-09   0.000000000000E+00  -3.359691684447E-06  -1.416864996878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.816588871263E-05   3.625209428933E-07   0.000000000000E+00   2.458156886845E-06   2.364449880191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051861931022E-05  -2.701929310875E-08   0.000000000000E+00  -3.097376869950E-06  -1.430386279738E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.792870993249E-05   3.912301654818E-07   0.000000000000E+00   2.044811271766E-06   2.378746974391E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042816924567E-05  -4.395044604435E-08   0.000000000000E+00  -2.836746009125E-06  -1.443505540182E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.769034418680E-05   4.194609466999E-07   0.000000000000E+00   1.635769283662E-06   2.392418191047E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033603491775E-05  -6.067907551699E-08   0.000000000000E+00  -2.577867281802E-06  -1.456220378601E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.745088195880E-05   4.472137618604E-07   0.000000000000E+00   1.231073178527E-06   2.405468356225E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024226642216E-05  -7.720347975990E-08   0.000000000000E+00  -2.320782048815E-06  -1.468533518915E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.721041216608E-05   4.744892281070E-07   0.000000000000E+00   8.307630785572E-07   2.417902390928E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014691307372E-05  -9.352205378115E-08   0.000000000000E+00  -2.065530233727E-06  -1.480447759141E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.696902216555E-05   5.012881007180E-07   0.000000000000E+00   4.348770059973E-07   2.429725307488E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.005003560849E-05  -1.096332891275E-07   0.000000000000E+00  -1.812164406783E-06  -1.491963289233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.672679775760E-05   5.276112695763E-07   0.000000000000E+00   4.345091603998E-08   2.440942206104E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.951687824545E-06  -1.255357783042E-07   0.000000000000E+00  -1.560728089855E-06  -1.503081869352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.648382319222E-05   5.534597555109E-07   0.000000000000E+00  -3.434812692452E-07   2.451558271325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.851921963477E-06  -1.412282090477E-07   0.000000000000E+00  -1.311262385891E-06  -1.513805561257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.624018117466E-05   5.788347067727E-07   0.000000000000E+00  -7.258876277002E-07   2.461578768660E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.750790824069E-06  -1.567093617023E-07   0.000000000000E+00  -1.063808348255E-06  -1.524136263459E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.599595287198E-05   6.037373956126E-07   0.000000000000E+00  -1.103738203693E-06   2.471009041210E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.648346981331E-06  -1.719781078381E-07   0.000000000000E+00  -8.184060754732E-07  -1.534075886271E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.575121792019E-05   6.281692147210E-07   0.000000000000E+00  -1.477004974802E-06   2.479854506329E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.544642678259E-06  -1.870334095596E-07   0.000000000000E+00  -5.750945933799E-07  -1.543626378653E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.550605443171E-05   6.521316739204E-07   0.000000000000E+00  -1.845661818395E-06   2.488120652353E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.439730044682E-06  -2.018743184086E-07   0.000000000000E+00  -3.339121010540E-07  -1.552789688021E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526053900307E-05   6.756263967552E-07   0.000000000000E+00  -2.209684478792E-06   2.495813035414E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.333658126773E-06  -2.164999753021E-07   0.000000000000E+00  -9.489289094743E-08  -1.561568322198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.501474672371E-05   6.986551172226E-07   0.000000000000E+00  -2.569050533856E-06   2.502937276219E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.226475322103E-06  -2.309096033665E-07   0.000000000000E+00   1.419301049398E-07  -1.569964853871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.476875118440E-05   7.212196764371E-07   0.000000000000E+00  -2.923739362165E-06   2.509499056989E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.118235371543E-06  -2.451025102659E-07   0.000000000000E+00   3.765190542021E-07  -1.577980832968E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452262448646E-05   7.433220194835E-07   0.000000000000E+00  -3.273732110388E-06   2.515504118337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.008979848641E-06  -2.590780870566E-07   0.000000000000E+00   6.088492571526E-07  -1.585619979103E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427643725169E-05   7.649641922219E-07   0.000000000000E+00  -3.619011660215E-06   2.520958256273E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.898768352263E-06  -2.728358009896E-07   0.000000000000E+00   8.388781137760E-07  -1.592882784781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.403025863176E-05   7.861483380829E-07   0.000000000000E+00  -3.959562596058E-06   2.525867319244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.787642017837E-06  -2.863752074524E-07   0.000000000000E+00   1.066582565542E-06  -1.599772952748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378415631901E-05   8.068766951085E-07   0.000000000000E+00  -4.295371172603E-06   2.530237205188E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.675648133890E-06  -2.996959342628E-07   0.000000000000E+00   1.291933827790E-06  -1.606293051131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.353819655674E-05   8.271515928099E-07   0.000000000000E+00  -4.626425282534E-06   2.534073858689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.562835658906E-06  -3.127976870142E-07   0.000000000000E+00   1.514902128713E-06  -1.612445343233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.329244415037E-05   8.469754492141E-07   0.000000000000E+00  -4.952714424437E-06   2.537383268146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.449249140249E-06  -3.256802461575E-07   0.000000000000E+00   1.735462541618E-06  -1.618232782596E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.304696247849E-05   8.663507679291E-07   0.000000000000E+00  -5.274229671071E-06   2.540171463016E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.334933671874E-06  -3.383434643489E-07   0.000000000000E+00   1.953590139527E-06  -1.623658183673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280181350471E-05   8.852801352015E-07   0.000000000000E+00  -5.590963637518E-06   2.542444511063E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.219934168630E-06  -3.507872655183E-07   0.000000000000E+00   2.169260722227E-06  -1.628724347995E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255705778903E-05   9.037662171005E-07   0.000000000000E+00  -5.902910449953E-06   2.544208515726E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.104295514893E-06  -3.630116437946E-07   0.000000000000E+00   2.382450678612E-06  -1.633434047911E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231275450035E-05   9.218117566956E-07   0.000000000000E+00  -6.210065714056E-06   2.545469613477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988059383388E-06  -3.750166635566E-07   0.000000000000E+00   2.593139852258E-06  -1.637790481885E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.206896142856E-05   9.394195712476E-07   0.000000000000E+00  -6.512426484223E-06   2.546233971246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.871265205508E-06  -3.868024522331E-07   0.000000000000E+00   2.801310639862E-06  -1.641797101395E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182573499722E-05   9.565925495794E-07   0.000000000000E+00  -6.809991232620E-06   2.546507783911E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.753964538130E-06  -3.983692008163E-07   0.000000000000E+00   3.006934961417E-06  -1.645455652775E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.158313027621E-05   9.733336492915E-07   0.000000000000E+00  -7.102759818600E-06   2.546297271822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.636190960821E-06  -4.097171697013E-07   0.000000000000E+00   3.210001552149E-06  -1.648770313034E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.134120099486E-05   9.896458942383E-07   0.000000000000E+00  -7.390733458450E-06   2.545608678360E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.517986762015E-06  -4.208466811773E-07   0.000000000000E+00   3.410491631422E-06  -1.651744009745E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109999955498E-05   1.005532371840E-06   0.000000000000E+00  -7.673914695252E-06   2.544448267565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.399391443665E-06  -4.317581146498E-07   0.000000000000E+00   3.608389364343E-06  -1.654380007683E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085957704448E-05   1.020996230634E-06   0.000000000000E+00  -7.952307368910E-06   2.542822321821E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.280450655964E-06  -4.424519083961E-07   0.000000000000E+00   3.803674226455E-06  -1.656680779641E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.061998325049E-05   1.036040677725E-06   0.000000000000E+00  -8.225916586774E-06   2.540737139563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161194210262E-06  -4.529285624463E-07   0.000000000000E+00   3.996339616737E-06  -1.658650705189E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.038126667371E-05   1.050668976319E-06   0.000000000000E+00  -8.494748694020E-06   2.538199033020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.041666946346E-06  -4.631886300760E-07   0.000000000000E+00   4.186366681178E-06  -1.660292289221E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014347454150E-05   1.064884443390E-06   0.000000000000E+00  -8.758811245074E-06   2.535214326072E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.921905110369E-06  -4.732327223174E-07   0.000000000000E+00   4.373744249413E-06  -1.661609041865E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.906652822464E-06   1.078690447220E-06   0.000000000000E+00  -9.018112974219E-06   2.531789352070E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.801944885386E-06  -4.830615028768E-07   0.000000000000E+00   4.558461574936E-06  -1.662604430579E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.670846240299E-06   1.092090405164E-06   0.000000000000E+00  -9.272663767604E-06   2.527930451768E-05
Spline
44  4.2
2.043372046362406e+00  3.388477885568044e+00  -1.171856868439865e-01
2.00000  2.05000  3.802613398017851e-01  -1.016469348794065e+00  1.038512526654995e+00  -3.761234388532129e-01
2.05000  2.10000  3.319871382488629e-01  -9.154390219199644e-01  9.820940108270133e-01  -3.789818862477359e-01
2.10000  2.15000  2.886230494441510e-01  -8.200719849841206e-01  9.252467278898526e-01  -3.814118882604602e-01
2.15000  2.20000  2.498848905286372e-01  -7.304079013570891e-01  8.680349446507838e-01  -3.839575690968290e-01
2.20000  2.25000  2.154865881262724e-01  -6.464840886602365e-01  8.104413092862591e-01  -3.864689800195386e-01
2.25000  2.30000  1.851401783439739e-01  -5.683384750817574e-01  7.524709622833285e-01  -3.890017917744902e-01
2.30000  2.35000  1.585558067716226e-01  -4.960088922917335e-01  6.941206935171552e-01  -3.914832701130112e-01
2.35000  2.40000  1.354417284820646e-01  -4.295329474658652e-01  6.353982030002032e-01  -3.941486812864636e-01
2.40000  2.45000  1.155043080311111e-01  -3.689492422754936e-01  5.762759008072339e-01  -3.956418931118482e-01
2.45000  2.50000  9.844808043271544e-02  -3.142889663931088e-01  5.169296168404564e-01  -3.962741538630309e-01
2.50000  2.55000  8.397642188592831e-02  -2.655680608630360e-01  4.574884937610019e-01  -3.961566026208192e-01
2.55000  2.60000  7.179222050185145e-02  -2.227903860065921e-01  3.980650033678793e-01  -3.994114490049410e-01
2.60000  2.65000  6.159793727881588e-02  -1.859794715373411e-01  3.381532860171378e-01  -3.798695670490884e-01
2.65000  2.70000  5.309686322111056e-02  -1.550131646884955e-01  2.811728509597747e-01  -3.375157527003326e-01
2.70000  2.75000  4.600694764499764e-02  -1.294272477377705e-01  2.305454880547246e-01  -2.985799481397701e-01
2.75000  2.80000  4.007462648472848e-02  -1.086120485433463e-01  1.857584958337592e-01  -2.587270869892583e-01
2.80000  2.85000  3.507607941127192e-02  -9.197665211238990e-02  1.469494327853706e-01  -2.191244424108826e-01
2.85000  2.90000  3.081722983231447e-02  -7.892514215193440e-02  1.140807664237381e-01  -1.794379881332731e-01
2.90000  2.95000  2.713374489226045e-02  -6.886285042056017e-02  8.716506820374718e-02  -1.398365560810319e-01
2.95000  3.00000  2.389103547223166e-02  -6.119511777079316e-02  6.618958479159229e-02  -9.997884482631914e-02
3.00000  3.05000  2.098425619006771e-02  -5.532600062783134e-02  5.119275806764447e-02  -6.106122815574801e-02
3.05000  3.10000  1.833830540032579e-02  -5.066468403223501e-02  4.203357384428230e-02  -1.863951235186807e-02
3.10000  3.15000  1.590782519428075e-02  -4.660112299044578e-02  3.923764699150208e-02  3.930189150623093e-04
3.15000  3.20000  1.367591228960161e-02  -4.267441064943261e-02  3.929659982876142e-02  -3.963519275000084e-03
3.20000  3.25000  1.163993781679250e-02  -3.877447706111895e-02  3.870207193751141e-02  -4.816303571974460e-03
3.25000  3.30000  9.797367105633836e-03  -3.494039214415764e-02  3.797962640171524e-02  -6.607916572665476e-03
3.30000  3.35000  8.144470574858665e-03  -3.119198887828111e-02  3.698843891581542e-02  -8.147968651363722e-03
3.35000  3.40000  6.676323732152720e-03  -2.755425475158478e-02  3.576624361811086e-02  -9.755435714602899e-03
3.40000  3.45000  5.386807174154437e-03  -2.405079615763323e-02  3.430292826092043e-02  -1.134480376143997e-02
3.45000  3.50000  4.268606586454891e-03  -2.070558935975197e-02  3.260120769670442e-02  -1.293915288945823e-02
3.50000  3.55000  3.313212743597875e-03  -1.754251223675247e-02  3.066033476328570e-02  -1.453167670905168e-02
3.55000  3.60000  2.510921509079836e-03  -1.458546633574180e-02  2.848058325692795e-02  -1.612652068131907e-02
3.60000  3.65000  1.850833835349898e-03  -1.185835691515889e-02  2.606160515473008e-02  -1.771390935118549e-02
3.65000  3.70000  1.320855763809882e-03  -9.385050719819779e-03  2.340451875205226e-02  -1.932879907803626e-02
3.70000  3.75000  9.076984248142675e-04  -7.189564837699813e-03  2.050519889034681e-02  -2.084113987937633e-02
3.75000  3.80000  5.968780376702227e-04  -5.295353497760460e-03  1.737902790844037e-02  -2.273617532561029e-02
3.80000  3.85000  3.727159106376000e-04  -3.727972021858506e-03  1.396860160959884e-02  -2.207671667266028e-02
3.85000  3.90000  2.184792239845886e-04  -2.496687235943569e-03  1.065709410869978e-02  -1.886363087185531e-02
3.90000  3.95000  1.179296436001780e-04  -1.572455056612508e-03  7.827549477921492e-03  -1.603063886231226e-02
3.95000  4.00000  5.687193460656707e-05  -9.099299002876981e-04  5.422953648574640e-03  -1.310463439015132e-02
4.00000  4.05000  2.329474441484994e-05  -4.659192933563701e-04  3.457258490051949e-03  -1.017058597720055e-02
4.05000  4.10000  7.370602725011270e-06  -1.964728391801800e-04  1.931670593471873e-03  -7.361725790029985e-03
4.10000  4.15000  1.455921525928217e-06  -5.851872325821786e-05  8.274117249673792e-04  -4.060156640521015e-03
4.15000  4.20000  9.099509537064060e-08  -6.228725565387240e-06  2.183882288892183e-04  -5.433960006074987e-03  8.181566737181670e-02  -5.044233908441773e-01


==> anc/N-F.skf <==
0.020000 1000
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316202856592E+00  -2.248154990424E+00   0.000000000000E+00  -7.275619084124E-01  -1.650221750851E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.423195840396E-01   9.001844605421E-01   0.000000000000E+00  -1.033257079025E-01   8.637661444170E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217043234593E+00  -2.201278645858E+00   0.000000000000E+00  -6.764917329694E-01  -1.595404752350E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.209647518976E-01   8.921605266616E-01   0.000000000000E+00  -1.122712036526E-01   8.575566095871E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.119955003153E+00  -2.154205231823E+00   0.000000000000E+00  -6.229210236097E-01  -1.547865956524E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.991619433004E-01   8.838849729460E-01   0.000000000000E+00  -1.214579418593E-01   8.514207954922E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.025200260989E+00  -2.107056533969E+00   0.000000000000E+00  -5.674679809434E-01  -1.506892277725E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.769666323809E-01   8.753723534607E-01   0.000000000000E+00  -1.308560205090E-01   8.453601455099E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.329987313179E-01  -2.059943885886E+00   0.000000000000E+00  -5.106933811644E-01  -1.471798115369E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.544327473843E-01   8.666370762517E-01   0.000000000000E+00  -1.404351902884E-01   8.393737142058E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.435312330476E-01  -2.012968646135E+00   0.000000000000E+00  -4.531024304892E-01  -1.441931547886E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.316125547502E-01   8.576933683210E-01   0.000000000000E+00  -1.501651306833E-01   8.334585499892E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.569430954373E-01  -1.966222702896E+00   0.000000000000E+00  -3.951471261924E-01  -1.416678489993E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.085565646022E-01   8.485552446440E-01   0.000000000000E+00  -1.600156931032E-01   8.276100458926E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.733474736747E-01  -1.919788995773E+00   0.000000000000E+00  -3.372289794778E-01  -1.395465228677E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.853134555532E-01   8.392364809361E-01   0.000000000000E+00  -1.699571132892E-01   8.218222584434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.928285325287E-01  -1.873742046235E+00   0.000000000000E+00  -2.797019813626E-01  -1.377759683256E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.619300168824E-01   8.297505898853E-01   0.000000000000E+00  -1.799601952694E-01   8.160881952560E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.154444728515E-01  -1.828148488159E+00   0.000000000000E+00  -2.228757123616E-01  -1.363071659751E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.384511062926E-01   8.201108005814E-01   0.000000000000E+00  -1.899964690965E-01   8.104000724455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.412303847925E-01  -1.783067592855E+00   0.000000000000E+00  -1.670185180806E-01  -1.350952340591E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.149196215967E-01   8.103300408880E-01   0.000000000000E+00  -2.000383245383E-01   8.047495432905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.702009166666E-01  -1.738551781755E+00   0.000000000000E+00  -1.123606856569E-01  -1.340993184496E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.913764848165E-01   8.004209225176E-01   0.000000000000E+00  -2.100591228087E-01   7.991278997940E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.023527551639E-01  -1.694647122713E+00   0.000000000000E+00  -5.909757255708E-02  -1.332824398307E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.678606373036E-01   7.903957285831E-01   0.000000000000E+00  -2.200332883292E-01   7.935262489172E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.376669156676E-01  -1.651393805527E+00   0.000000000000E+00  -7.392649086858E-03  -1.326113099524E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.444090446080E-01   7.802664034163E-01   0.000000000000E+00  -2.299363824069E-01   7.879356653272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.761108443935E-01  -1.608826593742E+00   0.000000000000E+00   4.261957377213E-02  -1.320561270872E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.210567099303E-01   7.700445444548E-01   0.000000000000E+00  -2.397451606061E-01   7.823473225159E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176403353365E-01  -1.566975250715E+00   0.000000000000E+00   9.083075242752E-02  -1.315903586824E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.978366950914E-01   7.597413960139E-01   0.000000000000E+00  -2.494376154796E-01   7.767526041195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.220126588956E-02  -1.525864939025E+00   0.000000000000E+00   1.371560702944E-01  -1.311905176432E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.747801480494E-01   7.493678447726E-01   0.000000000000E+00  -2.589930062146E-01   7.711431972240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.731156018029E-03  -1.485516593476E+00   0.000000000000E+00   1.815317603757E-01  -1.308359373782E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.519163360751E-01   7.389344168131E-01   0.000000000000E+00  -2.683918766423E-01   7.655111693650E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.983944234192E-02  -1.445947268859E+00   0.000000000000E+00   2.239127984713E-01  -1.305085497217E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.292726837819E-01   7.284512760667E-01   0.000000000000E+00  -2.776160629525E-01   7.598490308532E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.658571632103E-02  -1.407170464335E+00   0.000000000000E+00   2.642707709960E-01  -1.301926689242E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.068748152729E-01   7.179282240277E-01   0.000000000000E+00  -2.866486923537E-01   7.541497839593E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.305875110902E-01  -1.369196426481E+00   0.000000000000E+00   3.025919172974E-01  -1.298747841227E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.847465997411E-01   7.073747006092E-01   0.000000000000E+00  -2.954741738204E-01   7.484069603993E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.719283813973E-01  -1.332032432909E+00   0.000000000000E+00   3.388753421505E-01  -1.295433619995E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.629101999170E-01   6.967997860211E-01   0.000000000000E+00  -3.040781819768E-01   7.426146484576E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.106947585683E-01  -1.295683057975E+00   0.000000000000E+00   3.731313902879E-01  -1.291886606598E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.413861228177E-01   6.862122035617E-01   0.000000000000E+00  -3.124476350761E-01   7.367675109894E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.469752156990E-01  -1.260150421639E+00   0.000000000000E+00   4.053801719011E-01  -1.288025552194E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.201932723047E-01   6.756203232227E-01   0.000000000000E+00  -3.205706679495E-01   7.308607954438E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.808598151878E-01  -1.225434422256E+00   0.000000000000E+00   4.356502264404E-01  -1.283783751948E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.993490030059E-01   6.650321660124E-01   0.000000000000E+00  -3.284366007209E-01   7.248903369544E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124395253652E-01  -1.191532953861E+00   0.000000000000E+00   4.639773118440E-01  -1.279107534278E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.788691752045E-01   6.544554089128E-01   0.000000000000E+00  -3.360359040067E-01   7.188525554547E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.418056961303E-01  -1.158442108523E+00   0.000000000000E+00   4.904033071529E-01  -1.273954861601E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587682103396E-01   6.438973903906E-01   0.000000000000E+00  -3.433601612500E-01   7.127444476842E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.690495866316E-01  -1.126156364355E+00   0.000000000000E+00   5.149752180479E-01  -1.268294037408E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.390591467995E-01   6.333651163889E-01   0.000000000000E+00  -3.504020287728E-01   7.065635748751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.942619406245E-01  -1.094668759874E+00   0.000000000000E+00   5.377442766056E-01  -1.262102514569E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197536957296E-01   6.228652667330E-01   0.000000000000E+00  -3.571551940695E-01   7.003080468250E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.175326069507E-01  -1.063971055433E+00   0.000000000000E+00   5.587651281859E-01  -1.255365799809E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008622966048E-01   6.124042018891E-01   0.000000000000E+00  -3.636143328054E-01   6.939765029950E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.389502035522E-01  -1.034053882487E+00   0.000000000000E+00   5.780950995911E-01  -1.248076449523E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.239417235076E-02   6.019879700186E-01   0.000000000000E+00  -3.697750649347E-01   6.875680911999E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.586018236806E-01  -1.004906881421E+00   0.000000000000E+00   5.957935433807E-01  -1.240233152348E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.435738382368E-02   5.916223142776E-01   0.000000000000E+00  -3.756339103003E-01   6.810824443993E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.765727827291E-01  -9.765188286805E-01   0.000000000000E+00   6.119212535441E-01  -1.231839893898E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.675888348505E-02   5.813126803148E-01   0.000000000000E+00  -3.811882440373E-01   6.745196560367E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.929464036509E-01  -9.488777538513E-01   0.000000000000E+00   6.265399477934E-01  -1.222905199039E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.960456813119E-02   5.710642239235E-01   0.000000000000E+00  -3.864362520572E-01   6.678802543240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.078038384594E-01  -9.219710473407E-01   0.000000000000E+00   6.397118116560E-01  -1.213441447106E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.289933055838E-02   5.608818188114E-01   0.000000000000E+00  -3.913768868551E-01   6.611651758188E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.212239229686E-01  -8.957855592464E-01   0.000000000000E+00   6.514990994820E-01  -1.203464255245E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.352889936198E-03   5.507700644509E-01   0.000000000000E+00  -3.960098238476E-01   6.543757385975E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.332830617682E-01  -8.703076899620E-01   0.000000000000E+00   6.619637875144E-01  -1.192991925057E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914905829967E-02   5.407332939792E-01   0.000000000000E+00  -4.003354184184E-01   6.475136152875E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.440551404317E-01  -8.455234730572E-01   0.000000000000E+00   6.711672742863E-01  -1.182044947939E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.448699578133E-02   5.307755821197E-01   0.000000000000E+00  -4.043546638214E-01   6.405808061855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.536114620789E-01  -8.214186509139E-01   0.000000000000E+00   6.791701238592E-01  -1.170645564373E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.936533335503E-02   5.209007530989E-01   0.000000000000E+00  -4.080691500647E-01   6.335796126559E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620207056038E-01  -7.979787435956E-01   0.000000000000E+00   6.860318476876E-01  -1.158817372811E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.378346654530E-02   5.111123885353E-01   0.000000000000E+00  -4.114810238792E-01   6.265126109730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.693489030912E-01  -7.751891113950E-01   0.000000000000E+00   6.918107212247E-01  -1.146584983923E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.774151168534E-02   5.014138352810E-01   0.000000000000E+00  -4.145929498531E-01   6.193826267441E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.756594341591E-01  -7.530350114855E-01   0.000000000000E+00   6.965636316971E-01  -1.133973716241E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.124026362421E-02   4.918082131972E-01   0.000000000000E+00  -4.174080727976E-01   6.121927100297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.810130351623E-01  -7.315016490733E-01   0.000000000000E+00   7.003459537881E-01  -1.121009329446E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042811548921E-01   4.822984228465E-01   0.000000000000E+00  -4.199299813925E-01   6.049461112504E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.854678213681E-01  -7.105742234453E-01   0.000000000000E+00   7.032114502387E-01  -1.107717791895E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168662163248E-01   4.728871530912E-01   0.000000000000E+00  -4.221626731475E-01   5.976462579570E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.890793203784E-01  -6.902379692680E-01   0.000000000000E+00   7.052121946430E-01  -1.094125079100E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.289980391407E-01   4.635768885811E-01   0.000000000000E+00  -4.241105207025E-01   5.902967325192E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.919005152160E-01  -6.704781934839E-01   0.000000000000E+00   7.063985139445E-01  -1.080257000165E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406797384587E-01   4.543699171240E-01   0.000000000000E+00  -4.257782394794E-01   5.829012507778E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.939818956314E-01  -6.512803081399E-01   0.000000000000E+00   7.068189483477E-01  -1.066139049468E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.519149182406E-01   4.452683369269E-01   0.000000000000E+00  -4.271708566893E-01   5.754636416879E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.953715163071E-01  -6.326298594600E-01   0.000000000000E+00   7.065202265599E-01  -1.051796281051E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.627076376343E-01   4.362740637026E-01   0.000000000000E+00  -4.282936816916E-01   5.679878279743E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.961150607690E-01  -6.145125533845E-01   0.000000000000E+00   7.055472544899E-01  -1.037253202729E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.730623786954E-01   4.273888376329E-01   0.000000000000E+00  -4.291522776941E-01   5.604778078066E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.962559098842E-01  -5.969142780794E-01   0.000000000000E+00   7.039431155691E-01  -1.022533689756E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829840154561E-01   4.186142301856E-01   0.000000000000E+00  -4.297524347761E-01   5.529376374958E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.958352140273E-01  -5.798211232915E-01   0.000000000000E+00   7.017490812987E-01  -1.007660912729E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.924777843130E-01   4.099516507782E-01   0.000000000000E+00  -4.301001442169E-01   5.453714152056E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.948919679536E-01  -5.632193971799E-01   0.000000000000E+00   6.990046303946E-01  -9.926572811850E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015492556989E-01   4.014023532875E-01   0.000000000000E+00  -4.302015741003E-01   5.377832656666E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.934630876603E-01  -5.470956406198E-01   0.000000000000E+00   6.957474753789E-01  -9.775443993515E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102043070051E-01   3.929674424012E-01   0.000000000000E+00  -4.300630461704E-01   5.301773258762E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.915834884794E-01  -5.314366392698E-01   0.000000000000E+00   6.920135953684E-01  -9.623430330045E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.184490967193E-01   3.846478798098E-01   0.000000000000E+00  -4.296910139055E-01   5.225577317615E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.892861638705E-01  -5.162294335924E-01   0.000000000000E+00   6.878372741120E-01  -9.470730863351E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.262900397407E-01   3.764444902378E-01   0.000000000000E+00  -4.290920417777E-01   5.149286057818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.866022642485E-01  -5.014613270167E-01   0.000000000000E+00   6.832511422001E-01  -9.317535870736E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337337838369E-01   3.683579673148E-01   0.000000000000E+00  -4.282727856636E-01   5.072940454417E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.835611754798E-01  -4.871198924130E-01   0.000000000000E+00   6.782862227294E-01  -9.164026791453E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.407871872055E-01   3.603888792842E-01   0.000000000000E+00  -4.272399743710E-01   4.996581126855E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.801905966314E-01  -4.731929770408E-01   0.000000000000E+00   6.729719796754E-01  -9.010376218578E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474572971014E-01   3.525376745528E-01   0.000000000000E+00  -4.260003922430E-01   4.920248241407E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.765166165402E-01  -4.596687061219E-01   0.000000000000E+00   6.673363682122E-01  -8.856747942784E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.537513294949E-01   3.448046870798E-01   0.000000000000E+00  -4.245608628044E-01   4.843981421782E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.725637890133E-01  -4.465354851800E-01   0.000000000000E+00   6.614058865311E-01  -8.703297045649E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.596766497227E-01   3.371901416087E-01   0.000000000000E+00  -4.229282334125E-01   4.767819667556E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.683552063496E-01  -4.337820012668E-01   0.000000000000E+00   6.552056285734E-01  -8.550170031027E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.652407540951E-01   3.296941587416E-01   0.000000000000E+00  -4.211093608738E-01   4.691801280083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.639125710020E-01  -4.213972231780E-01   0.000000000000E+00   6.487593372691E-01  -8.397504988036E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.704512524260E-01   3.223167598599E-01   0.000000000000E+00  -4.191110979909E-01   4.615963795558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.592562652061E-01  -4.093704009129E-01   0.000000000000E+00   6.420894578552E-01  -8.245431792251E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.753158514480E-01   3.150578718920E-01   0.000000000000E+00  -4.169402810024E-01   4.540343924877E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.544054184741E-01  -3.976910640374E-01   0.000000000000E+00   6.352171910658E-01  -8.094072301664E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.798423390810E-01   3.079173319312E-01   0.000000000000E+00  -4.146037178788E-01   4.464977499948E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.493779728113E-01  -3.863490197762E-01   0.000000000000E+00   6.281625457109E-01  -7.943540606822E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.840385695202E-01   3.008948917058E-01   0.000000000000E+00  -4.121081774390E-01   4.389899426135E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.441907456353E-01  -3.753343501829E-01   0.000000000000E+00   6.209443906132E-01  -7.793943267467E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.879124491104E-01   2.939902219054E-01   0.000000000000E+00  -4.094603792532E-01   4.315143640491E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.388594903217E-01  -3.646374089080E-01   0.000000000000E+00   6.135805055756E-01  -7.645379570259E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.914719229771E-01   2.872029163636E-01   0.000000000000E+00  -4.066669842962E-01   4.240743075455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.333989543653E-01  -3.542488174848E-01   0.000000000000E+00   6.060876312605E-01  -7.497941792003E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947249623835E-01   2.805324961032E-01   0.000000000000E+00  -4.037345863190E-01   4.166729627717E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.278229351505E-01  -3.441594612225E-01   0.000000000000E+00   5.984815178399E-01  -7.351715467597E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.976795527824E-01   2.739784132447E-01   0.000000000000E+00  -4.006697039061E-01   4.093134131913E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.221443333416E-01  -3.343604847576E-01   0.000000000000E+00   5.907769723082E-01  -7.206779660123E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.003436825384E-01   2.675400547814E-01   0.000000000000E+00  -3.974787731851E-01   4.019986338894E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.163752039183E-01  -3.248432873256E-01   0.000000000000E+00   5.829879043763E-01  -7.063207231678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.027253322889E-01   2.612167462251E-01   0.000000000000E+00  -3.941681411598E-01   3.947314898244E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.105268048932E-01  -3.155995177921E-01   0.000000000000E+00   5.751273708853E-01  -6.921065112807E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.048324649210E-01   2.550077551249E-01   0.000000000000E+00  -3.907440596361E-01   3.875147344796E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.046096437525E-01  -3.066210694920E-01   0.000000000000E+00   5.672076186891E-01  -6.780414569209E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.066730161370E-01   2.489122944619E-01   0.000000000000E+00  -3.872126797110E-01   3.803510088875E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.986335216808E-01  -2.979000748941E-01   0.000000000000E+00   5.592401259918E-01  -6.641311463185E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.082548855854E-01   2.429295259232E-01   0.000000000000E+00  -3.835800467980E-01   3.732428410005E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.926075756154E-01  -2.894289002609E-01   0.000000000000E+00   5.512356420921E-01  -6.503806520056E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.095859285327E-01   2.370585630593E-01   0.000000000000E+00  -3.798520961607E-01   3.661926453847E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.865403182139E-01  -2.812001399322E-01   0.000000000000E+00   5.432042256068E-01  -6.367945564061E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.106739480551E-01   2.312984743257E-01   0.000000000000E+00  -3.760346489292E-01   3.592027232129E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.804396757697E-01  -2.732066109339E-01   0.000000000000E+00   5.351552810532E-01  -6.233769781119E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115266877264E-01   2.256482860140E-01   0.000000000000E+00  -3.721334085734E-01   3.522752625341E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.743130241808E-01  -2.654413472593E-01   0.000000000000E+00   5.270975939446E-01  -6.101315950198E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121518247841E-01   2.201069850744E-01   0.000000000000E+00  -3.681539578093E-01   3.454123387992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.681672230080E-01  -2.578975942590E-01   0.000000000000E+00   5.190393643167E-01  -5.970616676805E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.125569637506E-01   2.146735218326E-01   0.000000000000E+00  -3.641017559150E-01   3.386159156223E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.620086477146E-01  -2.505688030136E-01   0.000000000000E+00   5.109882387663E-01  -5.841700617774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127496304932E-01   2.093468126046E-01   0.000000000000E+00  -3.599821364331E-01   3.318878457570E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.558432201473E-01  -2.434486247372E-01   0.000000000000E+00   5.029513410121E-01  -5.714592698334E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127372667026E-01   2.041257422113E-01   0.000000000000E+00  -3.558003052384E-01   3.252298722723E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496764373311E-01  -2.365309051995E-01   0.000000000000E+00   4.949353010231E-01  -5.589314319581E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.125272247729E-01   1.990091663972E-01   0.000000000000E+00  -3.515613389497E-01   3.186436299078E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.435133986446E-01  -2.298096792522E-01   0.000000000000E+00   4.869462827421E-01  -5.465883562338E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121267630667E-01   1.939959141544E-01   0.000000000000E+00  -3.472701836662E-01   3.121306465935E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.373588314461E-01  -2.232791653549E-01   0.000000000000E+00   4.789900104600E-01  -5.344315377084E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115430415475E-01   1.890847899558E-01   0.000000000000E+00  -3.429316540080E-01   3.056923451177E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.312171152155E-01  -2.169337602248E-01   0.000000000000E+00   4.710717938724E-01  -5.224621770419E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107831177658E-01   1.842745758996E-01   0.000000000000E+00  -3.385504324436E-01   2.993300449299E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.250923042775E-01  -2.107680335529E-01   0.000000000000E+00   4.631965518666E-01  -5.106811981763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.098539431815E-01   1.795640337679E-01   0.000000000000E+00  -3.341310688854E-01   2.930449640620E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.189881491697E-01  -2.047767228142E-01   0.000000000000E+00   4.553688350839E-01  -4.990892652579E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.087623598105E-01   1.749519070020E-01   0.000000000000E+00  -3.296779805380E-01   2.868382211582E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.129081167195E-01  -1.989547281770E-01   0.000000000000E+00   4.475928473054E-01  -4.876867988001E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.075150971796E-01   1.704369225964E-01   0.000000000000E+00  -3.251954519800E-01   2.807108375978E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.068554088885E-01  -1.932971075160E-01   0.000000000000E+00   4.398724657020E-01  -4.764739910828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061187695772E-01   1.660177929154E-01   0.000000000000E+00  -3.206876354672E-01   2.746637397020E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.008329804486E-01  -1.877990715328E-01   0.000000000000E+00   4.322112600025E-01  -4.654508208470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.045798735877E-01   1.616932174324E-01   0.000000000000E+00  -3.161585514396E-01   2.686977610127E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948435555429E-01  -1.824559789878E-01   0.000000000000E+00   4.246125106180E-01  -4.546170672461E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029047858945E-01   1.574618843961E-01   0.000000000000E+00  -3.116120892191E-01   2.628136446325E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.888896431936E-01  -1.772633320473E-01   0.000000000000E+00   4.170792257756E-01  -4.439723231459E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010997613436E-01   1.533224724257E-01   0.000000000000E+00  -3.070520078845E-01   2.570120456173E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.829735518085E-01  -1.722167717454E-01   0.000000000000E+00   4.096141577009E-01  -4.335160077344E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.991709312520E-01   1.492736520358E-01   0.000000000000E+00  -3.024819373095E-01   2.512935334122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.770974027428E-01  -1.673120735638E-01   0.000000000000E+00   4.022198178984E-01  -4.232473785043E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.971243019533E-01   1.453140870951E-01   0.000000000000E+00  -2.979053793532E-01   2.456585943220E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.712631429673E-01  -1.625451431303E-01   0.000000000000E+00   3.948984915697E-01  -4.131655426152E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949657535675E-01   1.414424362197E-01   0.000000000000E+00  -2.933257091891E-01   2.401076340085E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.654725568936E-01  -1.579120120357E-01   0.000000000000E+00   3.876522512133E-01  -4.032694676561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927010389858E-01   1.376573541037E-01   0.000000000000E+00  -2.887461767628E-01   2.346409800078E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.597272774090E-01  -1.534088337720E-01   0.000000000000E+00   3.804829694543E-01  -3.935579919120E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.903357830598E-01   1.339574927882E-01   0.000000000000E+00  -2.841699083676E-01   2.292588842600E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.540287961609E-01  -1.490318797610E-01   0.000000000000E+00   3.733923311294E-01  -3.840298337846E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878754819856E-01   1.303415028725E-01   0.000000000000E+00  -2.795999083267E-01   2.239615256454E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.483784731446E-01  -1.447775355742E-01   0.000000000000E+00   3.663818446786E-01  -3.746836013890E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853255028737E-01   1.268080346670E-01   0.000000000000E+00  -2.750390607732E-01   2.187490125217E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.427775456323E-01  -1.406422971662E-01   0.000000000000E+00   3.594528528822E-01  -3.655178007514E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826910834955E-01   1.233557392912E-01   0.000000000000E+00  -2.704901315183E-01   2.136213852555E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.372271364883E-01  -1.366227672989E-01   0.000000000000E+00   3.526065429677E-01  -3.565308442108E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.799773321972E-01   1.199832697187E-01   0.000000000000E+00  -2.659557699991E-01   2.085786187444E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.317282619075E-01  -1.327156520475E-01   0.000000000000E+00   3.458439561327E-01  -3.477210580972E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.771892279737E-01   1.166892817697E-01   0.000000000000E+00  -2.614385112974E-01   2.036206249244E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.262818386171E-01  -1.289177574219E-01   0.000000000000E+00   3.391659965116E-01  -3.390866900330E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.743316206933E-01   1.134724350537E-01   0.000000000000E+00  -2.569407782221E-01   1.987472552581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.208886905758E-01  -1.252259860959E-01   0.000000000000E+00   3.325734396182E-01  -3.306259158217E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714092314660E-01   1.103313938642E-01   0.000000000000E+00  -2.524648834466E-01   1.939583032006E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.155495552058E-01  -1.216373342426E-01   0.000000000000E+00   3.260669402962E-01  -3.223368459551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.684266531473E-01   1.072648280261E-01   0.000000000000E+00  -2.480130316957E-01   1.892535066384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.102650891872E-01  -1.181488884735E-01   0.000000000000E+00   3.196470402039E-01  -3.142175317514E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.653883509704E-01   1.042714136977E-01   0.000000000000E+00  -2.435873219742E-01   1.846325502990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050358738483E-01  -1.147578228787E-01   0.000000000000E+00   3.133141748631E-01  -3.062659711517E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.622986633000E-01   1.013498341301E-01   0.000000000000E+00  -2.391897498313E-01   1.800950681273E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.998624201755E-01  -1.114613961659E-01   0.000000000000E+00   3.070686802932E-01  -2.984801141615E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.591618024994E-01   9.849878038271E-02   0.000000000000E+00  -2.348222096541E-01   1.756406456276E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.947451734750E-01  -1.082569488939E-01   0.000000000000E+00   3.009107992642E-01  -2.908578680248E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.559818559061E-01   9.571695199957E-02   0.000000000000E+00  -2.304864969867E-01   1.712688221663E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.896845177045E-01  -1.051419008026E-01   0.000000000000E+00   2.948406871778E-01  -2.833971020528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527627869078E-01   9.300305764519E-02   0.000000000000E+00  -2.261843108665E-01   1.669790932358E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.846807795042E-01  -1.021137482313E-01   0.000000000000E+00   2.888584176122E-01  -2.760956522008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495084361140E-01   9.035581570291E-02   0.000000000000E+00  -2.219172561754E-01   1.627709126757E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797342319441E-01  -9.917006162578E-02   0.000000000000E+00   2.829639875409E-01  -2.689513253678E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.462225226156E-01   8.777395483640E-02   0.000000000000E+00  -2.176868460003E-01   1.586436948508E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.748450980113E-01  -9.630848313168E-02   0.000000000000E+00   2.771573222523E-01  -2.619619034452E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.429086453279E-01   8.525621451583E-02   0.000000000000E+00  -2.134945039979E-01   1.545968167834E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.700135538530E-01  -9.352672426992E-02   0.000000000000E+00   2.714382799812E-01  -2.551251471251E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.395702844109E-01   8.280134550992E-02   0.000000000000E+00  -2.093415667609E-01   1.506296202390E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.652397317953E-01  -9.082256369307E-02   0.000000000000E+00   2.658066562754E-01  -2.484387994817E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.362108027609E-01   8.040811034498E-02   0.000000000000E+00  -2.052292861807E-01   1.467414137654E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.605237231522E-01  -8.819384501936E-02   0.000000000000E+00   2.602621881095E-01  -2.419005893370E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.328334475693E-01   7.807528373242E-02   0.000000000000E+00  -2.011588318040E-01   1.429314746813E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558655808415E-01  -8.563847474218E-02   0.000000000000E+00   2.548045577627E-01  -2.355082344251E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.294413519428E-01   7.580165296557E-02   0.000000000000E+00  -1.971312931794E-01   1.391990510175E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.512653218199E-01  -8.315442021184E-02   0.000000000000E+00   2.494333964747E-01  -2.292594443570E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.260375365794E-01   7.358601828716E-02   0.000000000000E+00  -1.931476821908E-01   1.355433634063E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.467229293523E-01  -8.073970768834E-02   0.000000000000E+00   2.441482878916E-01  -2.231519234094E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.226249114970E-01   7.142719322842E-02   0.000000000000E+00  -1.892089353751E-01   1.319636069217E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.422383551260E-01  -7.839242046201E-02   0.000000000000E+00   2.389487713170E-01  -2.171833731357E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.192062778092E-01   6.932400492104E-02   0.000000000000E+00  -1.853159162220E-01   1.284589528677E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.378115212213E-01  -7.611069703950E-02   0.000000000000E+00   2.338343447761E-01  -2.113514948158E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.157843295430E-01   6.727529438281E-02   0.000000000000E+00  -1.814694174521E-01   1.250285505161E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.334423219499E-01  -7.389272939342E-02   0.000000000000E+00   2.288044679098E-01  -2.056539917425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.123616554964E-01   6.527991677814E-02   0.000000000000E+00  -1.776701632723E-01   1.216715287930E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.291306255693E-01  -7.173676127381E-02   0.000000000000E+00   2.238585646982E-01  -2.000885713719E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.089407411295E-01   6.333674165433E-02   0.000000000000E+00  -1.739188116062E-01   1.183869979133E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.248762758842E-01  -6.964108657654E-02   0.000000000000E+00   2.189960260408E-01  -1.946529473269E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.055239704865E-01   6.144465315463E-02   0.000000000000E+00  -1.702159562965E-01   1.151740509650E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.206790937404E-01  -6.760404777160E-02   0.000000000000E+00   2.142162121821E-01  -1.893448412657E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.021136281448E-01   5.960255020896E-02   0.000000000000E+00  -1.665621292802E-01   1.120317654423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.165388784224E-01  -6.562403438406E-02   0.000000000000E+00   2.095184550066E-01  -1.841619846312E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.987119011868E-01   5.780934670322E-02   0.000000000000E+00  -1.629578027316E-01   1.089592047272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.124554089588E-01  -6.369948152872E-02   0.000000000000E+00   2.049020602040E-01  -1.791021202770E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.953208811918E-01   5.606397162802E-02   0.000000000000E+00  -1.594033911750E-01   1.059554195219E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.084284453440E-01  -6.182886849626E-02   0.000000000000E+00   2.003663093137E-01  -1.741630039879E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.919425662440E-01   5.436536920783E-02   0.000000000000E+00  -1.558992535634E-01   1.030194492306E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.044577296827E-01  -6.001071738700E-02   0.000000000000E+00   1.959104616593E-01  -1.693424058689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.885788629538E-01   5.271249901119E-02   0.000000000000E+00  -1.524456953236E-01   1.001503232918E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005429872599E-01  -5.824359179443E-02   0.000000000000E+00   1.915337561645E-01  -1.646381116820E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852315884896E-01   5.110433604293E-02   0.000000000000E+00  -1.490429703654E-01   9.734706246220E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.966839275468E-01  -5.652609553159E-02   0.000000000000E+00   1.872354130872E-01  -1.600479240299E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.819024726163E-01   4.953987081910E-02   0.000000000000E+00  -1.456912830555E-01   9.460868005215E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.928802451425E-01  -5.485687140389E-02   0.000000000000E+00   1.830146356401E-01  -1.555696634892E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.785931597384E-01   4.801810942543E-02   0.000000000000E+00  -1.423907901539E-01   9.193418311330E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.891316206593E-01  -5.323460002262E-02   0.000000000000E+00   1.788706115320E-01  -1.512011696453E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.753052109450E-01   4.653807356002E-02   0.000000000000E+00  -1.391416027131E-01   8.932257357967E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.854377215542E-01  -5.165799865985E-02   0.000000000000E+00   1.748025144226E-01  -1.469403020405E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.720401060544E-01   4.509880056101E-02   0.000000000000E+00  -1.359437879389E-01   8.677284936251E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.817982029119E-01  -5.012582014258E-02   0.000000000000E+00   1.708095052980E-01  -1.427849410490E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.687992456545E-01   4.369934341987E-02   0.000000000000E+00  -1.327973710126E-01   8.428400539981E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.782127081814E-01  -4.863685178436E-02   0.000000000000E+00   1.668907337693E-01  -1.387329886831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655839531394E-01   4.233877078105E-02   0.000000000000E+00  -1.297023368746E-01   8.185503466139E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.746808698707E-01  -4.718991435368E-02   0.000000000000E+00   1.630453393026E-01  -1.347823693240E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623954767364E-01   4.101616692862E-02   0.000000000000E+00  -1.266586319681E-01   7.948492911027E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.712023102023E-01  -4.578386107709E-02   0.000000000000E+00   1.592724523804E-01  -1.309310303913E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.592349915254E-01   3.973063176052E-02   0.000000000000E+00  -1.236661659438E-01   7.717268062134E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.677766417322E-01  -4.441757667557E-02   0.000000000000E+00   1.555711956012E-01  -1.271769429430E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561036014451E-01   3.848128075107E-02   0.000000000000E+00  -1.207248133245E-01   7.491728185818E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.644034679359E-01  -4.308997643683E-02   0.000000000000E+00   1.519406847195E-01  -1.235181022472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.530023412868E-01   3.726724490225E-02   0.000000000000E+00  -1.178344151305E-01   7.271772710894E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.610823837620E-01  -4.180000531019E-02   0.000000000000E+00   1.483800296280E-01  -1.199525282247E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499321786723E-01   3.608767068452E-02   0.000000000000E+00  -1.149947804642E-01   7.057301308216E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.578129761588E-01  -4.054663704290E-02   0.000000000000E+00   1.448883352880E-01  -1.164782659392E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.468940160157E-01   3.494171996744E-02   0.000000000000E+00  -1.122056880564E-01   6.848213966368E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.545948245720E-01  -3.932887333715E-02   0.000000000000E+00   1.414647026092E-01  -1.130933859600E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.438886924663E-01   3.382856994099E-02   0.000000000000E+00  -1.094668877716E-01   6.644411063541E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.514275014194E-01  -3.814574303797E-02   0.000000000000E+00   1.381082292813E-01  -1.097959847120E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.409169858321E-01   3.274741302777E-02   0.000000000000E+00  -1.067781020748E-01   6.445793435689E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.483105725415E-01  -3.699630134769E-02   0.000000000000E+00   1.348180105616E-01  -1.065841847722E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379796144819E-01   3.169745678684E-02   0.000000000000E+00  -1.041390274582E-01   6.252262441094E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452435976309E-01  -3.587962906606E-02   0.000000000000E+00   1.315931400184E-01  -1.034561351290E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.350772392258E-01   3.067792380957E-02   0.000000000000E+00  -1.015493358300E-01   6.063720021388E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.422261306423E-01  -3.479483185542E-02   0.000000000000E+00   1.284327102369E-01  -1.004100113933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322104651710E-01   2.968805160798E-02   0.000000000000E+00  -9.900867586292E-02   5.880068759185E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.392577201831E-01  -3.374103952962E-02   0.000000000000E+00   1.253358134822E-01  -9.744401598628E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.293798435545E-01   2.872709249608E-02   0.000000000000E+00  -9.651667430588E-02   5.701211932367E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.363379098879E-01  -3.271740536609E-02   0.000000000000E+00   1.223015423293E-01  -9.455637828455E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265858735487E-01   2.779431346460E-02   0.000000000000E+00  -9.407293725646E-02   5.527053565169E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334662387766E-01  -3.172310544017E-02   0.000000000000E+00   1.193289902631E-01  -9.174535471040E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.238290040420E-01   2.688899604956E-02   0.000000000000E+00  -9.167705139628E-02   5.357498476121E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.306422415967E-01  -3.075733798069E-02   0.000000000000E+00   1.164172522319E-01  -8.900922884716E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211096353910E-01   2.601043619508E-02   0.000000000000E+00  -8.932858518899E-02   5.192452322978E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278654491536E-01  -2.981932274589E-02   0.000000000000E+00   1.135654251877E-01  -8.634631145070E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.184281211453E-01   2.515794411087E-02   0.000000000000E+00  -8.702709004149E-02   5.031821644700E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.251353886257E-01  -2.890830042154E-02   0.000000000000E+00   1.107726085810E-01  -8.375494051933E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.157847697433E-01   2.433084412467E-02   0.000000000000E+00  -8.477210142887E-02   4.875513900606E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224515838697E-01  -2.802353203198E-02   0.000000000000E+00   1.080379048402E-01  -8.123348123352E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.131798461788E-01   2.352847453022E-02   0.000000000000E+00  -8.256313998354E-02   4.723437506781E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198135557122E-01  -2.716429837791E-02   0.000000000000E+00   1.053604198181E-01  -7.878032596611E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106135736374E-01   2.275018743083E-02   0.000000000000E+00  -8.039971254906E-02   4.575501869827E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.172208222324E-01  -2.632989948568E-02   0.000000000000E+00   1.027392632120E-01  -7.639389422343E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080861351030E-01   2.199534857917E-02   0.000000000000E+00  -7.828131319930E-02   4.431617418061E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.146728990341E-01  -2.551965407621E-02   0.000000000000E+00   1.001735489632E-01  -7.407263257095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055976749330E-01   2.126333721340E-02   0.000000000000E+00  -7.620742422331E-02   4.291695630239E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.121692995079E-01  -2.473289904979E-02   0.000000000000E+00   9.766239563353E-02  -7.181501453437E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031483004028E-01   2.055354589010E-02   0.000000000000E+00  -7.417751707672E-02   4.155649061903E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097095350856E-01  -2.396898898697E-02   0.000000000000E+00   9.520492675942E-02  -6.961954048464E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.007380832182E-01   1.986538031419E-02   0.000000000000E+00  -7.219105329999E-02   4.023391369432E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.072931154850E-01  -2.322729566473E-02   0.000000000000E+00   9.280027118271E-02  -6.748473751750E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.836706099693E-02   1.919825916626E-02   0.000000000000E+00  -7.024748540430E-02   3.894837331893E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.049195489475E-01  -2.250720758732E-02   0.000000000000E+00   9.044756336470E-02  -6.540915930163E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.603523871733E-02   1.855161392743E-02   0.000000000000E+00  -6.834625772560E-02   3.769902870763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.025883424682E-01  -2.180812953135E-02   0.000000000000E+00   8.814594368086E-02  -6.339138591253E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.374259013563E-02   1.792488870218E-02   0.000000000000E+00  -6.648680724741E-02   3.648505067618E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002990020179E-01  -2.112948210475E-02   0.000000000000E+00   8.589455869600E-02  -6.143002366143E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.148905917073E-02   1.731754003926E-02   0.000000000000E+00  -6.466856439310E-02   3.530562179861E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.805103275986E-02  -2.047070131882E-02   0.000000000000E+00   8.369256142377E-02  -5.952370490184E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.927456125676E-02   1.672903675101E-02   0.000000000000E+00  -6.289095378815E-02   3.415993654576E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.584393925900E-02  -1.983123817256E-02   0.000000000000E+00   8.153911157490E-02  -5.767108779612E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.709898466347E-02   1.615885973136E-02   0.000000000000E+00  -6.115339499305E-02   3.304720140577E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.367722568431E-02  -1.921055825255E-02   0.000000000000E+00   7.943337577167E-02  -5.587085617907E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.496219178427E-02   1.560650177259E-02   0.000000000000E+00  -5.945530320757E-02   3.196663498743E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.155039600733E-02  -1.860814133681E-02   0.000000000000E+00   7.737452777662E-02  -5.412171921044E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.286402039215E-02   1.507146738125E-02   0.000000000000E+00  -5.779608994688E-02   3.091746810692E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.946295419253E-02  -1.802348102065E-02   0.000000000000E+00   7.536174867738E-02  -5.242241124253E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.080428486358E-02   1.455327259328E-02   0.000000000000E+00  -5.617516369027E-02   2.989894385888E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.741440438320E-02  -1.745608434579E-02   0.000000000000E+00   7.339422707081E-02  -5.077169155156E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.878277737035E-02   1.405144478869E-02   0.000000000000E+00  -5.459193050309E-02   2.891031767240E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.540425108284E-02  -1.690547144319E-02   0.000000000000E+00   7.147115924298E-02  -4.916834404724E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.679926903969E-02   1.356552250579E-02   0.000000000000E+00  -5.304579463247E-02   2.795085735262E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.343199933030E-02  -1.637117518600E-02   0.000000000000E+00   6.959174932656E-02  -4.761117701270E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.485351108292E-02   1.309505525540E-02   0.000000000000E+00  -5.153615907754E-02   2.701984310870E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.149715486966E-02  -1.585274085195E-02   0.000000000000E+00   6.775520943865E-02  -4.609902287881E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.294523589253E-02   1.263960333495E-02   0.000000000000E+00  -5.006242613475E-02   2.611656756867E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.959922431590E-02  -1.534972579623E-02   0.000000000000E+00   6.596075981945E-02  -4.463073792822E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.107415810840E-02   1.219873764281E-02   0.000000000000E+00  -4.862399791892E-02   2.524033578197E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.773771531655E-02  -1.486169913279E-02   0.000000000000E+00   6.420762896628E-02  -4.320520196755E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.923997565307E-02   1.177203949296E-02   0.000000000000E+00  -4.722027686058E-02   2.439046521016E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.591213670665E-02  -1.438824142539E-02   0.000000000000E+00   6.249505373260E-02  -4.182131810704E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.744237073655E-02   1.135910043009E-02   0.000000000000E+00  -4.585066618037E-02   2.356628570644E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.412199866097E-02  -1.392894438699E-02   0.000000000000E+00   6.082227943714E-02  -4.047801244408E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.568101083094E-02   1.095952204536E-02   0.000000000000E+00  -4.451457034098E-02   2.276713948461E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.236681284183E-02  -1.348341058752E-02   0.000000000000E+00   5.918855996658E-02  -3.917423371985E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.395554961525E-02   1.057291579287E-02   0.000000000000E+00  -4.321139547722E-02   2.199238107799E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.064609254072E-02  -1.305125317023E-02   0.000000000000E+00   5.759315784267E-02  -3.790895310640E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.226562789072E-02   1.019890280703E-02   0.000000000000E+00  -4.194054980501E-02   2.124137728884E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.895935281835E-02  -1.263209557519E-02   0.000000000000E+00   5.603534431544E-02  -3.668116381482E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.061087446709E-02   9.837113720861E-03   0.000000000000E+00  -4.070144400965E-02   2.051350712882E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.730611063815E-02  -1.222557127174E-02   0.000000000000E+00   5.451439941706E-02  -3.548988085814E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.899090702018E-02   9.487188485478E-03   0.000000000000E+00  -3.949349161416E-02   1.980816175106E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.568588499744E-02  -1.183132349617E-02   0.000000000000E+00   5.302961203053E-02  -3.433414068546E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.740533292121E-02   9.148776190677E-03   0.000000000000E+00  -3.831610932807E-02   1.912474437426E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.409819705357E-02  -1.144900499896E-02   0.000000000000E+00   5.158027993680E-02  -3.321300089981E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.585375003832E-02   8.821534886893E-03   0.000000000000E+00  -3.716871737749E-02   1.846267019927E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.254257024581E-02  -1.107827779744E-02   0.000000000000E+00   5.016570985265E-02  -3.212553997043E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.433574751063E-02   8.505131408507E-03   0.000000000000E+00  -3.605073981679E-02   1.782136631880E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.101853041528E-02  -1.071881293538E-02   0.000000000000E+00   4.878521748399E-02  -3.107085683442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285090649550E-02   8.199241198650E-03   0.000000000000E+00  -3.496160482253E-02   1.720027162044E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.952560591789E-02  -1.037029024956E-02   0.000000000000E+00   4.743812753340E-02  -3.004807069331E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.139880088916E-02   7.903548135547E-03   0.000000000000E+00  -3.390074497032E-02   1.659883668369E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.806332773706E-02  -1.003239814194E-02   0.000000000000E+00   4.612377374673E-02  -2.905632057800E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.997899802148E-02   7.617744360500E-03   0.000000000000E+00  -3.286759749490E-02   1.601652367117E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.663122958894E-02  -9.704833358724E-03   0.000000000000E+00   4.484149890671E-02  -2.809476514938E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.859105932514E-02   7.341530107572E-03   0.000000000000E+00  -3.186160453420E-02   1.545280621460E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.522884802787E-02  -9.387300774424E-03   0.000000000000E+00   4.359065486691E-02  -2.716258226339E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.723454097983E-02   7.074613535026E-03   0.000000000000E+00  -3.088221335783E-02   1.490716929586E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.385572254404E-02  -9.079513182655E-03   0.000000000000E+00   4.237060253315E-02  -2.625896877652E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.590899453186E-02   6.816710558603E-03   0.000000000000E+00  -2.992887658037E-02   1.437910912349E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.251139566161E-02  -8.781191091421E-03   0.000000000000E+00   4.118071188605E-02  -2.538314010832E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.461396748980E-02   6.567544686664E-03   0.000000000000E+00  -2.900105236028E-02   1.386813300498E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.119541302946E-02  -8.492062524812E-03   0.000000000000E+00   4.002036195512E-02  -2.453433003293E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.334900389653E-02   6.326846857275E-03   0.000000000000E+00  -2.809820458461E-02   1.337375921528E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.990732351228E-02  -8.211862829082E-03   0.000000000000E+00   3.888894082324E-02  -2.371179028101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.211364487830E-02   6.094355277259E-03   0.000000000000E+00  -2.721980304020E-02   1.289551686173E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.864667927369E-02  -7.940334484360E-03   0.000000000000E+00   3.778584560090E-02  -2.291479028030E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.090742917127E-02   5.869815263271E-03   0.000000000000E+00  -2.636532357172E-02   1.243294574582E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.741303586029E-02  -7.677226920580E-03   0.000000000000E+00   3.671048241008E-02  -2.214261681467E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.972989362598E-02   5.652979084927E-03   0.000000000000E+00  -2.553424822712E-02   1.198559622207E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.620595227954E-02  -7.422296340788E-03   0.000000000000E+00   3.566226635935E-02  -2.139457373934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.858057369042E-02   5.443605810036E-03   0.000000000000E+00  -2.472606539093E-02   1.155302905427E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.502499107476E-02  -7.175305542887E-03   0.000000000000E+00   3.464062150918E-02  -2.066998165481E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.745900387204E-02   5.241461151927E-03   0.000000000000E+00  -2.394026990575E-02   1.113481526942E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.386971839803E-02  -6.936023753834E-03   0.000000000000E+00   3.364498085230E-02  -1.996817757024E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.636471817932E-02   5.046317318954E-03   0.000000000000E+00  -2.317636318252E-02   1.073053600959E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.273970407781E-02  -6.704226462750E-03   0.000000000000E+00   3.267478625810E-02  -1.928851468099E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.529725054329E-02   4.857952866161E-03   0.000000000000E+00  -2.243385329991E-02   1.033978238199E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.163452168562E-02  -6.479695259796E-03   0.000000000000E+00   3.172948845010E-02  -1.863036196835E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.425613521974E-02   4.676152549135E-03   0.000000000000E+00  -2.171225509328E-02   9.962155307461E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.055374859631E-02  -6.262217679557E-03   0.000000000000E+00   3.080854694893E-02  -1.799310396949E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.324090717228E-02   4.500707180079E-03   0.000000000000E+00  -2.101109023357E-02   9.597265367643E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.949696604901E-02  -6.051587048105E-03   0.000000000000E+00   2.991143002794E-02  -1.737614046230E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.225110243712E-02   4.331413486114E-03   0.000000000000E+00  -2.032988729666E-02   9.244732651017E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.846375920310E-02  -5.847602333817E-03   0.000000000000E+00   2.903761466690E-02  -1.677888614860E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.128625846976E-02   4.168073969804E-03   0.000000000000E+00  -1.966818182335E-02   8.904186598052E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.745371718915E-02  -5.650068002384E-03   0.000000000000E+00   2.818658648996E-02  -1.620077040232E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.034591447428E-02   4.010496771943E-03   0.000000000000E+00  -1.902551637058E-02   8.575265845664E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.646643316055E-02  -5.458793874940E-03   0.000000000000E+00   2.735783971934E-02  -1.564123692676E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.942961171565E-02   3.858495536585E-03   0.000000000000E+00  -1.840144055417E-02   8.257618071134E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.550150433993E-02  -5.273594990330E-03   0.000000000000E+00   2.655087710891E-02  -1.509974350436E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853689381553E-02   3.711889278347E-03   0.000000000000E+00  -1.779551108339E-02   7.950899835730E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.455853206240E-02  -5.094291470721E-03   0.000000000000E+00   2.576520987776E-02  -1.457576173883E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766730703207E-02   3.570502251944E-03   0.000000000000E+00  -1.720729178775E-02   7.654776428126E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.363712181618E-02  -4.920708390160E-03   0.000000000000E+00   2.500035765825E-02  -1.406877670575E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.682040052420E-02   3.434163824021E-03   0.000000000000E+00  -1.663635363644E-02   7.368921707885E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.273688328358E-02  -4.752675646982E-03   0.000000000000E+00   2.425584842114E-02  -1.357828671954E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599572660083E-02   3.302708347204E-03   0.000000000000E+00  -1.608227475057E-02   7.093017949028E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.185743037303E-02  -4.590027839174E-03   0.000000000000E+00   2.353121840829E-02  -1.310380305197E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.519284095543E-02   3.175975036438E-03   0.000000000000E+00  -1.554464040875E-02   6.826755683970E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.099838125281E-02  -4.432604142918E-03   0.000000000000E+00   2.282601205919E-02  -1.264484967235E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.441130288654E-02   3.053807847546E-03   0.000000000000E+00  -1.502304304610E-02   6.569833547858E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015935838090E-02  -4.280248194539E-03   0.000000000000E+00   2.213978193847E-02  -1.220096298573E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.365067550450E-02   2.936055358045E-03   0.000000000000E+00  -1.451708224726E-02   6.321958123498E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.933998853277E-02  -4.132807973823E-03   0.000000000000E+00   2.147208867081E-02  -1.177169150479E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.291052592501E-02   2.822570650179E-03   0.000000000000E+00  -1.402636473341E-02   6.082843786962E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.853990282532E-02  -3.990135692826E-03   0.000000000000E+00   2.082250085029E-02  -1.135659566374E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219042544980E-02   2.713211196180E-03   0.000000000000E+00  -1.355050434384E-02   5.852212554024E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.775873673824E-02  -3.852087685386E-03   0.000000000000E+00   2.019059496788E-02  -1.095524756244E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.148994973501E-02   2.607838745730E-03   0.000000000000E+00  -1.308912201217E-02   5.629793927482E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.699613013504E-02  -3.718524299987E-03   0.000000000000E+00   1.957595533803E-02  -1.056723064364E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.080867894752E-02   2.506319215612E-03   0.000000000000E+00  -1.264184573766E-02   5.415324745531E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.625172727893E-02  -3.589309795652E-03   0.000000000000E+00   1.897817400816E-02  -1.019213950890E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.014619790980E-02   2.408522581546E-03   0.000000000000E+00  -1.220831055165E-02   5.208549031226E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552517684760E-02  -3.464312240018E-03   0.000000000000E+00   1.839685068036E-02  -9.829579654292E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.950209623359E-02   2.314322772180E-03   0.000000000000E+00  -1.178815847968E-02   5.009217843157E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.481613194568E-02  -3.343403409932E-03   0.000000000000E+00   1.783159263221E-02  -9.479167208137E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.887596844288E-02   2.223597565219E-03   0.000000000000E+00  -1.138103849925E-02   4.817089127398E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.412425011465E-02  -3.226458694772E-03   0.000000000000E+00   1.728201462627E-02  -9.140528728720E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.826741408650E-02   2.136228485689E-03   0.000000000000E+00  -1.098660649365E-02   4.631927570843E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.344919334086E-02  -3.113357002127E-03   0.000000000000E+00   1.674773882367E-02  -8.813300919861E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.767603784077E-02   2.052100706297E-03   0.000000000000E+00  -1.060452520204E-02   4.453504455934E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.279062805978E-02  -3.003980665274E-03   0.000000000000E+00   1.622839470796E-02  -8.497130454237E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.710144960258E-02   1.971102949871E-03   0.000000000000E+00  -1.023446416594E-02   4.281597516925E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.214822516029E-02  -2.898215353950E-03   0.000000000000E+00   1.572361898532E-02  -8.191673716258E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.654326457324E-02   1.893127393873E-03   0.000000000000E+00  -9.876099672497E-03   4.115990797690E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.152165998602E-02  -2.795949986384E-03   0.000000000000E+00   1.523305550283E-02  -7.896596578831E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.600110333346E-02   1.818069576941E-03   0.000000000000E+00  -9.529114694568E-03   3.956474511140E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.091061233423E-02  -2.697076643844E-03   0.000000000000E+00   1.475635516365E-02  -7.611574164583E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547459190988E-02   1.745828307458E-03   0.000000000000E+00  -9.193198827952E-03   3.802844900332E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.031476645212E-02  -2.601490487772E-03   0.000000000000E+00   1.429317582695E-02  -7.336290695514E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.496336183333E-02   1.676305574097E-03   0.000000000000E+00  -8.868048225887E-03   3.654904101253E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.973381103385E-02  -2.509089677745E-03   0.000000000000E+00   1.384318223192E-02  -7.070439177125E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446705018944E-02   1.609406458355E-03   0.000000000000E+00  -8.553365531080E-03   3.512460007411E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916743921165E-02  -2.419775293707E-03   0.000000000000E+00   1.340604589252E-02  -6.813721327250E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398529966157E-02   1.545039049016E-03   0.000000000000E+00  -8.248859805351E-03   3.375326136174E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.861534854980E-02  -2.333451256477E-03   0.000000000000E+00   1.298144502268E-02  -6.565847183871E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351775856667E-02   1.483114358538E-03   0.000000000000E+00  -7.954246457164E-03   3.243321496974E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.807724103175E-02  -2.250024254449E-03   0.000000000000E+00   1.256906443414E-02  -6.326535099315E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.306408088430E-02   1.423546241332E-03   0.000000000000E+00  -7.669247167164E-03   3.116270461353E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.755282304963E-02  -2.169403669130E-03   0.000000000000E+00   1.216859544877E-02  -6.095511421336E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262392627895E-02   1.366251313902E-03   0.000000000000E+00  -7.393589811882E-03   2.994002634906E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704180539028E-02  -2.091501503491E-03   0.000000000000E+00   1.177973581066E-02  -5.872510309298E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.219696011628E-02   1.311148876833E-03   0.000000000000E+00  -7.127008385784E-03   2.876352731130E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.654390321953E-02  -2.016232312382E-03   0.000000000000E+00   1.140218958893E-02  -5.657273592964E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178285347325E-02   1.258160838589E-03   0.000000000000E+00  -6.869242921825E-03   2.763160447221E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605883606578E-02  -1.943513133938E-03   0.000000000000E+00   1.103566709378E-02  -5.449550518102E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138128314259E-02   1.207211641089E-03   0.000000000000E+00  -6.620039410606E-03   2.654270341803E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558632780068E-02  -1.873263423639E-03   0.000000000000E+00   1.067988477608E-02  -5.249097639595E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099193163187E-02   1.158228187052E-03   0.000000000000E+00  -6.379149718328E-03   2.549531714635E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.512610661965E-02  -1.805404989043E-03   0.000000000000E+00   1.033456514394E-02  -5.055678575809E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061448715740E-02   1.111139769063E-03   0.000000000000E+00  -6.146331503634E-03   2.448798488292E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.467790502151E-02  -1.739861926592E-03   0.000000000000E+00   9.999436670527E-03  -4.869063826263E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024864363318E-02   1.065878000349E-03   0.000000000000E+00  -5.921348133512E-03   2.351929091831E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.424145978288E-02  -1.676560560554E-03   0.000000000000E+00   9.674233693974E-03  -4.689030706808E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.894100655297E-03   1.022376747226E-03   0.000000000000E+00  -5.703968598330E-03   2.258786346455E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381651193782E-02  -1.615429381832E-03   0.000000000000E+00   9.358696345048E-03  -4.515363000055E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.550563481817E-03   9.805720631893E-04   0.000000000000E+00  -5.493967426166E-03   2.169237353173E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340280674902E-02  -1.556398990555E-03   0.000000000000E+00   9.052570435528E-03  -4.347850965803E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.217743008553E-03   9.404021246322E-04   0.000000000000E+00  -5.291124596518E-03   2.083153382454E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300009368379E-02  -1.499402038011E-03   0.000000000000E+00   8.755607384071E-03  -4.186291049087E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.895355740871E-03   9.018071681439E-04   0.000000000000E+00  -5.095225453522E-03   2.000409765891E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.260812638449E-02  -1.444373171519E-03   0.000000000000E+00   8.467564116485E-03  -4.030485794826E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.583123761762E-03   8.647294293790E-04   0.000000000000E+00  -4.906060618756E-03   1.920885789855E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222666264098E-02  -1.391248979554E-03   0.000000000000E+00   8.188202983627E-03  -3.880243647735E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.280774696437E-03   8.291130834576E-04   0.000000000000E+00  -4.723425903767E-03   1.844464591149E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185546435926E-02  -1.339967939705E-03   0.000000000000E+00   7.917291665257E-03  -3.735378834986E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988041673548E-03   7.949041868666E-04   0.000000000000E+00  -4.547122222354E-03   1.771033054634E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.149429753191E-02  -1.290470365630E-03   0.000000000000E+00   7.654603088356E-03  -3.595711171114E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.704663283377E-03   7.620506208537E-04   0.000000000000E+00  -4.376955502780E-03   1.700481712863E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114293220444E-02  -1.242698358176E-03   0.000000000000E+00   7.399915331686E-03  -3.461065980284E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.430383533066E-03   7.305020362575E-04   0.000000000000E+00  -4.212736599922E-03   1.632704647662E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080114244495E-02  -1.196595755151E-03   0.000000000000E+00   7.153011546788E-03  -3.331273814309E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.164951799129E-03   7.002097997688E-04   0.000000000000E+00  -4.054281207481E-03   1.567599393679E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046870630644E-02  -1.152108084386E-03   0.000000000000E+00   6.913679862117E-03  -3.206170520373E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.908122777418E-03   6.711269415846E-04   0.000000000000E+00  -3.901409770310E-03   1.505066843889E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014540579527E-02  -1.109182516459E-03   0.000000000000E+00   6.681713303646E-03  -3.085596913054E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.659656430730E-03   6.432081044327E-04   0.000000000000E+00  -3.753947396965E-03   1.445011157022E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.831026834593E-03  -1.067767819584E-03   0.000000000000E+00   6.456909704501E-03  -2.969398736371E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.419317934184E-03   6.164094939326E-04   0.000000000000E+00  -3.611723772493E-03   1.387339666919E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.525359228205E-03  -1.027814315104E-03   0.000000000000E+00   6.239071623226E-03  -2.857426493093E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.186877618576E-03   5.906888302780E-04   0.000000000000E+00  -3.474573071590E-03   1.331962793797E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.228196622836E-03  -9.892738345319E-04   0.000000000000E+00   6.028006255609E-03  -2.749535346199E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.962110911839E-03   5.660053011969E-04   0.000000000000E+00  -3.342333872133E-03   1.278793957393E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.939336470995E-03  -9.520996772456E-04   0.000000000000E+00   5.823525354992E-03  -2.645584958714E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.744798278759E-03   5.423195161813E-04   0.000000000000E+00  -3.214849069174E-03   1.227749491982E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.658579992850E-03  -9.162465697809E-04   0.000000000000E+00   5.625445143636E-03  -2.545439419079E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.534725159114E-03   5.195934619451E-04   0.000000000000E+00  -3.091965789457E-03   1.178748563255E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.385732137836E-03  -8.816706253239E-04   0.000000000000E+00   5.433586239928E-03  -2.448967040681E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.331681904338E-03   4.977904590932E-04   0.000000000000E+00  -2.973535306487E-03   1.131713087015E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.120601543267E-03  -8.483293054374E-04   0.000000000000E+00   5.247773565033E-03  -2.356040326240E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.135463712876E-03   4.768751199724E-04   0.000000000000E+00  -2.859412956213E-03   1.086567649698E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.863000494873E-03  -8.161813817382E-04   0.000000000000E+00   5.067836269418E-03  -2.266535827158E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.945870564347E-03   4.568133076783E-04   0.000000000000E+00  -2.749458053385E-03   1.043239430679E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.612744887797E-03  -7.851868989225E-04   0.000000000000E+00   4.893607651727E-03  -2.180333998937E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.762707152625E-03   4.375720961948E-04   0.000000000000E+00  -2.643533808595E-03   1.001658126348E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.369654186047E-03  -7.553071385912E-04   0.000000000000E+00   4.724925082134E-03  -2.097319071269E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.585782817979E-03   4.191197316412E-04   0.000000000000E+00  -2.541507246077E-03   9.617558759371E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.133551377797E-03  -7.265045848029E-04   0.000000000000E+00   4.561629915659E-03  -2.017379085894E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.414911478369E-03   4.014255945998E-04   0.000000000000E+00  -2.443249122283E-03   9.234671890701E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.904262935148E-03  -6.987428893680E-04   0.000000000000E+00   4.403567422730E-03  -1.940405615590E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.249911560004E-03   3.844601635012E-04   0.000000000000E+00  -2.348633845272E-03   8.867288750114E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.681618772721E-03  -6.719868382495E-04   0.000000000000E+00   4.250586711044E-03  -1.866293738115E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.090605927274E-03   3.681949790432E-04   0.000000000000E+00  -2.257539394945E-03   8.514799735925E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.465452206765E-03  -6.462023200387E-04   0.000000000000E+00   4.102540645909E-03  -1.794941970008E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.936821812163E-03   3.526026096234E-04   0.000000000000E+00  -2.169847244180E-03   8.176616878013E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.255599911198E-03  -6.213562934293E-04   0.000000000000E+00   3.959285782444E-03  -1.726252087115E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.788390743200E-03   3.376566177520E-04   0.000000000000E+00  -2.085442280842E-03   7.852173179867E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.051901871378E-03  -5.974167570584E-04   0.000000000000E+00   3.820682283857E-03  -1.660129093807E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.645148474097E-03   3.233315274345E-04   0.000000000000E+00  -2.004212730761E-03   7.540921976813E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.854201342789E-03  -5.743527193880E-04   0.000000000000E+00   3.686593851834E-03  -1.596481134769E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.506934912110E-03   3.096027924914E-04   0.000000000000E+00  -1.926050081632E-03   7.242336309946E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.662344812171E-03  -5.521341692982E-04   0.000000000000E+00   3.556887656802E-03  -1.535219327548E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.373594046201E-03   2.964467657974E-04   0.000000000000E+00  -1.850849007914E-03   6.955908315608E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.476181952515E-03  -5.307320479306E-04   0.000000000000E+00   3.431434265189E-03  -1.476257756481E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.244973875153E-03   2.838406694197E-04   0.000000000000E+00  -1.778507296727E-03   6.681148630266E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.295565574747E-03  -5.101182210123E-04   0.000000000000E+00   3.310107566202E-03  -1.419513364908E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.120926335601E-03   2.717625656253E-04   0.000000000000E+00  -1.708925774745E-03   6.417585810260E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.120351583440E-03  -4.902654517284E-04   0.000000000000E+00   3.192784703847E-03  -1.364905833886E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.001307230157E-03   2.601913287503E-04   0.000000000000E+00  -1.642008236144E-03   6.164765766505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.950398938231E-03  -4.711473747415E-04   0.000000000000E+00   3.079346010713E-03  -1.312357567402E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.885976155605E-03   2.491066178960E-04   0.000000000000E+00  -1.577661371571E-03   5.922251213605E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.785569614588E-03  -4.527384705770E-04   0.000000000000E+00   2.969674938845E-03  -1.261793551705E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.774796431291E-03   2.384888504349E-04   0.000000000000E+00  -1.515794698176E-03   5.689621133211E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.625728553179E-03  -4.350140403556E-04   0.000000000000E+00   2.863657999960E-03  -1.213141268704E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.667635027755E-03   2.283191763191E-04   0.000000000000E+00  -1.456320490732E-03   5.466470251563E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.470743609239E-03  -4.179501824417E-04   0.000000000000E+00   2.761184683522E-03  -1.166330704876E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.564362495629E-03   2.185794531478E-04   0.000000000000E+00  -1.399153713786E-03   5.252408530549E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.320485514405E-03  -4.015237681727E-04   0.000000000000E+00   2.662147404750E-03  -1.121294185833E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.464852894905E-03   2.092522219974E-04   0.000000000000E+00  -1.344211954944E-03   5.047060672476E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.174827842602E-03  -3.857124194047E-04   0.000000000000E+00   2.566441441227E-03  -1.077966374520E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.368983724578E-03   2.003206839796E-04   0.000000000000E+00  -1.291415359208E-03   4.850065637944E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.033646966044E-03  -3.704944859954E-04   0.000000000000E+00   2.473964868774E-03  -1.036284147799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.276635852741E-03   1.917686775140E-04   0.000000000000E+00  -1.240686564421E-03   4.661076176743E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.896821996925E-03  -3.558490237594E-04   0.000000000000E+00   2.384618499599E-03  -9.961865242786E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.187693447161E-03   1.835806563005E-04   0.000000000000E+00  -1.191950637813E-03   4.479758371522E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.764234739209E-03  -3.417557745592E-04   0.000000000000E+00   2.298305810038E-03  -9.576146779014E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102043906395E-03   1.757416679659E-04   0.000000000000E+00  -1.145135013645E-03   4.305791193898E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.635769661802E-03  -3.281951441177E-04   0.000000000000E+00   2.214932894916E-03  -9.205117711871E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.019577791451E-03   1.682373333706E-04   0.000000000000E+00  -1.100169431945E-03   4.138866072783E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.511313868921E-03  -3.151481833493E-04   0.000000000000E+00   2.134408412888E-03  -8.848229516356E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940188758087E-03   1.610538265643E-04   0.000000000000E+00  -1.056985878369E-03   3.978686474767E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.390757044351E-03  -3.025965685731E-04   0.000000000000E+00   2.056643519408E-03  -8.504953150976E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.863773489697E-03   1.541778553545E-04   0.000000000000E+00  -1.015518525125E-03   3.824967496075E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.273991384337E-03  -2.905225819002E-04   0.000000000000E+00   1.981551808177E-03  -8.174777336133E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.790231630931E-03   1.475966424991E-04   0.000000000000E+00  -9.757036730393E-04   3.677435466212E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160911556817E-03  -2.789090940220E-04   0.000000000000E+00   1.909049243077E-03  -7.857209335122E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.719465721960E-03   1.412979074812E-04   0.000000000000E+00  -9.374796946842E-04   3.535827562702E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051414693440E-03  -2.677395455811E-04   0.000000000000E+00   1.839054127823E-03  -7.551773514204E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651381133493E-03   1.352698488633E-04   0.000000000000E+00  -9.007869786129E-04   3.399891436863E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945400364160E-03  -2.569979300141E-04   0.000000000000E+00   1.771487055667E-03  -7.258011173506E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.585886002546E-03   1.295011272036E-04   0.000000000000E+00  -8.655678746812E-04   3.269384850373E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.842770502690E-03  -2.466687764518E-04   0.000000000000E+00   1.706270843060E-03  -6.975479883829E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.522891168970E-03   1.239808485161E-04   0.000000000000E+00  -8.317666404440E-04   3.144075322314E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.743429322732E-03  -2.367371333110E-04   0.000000000000E+00   1.643330457601E-03  -6.703752810011E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.462310112794E-03   1.186985482616E-04   0.000000000000E+00  -7.993293886359E-04   3.023739786550E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.647283291735E-03  -2.271885526529E-04   0.000000000000E+00   1.582592971478E-03  -6.442418557020E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.404058892371E-03   1.136441758563E-04   0.000000000000E+00  -7.682040357173E-04   2.908164259142E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.554241153971E-03  -2.180090745005E-04   0.000000000000E+00   1.523987541772E-03  -6.191080373668E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.348056083361E-03   1.088080796762E-04   0.000000000000E+00  -7.383402514769E-04   2.797143515570E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.464213913661E-03  -2.091852115955E-04   0.000000000000E+00   1.467445371446E-03  -5.949355985920E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.294222718547E-03   1.041809925554E-04   0.000000000000E+00  -7.096894096907E-04   2.690480777580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.377114729552E-03  -2.007039344870E-04   0.000000000000E+00   1.412899632935E-03  -5.716876740347E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.242482228550E-03   9.975401775575E-05   0.000000000000E+00  -6.822045398349E-04   2.587987409464E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.292858800134E-03  -1.925526577415E-04   0.000000000000E+00   1.360285381919E-03  -5.493287642341E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.192760383371E-03   9.551861539015E-05   0.000000000000E+00  -6.558402798120E-04   2.489482623357E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.211363354579E-03  -1.847192257328E-04   0.000000000000E+00   1.309539530162E-03  -5.278246081512E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.144985234851E-03   9.146658930543E-05   0.000000000000E+00  -6.305528297220E-04   2.394793193636E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.132547728558E-03  -1.771918998489E-04   0.000000000000E+00   1.260600844613E-03  -5.071422384742E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.099087060019E-03   8.759007438600E-05   0.000000000000E+00  -6.062999066418E-04   2.303753179949E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.056333370953E-03  -1.699593446756E-04   0.000000000000E+00   1.213409926890E-03  -4.872498921018E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.054998305335E-03   8.388152428875E-05   0.000000000000E+00  -5.830407004044E-04   2.216203658800E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.982643691938E-03  -1.630106154465E-04   0.000000000000E+00   1.167909119233E-03  -4.681170249916E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.012653531842E-03   8.033369958096E-05   0.000000000000E+00  -5.607358303744E-04   2.131992463401E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.911403889317E-03  -1.563351450668E-04   0.000000000000E+00   1.124042398599E-03  -4.497141286920E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.719893612531E-04   7.693965627938E-05   0.000000000000E+00  -5.393473032103E-04   2.050973931704E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.842540947167E-03  -1.499227333831E-04   0.000000000000E+00   1.081755349984E-03  -4.320128132700E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.329444229259E-04   7.369273477317E-05   0.000000000000E+00  -5.188384715863E-04   1.973008662273E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.775983799585E-03  -1.437635354426E-04   0.000000000000E+00   1.040995211381E-03  -4.149857687307E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.954593017863E-04   7.058654912168E-05   0.000000000000E+00  -4.991739938797E-04   1.897963277879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711663395650E-03  -1.378480495401E-04   0.000000000000E+00   1.001710882103E-03  -3.986067187864E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.594764871581E-04   6.761497671257E-05   0.000000000000E+00  -4.803197947962E-04   1.825710196587E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.649512492030E-03  -1.321671057770E-04   0.000000000000E+00   9.638528081699E-04  -3.828503846024E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.249403225414E-04   6.477214827988E-05   0.000000000000E+00  -4.622430269432E-04   1.756127410258E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.589465361273E-03  -1.267118554918E-04   0.000000000000E+00   9.273728297734E-04  -3.676923929973E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.917969562859E-04   6.205243825464E-05   0.000000000000E+00  -4.449120333008E-04   1.689098270035E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531457771538E-03  -1.214737621316E-04   0.000000000000E+00   8.922241425119E-04  -3.531093018190E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.599942932034E-04   5.945045545011E-05   0.000000000000E+00  -4.282963106084E-04   1.624511278850E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.475427279418E-03  -1.164445906749E-04   0.000000000000E+00   8.583614119876E-04  -3.390785016570E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.294819471220E-04   5.696103407456E-05   0.000000000000E+00  -4.123664736600E-04   1.562259890760E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.421313429930E-03  -1.116163983414E-04   0.000000000000E+00   8.257408308802E-04  -3.255783679646E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.002111943207E-04   5.457922504428E-05   0.000000000000E+00  -3.970942204488E-04   1.502242316725E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.369057504796E-03  -1.069815230893E-04   0.000000000000E+00   7.943199995123E-04  -3.125880717630E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.721349279124E-04   5.230028760838E-05   0.000000000000E+00  -3.824522982027E-04   1.444361336915E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318602026302E-03  -1.025325750767E-04   0.000000000000E+00   7.640576844159E-04  -3.000875678121E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.452076131338E-04   5.011968126212E-05   0.000000000000E+00  -3.684144702646E-04   1.388524119221E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.269890623822E-03  -9.826242864465E-05   0.000000000000E+00   7.349137379534E-04  -2.880574917526E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.193852435309E-04   4.803305794486E-05   0.000000000000E+00  -3.549554838071E-04   1.334642043827E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222868484558E-03  -9.416421520824E-05   0.000000000000E+00   7.068492673112E-04  -2.764792790649E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.946252980527E-04   4.603625450932E-05   0.000000000000E+00  -3.420510383695E-04   1.282630533647E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177482838516E-03  -9.023131306414E-05   0.000000000000E+00   6.798268372522E-04  -2.653350958412E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.708866990560E-04   4.412528546704E-05   0.000000000000E+00  -3.296777552238E-04   1.232408890643E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.133682759905E-03  -8.645733858303E-05   0.000000000000E+00   6.538103591250E-04  -2.546079236503E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.481297711639E-04   4.229633597711E-05   0.000000000000E+00  -3.178131475048E-04   1.183900137528E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091418370841E-03  -8.283613681458E-05   0.000000000000E+00   6.287647392020E-04  -2.442813302677E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.263162010596E-04   4.054575510078E-05   0.000000000000E+00  -3.064355911639E-04   1.137030865118E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.050640370237E-03  -7.936177595536E-05   0.000000000000E+00   6.046556496270E-04  -2.343394147493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.054089980951E-04   3.887004928378E-05   0.000000000000E+00  -2.955242966481E-04   1.091731084748E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.011300554593E-03  -7.602854203572E-05   0.000000000000E+00   5.814497316181E-04  -2.247668639250E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.853724558171E-04   3.726587608369E-05   0.000000000000E+00  -2.850592813710E-04   1.047934086012E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.733527861224E-04  -7.283093170801E-05   0.000000000000E+00   5.591149916653E-04  -2.155490971278E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.661721143106E-04   3.573003811498E-05   0.000000000000E+00  -2.750213428911E-04   1.005576299295E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.367531635187E-04  -6.976364187763E-05   0.000000000000E+00   5.376208718276E-04  -2.066722052229E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.477747234321E-04   3.425947722408E-05   0.000000000000E+00  -2.653920328507E-04   9.645971633469E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.014589802231E-04  -6.682156114675E-05   0.000000000000E+00   5.169377822725E-04  -1.981228183329E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.301482068365E-04   3.285126886356E-05   0.000000000000E+00  -2.561536315916E-04   9.249389973573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.674275739792E-04  -6.399976467920E-05   0.000000000000E+00   4.970365998748E-04  -1.898879987795E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.132616268731E-04   3.150261668557E-05   0.000000000000E+00  -2.472891234980E-04   8.865468777527E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.346164997662E-04  -6.129351128487E-05   0.000000000000E+00   4.778887191700E-04  -1.819551363912E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.970851502759E-04   3.021084732301E-05   0.000000000000E+00  -2.387821730059E-04   8.493685193209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.029849830944E-04  -5.869823937833E-05   0.000000000000E+00   4.594666504556E-04  -1.743122020157E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.815900146760E-04   2.897340536991E-05   0.000000000000E+00  -2.306171012929E-04   8.133541606983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.724949828682E-04  -5.620955800881E-05   0.000000000000E+00   4.417444639143E-04  -1.669478740305E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.667484959037E-04   2.778784854312E-05   0.000000000000E+00  -2.227788636163E-04   7.784564539644E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.431104427976E-04  -5.382323689774E-05   0.000000000000E+00   4.246974587898E-04  -1.598514174437E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.525338760911E-04   2.665184302974E-05   0.000000000000E+00  -2.152530273081E-04   7.446303583785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.147953771996E-04  -5.153519891108E-05   0.000000000000E+00   4.083013530654E-04  -1.530123598423E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.389204125274E-04   2.556315899887E-05   0.000000000000E+00  -2.080257503779E-04   7.118330379049E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.875129534234E-04  -4.934151957676E-05   0.000000000000E+00   3.925318689352E-04  -1.464204306637E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.258833073135E-04   2.451966629343E-05   0.000000000000E+00  -2.010837607594E-04   6.800237626999E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.612267626097E-04  -4.723842649635E-05   0.000000000000E+00   3.773652522433E-04  -1.400656896637E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.133986777366E-04   2.351933027423E-05   0.000000000000E+00  -1.944143361361E-04   6.491638141638E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.359029583810E-04  -4.522229440578E-05   0.000000000000E+00   3.627791565744E-04  -1.339387946558E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.014435274081E-04   2.256020782527E-05   0.000000000000E+00  -1.880052843678E-04   6.192163936149E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.115107799749E-04  -4.328963465900E-05   0.000000000000E+00   3.487528603502E-04  -1.280310572389E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.899957181255E-04   2.164044351149E-05   0.000000000000E+00  -1.818449244946E-04   5.901465344441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.880206800170E-04  -4.143708571976E-05   0.000000000000E+00   3.352664741766E-04  -1.223342164886E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.790339424540E-04   2.075826588240E-05   0.000000000000E+00  -1.759220683029E-04   5.619210176179E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.654020369987E-04  -3.966140872569E-05   0.000000000000E+00   3.222999831121E-04  -1.168400448804E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.685376970098E-04   1.991198391395E-05   0.000000000000E+00  -1.702260024370E-04   5.345082903984E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.436230353790E-04  -3.795949032002E-05   0.000000000000E+00   3.098331635562E-04  -1.115404138975E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.584872564471E-04   1.909998359256E-05   0.000000000000E+00  -1.647464710588E-04   5.078783882598E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.226529321702E-04  -3.632834243289E-05   0.000000000000E+00   2.978465135353E-04  -1.064275387153E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.488636481234E-04   1.832072462825E-05   0.000000000000E+00  -1.594736590286E-04   4.820028598438E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.024642098072E-04  -3.476509705101E-05   0.000000000000E+00   2.863221379712E-04  -1.014942798581E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.396486274310E-04   1.757273729216E-05   0.000000000000E+00  -1.543981755948E-04   4.568546948251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.830321448647E-04  -3.326699254759E-05   0.000000000000E+00   2.752435743555E-04  -9.673396803508E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.308246537928E-04   1.685461938500E-05   0.000000000000E+00  -1.495110385953E-04   4.324082547047E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.643321983692E-04  -3.183136883587E-05   0.000000000000E+00   2.645947154834E-04  -9.214022988166E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.223748673070E-04   1.616503331506E-05   0.000000000000E+00  -1.448036591390E-04   4.086392062900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.463381172731E-04  -3.045566501652E-05   0.000000000000E+00   2.543590090761E-04  -8.770660712341E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.142830660159E-04   1.550270329847E-05   0.000000000000E+00  -1.402678267707E-04   3.855244579169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.290228406761E-04  -2.913742296673E-05   0.000000000000E+00   2.445198026723E-04  -8.342669234000E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.065336838032E-04   1.486641266282E-05   0.000000000000E+00  -1.358956950954E-04   3.630420981857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.123611752866E-04  -2.787428705874E-05   0.000000000000E+00   2.350614166626E-04  -7.929450621822E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991117689090E-04   1.425500126612E-05   0.000000000000E+00  -1.316797678696E-04   3.411713372839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.963312100035E-04  -2.666399595918E-05   0.000000000000E+00   2.259697291330E-04  -7.530461940669E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.920029630246E-04   1.366736300914E-05   0.000000000000E+00  -1.276128855192E-04   3.198924506390E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.809128362591E-04  -2.550437290202E-05   0.000000000000E+00   2.172315907300E-04  -7.145196673889E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.851934809873E-04   1.310244345318E-05   0.000000000000E+00  -1.236882121000E-04   2.991867249451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.660850573556E-04  -2.439332096842E-05   0.000000000000E+00   2.088337377535E-04  -6.773151617682E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786700910473E-04   1.255923753232E-05   0.000000000000E+00  -1.198992226788E-04   2.790364064664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.518251520079E-04  -2.332882516994E-05   0.000000000000E+00   2.007624270291E-04  -6.413814104968E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.724200956945E-04   1.203678735668E-05   0.000000000000E+00  -1.162396911217E-04   2.594246514827E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.381106215464E-04  -2.230895567364E-05   0.000000000000E+00   1.930041771475E-04  -6.066690300929E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.664313130290E-04   1.153418010372E-05   0.000000000000E+00  -1.127036782779E-04   2.403354788350E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.249217226995E-04  -2.133186417225E-05   0.000000000000E+00   1.855467657525E-04  -5.731328793050E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.606920586866E-04   1.105054599856E-05   0.000000000000E+00  -1.092855205644E-04   2.217537245531E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.122416438197E-04  -2.039577529563E-05   0.000000000000E+00   1.783793105498E-04  -5.407326973603E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551911282798E-04   1.058505637446E-05   0.000000000000E+00  -1.059798189206E-04   2.036649983993E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.000539405193E-04  -1.949897806535E-05   0.000000000000E+00   1.714912853952E-04  -5.094295698028E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.499177803475E-04   1.013692181065E-05   0.000000000000E+00  -1.027814281284E-04   1.860556422956E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.883400584919E-04  -1.863982544233E-05   0.000000000000E+00   1.648715491556E-04  -4.791832565007E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448617198291E-04   9.705390352985E-06   0.000000000000E+00  -9.968544650428E-05   1.689126906333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.770798034181E-04  -1.781673899730E-05   0.000000000000E+00   1.585085042821E-04  -4.499524796403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.400130820112E-04   9.289745800838E-06   0.000000000000E+00  -9.668720592598E-05   1.522238322685E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.662543942813E-04  -1.702821169417E-05   0.000000000000E+00   1.523912460613E-04  -4.216986430129E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.353624169685E-04   8.889306071810E-06   0.000000000000E+00  -9.378226221142E-05   1.359773742927E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.558489290914E-04  -1.627280266537E-05   0.000000000000E+00   1.465104903044E-04  -3.943888999234E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.309006744677E-04   8.503421628524E-06   0.000000000000E+00  -9.096638581635E-05   1.201622073590E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.458514659185E-04  -1.554912534015E-05   0.000000000000E+00   1.408582295638E-04  -3.679939678290E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.266191893364E-04   8.131473977414E-06   0.000000000000E+00  -8.823555286425E-05   1.047677726627E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.362493186415E-04  -1.485584045493E-05   0.000000000000E+00   1.354263298690E-04  -3.424850186748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225096672761E-04   7.772874226088E-06   0.000000000000E+00  -8.558593647981E-05   8.978403038524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.270263331812E-04  -1.419165730962E-05   0.000000000000E+00   1.302055150437E-04  -3.178298260374E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.185641711123E-04   7.427061702500E-06   0.000000000000E+00  -8.301389842873E-05   7.520142961910E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.181640564653E-04  -1.355534187645E-05   0.000000000000E+00   1.251858045442E-04  -2.939944218350E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.147751074829E-04   7.093502636762E-06   0.000000000000E+00  -8.051598105769E-05   6.101087972874E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.096457683118E-04  -1.294572135819E-05   0.000000000000E+00   1.203580111972E-04  -2.709476175152E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111352139255E-04   6.771688892290E-06   0.000000000000E+00  -7.808889950853E-05   4.720372300578E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.014595903149E-04  -1.236167889008E-05   0.000000000000E+00   1.157148736265E-04  -2.486643045515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.076375463887E-04   6.461136758788E-06   0.000000000000E+00  -7.572953422546E-05   3.377170871081E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.935975800410E-04  -1.180214076965E-05   0.000000000000E+00   1.112506977066E-04  -2.271241419886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042754671244E-04   6.161385790048E-06   0.000000000000E+00  -7.343492371606E-05   2.070696827849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860513911148E-04  -1.126606687911E-05   0.000000000000E+00   1.069597403816E-04  -2.063071054907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010426329833E-04   5.871997699172E-06   0.000000000000E+00  -7.120225759114E-05   8.001991824331E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.788085963433E-04  -1.075245035712E-05   0.000000000000E+00   1.028348779295E-04  -1.861889695893E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.793298407323E-05   5.592555296178E-06   0.000000000000E+00  -6.902886984620E-05  -4.350394254992E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.718531188051E-04  -1.026032675750E-05   0.000000000000E+00   9.886778499781E-05  -1.667423034048E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.494073278976E-05   5.322661473860E-06   0.000000000000E+00  -6.691223239425E-05  -1.635704854461E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.651692122664E-04  -9.788781976574E-06   0.000000000000E+00   9.505039928423E-05  -1.479408430510E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.206035320793E-05   5.061938240739E-06   0.000000000000E+00  -6.484994884053E-05  -2.802453478662E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587454743011E-04  -9.336950977060E-06   0.000000000000E+00   9.137635610492E-05  -1.297632201389E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.928657081567E-05   4.810025792103E-06   0.000000000000E+00  -6.283974848425E-05  -3.935914104884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.525754614457E-04  -8.904007993427E-06   0.000000000000E+00   8.784117262950E-05  -1.121939675156E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.661435259168E-05   4.566581625966E-06   0.000000000000E+00  -6.087948055027E-05  -5.036689788598E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.466543101812E-04  -8.489154294596E-06   0.000000000000E+00   8.444100083910E-05  -9.521937918031E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.403889741051E-05   4.331279696202E-06   0.000000000000E+00  -5.896710863481E-05  -6.105359556930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.409744481322E-04  -8.091613948646E-06   0.000000000000E+00   8.117109207315E-05  -7.882369112942E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.155562677007E-05   4.103809605263E-06   0.000000000000E+00  -5.710070536682E-05  -7.142480038096E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.355241994943E-04  -7.710637383694E-06   0.000000000000E+00   7.802533524396E-05  -6.298647514632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.916017583158E-05   3.883875832026E-06   0.000000000000E+00  -5.527844727094E-05  -8.148587005734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.302900490298E-04  -7.345511263572E-06   0.000000000000E+00   7.499708345646E-05  -4.768676842602E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.684838476291E-05   3.671196994176E-06   0.000000000000E+00  -5.349860982975E-05  -9.124196838520E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252603119461E-04  -6.995561615029E-06   0.000000000000E+00   7.208045645863E-05  -3.290546818925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.461629037876E-05   3.465505146188E-06   0.000000000000E+00  -5.175956273959E-05  -1.006980789924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204273456934E-04  -6.660151305438E-06   0.000000000000E+00   6.927108499124E-05  -1.862809618032E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.246011806822E-05   3.266545107756E-06   0.000000000000E+00  -5.005976535255E-05  -1.098590183608E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157867290958E-04  -6.338668927842E-06   0.000000000000E+00   6.656578411540E-05  -4.843476467313E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.037627399743E-05   3.074073821692E-06   0.000000000000E+00  -4.839776229304E-05  -1.187294481413E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113342176607E-04  -6.030525558458E-06   0.000000000000E+00   6.396147768256E-05   8.459027326328E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.836133759403E-05   2.887859746210E-06   0.000000000000E+00  -4.677217926085E-05  -1.273138866900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.070632059441E-04  -5.735148115033E-06   0.000000000000E+00   6.145433204181E-05   2.129221944836E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.641205428248E-05   2.707682269312E-06   0.000000000000E+00  -4.518171898800E-05  -1.356167200144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029646558741E-04  -5.451985584618E-06   0.000000000000E+00   5.903975718730E-05   3.367085938615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.452532848554E-05   2.533331155766E-06   0.000000000000E+00  -4.362515737063E-05  -1.436422120083E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.902888028490E-05  -5.180512780577E-06   0.000000000000E+00   5.671303813891E-05   4.561036623906E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.269821686926E-05   2.364606016096E-06   0.000000000000E+00  -4.210133975218E-05  -1.513945140994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.524746828127E-05  -4.920233050022E-06   0.000000000000E+00   5.446997941613E-05   5.712427251819E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.092792183203E-05   2.201315803542E-06   0.000000000000E+00  -4.060917736222E-05  -1.588776742974E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.161429650691E-05  -4.670676002237E-06   0.000000000000E+00   5.230722233477E-05   6.822365791439E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.921178522784E-05   2.043278333333E-06   0.000000000000E+00  -3.914764390148E-05  -1.660956456782E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.812506647384E-05  -4.431392143427E-06   0.000000000000E+00   5.022206906984E-05   7.891805499108E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.754728231406E-05   1.890319824221E-06   0.000000000000E+00  -3.771577226824E-05  -1.730522943397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.477568358087E-05  -4.201948508430E-06   0.000000000000E+00   4.821193496649E-05   8.921635634223E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.593201592448E-05   1.742274464344E-06   0.000000000000E+00  -3.631265142571E-05  -1.797514068230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.156112685447E-05  -3.981927136020E-06   0.000000000000E+00   4.627398200086E-05   9.912821017771E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.436371085500E-05   1.598983995557E-06   0.000000000000E+00  -3.493742339944E-05  -1.861966970623E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.847554059363E-05  -3.770925980142E-06   0.000000000000E+00   4.440516136488E-05   1.086640392201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.284020845267E-05   1.460297319484E-06   0.000000000000E+00  -3.358928040356E-05  -1.923918128603E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.551263059101E-05  -3.568560903334E-06   0.000000000000E+00   4.260234459099E-05   1.178340291316E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.135946141382E-05   1.326070122235E-06   0.000000000000E+00  -3.226746209302E-05  -1.983403419095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.266614906333E-05  -3.374466480548E-06   0.000000000000E+00   4.086247620177E-05   1.266487625769E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.991952876815E-05   1.196164516633E-06   0.000000000000E+00  -3.097125293104E-05  -2.040458174134E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.993079021756E-05  -3.188296637077E-06   0.000000000000E+00   3.918284295177E-05   1.351172613902E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.851857106281E-05   1.070448704718E-06   0.000000000000E+00  -2.969997967921E-05  -2.095117232656E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.730234712392E-05  -3.009721074091E-06   0.000000000000E+00   3.756112998656E-05   1.432477024579E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.715484571754E-05   9.487966538047E-07   0.000000000000E+00  -2.845300899069E-05  -2.147414988857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.477694964460E-05  -2.838422977164E-06   0.000000000000E+00   3.599517835086E-05   1.510478116836E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.582670256507E-05   8.310877900499E-07   0.000000000000E+00  -2.722974511524E-05  -2.197385436663E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.235087007980E-05  -2.674098283246E-06   0.000000000000E+00   3.448292306146E-05   1.585250270496E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.453257956563E-05   7.172067093223E-07   0.000000000000E+00  -2.602962771123E-05  -2.245062210598E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.002055760451E-05  -2.516455036128E-06   0.000000000000E+00   3.302240843766E-05   1.656865800488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.327099867479E-05   6.070428982655E-07   0.000000000000E+00  -2.485212974611E-05  -2.290478623899E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.778192061171E-05  -2.365213349216E-06   0.000000000000E+00   3.161155176576E-05   1.725400390430E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.204056188957E-05   5.004904745431E-07   0.000000000000E+00  -2.369675550785E-05  -2.333667702725E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.563029199610E-05  -2.220107668794E-06   0.000000000000E+00   3.024812061418E-05   1.790931920871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.083994743638E-05   3.974479363741E-07   0.000000000000E+00  -2.256303869627E-05  -2.374662218110E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.356158489549E-05  -2.080884682603E-06   0.000000000000E+00   2.893008823103E-05   1.853536224203E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.966790611545E-05   2.978179268922E-07   0.000000000000E+00  -2.145054060991E-05  -2.413494714725E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.157237627965E-05  -1.947302962017E-06   0.000000000000E+00   2.765567004992E-05   1.913279646036E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.852325779372E-05   2.015070111164E-07   0.000000000000E+00  -2.035884841956E-05  -2.450197536995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.965929668455E-05  -1.819130517198E-06   0.000000000000E+00   2.642313697119E-05   1.970226111983E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.740488803185E-05   1.084254629319E-07   0.000000000000E+00  -1.928757352015E-05  -2.484802852862E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.781939119513E-05  -1.696144960418E-06   0.000000000000E+00   2.523092813970E-05   2.024439179624E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.631174485247E-05   1.848706396378E-08   0.000000000000E+00  -1.823634996461E-05  -2.517342675111E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.605013240423E-05  -1.578133440463E-06   0.000000000000E+00   2.407765398336E-05   2.075974974346E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.524283563761E-05  -6.839108562716E-08   0.000000000000E+00  -1.720483297490E-05  -2.547848880313E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.434837767776E-05  -1.464892597429E-06   0.000000000000E+00   2.296177473692E-05   2.124895354417E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.419722415677E-05  -1.522887489101E-07   0.000000000000E+00  -1.619269752507E-05  -2.576353225895E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.271060261595E-05  -1.356230146329E-06   0.000000000000E+00   2.188165388005E-05   2.171263504305E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.317402771321E-05  -2.332827215328E-07   0.000000000000E+00  -1.519963699629E-05  -2.602887364972E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.113414524862E-05  -1.251963702040E-06   0.000000000000E+00   2.083593254232E-05   2.215137351170E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217241441197E-05  -3.114469940761E-07   0.000000000000E+00  -1.422536189782E-05  -2.627482859523E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.961675700110E-05  -1.151918224159E-06   0.000000000000E+00   1.982340084162E-05   2.256567386012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.119160054199E-05  -3.868529043297E-07   0.000000000000E+00  -1.326959865538E-05  -2.650171191648E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.815592976457E-05  -1.055924337078E-06   0.000000000000E+00   1.884280124859E-05   2.295609576097E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.023084806899E-05  -4.595692812937E-07   0.000000000000E+00  -1.233208846187E-05  -2.670983773187E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.674953151882E-05  -9.638193162869E-07   0.000000000000E+00   1.789301287743E-05   2.332313386992E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.928946223411E-05  -5.296625822552E-07   0.000000000000E+00  -1.141258618646E-05  -2.689951953895E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.539559243186E-05  -8.754464378412E-07   0.000000000000E+00   1.697299128893E-05   2.366728060392E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.836678925603E-05  -5.971970214197E-07   0.000000000000E+00  -1.051085934294E-05  -2.707107028062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.409115510804E-05  -7.906562523288E-07   0.000000000000E+00   1.608143298740E-05   2.398909606249E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746221413612E-05  -6.622346908027E-07   0.000000000000E+00  -9.626687115298E-06  -2.722480239685E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.283309681044E-05  -7.093090270217E-07   0.000000000000E+00   1.521700606332E-05   2.428914727977E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657515854994E-05  -7.248356762227E-07   0.000000000000E+00  -8.759859430487E-06  -2.736102786686E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.161970922365E-05  -6.312738052352E-07   0.000000000000E+00   1.437880497948E-05   2.456788839475E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.570507884374E-05  -7.850581646971E-07   0.000000000000E+00  -7.910176089639E-06  -2.748005823547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.044982970103E-05  -5.564246352365E-07   0.000000000000E+00   1.356609963130E-05   2.482572623257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.485146410898E-05  -8.429585469083E-07   0.000000000000E+00  -7.077445942079E-06  -2.758220463137E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.932177609581E-05  -4.846390468818E-07   0.000000000000E+00   1.277802997351E-05   2.506313128656E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.401383434927E-05  -8.985915135214E-07   0.000000000000E+00  -6.261486109244E-06  -2.766777777408E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.823416683301E-05  -4.157992409853E-07   0.000000000000E+00   1.201383765083E-05   2.528048647180E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.319173872851E-05  -9.520101454109E-07   0.000000000000E+00  -5.462121253036E-06  -2.773708797101E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.718591516247E-05  -3.497903612367E-07   0.000000000000E+00   1.127286740130E-05   2.547821929509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.238475389697E-05  -1.003265999546E-06   0.000000000000E+00  -4.679182885653E-06  -2.779044510660E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.617478331203E-05  -2.865015167068E-07   0.000000000000E+00   1.055415268516E-05   2.565679840989E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.159248239481E-05  -1.052409189119E-06   0.000000000000E+00  -3.912508721405E-06  -2.782815862319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.519774736855E-05  -2.258288998040E-07   0.000000000000E+00   9.856522015313E-06   2.581675938974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081455113168E-05  -1.099488459008E-06   0.000000000000E+00  -3.161942068327E-06  -2.785053749379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.425299431554E-05  -1.676765208513E-07   0.000000000000E+00   9.179162852219E-06   2.595853935734E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.005060993512E-05  -1.144551256678E-06   0.000000000000E+00  -2.427331256852E-06  -2.785789018857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.333985899454E-05  -1.119533806474E-07   0.000000000000E+00   8.521601827052E-06   2.608249572669E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.930033016437E-05  -1.187643799778E-06   0.000000000000E+00  -1.708529101546E-06  -2.785052463600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.245741722734E-05  -5.857128860221E-08   0.000000000000E+00   7.883303739255E-06   2.618899921952E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856340339890E-05  -1.228811137476E-06   0.000000000000E+00  -1.005392403877E-06  -2.782874817583E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.160471532499E-05  -7.444948807453E-09   0.000000000000E+00   7.263738507046E-06   2.627841910811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.783954017883E-05  -1.268097210647E-06   0.000000000000E+00  -3.177814790442E-07  -2.779286751008E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078112108484E-05   4.150870418966E-08   0.000000000000E+00   6.662479242458E-06   2.635111743506E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.712846881521E-05  -1.305544906228E-06   0.000000000000E+00   3.544402789456E-07  -2.774318864687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.998549394121E-05   8.837021486578E-08   0.000000000000E+00   6.078963470374E-06   2.640744441653E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642993425384E-05  -1.341196109201E-06   0.000000000000E+00   1.011406806020E-06  -2.768001684150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.921589653322E-05   1.332172892546E-07   0.000000000000E+00   5.512415681411E-06   2.644786656055E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.574369699617E-05  -1.375091751304E-06   0.000000000000E+00   1.653249748015E-06  -2.760365653333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847052689294E-05   1.761222313188E-07   0.000000000000E+00   4.962109750948E-06   2.647279385675E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.506953207338E-05  -1.407271856339E-06   0.000000000000E+00   2.280098813533E-06  -2.751441128003E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.774835792343E-05   2.171529894069E-07   0.000000000000E+00   4.427549231181E-06   2.648259323406E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440722807727E-05  -1.437775582346E-06   0.000000000000E+00   2.892082098567E-06  -2.741258368704E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704855732492E-05   2.563743962780E-07   0.000000000000E+00   3.908297415174E-06   2.647761953713E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.375658622990E-05  -1.466641261974E-06   0.000000000000E+00   3.489326392559E-06  -2.729847533787E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.637050342730E-05   2.938485904822E-07   0.000000000000E+00   3.403988414059E-06   2.645820082548E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311741951285E-05  -1.493906439347E-06   0.000000000000E+00   4.071957454792E-06  -2.717238671921E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.571388981205E-05   3.296358390488E-07   0.000000000000E+00   2.914360148410E-06   2.642465253651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.248955183411E-05  -1.519607904562E-06   0.000000000000E+00   4.640100272265E-06  -2.703461714596E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507802447661E-05   3.637949604068E-07   0.000000000000E+00   2.439045488930E-06   2.637730384948E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187281724144E-05  -1.543781726669E-06   0.000000000000E+00   5.193879296261E-06  -2.688546468449E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.446178037364E-05   3.963829002255E-07   0.000000000000E+00   1.977551607209E-06   2.631653302586E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.126705917892E-05  -1.566463283370E-06   0.000000000000E+00   5.733418657244E-06  -2.672522607419E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.386407881221E-05   4.274535112859E-07   0.000000000000E+00   1.529406338555E-06   2.624268111035E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067212978080E-05  -1.587687289541E-06   0.000000000000E+00   6.258842363016E-06  -2.655419664942E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328425473292E-05   4.570583338309E-07   0.000000000000E+00   1.094279345457E-06   2.615609369231E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008788920486E-05  -1.607487823596E-06   0.000000000000E+00   6.770274478167E-06  -2.637267025996E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.272156301835E-05   4.852464063289E-07   0.000000000000E+00   6.718146748318E-07   2.605708792308E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.514205007171E-06  -1.625898351474E-06   0.000000000000E+00   7.267839283937E-06  -2.618093919090E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.217500389626E-05   5.120651606409E-07   0.000000000000E+00   2.615684428892E-07   2.594602176362E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.950951541558E-06  -1.642951750052E-06   0.000000000000E+00   7.751661428056E-06  -2.597929408383E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.164414065168E-05   5.375593637053E-07   0.000000000000E+00  -1.367217194497E-07   2.582320194908E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.398009405439E-06  -1.658680327792E-06   0.000000000000E+00   8.221866052214E-06  -2.576802385654E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.112877616662E-05   5.617723462234E-07   0.000000000000E+00  -5.232272670421E-07   2.568891331540E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.855264907774E-06  -1.673115844841E-06   0.000000000000E+00   8.678578910762E-06  -2.554741562429E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.062832997356E-05   5.847462897136E-07   0.000000000000E+00  -8.982358862012E-07   2.554346956203E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.322609574222E-06  -1.686289530846E-06   0.000000000000E+00   9.121926472490E-06  -2.531775462135E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014197436383E-05   6.065218672212E-07   0.000000000000E+00  -1.262130565330E-06   2.538720380798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.799939678527E-06  -1.698232102369E-06   0.000000000000E+00   9.552036011289E-06  -2.507932412262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.669076205445E-06   6.271377375456E-07   0.000000000000E+00  -1.615226020150E-06   2.522043270406E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.287155803368E-06  -1.708973778282E-06   0.000000000000E+00   9.969035683977E-06  -2.483240536721E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209480365883E-06   6.466308958595E-07   0.000000000000E+00  -1.957640422184E-06   2.504342931381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.784162427267E-06  -1.718544294552E-06   0.000000000000E+00   1.037305459735E-05  -2.457727748258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.762775799649E-06   6.650374172619E-07   0.000000000000E+00  -2.289585282314E-06   2.485647921995E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.290867539515E-06  -1.726972917545E-06   0.000000000000E+00   1.076422286317E-05  -2.431421740914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.328280703175E-06   6.823922798096E-07   0.000000000000E+00  -2.611385753409E-06   2.465989971704E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.807182273675E-06  -1.734288456823E-06   0.000000000000E+00   1.114267164652E-05  -2.404349982843E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.905511931575E-06   6.987289218832E-07   0.000000000000E+00  -2.923300219617E-06   2.445399151222E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.333020574540E-06  -1.740519276261E-06   0.000000000000E+00   1.150853319895E-05  -2.376539708941E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.494063761014E-06   7.140794147314E-07   0.000000000000E+00  -3.225553202901E-06   2.423904310004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.868298875636E-06  -1.745693305214E-06   0.000000000000E+00   1.186194088946E-05  -2.348017913991E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.093636167467E-06   7.284746083492E-07   0.000000000000E+00  -3.518315315685E-06   2.401532842883E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.412935807112E-06  -1.749838048082E-06   0.000000000000E+00   1.220302922219E-05  -2.318811345692E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.703794037574E-06   7.419444883116E-07   0.000000000000E+00  -3.801831960582E-06   2.378314384551E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966851918864E-06  -1.752980593531E-06   0.000000000000E+00   1.253193384906E-05  -2.288946498054E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.324056461109E-06   7.545177323349E-07   0.000000000000E+00  -4.076376616158E-06   2.354278185282E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.529969425170E-06  -1.755147622929E-06   0.000000000000E+00   1.284879157376E-05  -2.258449604825E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.954300469895E-06   7.662218519845E-07   0.000000000000E+00  -4.342025259466E-06   2.329448980010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102211965906E-06  -1.756365418164E-06   0.000000000000E+00   1.315374035063E-05  -2.227346633279E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.594320547503E-06   7.770838078679E-07   0.000000000000E+00  -4.598888286460E-06   2.303853586886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.683504386977E-06  -1.756659868695E-06   0.000000000000E+00   1.344691927551E-05  -2.195663278026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.243824663840E-06   7.871294489163E-07   0.000000000000E+00  -4.847125696954E-06   2.277515042208E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.273772535250E-06  -1.756056478415E-06   0.000000000000E+00   1.372846857254E-05  -2.163424955193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.902495434384E-06   7.963846793978E-07   0.000000000000E+00  -5.086921778030E-06   2.250464550169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.729430716501E-07  -1.754580371481E-06   0.000000000000E+00   1.399852957406E-05  -2.130656796678E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.569899002499E-06   8.048734045019E-07   0.000000000000E+00  -5.318532567328E-06   2.222727610432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.809432951968E-07  -1.752256298261E-06   0.000000000000E+00   1.425724469776E-05  -2.097383644743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.245734297617E-06   8.126196689108E-07   0.000000000000E+00  -5.542147046783E-06   2.194331671800E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.770098684368E-08  -1.749108640299E-06   0.000000000000E+00   1.450475741613E-05  -2.063630046714E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.929781812101E-06   8.196460236422E-07   0.000000000000E+00  -5.757926598670E-06   2.165302288027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.768557392221E-07  -1.745161415374E-06   0.000000000000E+00   1.474121222517E-05  -2.029420249976E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.621772627303E-06   8.259744784528E-07   0.000000000000E+00  -5.966066175149E-06   2.135665793604E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.427985672841E-07  -1.740438281716E-06   0.000000000000E+00   1.496675460664E-05  -1.994778197146E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.321551482763E-06   8.316263117758E-07   0.000000000000E+00  -6.166653209559E-06   2.105445701798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000199102732E-06  -1.734962542434E-06   0.000000000000E+00   1.518153098902E-05  -1.959727521594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028940505187E-06   8.366221621901E-07   0.000000000000E+00  -6.359798548503E-06   2.074665929271E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.349128981020E-06  -1.728757149070E-06   0.000000000000E+00   1.538568870324E-05  -1.924291542945E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.743810181093E-06   8.409821513821E-07   0.000000000000E+00  -6.545560824656E-06   2.043348717768E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.689659967380E-06  -1.721844705362E-06   0.000000000000E+00   1.557937593721E-05  -1.888493263119E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.465974929145E-06   8.447260167359E-07   0.000000000000E+00  -6.724058560656E-06   2.011518848036E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.021864047036E-06  -1.714247470528E-06   0.000000000000E+00   1.576274168759E-05  -1.852355362370E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.195189217510E-06   8.478725218226E-07   0.000000000000E+00  -6.895473090862E-06   1.979197945694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.345813502240E-06  -1.705987362229E-06   0.000000000000E+00   1.593593570743E-05  -1.815900195619E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.931270456920E-06   8.504405474343E-07   0.000000000000E+00  -7.059921557121E-06   1.946413101990E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.661580986732E-06  -1.697085959714E-06   0.000000000000E+00   1.609910845553E-05  -1.779149789117E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674005552839E-06   8.524479062814E-07   0.000000000000E+00  -7.217590980864E-06   1.913186243595E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.969239584475E-06  -1.687564506263E-06   0.000000000000E+00   1.625241103983E-05  -1.742125837162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423155931565E-06   8.539121170525E-07   0.000000000000E+00  -7.368744021765E-06   1.879543900582E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.268862866324E-06  -1.677443912033E-06   0.000000000000E+00   1.639599516272E-05  -1.704849699237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178643720757E-06   8.548499858860E-07   0.000000000000E+00  -7.513402059068E-06   1.845506087524E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.560524935533E-06  -1.666744756266E-06   0.000000000000E+00   1.653001306265E-05  -1.667342397190E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.403470961885E-07   8.552779406433E-07   0.000000000000E+00  -7.651645110852E-06   1.811094172193E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.844300468217E-06  -1.655487289712E-06   0.000000000000E+00   1.665461745621E-05  -1.629624612785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.081380929357E-07   8.552120020929E-07   0.000000000000E+00  -7.783571751994E-06   1.776329146651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.120264746274E-06  -1.643691436832E-06   0.000000000000E+00   1.676996147863E-05  -1.591716685441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.819155497365E-07   8.546678637774E-07   0.000000000000E+00  -7.909230961368E-06   1.741231337374E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.388493684503E-06  -1.631376797817E-06   0.000000000000E+00   1.687619862331E-05  -1.553638610093E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.615215173713E-07   8.536607611211E-07   0.000000000000E+00  -8.028770236874E-06   1.705822381810E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.649063851886E-06  -1.618562650765E-06   0.000000000000E+00   1.697348268176E-05  -1.515410035472E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.683341425351E-08   8.522055576247E-07   0.000000000000E+00  -8.142295753568E-06   1.670123313198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.902052487174E-06  -1.605267953508E-06   0.000000000000E+00   1.706196768189E-05  -1.477050262393E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.622334132569E-07   8.503163167340E-07   0.000000000000E+00  -8.249841834663E-06   1.634152060489E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.147537510604E-06  -1.591511345648E-06   0.000000000000E+00   1.714180782746E-05  -1.438578242411E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.658295772467E-07   8.480084738620E-07   0.000000000000E+00  -8.351604169361E-06   1.597932517757E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.385597529435E-06  -1.577311150370E-06   0.000000000000E+00   1.721315743644E-05  -1.400012576613E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.641172385042E-07   8.452946867219E-07   0.000000000000E+00  -8.447816972066E-06   1.561485938242E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.616311839600E-06  -1.562685376274E-06   0.000000000000E+00   1.727617087937E-05  -1.361371514610E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.571750102894E-07   8.421886717716E-07   0.000000000000E+00  -8.538530124356E-06   1.524830523858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.839760424550E-06  -1.547651719304E-06   0.000000000000E+00   1.733100251923E-05  -1.322672953829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.450743578214E-07   8.387035976722E-07   0.000000000000E+00  -8.623775962343E-06   1.487984583870E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.056023948467E-06  -1.532227564411E-06   0.000000000000E+00   1.737780664972E-05  -1.283934438854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.127904467242E-06   8.348522469334E-07   0.000000000000E+00  -8.703637353311E-06   1.450966305353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.265183747342E-06  -1.516429987424E-06   0.000000000000E+00   1.741673743545E-05  -1.245173161102E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.305771832231E-06   8.306471542163E-07   0.000000000000E+00  -8.778244448453E-06   1.413794858778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.467321816765E-06  -1.500275756959E-06   0.000000000000E+00   1.744794885230E-05  -1.206405958658E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.478751188130E-06   8.261005415705E-07   0.000000000000E+00  -8.847642436823E-06   1.376487317402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.662520795748E-06  -1.483781335952E-06   0.000000000000E+00   1.747159462722E-05  -1.167649316184E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.646924434363E-06   8.212243627308E-07   0.000000000000E+00  -8.911913492685E-06   1.339061317616E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.850863949730E-06  -1.466962883839E-06   0.000000000000E+00   1.748782818113E-05  -1.128919365255E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.810368355373E-06   8.160303081852E-07   0.000000000000E+00  -8.971135058395E-06   1.301533776551E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.032435149608E-06  -1.449836258061E-06   0.000000000000E+00   1.749680257008E-05  -1.090231884587E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.969193092513E-06   8.105299324551E-07   0.000000000000E+00  -9.025505366497E-06   1.263925032002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.207318848809E-06  -1.432417016160E-06   0.000000000000E+00   1.749867042882E-05  -1.051602300698E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.123457761089E-06   8.047342013766E-07   0.000000000000E+00  -9.075046433135E-06   1.226248545223E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.375600059185E-06  -1.414720417535E-06   0.000000000000E+00   1.749358391480E-05  -1.013045688567E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.273254877262E-06   7.986542891370E-07   0.000000000000E+00  -9.119905893731E-06   1.188524290983E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.537364324258E-06  -1.396761425421E-06   0.000000000000E+00   1.748169465334E-05  -9.745767725583E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.418656690057E-06   7.923007655443E-07   0.000000000000E+00  -9.160175131074E-06   1.150767219778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.692697691135E-06  -1.378554708757E-06   0.000000000000E+00   1.746315368333E-05  -9.362099274325E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.559730344935E-06   7.856841178488E-07   0.000000000000E+00  -9.195929188604E-06   1.112993200545E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.841686681012E-06  -1.360114644294E-06   0.000000000000E+00   1.743811140487E-05  -8.979591796408E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.696555216575E-06   7.788145578947E-07   0.000000000000E+00  -9.227291887922E-06   1.075218595078E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.984418258658E-06  -1.341455318473E-06   0.000000000000E+00   1.740671752737E-05  -8.598382086096E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.829179163600E-06   7.717020997458E-07   0.000000000000E+00  -9.254280440656E-06   1.037457538507E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.120979800340E-06  -1.322590529586E-06   0.000000000000E+00   1.736912101922E-05  -8.218603483085E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.957644766659E-06   7.643564756169E-07   0.000000000000E+00  -9.276899826705E-06   9.997223203688E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.251459060650E-06  -1.303533789804E-06   0.000000000000E+00   1.732547005823E-05  -7.840385889127E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.082028667390E-06   7.567874167931E-07   0.000000000000E+00  -9.295282047467E-06   9.620293170364E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.375944139716E-06  -1.284298327357E-06   0.000000000000E+00   1.727591198410E-05  -7.463855785911E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.202442852622E-06   7.490043726853E-07   0.000000000000E+00  -9.309686450255E-06   9.243964290582E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.494523447685E-06  -1.264897088676E-06   0.000000000000E+00   1.722059325122E-05  -7.089136254527E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318915527401E-06   7.410161955437E-07   0.000000000000E+00  -9.320077847512E-06   8.868346036241E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.607285671408E-06  -1.245342740670E-06   0.000000000000E+00   1.715965938395E-05  -6.716346996478E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.431482726243E-06   7.328322790428E-07   0.000000000000E+00  -9.326454550223E-06   8.493575681304E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.714319736983E-06  -1.225647672903E-06   0.000000000000E+00   1.709325493161E-05  -6.345604355253E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.540206495226E-06   7.244611573087E-07   0.000000000000E+00  -9.328914023085E-06   8.119758840752E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.815714776427E-06  -1.205824000030E-06   0.000000000000E+00   1.702152342703E-05  -5.977021340090E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.645195324593E-06   7.159116786233E-07   0.000000000000E+00  -9.327715449507E-06   7.747088203859E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.911560089858E-06  -1.185883564021E-06   0.000000000000E+00   1.694460734414E-05  -5.610707650124E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.746489149527E-06   7.071921803517E-07   0.000000000000E+00  -9.322878477183E-06   7.375669962764E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.001945110498E-06  -1.165837936629E-06   0.000000000000E+00   1.686264805865E-05  -5.246769699813E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.844138208809E-06   6.983109204030E-07   0.000000000000E+00  -9.314463515819E-06   7.005624044425E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.086959368310E-06  -1.145698421825E-06   0.000000000000E+00   1.677578580933E-05  -4.885310645860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.938167546131E-06   6.892759652271E-07   0.000000000000E+00  -9.302456181040E-06   6.637051572955E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.166692453763E-06  -1.125476058240E-06   0.000000000000E+00   1.668415966088E-05  -4.526430414893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.028609128936E-06   6.800952836927E-07   0.000000000000E+00  -9.286870174381E-06   6.270058949081E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.241233982522E-06  -1.105181621765E-06   0.000000000000E+00   1.658790746843E-05  -4.170225732047E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.115595400324E-06   6.707766815870E-07   0.000000000000E+00  -9.268029877828E-06   5.904811832768E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.310673558737E-06  -1.084825627983E-06   0.000000000000E+00   1.648716584268E-05  -3.816790150702E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.199161412839E-06   6.613276990782E-07   0.000000000000E+00  -9.245955565343E-06   5.541411372226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.375100740564E-06  -1.064418334938E-06   0.000000000000E+00   1.638207011770E-05  -3.466214083185E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.279338590566E-06   6.517557424614E-07   0.000000000000E+00  -9.220659556194E-06   5.179950029986E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.434605004468E-06  -1.043969745637E-06   0.000000000000E+00   1.627275431890E-05  -3.118584831952E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.356165569499E-06   6.420680462506E-07   0.000000000000E+00  -9.192180637939E-06   4.820526320928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.489275710538E-06  -1.023489610778E-06   0.000000000000E+00   1.615935113302E-05  -2.773986622082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.429689013411E-06   6.322718464596E-07   0.000000000000E+00  -9.160588416031E-06   4.463253480297E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.539202068290E-06  -1.002987431493E-06   0.000000000000E+00   1.604199187964E-05  -2.432500634432E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.499986696083E-06   6.223739456318E-07   0.000000000000E+00  -9.126040687435E-06   4.108229958853E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.584473102714E-06  -9.824724620653E-07   0.000000000000E+00   1.592080648359E-05  -2.094205039332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.567129842888E-06   6.123813048333E-07   0.000000000000E+00  -9.088667974283E-06   3.755577597432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.625177620939E-06  -9.619537127067E-07   0.000000000000E+00   1.579592344911E-05  -1.759175031077E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.631138711892E-06   6.023005031127E-07   0.000000000000E+00  -9.048462218799E-06   3.405369498146E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.661404179495E-06  -9.414399523607E-07   0.000000000000E+00   1.566746983512E-05  -1.427482863152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.692025845346E-06   5.921380530900E-07   0.000000000000E+00  -9.005403490457E-06   3.057679977384E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.693241052359E-06  -9.209397116208E-07   0.000000000000E+00   1.553557123222E-05  -1.099197884310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.749871157043E-06   5.819003943152E-07   0.000000000000E+00  -8.959647786722E-06   2.712614468129E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.720776199233E-06  -9.004612854973E-07   0.000000000000E+00   1.540035174059E-05  -7.743865747072E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.804744698272E-06   5.715937728431E-07   0.000000000000E+00  -8.911323848373E-06   2.370272722841E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.744097234590E-06  -8.800127363831E-07   0.000000000000E+00   1.526193394922E-05  -4.531125828836E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.856682512860E-06   5.612241783146E-07   0.000000000000E+00  -8.860469816410E-06   2.030724174829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.763291398252E-06  -8.596018969797E-07   0.000000000000E+00   1.512043891717E-05  -1.354367634925E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.905731630981E-06   5.507976306899E-07   0.000000000000E+00  -8.807154704043E-06   1.694055707048E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.778445524764E-06  -8.392363731672E-07   0.000000000000E+00   1.497598615463E-05   1.785827850958E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.951949116290E-06   5.403198999758E-07   0.000000000000E+00  -8.751474294898E-06   1.360347353004E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.789646016217E-06  -8.189235471364E-07   0.000000000000E+00   1.482869360735E-05   4.888906818177E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.995358335761E-06   5.297965977219E-07   0.000000000000E+00  -8.693440495322E-06   1.029659785226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.796978812986E-06  -7.986705801333E-07   0.000000000000E+00   1.467867763991E-05   7.954342248934E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.035981064807E-06   5.192334744846E-07   0.000000000000E+00  -8.633066719647E-06   7.020734625508E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.800529367669E-06  -7.784844157363E-07   0.000000000000E+00   1.452605302246E-05   1.098163351785E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.073913186332E-06   5.086356370939E-07   0.000000000000E+00  -8.570538749251E-06   3.776446577227E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.800382618058E-06  -7.583717826716E-07   0.000000000000E+00   1.437093291687E-05   1.397030600276E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.109188642204E-06   4.980086608577E-07   0.000000000000E+00  -8.505896275865E-06   5.646642765519E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.796622962051E-06  -7.383391979582E-07   0.000000000000E+00   1.421342886532E-05   1.691991068316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.141835527762E-06   4.873576150912E-07   0.000000000000E+00  -8.439165068894E-06  -2.614171220755E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.789334232761E-06  -7.183929698992E-07   0.000000000000E+00   1.405365077924E-05   1.983002374155E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.171923744085E-06   4.766875669627E-07   0.000000000000E+00  -8.370464753056E-06  -5.759289266600E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.778599674842E-06  -6.985392012537E-07   0.000000000000E+00   1.389170693007E-05   2.270024615451E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.199471443596E-06   4.660034200455E-07   0.000000000000E+00  -8.299804993130E-06  -8.870248952008E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.764501921023E-06  -6.787837921128E-07   0.000000000000E+00   1.372770394008E-05   2.553020329620E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.224542654837E-06   4.553099699769E-07   0.000000000000E+00  -8.227287621790E-06  -1.194638725512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.747122970570E-06  -6.591324432047E-07   0.000000000000E+00   1.356174677576E-05   2.831954452092E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.247202323815E-06   4.446118794771E-07   0.000000000000E+00  -8.153018932411E-06  -1.498707282789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.726544167291E-06  -6.395906588205E-07   0.000000000000E+00   1.339393874095E-05   3.106794276006E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.267481797534E-06   4.339136685446E-07   0.000000000000E+00  -8.077034324107E-06  -1.799183778206E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.702846179343E-06  -6.201637499500E-07   0.000000000000E+00   1.322438147163E-05   3.377509410981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285422905826E-06   4.232198012607E-07   0.000000000000E+00  -7.999390909916E-06  -2.096019944025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.676108979639E-06  -6.008568374414E-07   0.000000000000E+00   1.305317493187E-05   3.644071741865E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.301061872394E-06   4.125345086850E-07   0.000000000000E+00  -7.920134063503E-06  -2.389174842042E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.646411826553E-06  -5.816748549745E-07   0.000000000000E+00   1.288041741002E-05   3.906455387848E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.314408497717E-06   4.018620838315E-07   0.000000000000E+00  -7.839261584893E-06  -2.678604263813E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.613833246391E-06  -5.626225522539E-07   0.000000000000E+00   1.270620551688E-05   4.164636660792E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.325510040090E-06   3.912064242086E-07   0.000000000000E+00  -7.756847131150E-06  -2.964290427590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.578451015794E-06  -5.437044980656E-07   0.000000000000E+00   1.253063418389E-05   4.418594024310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.334477599917E-06   3.805719109975E-07   0.000000000000E+00  -7.673071840682E-06  -3.246132943294E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.540342145620E-06  -5.249250833576E-07   0.000000000000E+00   1.235379666295E-05   4.668308052215E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.341344431554E-06   3.699621544498E-07   0.000000000000E+00  -7.587974171011E-06  -3.524120190647E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.499582865356E-06  -5.062885243635E-07   0.000000000000E+00   1.217578452667E-05   4.913761387284E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.346077204384E-06   3.593809454179E-07   0.000000000000E+00  -7.501477632485E-06  -3.798239669996E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.456248608147E-06  -4.877988656090E-07   0.000000000000E+00   1.199668766956E-05   5.154938700283E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.348777187373E-06   3.488319853015E-07   0.000000000000E+00  -7.413744491281E-06  -4.068433700119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.410413997226E-06  -4.694599831012E-07   0.000000000000E+00   1.181659431043E-05   5.391826648418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.349499738672E-06   3.383188034779E-07   0.000000000000E+00  -7.324851999541E-06  -4.334667582286E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.362152832212E-06  -4.512755872356E-07   0.000000000000E+00   1.163559099473E-05   5.624413834849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.348271665491E-06   3.278448406024E-07   0.000000000000E+00  -7.234828805823E-06  -4.596914663313E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.311538077135E-06  -4.332492259860E-07   0.000000000000E+00   1.145376259879E-05   5.852690767217E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.345132411936E-06   3.174134026697E-07   0.000000000000E+00  -7.143725785564E-06  -4.855153728517E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.258641848896E-06  -4.153842878868E-07   0.000000000000E+00   1.127119233419E-05   6.076649817053E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.340128694361E-06   3.070277565507E-07   0.000000000000E+00  -7.051605331122E-06  -5.109354706003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.203535405833E-06  -3.976840050221E-07   0.000000000000E+00   1.108796175266E-05   6.296285179243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.333304883341E-06   2.966910144666E-07   0.000000000000E+00  -6.958525264663E-06  -5.359492099968E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.146289138377E-06  -3.801514561608E-07   0.000000000000E+00   1.090415075240E-05   6.511592831262E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.324635254382E-06   2.864061421490E-07   0.000000000000E+00  -6.864432935395E-06  -5.605571665499E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.086972558812E-06  -3.627895695799E-07   0.000000000000E+00   1.071983758420E-05   6.722570493260E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.314195335666E-06   2.761763421292E-07   0.000000000000E+00  -6.769436603799E-06  -5.847541187494E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.025654293367E-06  -3.456011262071E-07   0.000000000000E+00   1.053509885918E-05   6.929217587629E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.302094865595E-06   2.660041740089E-07   0.000000000000E+00  -6.673695219785E-06  -6.085396987443E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.962402073836E-06  -3.285887625008E-07   0.000000000000E+00   1.035000955650E-05   7.131535199231E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.288318030801E-06   2.558926381931E-07   0.000000000000E+00  -6.577170391510E-06  -6.319113463250E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.897282730390E-06  -3.117549734165E-07   0.000000000000E+00   1.016464303182E-05   7.329526035825E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.272896667781E-06   2.458443065060E-07   0.000000000000E+00  -6.479901756518E-06  -6.548685048931E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.830362185041E-06  -2.951021153267E-07   0.000000000000E+00   9.979071026576E-06   7.523194388637E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.255889002634E-06   2.358617202433E-07   0.000000000000E+00  -6.381965571323E-06  -6.774100258260E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.761705445561E-06  -2.786324089282E-07   0.000000000000E+00   9.793363677397E-06   7.712546093389E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.237345273334E-06   2.259474083799E-07   0.000000000000E+00  -6.283424507171E-06  -6.995338529825E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.691376600399E-06  -2.623479421561E-07   0.000000000000E+00   9.607589526724E-06   7.897588491138E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.217294525526E-06   2.161037366123E-07   0.000000000000E+00  -6.184310969026E-06  -7.212395640097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.619438814001E-06  -2.462506729789E-07   0.000000000000E+00   9.421815533344E-06   8.078330390077E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.195774782121E-06   2.063330060474E-07   0.000000000000E+00  -6.084670321801E-06  -7.425267396927E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.545954322630E-06  -2.303424323289E-07   0.000000000000E+00   9.236107083687E-06   8.254782027057E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.172830511108E-06   1.966374323056E-07   0.000000000000E+00  -5.984556464655E-06  -7.633944065266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.470984431017E-06  -2.146249268202E-07   0.000000000000E+00   9.050528003514E-06   8.426955029956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.148478346056E-06   1.870191336391E-07   0.000000000000E+00  -5.883985125537E-06  -7.838428691639E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.394589509696E-06  -1.990997416103E-07   0.000000000000E+00   8.865140570285E-06   8.594862379838E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.122768254285E-06   1.774801738029E-07   0.000000000000E+00  -5.783016505034E-06  -8.038716219261E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.316828992570E-06  -1.837683431484E-07   0.000000000000E+00   8.680005525849E-06   8.758518373665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.095720473301E-06   1.680224910625E-07   0.000000000000E+00  -5.681670427939E-06  -8.234811620572E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.237761375267E-06  -1.686320819058E-07   0.000000000000E+00   8.495182089250E-06   8.917938587727E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.067369785768E-06   1.586481341736E-07   0.000000000000E+00  -5.579987878964E-06  -8.426704491235E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.157444213843E-06  -1.536921950553E-07   0.000000000000E+00   8.310727970308E-06   9.073139840924E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.037811520688E-06   1.493586780579E-07   0.000000000000E+00  -5.478087432314E-06  -8.614406303822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.075934124531E-06  -1.389498092453E-07   0.000000000000E+00   8.126699383707E-06   9.224140158501E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.007033982919E-06   1.401560425774E-07   0.000000000000E+00  -5.375946466079E-06  -8.797911550899E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.993286783207E-06  -1.244059431619E-07   0.000000000000E+00   7.943151062847E-06   9.370958736483E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.975066934413E-06   1.310418160441E-07   0.000000000000E+00  -5.273597542964E-06  -8.977235816929E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.909556926030E-06  -1.100615102130E-07   0.000000000000E+00   7.760136274584E-06   9.513615906127E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.941976540762E-06   1.220175892191E-07   0.000000000000E+00  -5.171118114862E-06  -9.152374610974E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.824798350171E-06  -9.591732109862E-08   0.000000000000E+00   7.577706834020E-06   9.652133099102E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.907787437332E-06   1.130848567647E-07   0.000000000000E+00  -5.068532944652E-06  -9.323341054893E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.739063915408E-06  -8.197408641342E-08   0.000000000000E+00   7.395913119919E-06   9.786532812608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.872533555152E-06   1.042450319507E-07   0.000000000000E+00  -4.965878302218E-06  -9.490144902013E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.652405545521E-06  -6.823241915081E-08   0.000000000000E+00   7.214804089734E-06   9.916838575518E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.836250814567E-06   9.549957440276E-08   0.000000000000E+00  -4.863193421515E-06  -9.652791742413E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.564874230703E-06  -5.469283721984E-08   0.000000000000E+00   7.034427295550E-06   1.004307491451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.798938696996E-06   8.684958662517E-08   0.000000000000E+00  -4.760472344919E-06  -9.811311670430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.476520030458E-06  -4.135576595331E-08   0.000000000000E+00   6.854828900287E-06   1.016526732048E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.760693126543E-06   7.829640688328E-08   0.000000000000E+00  -4.657824325441E-06  -9.965692166139E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.387392076164E-06  -2.822154051531E-08   0.000000000000E+00   6.676053693456E-06   1.028344221605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.721503789557E-06   6.984123689641E-08   0.000000000000E+00  -4.555232478523E-06  -1.011596155897E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.297538574813E-06  -1.529040832676E-08   0.000000000000E+00   6.498145107762E-06   1.039762692293E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.681393658887E-06   6.148504500761E-08   0.000000000000E+00  -4.452718936920E-06  -1.026214456454E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.207006812931E-06  -2.562531487134E-09   0.000000000000E+00   6.321145235992E-06   1.050784962954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.640420823577E-06   5.322908153168E-08   0.000000000000E+00  -4.350347501433E-06  -1.040422834118E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.115843160505E-06   9.962010941095E-09   0.000000000000E+00   6.145094847379E-06   1.061413935994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598633420258E-06   4.507398333780E-08   0.000000000000E+00  -4.248166962571E-06  -1.054226179243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.024093075695E-06   2.228322055211E-08   0.000000000000E+00   5.970033404878E-06   1.071652594231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.556019136352E-06   3.702091286145E-08   0.000000000000E+00  -4.146160123081E-06  -1.067624723617E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.931801109673E-06   3.440117733724E-08   0.000000000000E+00   5.795999082171E-06   1.081503997839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.512639692427E-06   2.907063114359E-08   0.000000000000E+00  -4.044391330955E-06  -1.080620291167E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.839010911782E-06   4.631603743856E-08   0.000000000000E+00   5.623028780951E-06   1.090971281323E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.468527576977E-06   2.122388329326E-08   0.000000000000E+00  -3.942891875732E-06  -1.093215546022E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.745765235058E-06   5.802803090143E-08   0.000000000000E+00   5.451158148283E-06   1.100057650529E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.423708983525E-06   1.348142610123E-08   0.000000000000E+00  -3.841686211568E-06  -1.105412291156E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.652105942126E-06   6.953745950654E-08   0.000000000000E+00   5.280421594244E-06   1.108766379713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.378206907754E-06   5.843892271383E-09   0.000000000000E+00  -3.740795466920E-06  -1.117212863042E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.558074011186E-06   8.084469460302E-08   0.000000000000E+00   5.110852309410E-06   1.117100808662E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.332039346801E-06  -1.688096345818E-09   0.000000000000E+00  -3.640235315759E-06  -1.128620049475E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.463709542363E-06   9.195017499164E-08   0.000000000000E+00   4.942482282506E-06   1.125064339841E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.285260520680E-06  -9.113982945677E-09   0.000000000000E+00  -3.540058890162E-06  -1.139635701399E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.369051764394E-06   1.028544048392E-07   0.000000000000E+00   4.775342318312E-06   1.132660435593E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.237887398759E-06  -1.643326753742E-08   0.000000000000E+00  -3.440280098021E-06  -1.150262376733E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.274139041528E-06   1.135579515967E-07   0.000000000000E+00   4.609462055440E-06   1.139892615405E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.189960699668E-06  -2.364551245171E-08   0.000000000000E+00  -3.340937196337E-06  -1.160502699649E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.179008880336E-06   1.240614440192E-07   0.000000000000E+00   4.444869983997E-06   1.146764453191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.141483154493E-06  -3.075036142031E-08   0.000000000000E+00  -3.242029319297E-06  -1.170360096444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.083697937533E-06   1.343655701354E-07   0.000000000000E+00   4.281593463969E-06   1.153279574628E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.092482658391E-06  -3.774735267601E-08   0.000000000000E+00  -3.143582015057E-06  -1.179836107477E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.988242027029E-06   1.444710753087E-07   0.000000000000E+00   4.119658742672E-06   1.159441654568E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.043021861619E-06  -4.463639065937E-08   0.000000000000E+00  -3.045652897512E-06  -1.188935045403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.892676127861E-06   1.543787603195E-07   0.000000000000E+00   3.959090972939E-06   1.165254414455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.993085095473E-06  -5.141699889927E-08   0.000000000000E+00  -2.948224500098E-06  -1.197658307947E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.797034392164E-06   1.640894794683E-07   0.000000000000E+00   3.799914231142E-06   1.170721619806E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.942728396847E-06  -5.808910811120E-08   0.000000000000E+00  -2.851347028203E-06  -1.206009560433E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.701350153164E-06   1.736041386932E-07   0.000000000000E+00   3.642151535034E-06   1.175847077750E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.891974609699E-06  -6.465253838043E-08   0.000000000000E+00  -2.755038940783E-06  -1.213991856064E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.605655933461E-06   1.829236937992E-07   0.000000000000E+00   3.485824861724E-06   1.180634634591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.840840979352E-06  -7.110718113590E-08   0.000000000000E+00  -2.659313582643E-06  -1.221608171927E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.509983453403E-06   1.920491486176E-07   0.000000000000E+00   3.330955165536E-06   1.185088173435E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.789343255299E-06  -7.745296927083E-08   0.000000000000E+00  -2.564182827578E-06  -1.228861934082E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.414363639747E-06   2.009815532643E-07   0.000000000000E+00   3.177562396060E-06   1.189211611853E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.737519737315E-06  -8.368986752405E-08   0.000000000000E+00  -2.469678710036E-06  -1.235756127654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.318826634319E-06   2.097220024146E-07   0.000000000000E+00   3.025665515923E-06   1.193008899594E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.685392607566E-06  -8.981789956635E-08   0.000000000000E+00  -2.375818369586E-06  -1.242293985914E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.223401802776E-06   2.182716336036E-07   0.000000000000E+00   2.875282518541E-06   1.196484016334E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.632985320218E-06  -9.583710680749E-08   0.000000000000E+00  -2.282619847512E-06  -1.248478798528E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.128117743597E-06   2.266316255730E-07   0.000000000000E+00   2.726430445853E-06   1.199640969497E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.580321673357E-06  -1.017476007772E-07   0.000000000000E+00  -2.190101152843E-06  -1.254314292503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.033002297052E-06   2.348031966248E-07   0.000000000000E+00   2.579125406042E-06   1.202483792087E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.527426969680E-06  -1.075495120514E-07   0.000000000000E+00  -2.098281245299E-06  -1.259803484325E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.938082554623E-06   2.427876030282E-07   0.000000000000E+00   2.433382591330E-06   1.205016540576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.474293202720E-06  -1.132430273138E-07   0.000000000000E+00  -2.007150966249E-06  -1.264950743338E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.843384867853E-06   2.505861374646E-07   0.000000000000E+00   2.289216295087E-06   1.207243292859E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.420987207017E-06  -1.188283019667E-07   0.000000000000E+00  -1.916763925421E-06  -1.269758246537E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.748934857877E-06   2.582001274798E-07   0.000000000000E+00   2.146639929582E-06   1.209168146229E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.367500268690E-06  -1.243056201439E-07   0.000000000000E+00  -1.827110095524E-06  -1.274230536915E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.654757424931E-06   2.656309339667E-07   0.000000000000E+00   2.005666043350E-06   1.210795215393E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.313868042051E-06  -1.296752092786E-07   0.000000000000E+00  -1.738216123241E-06  -1.278370833838E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.560876757551E-06   2.728799497225E-07   0.000000000000E+00   1.866306338267E-06   1.212128630547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.260115476720E-06  -1.349374357381E-07   0.000000000000E+00  -1.650098685294E-06  -1.282182884395E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.467316342288E-06   2.799485979766E-07   0.000000000000E+00   1.728571686753E-06   1.213172535502E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206240141696E-06  -1.400925820161E-07   0.000000000000E+00  -1.562754255167E-06  -1.285670592172E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.374098973189E-06   2.868383309893E-07   0.000000000000E+00   1.592472148861E-06   1.213931085820E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.152282004712E-06  -1.451410457803E-07   0.000000000000E+00  -1.476210845005E-06  -1.288837283697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.281246761473E-06   2.935506286685E-07   0.000000000000E+00   1.458016989195E-06   1.214408447023E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.098254052035E-06  -1.500832233581E-07   0.000000000000E+00  -1.390475895787E-06  -1.291686912769E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.188781145177E-06   3.000869972141E-07   0.000000000000E+00   1.325214693639E-06   1.214608792833E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044175992565E-06  -1.549195408303E-07   0.000000000000E+00  -1.305561737797E-06  -1.294223081537E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.096722898729E-06   3.064489677930E-07   0.000000000000E+00   1.194072986011E-06   1.214536303457E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.990065044990E-06  -1.596504549772E-07   0.000000000000E+00  -1.221478544235E-06  -1.296449786282E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.005092142890E-06   3.126380952428E-07   0.000000000000E+00   1.064598844764E-06   1.214195163908E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.935940025098E-06  -1.642764494607E-07   0.000000000000E+00  -1.138237479376E-06  -1.298370991944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.913908354260E-06   3.186559568120E-07   0.000000000000E+00   9.367985192238E-07   1.213589562377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.881820825101E-06  -1.687980312595E-07   0.000000000000E+00  -1.055850168577E-06  -1.299990187442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.823190375084E-06   3.245041509174E-07   0.000000000000E+00   8.106775458495E-07   1.212723688632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.827724931498E-06  -1.732157484893E-07   0.000000000000E+00  -9.743261940491E-07  -1.301311477432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.732956423024E-06   3.301842959346E-07   0.000000000000E+00   6.862407644336E-07   1.211601732479E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.773650754689E-06  -1.775300858568E-07   0.000000000000E+00  -8.936624285418E-07  -1.302338342114E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.643224101042E-06   3.356980290138E-07   0.000000000000E+00   5.634923342307E-07   1.210227882224E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.719643527410E-06  -1.817418465299E-07   0.000000000000E+00  -8.138861226986E-07  -1.303076396305E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.554010406720E-06   3.410470049386E-07   0.000000000000E+00   4.424357492616E-07   1.208606323242E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.665699010057E-06  -1.858513262164E-07   0.000000000000E+00  -7.349929440152E-07  -1.303526810381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.465331742529E-06   3.462328949804E-07   0.000000000000E+00   3.230738546507E-07   1.206741236492E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.611844022794E-06  -1.898593584695E-07   0.000000000000E+00  -6.569970342854E-07  -1.303695647408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.377203925107E-06   3.512573858145E-07   0.000000000000E+00   2.054088615545E-07   1.204636797169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.558092229106E-06  -1.937665384143E-07   0.000000000000E+00  -5.799045492870E-07  -1.303586013931E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.289642195215E-06   3.561221784433E-07   0.000000000000E+00   8.944236288879E-08   1.202297173319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.504452406028E-06  -1.975735348127E-07   0.000000000000E+00  -5.037183649254E-07  -1.303202116953E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.202661227271E-06   3.608289871404E-07   0.000000000000E+00  -2.482465165209E-08   1.199726524526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450946079442E-06  -2.012810370627E-07   0.000000000000E+00  -4.284490916628E-07  -1.302547815852E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.116275139111E-06   3.653795384367E-07   0.000000000000E+00  -1.373917805214E-07   1.196929000640E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.397583922664E-06  -2.048897580052E-07   0.000000000000E+00  -3.541003292446E-07  -1.301627195943E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.030497501408E-06   3.697755701368E-07   0.000000000000E+00  -2.482591955713E-07   1.193908740521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.344380009547E-06  -2.084004224560E-07   0.000000000000E+00  -2.806775908896E-07  -1.300444072460E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945341347451E-06   3.740188303234E-07   0.000000000000E+00  -3.574276272276E-07   1.190669870838E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.291347932477E-06  -2.118137676313E-07   0.000000000000E+00  -2.081859234459E-07  -1.299002788819E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.860819182553E-06   3.781110764314E-07   0.000000000000E+00  -4.648983500547E-07   1.187216504892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.238500967690E-06  -2.151305602697E-07   0.000000000000E+00  -1.366299218034E-07  -1.297307081597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.776942993535E-06   3.820540743226E-07   0.000000000000E+00  -5.706731684286E-07   1.183552741486E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.185852935924E-06  -2.183515741443E-07   0.000000000000E+00  -6.601426496116E-08  -1.295360978661E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.693724258221E-06   3.858495973837E-07   0.000000000000E+00  -6.747544023708E-07   1.179682663816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.133418327127E-06  -2.214776121752E-07   0.000000000000E+00   3.656370634148E-09  -1.293168644326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.611173954712E-06   3.894994256659E-07   0.000000000000E+00  -7.771448736102E-07   1.175610338409E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081194565756E-06  -2.245094015574E-07   0.000000000000E+00   7.238572636865E-08  -1.290733464267E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.529302570872E-06   3.930053450154E-07   0.000000000000E+00  -8.778478916289E-07   1.171339814080E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.029212630180E-06  -2.274479690079E-07   0.000000000000E+00   1.401619851421E-07  -1.288061127697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.448120113391E-06   3.963691462706E-07   0.000000000000E+00  -9.768672403105E-07   1.166875120950E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.977470063983E-06  -2.302938808100E-07   0.000000000000E+00   2.069882549477E-07  -1.285153369159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.367636117193E-06   3.995926244410E-07   0.000000000000E+00  -1.074207164191E-06   1.162220269464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.925988131107E-06  -2.330481465729E-07   0.000000000000E+00   2.728582889016E-07  -1.282015694417E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.287859654383E-06   4.026775779375E-07   0.000000000000E+00  -1.169872355500E-06   1.157379249459E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.874771992603E-06  -2.357115682627E-07   0.000000000000E+00   3.377726445830E-07  -1.278651455490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.208799343499E-06   4.056258077991E-07   0.000000000000E+00  -1.263867940837E-06   1.152356029265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.823832995109E-06  -2.382850544308E-07   0.000000000000E+00   4.017293965195E-07  -1.275065195402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.130463358319E-06   4.084391169775E-07   0.000000000000E+00  -1.356199468525E-06   1.147154554838E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.773180462882E-06  -2.407694551484E-07   0.000000000000E+00   4.647278109196E-07  -1.271260400247E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052859437020E-06   4.111193095938E-07   0.000000000000E+00  -1.446872895604E-06   1.141778748900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722824243888E-06  -2.431656256211E-07   0.000000000000E+00   5.267666212850E-07  -1.267241124354E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.975994890799E-06   4.136681902729E-07   0.000000000000E+00  -1.535894575667E-06   1.136232510169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.672773710913E-06  -2.454745180997E-07   0.000000000000E+00   5.878459130091E-07  -1.263011369144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899876612798E-06   4.160875634409E-07   0.000000000000E+00  -1.623271246230E-06   1.130519712532E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623037887429E-06  -2.476970712147E-07   0.000000000000E+00   6.479658372054E-07  -1.258575259657E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.824511086789E-06   4.183792326915E-07   0.000000000000E+00  -1.709010016704E-06   1.124644204328E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.573625533389E-06  -2.498340927223E-07   0.000000000000E+00   7.071256343773E-07  -1.253936510826E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749904395682E-06   4.205450001446E-07   0.000000000000E+00  -1.793118356548E-06   1.118609807625E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524545273032E-06  -2.518865772991E-07   0.000000000000E+00   7.653264000102E-07  -1.249099051928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.676062230205E-06   4.225866658237E-07   0.000000000000E+00  -1.875604083257E-06   1.112420317506E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.475807193679E-06  -2.538554442894E-07   0.000000000000E+00   8.225682689289E-07  -1.244066907781E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.602989897261E-06   4.245060270759E-07   0.000000000000E+00  -1.956475350924E-06   1.106079501426E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.427411798677E-06  -2.557415706325E-07   0.000000000000E+00   8.788542518137E-07  -1.238843325379E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.530692328330E-06   4.263048779824E-07   0.000000000000E+00  -2.035740638804E-06   1.099591098569E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379375683009E-06  -2.575461026230E-07   0.000000000000E+00   9.341840222465E-07  -1.233434074421E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.459174087709E-06   4.279850088098E-07   0.000000000000E+00  -2.113408740109E-06   1.092958819238E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331698058026E-06  -2.592697022588E-07   0.000000000000E+00   9.885601391260E-07  -1.227840443750E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.388439380779E-06   4.295482054570E-07   0.000000000000E+00  -2.189488750887E-06   1.086186344261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284392454240E-06  -2.609135043761E-07   0.000000000000E+00   1.041983736868E-06  -1.222067963669E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318492061944E-06   4.309962489521E-07   0.000000000000E+00  -2.263990059355E-06   1.079277324452E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237463090664E-06  -2.624784236613E-07   0.000000000000E+00   1.094457425712E-06  -1.216119940942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.249335642863E-06   4.323309149255E-07   0.000000000000E+00  -2.336922334969E-06   1.072235380064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.190915832593E-06  -2.639654225992E-07   0.000000000000E+00   1.145983802072E-06  -1.210000218835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180973300132E-06   4.335539731448E-07   0.000000000000E+00  -2.408295518229E-06   1.065064100293E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.144756963323E-06  -2.653754670649E-07   0.000000000000E+00   1.196565546222E-06  -1.203712594743E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113407883336E-06   4.346671870249E-07   0.000000000000E+00  -2.478119810034E-06   1.057767042779E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098992379906E-06  -2.667095261379E-07   0.000000000000E+00   1.246205618113E-06  -1.197260740629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046641922545E-06   4.356723131902E-07   0.000000000000E+00  -2.546405661962E-06   1.050347733178E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053627680207E-06  -2.679685716288E-07   0.000000000000E+00   1.294907215481E-06  -1.190648396614E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.806776361404E-07   4.365711010219E-07   0.000000000000E+00  -2.613163765957E-06   1.042809664690E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008668191946E-06  -2.691535844797E-07   0.000000000000E+00   1.342673766126E-06  -1.183879606163E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.155169382064E-07   4.373652922459E-07   0.000000000000E+00  -2.678405044850E-06   1.035156297672E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.641189893401E-07  -2.702655268258E-07   0.000000000000E+00   1.389508930213E-06  -1.176957564359E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.511614461030E-07   4.380566205243E-07   0.000000000000E+00  -2.742140642560E-06   1.027391059246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.199849025186E-07  -2.713053906008E-07   0.000000000000E+00   1.435416583662E-06  -1.169886174392E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.876124876787E-07   4.386468110623E-07   0.000000000000E+00  -2.804381914878E-06   1.019517342930E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.762707560453E-07  -2.722741512634E-07   0.000000000000E+00   1.480400806657E-06  -1.162669063980E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.248711086523E-07   4.391375802320E-07   0.000000000000E+00  -2.865140420074E-06   1.011538508286E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.329830170663E-07  -2.731727776409E-07   0.000000000000E+00   1.524465822449E-06  -1.155309772036E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.629380796511E-07   4.395306352100E-07   0.000000000000E+00  -2.924427909912E-06   1.003457880602E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.901191085329E-07  -2.740023076144E-07   0.000000000000E+00   1.567616444175E-06  -1.147812245455E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.018139033222E-07   4.398276736341E-07   0.000000000000E+00  -2.982256320848E-06   9.952787506040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.476872915454E-07  -2.747636097617E-07   0.000000000000E+00   1.609856664931E-06  -1.140179092476E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.414988212954E-07   4.400303832674E-07   0.000000000000E+00  -3.038637765147E-06   9.870043741452E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.056932201144E-07  -2.754577581868E-07   0.000000000000E+00   1.651191961279E-06  -1.132414920219E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.819928209850E-07   4.401404416736E-07   0.000000000000E+00  -3.093584522549E-06   9.786379719594E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.641380738430E-07  -2.760857071345E-07   0.000000000000E+00   1.691627179867E-06  -1.124522722560E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.232956424148E-07   4.401595159126E-07   0.000000000000E+00  -3.147109031706E-06   9.701827294092E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.230250908561E-07  -2.766484557323E-07   0.000000000000E+00   1.731167518948E-06  -1.116506066705E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.654067848235E-07   4.400892622618E-07   0.000000000000E+00  -3.199223882180E-06   9.616417962882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.823573990967E-07  -2.771469090675E-07   0.000000000000E+00   1.769818270221E-06  -1.108368273398E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.083255132652E-07   4.399313259072E-07   0.000000000000E+00  -3.249941806250E-06   9.530182865730E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.421377774291E-07  -2.775821213065E-07   0.000000000000E+00   1.807585054973E-06  -1.100113006937E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.520508650755E-07   4.396873407023E-07   0.000000000000E+00  -3.299275671098E-06   9.443152782661E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.023688372747E-07  -2.779550371181E-07   0.000000000000E+00   1.844473536501E-06  -1.091743248055E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.965816561860E-07   4.393589288952E-07   0.000000000000E+00  -3.347238471187E-06   9.355358132146E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.630529702155E-07  -2.782666320585E-07   0.000000000000E+00   1.880489537399E-06  -1.083262767478E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.419164874548E-07   4.389477008928E-07   0.000000000000E+00  -3.393843320628E-06   9.266828969665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.241923641893E-07  -2.785178833848E-07   0.000000000000E+00   1.915639121207E-06  -1.074674763813E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.805375078860E-08   4.384552550310E-07   0.000000000000E+00  -3.439103445854E-06   9.177594986265E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.857890293364E-07  -2.787097129358E-07   0.000000000000E+00   1.949927939063E-06  -1.065982482132E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.499163527972E-08   4.378831773370E-07   0.000000000000E+00  -3.483032178331E-06   9.087685507278E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.478447615768E-07  -2.788431452050E-07   0.000000000000E+00   1.983362871778E-06  -1.057189163732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.727186693349E-08   4.372330413449E-07   0.000000000000E+00  -3.525642947668E-06   8.997129491526E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.103616344535E-07  -2.789191834286E-07   0.000000000000E+00   2.015950762177E-06  -1.048298345940E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.873895465007E-08   4.365064078741E-07   0.000000000000E+00  -3.566949274488E-06   8.905955530264E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.733413068185E-07  -2.789385694498E-07   0.000000000000E+00   2.047696623715E-06  -1.039311955485E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.194120119348E-07   4.357048248587E-07   0.000000000000E+00  -3.606964763916E-06   8.814191846600E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.367824978038E-07  -2.789025591812E-07   0.000000000000E+00   2.078607926807E-06  -1.030235363839E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692936023861E-07   4.348298271591E-07   0.000000000000E+00  -3.645703098794E-06   8.721866294709E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.006883346091E-07  -2.788118726839E-07   0.000000000000E+00   2.108690834340E-06  -1.021069942879E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.183864635067E-07   4.338829363902E-07   0.000000000000E+00  -3.683178033275E-06   8.629006359559E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650605660703E-07  -2.786675558804E-07   0.000000000000E+00   2.137953324739E-06  -1.011819559422E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.666935013075E-07   4.328656607835E-07   0.000000000000E+00  -3.719403386675E-06   8.535639156735E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.298989363164E-07  -2.784705265261E-07   0.000000000000E+00   2.166401634563E-06  -1.002487070262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.142177847951E-07   4.317794950151E-07   0.000000000000E+00  -3.754393037102E-06   8.441791431978E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.520411523567E-08  -2.782217168379E-07   0.000000000000E+00   2.194042703573E-06  -9.930754486719E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.609625407500E-07   4.306259200841E-07   0.000000000000E+00  -3.788160915636E-06   8.347489561451E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.097658362856E-08  -2.779220607333E-07   0.000000000000E+00   2.220883720440E-06  -9.835877500020E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.069311484795E-07   4.294064031672E-07   0.000000000000E+00  -3.820721000359E-06   8.252759551608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.721665182859E-08  -2.775724869809E-07   0.000000000000E+00   2.246931914549E-06  -9.740270343801E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.521271346823E-07   4.281223975199E-07   0.000000000000E+00  -3.852087310715E-06   8.157627039711E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.075524606386E-09  -2.771739096158E-07   0.000000000000E+00   2.272194501551E-06  -9.643958290899E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.965541684577E-07   4.267753423367E-07   0.000000000000E+00  -3.882273901882E-06   8.062117293929E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.889993523776E-08  -2.767272558499E-07   0.000000000000E+00   2.296678966263E-06  -9.546976524726E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.402160563233E-07   4.253666626740E-07   0.000000000000E+00  -3.911294859379E-06   7.966255214031E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.125671179661E-08  -2.762334338823E-07   0.000000000000E+00   2.320392833827E-06  -9.449350713180E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.831167374215E-07   4.238977693322E-07   0.000000000000E+00  -3.939164293710E-06   7.870065331693E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031461366825E-07  -2.756933603097E-07   0.000000000000E+00   2.343343568361E-06  -9.351109515303E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.252602786929E-07   4.223700587825E-07   0.000000000000E+00  -3.965896335233E-06   7.773571811535E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.345685790374E-07  -2.751079205053E-07   0.000000000000E+00   2.365538733983E-06  -9.252280894493E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.666508702962E-07   4.207849130835E-07   0.000000000000E+00  -3.991505129184E-06   7.676798451756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.655245494301E-07  -2.744780033131E-07   0.000000000000E+00   2.386985965140E-06  -9.152891809455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.072928209503E-07   4.191436998040E-07   0.000000000000E+00  -4.016004830645E-06   7.579768685073E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.960145953833E-07  -2.738045301858E-07   0.000000000000E+00   2.407693331802E-06  -9.052974419585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.471905534747E-07   4.174477719675E-07   0.000000000000E+00  -4.039409599884E-06   7.482505579761E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.260399153872E-07  -2.730882987756E-07   0.000000000000E+00   2.427667592573E-06  -8.952542563472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.863486004246E-07   4.156984679835E-07   0.000000000000E+00  -4.061733597703E-06   7.385031840767E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.556014996096E-07  -2.723302636989E-07   0.000000000000E+00   2.446916791620E-06  -8.851636437133E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.247715996696E-07   4.138971116021E-07   0.000000000000E+00  -4.082990980797E-06   7.287369810928E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.846996201763E-07  -2.715312680155E-07   0.000000000000E+00   2.465449794936E-06  -8.750277770259E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.624642902675E-07   4.120450118716E-07   0.000000000000E+00  -4.103195897526E-06   7.189541472280E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.133358867975E-07  -2.706921703756E-07   0.000000000000E+00   2.483273787976E-06  -8.648491817632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.994315082884E-07   4.101434631044E-07   0.000000000000E+00  -4.122362483607E-06   7.091568447605E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.415115151770E-07  -2.698138217249E-07   0.000000000000E+00   2.500396742893E-06  -8.546304013523E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.356781826706E-07   4.081937448266E-07   0.000000000000E+00  -4.140504857789E-06   6.993472001568E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.692278546439E-07  -2.688970740366E-07   0.000000000000E+00   2.516826650841E-06  -8.443740249311E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.712093313643E-07   4.061971217817E-07   0.000000000000E+00  -4.157637118066E-06   6.895273042645E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.964863622611E-07  -2.679427668289E-07   0.000000000000E+00   2.532571514593E-06  -8.340826283449E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006030057318E-06   4.041548438850E-07   0.000000000000E+00  -4.173773337584E-06   6.796992124571E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.232886001353E-07  -2.669517304310E-07   0.000000000000E+00   2.547639371856E-06  -8.237582825382E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040145544746E-06   4.020681462286E-07   0.000000000000E+00  -4.188927560921E-06   6.698649448164E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496362276467E-07  -2.659247928896E-07   0.000000000000E+00   2.562038268654E-06  -8.134038274540E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073561055292E-06   3.999382490643E-07   0.000000000000E+00  -4.203113800317E-06   6.600264863065E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.755310013503E-07  -2.648627723681E-07   0.000000000000E+00   2.575776281729E-06  -8.030215380176E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106281924495E-06   3.977663578117E-07   0.000000000000E+00  -4.216346032247E-06   6.501857869761E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.009747714145E-07  -2.637664809464E-07   0.000000000000E+00   2.588861528487E-06  -7.926136520209E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138313558057E-06   3.955536630373E-07   0.000000000000E+00  -4.228638193702E-06   6.403447621216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.259694324604E-07  -2.626367381629E-07   0.000000000000E+00   2.601302415278E-06  -7.821826281033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169661428463E-06   3.933013405005E-07   0.000000000000E+00  -4.240004179077E-06   6.305052925252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.505171218557E-07  -2.614742259285E-07   0.000000000000E+00   2.613105607362E-06  -7.717300338750E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200331071480E-06   3.910105511273E-07   0.000000000000E+00  -4.250457836741E-06   6.206692246351E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.746198558873E-07  -2.602800169326E-07   0.000000000000E+00   2.624282104469E-06  -7.612602410664E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.230328082817E-06   3.886824410596E-07   0.000000000000E+00  -4.260012965972E-06   6.108383707999E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.982797363197E-07  -2.590545424558E-07   0.000000000000E+00   2.634837296329E-06  -7.507725285902E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259658114867E-06   3.863181416620E-07   0.000000000000E+00  -4.268683313865E-06   6.010145094753E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.214992963269E-07  -2.577987888957E-07   0.000000000000E+00   2.644780157901E-06  -7.402708827800E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288326873452E-06   3.839187695470E-07   0.000000000000E+00  -4.276482572350E-06   5.911993854526E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.442806200322E-07  -2.565134734116E-07   0.000000000000E+00   2.654119480244E-06  -7.297572457823E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316340114734E-06   3.814854266203E-07   0.000000000000E+00  -4.283424375425E-06   5.813947100958E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.666262258840E-07  -2.551993476926E-07   0.000000000000E+00   2.662862947175E-06  -7.192334345628E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.343703642137E-06   3.790192001005E-07   0.000000000000E+00  -4.289522296308E-06   5.716021615689E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.885385991346E-07  -2.538571637904E-07   0.000000000000E+00   2.671018698073E-06  -7.087016222757E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.370423303315E-06   3.765211625703E-07   0.000000000000E+00  -4.294789844779E-06   5.618233850841E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.100202879718E-07  -2.524876640155E-07   0.000000000000E+00   2.678594904958E-06  -6.981638565822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.396504987289E-06   3.739923720131E-07   0.000000000000E+00  -4.299240464678E-06   5.520599931444E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.310739094361E-07  -2.510915808050E-07   0.000000000000E+00   2.685599684667E-06  -6.876221453171E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.421954621568E-06   3.714338718729E-07   0.000000000000E+00  -4.302887531394E-06   5.423135658094E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.517021422069E-07  -2.496696366395E-07   0.000000000000E+00   2.692041154592E-06  -6.770783836239E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446778169304E-06   3.688466910791E-07   0.000000000000E+00  -4.305744349370E-06   5.325856509183E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.719077342049E-07  -2.482225569527E-07   0.000000000000E+00   2.697927449162E-06  -6.665345009385E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.470981626684E-06   3.662318441406E-07   0.000000000000E+00  -4.307824150006E-06   5.228777643882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.916934784804E-07  -2.467510463165E-07   0.000000000000E+00   2.703266635869E-06  -6.559927337927E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494571020147E-06   3.635903311570E-07   0.000000000000E+00  -4.309140089219E-06   5.131913904380E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.110622320685E-07  -2.452558046027E-07   0.000000000000E+00   2.708066782706E-06  -6.454545589335E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.517552403891E-06   3.609231379238E-07   0.000000000000E+00  -4.309705245493E-06   5.035279818926E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.300169072613E-07  -2.437375392315E-07   0.000000000000E+00   2.712336078314E-06  -6.349220567587E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.539931857286E-06   3.582312359613E-07   0.000000000000E+00  -4.309532617687E-06   4.938889604193E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.485604387265E-07  -2.421968583877E-07   0.000000000000E+00   2.716081847508E-06  -6.243962097351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561715482437E-06   3.555155826165E-07   0.000000000000E+00  -4.308635123202E-06   4.842757168381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.666959016975E-07  -2.406346318558E-07   0.000000000000E+00   2.719313684010E-06  -6.138809050021E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.582909401758E-06   3.527771210912E-07   0.000000000000E+00  -4.307025595957E-06   4.746896113588E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.844262663614E-07  -2.390512996160E-07   0.000000000000E+00   2.722037861108E-06  -6.033755140473E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.603519755653E-06   3.500167805622E-07   0.000000000000E+00  -4.304716784707E-06   4.651319738991E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.017546825386E-07  -2.374476517654E-07   0.000000000000E+00   2.724263205843E-06  -5.928827305177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623552700206E-06   3.472354762160E-07   0.000000000000E+00  -4.301721351188E-06   4.556041043341E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.186842671237E-07  -2.358243029010E-07   0.000000000000E+00   2.725997396509E-06  -5.824042708070E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.643014404968E-06   3.444341093486E-07   0.000000000000E+00  -4.298051868540E-06   4.461072728022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.352182457228E-07  -2.341819295624E-07   0.000000000000E+00   2.727248612498E-06  -5.719420521924E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.661911050804E-06   3.416135674470E-07   0.000000000000E+00  -4.293720819726E-06   4.366427199886E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.513597976037E-07  -2.325211312426E-07   0.000000000000E+00   2.728024425070E-06  -5.614971575246E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.680248827760E-06   3.387747242561E-07   0.000000000000E+00  -4.288740595959E-06   4.272116574084E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.671121986414E-07  -2.308425586194E-07   0.000000000000E+00   2.728332741056E-06  -5.510713860022E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.698033933018E-06   3.359184398873E-07   0.000000000000E+00  -4.283123495295E-06   4.178152677094E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.824787336907E-07  -2.291468192811E-07   0.000000000000E+00   2.728181346574E-06  -5.406662727590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.715272568899E-06   3.330455608849E-07   0.000000000000E+00  -4.276881721283E-06   4.084547049584E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.974627333667E-07  -2.274345313983E-07   0.000000000000E+00   2.727578005970E-06  -5.302833858445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.731970940911E-06   3.301569203206E-07   0.000000000000E+00  -4.270027381590E-06   3.991310949361E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012067552415E-06  -2.257062963589E-07   0.000000000000E+00   2.726530435364E-06  -5.199241038071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.748135255881E-06   3.272533379037E-07   0.000000000000E+00  -4.262572486876E-06   3.898455354522E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.026296577616E-06  -2.239627107157E-07   0.000000000000E+00   2.725046314547E-06  -5.095898533945E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.763771720077E-06   3.243356200397E-07   0.000000000000E+00  -4.254528949472E-06   3.805990966113E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040153221493E-06  -2.222043629232E-07   0.000000000000E+00   2.723133264301E-06  -4.992824064081E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.778886537435E-06   3.214045599544E-07   0.000000000000E+00  -4.245908582359E-06   3.713928211445E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053640930173E-06  -2.204318465745E-07   0.000000000000E+00   2.720799001451E-06  -4.890029314751E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.793485907859E-06   3.184609377778E-07   0.000000000000E+00  -4.236723098136E-06   3.622277246949E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.066763143980E-06  -2.186456334066E-07   0.000000000000E+00   2.718050411458E-06  -4.787520624306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807576025472E-06   3.155055206461E-07   0.000000000000E+00  -4.226984107960E-06   3.531047961238E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.079523380348E-06  -2.168465055185E-07   0.000000000000E+00   2.714896242085E-06  -4.685332782086E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.821163077017E-06   3.125390627952E-07   0.000000000000E+00  -4.216703120646E-06   3.440249978124E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091925126700E-06  -2.150348212333E-07   0.000000000000E+00   2.711343115599E-06  -4.583453067014E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.834253240254E-06   3.095623056723E-07   0.000000000000E+00  -4.205891541798E-06   3.349892659689E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103971905779E-06  -2.132111876296E-07   0.000000000000E+00   2.707398356066E-06  -4.481910879112E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.846852682418E-06   3.065759780266E-07   0.000000000000E+00  -4.194560672994E-06   3.259985109325E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.115667334981E-06  -2.113761523173E-07   0.000000000000E+00   2.703069951205E-06  -4.380710921026E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.858967558729E-06   3.035807960282E-07   0.000000000000E+00  -4.182721711022E-06   3.170536174801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127014759577E-06  -2.095302447022E-07   0.000000000000E+00   2.698364027945E-06  -4.279869840274E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.870604010905E-06   3.005774633457E-07   0.000000000000E+00  -4.170385747119E-06   3.081554451224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.138017995917E-06  -2.076739862695E-07   0.000000000000E+00   2.693289091994E-06  -4.179398587052E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881768165835E-06   2.975666712938E-07   0.000000000000E+00  -4.157563766449E-06   2.993048284307E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148680522095E-06  -2.058078924898E-07   0.000000000000E+00   2.687851790045E-06  -4.079307980351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.892466134101E-06   2.945490988961E-07   0.000000000000E+00  -4.144266647309E-06   2.905025773170E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159005946327E-06  -2.039324734883E-07   0.000000000000E+00   2.682059323167E-06  -3.979609904427E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902704008753E-06   2.915254130216E-07   0.000000000000E+00  -4.130505160719E-06   2.817494773595E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168997879980E-06  -2.020482296407E-07   0.000000000000E+00   2.675918801145E-06  -3.880315337944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.912487864008E-06   2.884962684893E-07   0.000000000000E+00  -4.116289969918E-06   2.730462901063E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178660012382E-06  -2.001557505723E-07   0.000000000000E+00   2.669437405350E-06  -3.781436195521E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.921823753969E-06   2.854623081637E-07   0.000000000000E+00  -4.101631629778E-06   2.643937533712E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187995755745E-06  -1.982552235344E-07   0.000000000000E+00   2.662621680398E-06  -3.682980279076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.930717711479E-06   2.824241630849E-07   0.000000000000E+00  -4.086540586505E-06   2.557925815504E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197008960263E-06  -1.963474243481E-07   0.000000000000E+00   2.655479000815E-06  -3.584958591365E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939175746935E-06   2.793824525650E-07   0.000000000000E+00  -4.071027177238E-06   2.472434659226E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205703193405E-06  -1.944327294863E-07   0.000000000000E+00   2.648016127699E-06  -3.487385896986E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.947203847187E-06   2.763377843045E-07   0.000000000000E+00  -4.055101629718E-06   2.387470749597E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214082074947E-06  -1.925115472624E-07   0.000000000000E+00   2.640239455851E-06  -3.390261763260E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954807974466E-06   2.732907545134E-07   0.000000000000E+00  -4.038774062052E-06   2.303040546299E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.222149362217E-06  -1.905845064462E-07   0.000000000000E+00   2.632157214937E-06  -3.293616328454E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.961994065287E-06   2.702419480035E-07   0.000000000000E+00  -4.022054482366E-06   2.219150286902E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229908499404E-06  -1.886518080179E-07   0.000000000000E+00   2.623773888642E-06  -3.197431730932E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.968768029520E-06   2.671919383273E-07   0.000000000000E+00  -4.004952788729E-06   2.135805990132E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.237363302997E-06  -1.867140529219E-07   0.000000000000E+00   2.615097665734E-06  -3.101734624615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.975135749348E-06   2.641412878645E-07   0.000000000000E+00  -3.987478768904E-06   2.053013458625E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.244517365657E-06  -1.847716325582E-07   0.000000000000E+00   2.606134692042E-06  -3.006529862615E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.981103078411E-06   2.610905479710E-07   0.000000000000E+00  -3.969642100323E-06   1.970778282252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.251374336489E-06  -1.828249718585E-07   0.000000000000E+00   2.596891480137E-06  -2.911824763025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.986675840798E-06   2.580402590466E-07   0.000000000000E+00  -3.951452349852E-06   1.889105840760E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.257937921631E-06  -1.808744886801E-07   0.000000000000E+00   2.587374691596E-06  -2.817627725430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.991859830304E-06   2.549909507017E-07   0.000000000000E+00  -3.932918973936E-06   1.808001307161E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264211590306E-06  -1.789205965114E-07   0.000000000000E+00   2.577590187676E-06  -2.723949311098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996660809488E-06   2.519431418259E-07   0.000000000000E+00  -3.914051318402E-06   1.727469650370E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.270199162887E-06  -1.769636957690E-07   0.000000000000E+00   2.567544858443E-06  -2.630794681419E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.001084508945E-06   2.488973407411E-07   0.000000000000E+00  -3.894858618627E-06   1.647515638447E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.275904194514E-06  -1.750041829931E-07   0.000000000000E+00   2.557244743478E-06  -2.538172269829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.005136626493E-06   2.458540452853E-07   0.000000000000E+00  -3.875349999497E-06   1.568143841375E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281330319275E-06  -1.730424500324E-07   0.000000000000E+00   2.546696073723E-06  -2.446089504095E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008822826463E-06   2.428137429498E-07   0.000000000000E+00  -3.855534475555E-06   1.489358634127E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286481154564E-06  -1.710788769260E-07   0.000000000000E+00   2.535904993797E-06  -2.354553395529E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.012148738979E-06   2.397769109900E-07   0.000000000000E+00  -3.835420951116E-06   1.411164199570E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.291360312247E-06  -1.691138404887E-07   0.000000000000E+00   2.524877586367E-06  -2.263572018119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015119959266E-06   2.367440165261E-07   0.000000000000E+00  -3.815018220357E-06   1.333564531326E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.295971392349E-06  -1.671477068659E-07   0.000000000000E+00   2.513619888624E-06  -2.173148388132E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.017742047025E-06   2.337155166830E-07   0.000000000000E+00  -3.794334967587E-06   1.256563436780E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300318002766E-06  -1.651808675339E-07   0.000000000000E+00   2.502138134195E-06  -2.083294623309E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020020525793E-06   2.306918586867E-07   0.000000000000E+00  -3.773379767380E-06   1.180164539896E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.304403689510E-06  -1.632135927652E-07   0.000000000000E+00   2.490437172413E-06  -1.994012554798E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.021960882354E-06   2.276734799827E-07   0.000000000000E+00  -3.752161084853E-06   1.104371284118E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.308232075007E-06  -1.612463389729E-07   0.000000000000E+00   2.478524298535E-06  -1.905307785016E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.023568566204E-06   2.246608083626E-07   0.000000000000E+00  -3.730687275966E-06   1.029186935285E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.311806658849E-06  -1.592793669086E-07   0.000000000000E+00   2.466404121260E-06  -1.817189350545E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.024848988954E-06   2.216542620611E-07   0.000000000000E+00  -3.708966587722E-06   9.546145843476E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.315131042585E-06  -1.573130536630E-07   0.000000000000E+00   2.454082944481E-06  -1.729661396003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025807523854E-06   2.186542498842E-07   0.000000000000E+00  -3.687007158547E-06   8.806571503483E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318208733226E-06  -1.553477145086E-07   0.000000000000E+00   2.441566190845E-06  -1.642729005467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026449505309E-06   2.156611713228E-07   0.000000000000E+00  -3.664817018632E-06   8.073173831279E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.321043254599E-06  -1.533836712594E-07   0.000000000000E+00   2.428859416231E-06  -1.556398617340E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026780228377E-06   2.126754166519E-07   0.000000000000E+00  -3.642404090237E-06   7.345978660882E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323638111548E-06  -1.514212468252E-07   0.000000000000E+00   2.415968283673E-06  -1.470671996246E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026804948374E-06   2.096973670692E-07   0.000000000000E+00  -3.619776188150E-06   6.625010191166E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325996853103E-06  -1.494607600592E-07   0.000000000000E+00   2.402898440594E-06  -1.385559505970E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026528880437E-06   2.067273947809E-07   0.000000000000E+00  -3.596941020079E-06   5.910291011479E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328122795592E-06  -1.475024831737E-07   0.000000000000E+00   2.389654471645E-06  -1.301060783120E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025957199155E-06   2.037658631473E-07   0.000000000000E+00  -3.573906187087E-06   5.201842131081E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.330019551411E-06  -1.455467145282E-07   0.000000000000E+00   2.376242070271E-06  -1.217180051339E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025095038129E-06   2.008131267530E-07   0.000000000000E+00  -3.550679183966E-06   4.499683003561E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331690511315E-06  -1.435937788182E-07   0.000000000000E+00   2.362666834650E-06  -1.133925192839E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.023947489714E-06   1.978695315670E-07   0.000000000000E+00  -3.527267399824E-06   3.803831556734E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333139099308E-06  -1.416439458338E-07   0.000000000000E+00   2.348933733336E-06  -1.051298712287E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.022519604625E-06   1.949354150124E-07   0.000000000000E+00  -3.503678118490E-06   3.114304216931E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334368720676E-06  -1.396974874910E-07   0.000000000000E+00   2.335047781813E-06  -9.693037168901E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.020816391663E-06   1.920111061081E-07   0.000000000000E+00  -3.479918519071E-06   2.431115937068E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335382772799E-06  -1.377546969170E-07   0.000000000000E+00   2.321014230199E-06  -8.879475867343E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.018842817437E-06   1.890969255624E-07   0.000000000000E+00  -3.455995676475E-06   1.754280222336E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336184576235E-06  -1.358157442836E-07   0.000000000000E+00   2.306837213898E-06  -8.072181692068E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016603806051E-06   1.861931858854E-07   0.000000000000E+00  -3.431916561903E-06   1.083809155942E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336777582546E-06  -1.338810905642E-07   0.000000000000E+00   2.292523400393E-06  -7.271470946370E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.014104238931E-06   1.833001915126E-07   0.000000000000E+00  -3.407688043505E-06   4.197134261142E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337165024790E-06  -1.319508047657E-07   0.000000000000E+00   2.278076035565E-06  -6.477137962145E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.011348954529E-06   1.804182388909E-07   0.000000000000E+00  -3.383316886867E-06  -2.379976496151E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337350277637E-06  -1.300252133072E-07   0.000000000000E+00   2.263500642341E-06  -5.689300095465E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008342748155E-06   1.775476166071E-07   0.000000000000E+00  -3.358809755647E-06  -8.893160980947E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337336549835E-06  -1.281045550650E-07   0.000000000000E+00   2.248801690942E-06  -4.907972077921E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.005090371778E-06   1.746886054907E-07   0.000000000000E+00  -3.334173212189E-06  -1.534235265404E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337127180393E-06  -1.261890616404E-07   0.000000000000E+00   2.233983999961E-06  -4.133185207560E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.001596533832E-06   1.718414787120E-07   0.000000000000E+00  -3.309413718094E-06  -2.172749792497E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336725383845E-06  -1.242789686178E-07   0.000000000000E+00   2.219052111569E-06  -3.364961960375E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.997865899104E-06   1.690065019034E-07   0.000000000000E+00  -3.284537634937E-06  -2.804855589524E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.336134382049E-06  -1.223745047978E-07   0.000000000000E+00   2.204010565843E-06  -2.603340399339E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.993903088545E-06   1.661839332575E-07   0.000000000000E+00  -3.259551224827E-06  -3.430549811980E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335357375167E-06  -1.204758892515E-07   0.000000000000E+00   2.188863824057E-06  -1.848294773277E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.989712679176E-06   1.633740236294E-07   0.000000000000E+00  -3.234460651119E-06  -4.049830836368E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334397553645E-06  -1.185833421493E-07   0.000000000000E+00   2.173616329596E-06  -1.099902764420E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.985299203983E-06   1.605770166498E-07   0.000000000000E+00  -3.209271979087E-06  -4.662698235693E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333258064737E-06  -1.166970752020E-07   0.000000000000E+00   2.158272399631E-06  -3.581552634856E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.980667151813E-06   1.577931488296E-07   0.000000000000E+00  -3.183991176577E-06  -5.269152755775E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331942081068E-06  -1.148172928930E-07   0.000000000000E+00   2.142836392738E-06   3.769319299314E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.975820967293E-06   1.550226496462E-07   0.000000000000E+00  -3.158624114725E-06  -5.869196292296E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.330452682464E-06  -1.129441989956E-07   0.000000000000E+00   2.127312516013E-06   1.105343097143E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.970765050795E-06   1.522657416760E-07   0.000000000000E+00  -3.133176568660E-06  -6.462831866171E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.328792954139E-06  -1.110779761827E-07   0.000000000000E+00   2.111704703580E-06   1.827050688368E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.965503758328E-06   1.495226406645E-07   0.000000000000E+00  -3.107654218170E-06  -7.050063602014E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.326965956394E-06  -1.092188248560E-07   0.000000000000E+00   2.096017288599E-06   2.542076586906E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960041401578E-06   1.467935556574E-07   0.000000000000E+00  -3.082062648500E-06  -7.630896703657E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.324974782002E-06  -1.073670150664E-07   0.000000000000E+00   2.080255053689E-06   3.250298932474E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954382247822E-06   1.440786890694E-07   0.000000000000E+00  -3.056407351018E-06  -8.205337432925E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.322822356364E-06  -1.055225437473E-07   0.000000000000E+00   2.064420230199E-06   3.951920495953E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948530519974E-06   1.413782368213E-07   0.000000000000E+00  -3.030693724013E-06  -8.773393085946E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320511755427E-06  -1.036857328495E-07   0.000000000000E+00   2.048518108810E-06   4.646747355131E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.942490396533E-06   1.386923884007E-07   0.000000000000E+00  -3.004927073373E-06  -9.335071972214E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318045920707E-06  -1.018567136736E-07   0.000000000000E+00   2.032552174632E-06   5.334831511972E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936266011645E-06   1.360213269919E-07   0.000000000000E+00  -2.979112613395E-06  -9.890383391682E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.315427783566E-06  -1.000356531217E-07   0.000000000000E+00   2.016526210072E-06   6.016171464066E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.929861455115E-06   1.333652295528E-07   0.000000000000E+00  -2.953255467533E-06  -1.043933761364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.312660251054E-06  -9.822271487895E-08   0.000000000000E+00   2.000443946843E-06   6.690757820988E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923280772439E-06   1.307242669194E-07   0.000000000000E+00  -2.927360669156E-06  -1.098194585508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.309746195434E-06  -9.641804221853E-08   0.000000000000E+00   1.984309034396E-06   7.358587665919E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.916527964857E-06   1.280986039070E-07   0.000000000000E+00  -2.901433162311E-06  -1.151822025966E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.306688515190E-06  -9.462183322958E-08   0.000000000000E+00   1.968125160570E-06   8.019656212989E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.909606989428E-06   1.254883993908E-07   0.000000000000E+00  -2.875477802536E-06  -1.204817387657E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303490011845E-06  -9.283419258897E-08   0.000000000000E+00   1.951895817905E-06   8.673955375649E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902521759080E-06   1.228938064147E-07   0.000000000000E+00  -2.849499357609E-06  -1.257182063997E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300153515594E-06  -9.105527950951E-08   0.000000000000E+00   1.935624529584E-06   9.321517343923E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.895276142717E-06   1.203149722794E-07   0.000000000000E+00  -2.823502508368E-06  -1.308917534849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.296681816098E-06  -8.928523597699E-08   0.000000000000E+00   1.919314753324E-06   9.962313095708E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.887873965289E-06   1.177520386294E-07   0.000000000000E+00  -2.797491849479E-06  -1.360025364499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293077676468E-06  -8.752419740475E-08   0.000000000000E+00   1.902969870147E-06   1.059634498576E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.880319007923E-06   1.152051415550E-07   0.000000000000E+00  -2.771471890274E-06  -1.410507199637E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.289343831918E-06  -8.577229607018E-08   0.000000000000E+00   1.886593215312E-06   1.122363110253E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.872615007987E-06   1.126744116765E-07   0.000000000000E+00  -2.745447055479E-06  -1.460364767450E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.285483010873E-06  -8.402967436113E-08   0.000000000000E+00   1.870188229152E-06   1.184415468097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.864765659254E-06   1.101599742325E-07   0.000000000000E+00  -2.719421686105E-06  -1.509599873592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281497838898E-06  -8.229637417191E-08   0.000000000000E+00   1.853757282558E-06   1.245801684196E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856774612023E-06   1.076619491793E-07   0.000000000000E+00  -2.693400040208E-06  -1.558214400295E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.277391080988E-06  -8.057269263786E-08   0.000000000000E+00   1.837305297544E-06   1.306501950445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.848645473219E-06   1.051804512677E-07   0.000000000000E+00  -2.667386293683E-06  -1.606210304487E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273165266022E-06  -7.885857253517E-08   0.000000000000E+00   1.820833693581E-06   1.366536258634E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.840381806608E-06   1.027155901369E-07   0.000000000000E+00  -2.641384541160E-06  -1.653589615860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.268823043707E-06  -7.715420152267E-08   0.000000000000E+00   1.804346253123E-06   1.425898518763E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.831987132869E-06   1.002674704003E-07   0.000000000000E+00  -2.615398796701E-06  -1.700354435082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264366985532E-06  -7.545967579019E-08   0.000000000000E+00   1.787845859576E-06   1.484590901509E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.823464929811E-06   9.783619172919E-08   0.000000000000E+00  -2.589432994707E-06  -1.746506931928E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259799644360E-06  -7.377510191037E-08   0.000000000000E+00   1.771335469461E-06   1.542611935863E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.814818632528E-06   9.542184894408E-08   0.000000000000E+00  -2.563490990713E-06  -1.792049343463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255123544796E-06  -7.210057914334E-08   0.000000000000E+00   1.754817968082E-06   1.599965286516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.806051633557E-06   9.302453208836E-08   0.000000000000E+00  -2.537576562195E-06  -1.836983972309E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250341191693E-06  -7.043620521642E-08   0.000000000000E+00   1.738296204780E-06   1.656651497202E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.797167283074E-06   9.064432652081E-08   0.000000000000E+00  -2.511693409391E-06  -1.881313184839E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.245455041551E-06  -6.878207375444E-08   0.000000000000E+00   1.721772941443E-06   1.712671876683E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.788168889094E-06   8.828131299731E-08   0.000000000000E+00  -2.485845156152E-06  -1.925039409464E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.240467555486E-06  -6.713827390585E-08   0.000000000000E+00   1.705250931776E-06   1.768027949369E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779059717619E-06   8.593556774146E-08   0.000000000000E+00  -2.460035350706E-06  -1.968165134931E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.235381129556E-06  -6.550487240590E-08   0.000000000000E+00   1.688732813988E-06   1.822721291349E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.769842992914E-06   8.360716254559E-08   0.000000000000E+00  -2.434267466568E-06  -2.010692908600E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230198223839E-06  -6.388203235795E-08   0.000000000000E+00   1.672221564680E-06   1.876752880837E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760521897611E-06   8.129616482742E-08   0.000000000000E+00  -2.408544903235E-06  -2.052625334845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224921109967E-06  -6.226969942742E-08   0.000000000000E+00   1.655718716908E-06   1.930126781204E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.751099573039E-06   7.900263772832E-08   0.000000000000E+00  -2.382870987163E-06  -2.093965073327E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219552206194E-06  -6.066808681157E-08   0.000000000000E+00   1.639228350514E-06   1.982841111090E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.741579119348E-06   7.672664018180E-08   0.000000000000E+00  -2.357248972461E-06  -2.134714837450E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214093791546E-06  -5.907719411605E-08   0.000000000000E+00   1.622751944910E-06   2.034897570351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.731963595766E-06   7.446822698806E-08   0.000000000000E+00  -2.331682041759E-06  -2.174877392727E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208548143531E-06  -5.749706885237E-08   0.000000000000E+00   1.606291799181E-06   2.086305271507E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722256020836E-06   7.222744890135E-08   0.000000000000E+00  -2.306173307040E-06  -2.214455555224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.202917529944E-06  -5.592783004053E-08   0.000000000000E+00   1.589850789951E-06   2.137058799050E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.712459372636E-06   7.000435269685E-08   0.000000000000E+00  -2.280725810438E-06  -2.253452189995E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197204201371E-06  -5.436952223558E-08   0.000000000000E+00   1.573431090069E-06   2.187162605979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.702576589002E-06   6.779898124424E-08   0.000000000000E+00  -2.255342525044E-06  -2.291870209593E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.191410357134E-06  -5.282220739082E-08   0.000000000000E+00   1.557034987615E-06   2.236618774930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692610567810E-06   6.561137359074E-08   0.000000000000E+00  -2.230026355765E-06  -2.329712572511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185538180072E-06  -5.128594253943E-08   0.000000000000E+00   1.540664713466E-06   2.285428171028E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.682564167182E-06   6.344156502553E-08   0.000000000000E+00  -2.204780140093E-06  -2.366982281725E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179589826501E-06  -4.976078006696E-08   0.000000000000E+00   1.524322441731E-06   2.333597876317E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.672440205744E-06   6.128958715264E-08   0.000000000000E+00  -2.179606648920E-06  -2.403682383262E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.173567426718E-06  -4.824677397374E-08   0.000000000000E+00   1.508010343512E-06   2.381124253666E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662241462908E-06   5.915546797009E-08   0.000000000000E+00  -2.154508587386E-06  -2.439815964709E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.167473084652E-06  -4.674397040977E-08   0.000000000000E+00   1.491730492540E-06   2.428013057541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651970679069E-06   5.703923192843E-08   0.000000000000E+00  -2.129488595618E-06  -2.475386153843E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.161308880065E-06  -4.525241360861E-08   0.000000000000E+00   1.475484899821E-06   2.474266476958E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641630555947E-06   5.494090001313E-08   0.000000000000E+00  -2.104549249615E-06  -2.510396117210E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155076869297E-06  -4.377215165211E-08   0.000000000000E+00   1.459275659512E-06   2.519886620118E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631223756757E-06   5.286048979950E-08   0.000000000000E+00  -2.079693061961E-06  -2.544849058764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148779082113E-06  -4.230324405998E-08   0.000000000000E+00   1.443105040353E-06   2.564874149516E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620752906559E-06   5.079801553630E-08   0.000000000000E+00  -2.054922482686E-06  -2.578748218507E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.142417508433E-06  -4.084567996698E-08   0.000000000000E+00   1.426974183936E-06   2.609236555629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.610220592477E-06   4.875348819765E-08   0.000000000000E+00  -2.030239900053E-06  -2.612096871158E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135994133368E-06  -3.939952309200E-08   0.000000000000E+00   1.410885432784E-06   2.652972685111E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.599629363999E-06   4.672691556325E-08   0.000000000000E+00  -2.005647641323E-06  -2.644898324862E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.129510914092E-06  -3.796482159632E-08   0.000000000000E+00   1.394840864405E-06   2.696086296460E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.588981733212E-06   4.471830226849E-08   0.000000000000E+00  -1.981147973555E-06  -2.677155919891E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122969749589E-06  -3.654155298870E-08   0.000000000000E+00   1.378841578380E-06   2.738584722089E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.578280175135E-06   4.272764988793E-08   0.000000000000E+00  -1.956743104394E-06  -2.708873027368E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.116372625672E-06  -3.512987256688E-08   0.000000000000E+00   1.362890739525E-06   2.780454455525E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.567527127953E-06   4.075495697954E-08   0.000000000000E+00  -1.932435182856E-06  -2.740053048024E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.109721288070E-06  -3.372961770560E-08   0.000000000000E+00   1.346988076184E-06   2.821722235920E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.556724993327E-06   3.880021916344E-08   0.000000000000E+00  -1.908226300097E-06  -2.770699410981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103017680725E-06  -3.234094172708E-08   0.000000000000E+00   1.331136606937E-06   2.862375241072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.545876136651E-06   3.686342917604E-08   0.000000000000E+00  -1.884118490172E-06  -2.800815572553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096263605728E-06  -3.096383049140E-08   0.000000000000E+00   1.315337608660E-06   2.902420514398E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.534982887373E-06   3.494457693179E-08   0.000000000000E+00  -1.860113730859E-06  -2.830405015025E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.089460864672E-06  -2.959830202451E-08   0.000000000000E+00   1.299592668195E-06   2.941861175721E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524047539248E-06   3.304364958832E-08   0.000000000000E+00  -1.836213944338E-06  -2.859471245536E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082611235653E-06  -2.824437188099E-08   0.000000000000E+00   1.283903330940E-06   2.980700252928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.513072350656E-06   3.116063160167E-08   0.000000000000E+00  -1.812420998040E-06  -2.888017794882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.075716471815E-06  -2.690205409416E-08   0.000000000000E+00   1.268271108574E-06   3.018940095636E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502059544864E-06   2.929550478564E-08   0.000000000000E+00  -1.788736705334E-06  -2.916048216429E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.068778301842E-06  -2.557135960231E-08   0.000000000000E+00   1.252697477242E-06   3.056587560187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.491011310351E-06   2.744824837601E-08   0.000000000000E+00  -1.765162826325E-06  -2.943566084995E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.061798438119E-06  -2.425231096471E-08   0.000000000000E+00   1.237184036468E-06   3.093640533086E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479929801077E-06   2.561883907988E-08   0.000000000000E+00  -1.741701068585E-06  -2.970574995751E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.054778518854E-06  -2.294485066695E-08   0.000000000000E+00   1.221731372586E-06   3.130106246186E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.468817136785E-06   2.380725113641E-08   0.000000000000E+00  -1.718353087889E-06  -2.997078563153E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.047720292173E-06  -2.164910720856E-08   0.000000000000E+00   1.206342306213E-06   3.165985207294E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.457675403294E-06   2.201345637449E-08   0.000000000000E+00  -1.695120488941E-06  -3.023080419923E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040625310289E-06  -2.036497760445E-08   0.000000000000E+00   1.191016943801E-06   3.201282992659E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446506652818E-06   2.023742426498E-08   0.000000000000E+00  -1.672004826172E-06  -3.048584215962E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033495212737E-06  -1.909250087756E-08   0.000000000000E+00   1.175757001557E-06   3.236002279585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.435312904218E-06   1.847912197509E-08   0.000000000000E+00  -1.649007604379E-06  -3.073593617400E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.026331589655E-06  -1.783167975039E-08   0.000000000000E+00   1.160563768056E-06   3.270145669936E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424096143353E-06   1.673851442553E-08   0.000000000000E+00  -1.626130279507E-06  -3.098112305562E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019135964155E-06  -1.658245382048E-08   0.000000000000E+00   1.145437781044E-06   3.303722179224E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.412858323335E-06   1.501556433860E-08   0.000000000000E+00  -1.603374259362E-06  -3.122143975970E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.011909965823E-06  -1.534495075839E-08   0.000000000000E+00   1.130381905895E-06   3.336721715872E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401601364859E-06   1.331023229550E-08   0.000000000000E+00  -1.580740904289E-06  -3.145692337466E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004655048042E-06  -1.411904826513E-08   0.000000000000E+00   1.115395496369E-06   3.369162818975E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.390327156493E-06   1.162247678265E-08   0.000000000000E+00  -1.558231527948E-06  -3.168761111161E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.973727131550E-07  -1.290477257136E-08   0.000000000000E+00   1.100480509603E-06   3.401040892885E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379037554967E-06   9.952254248819E-09   0.000000000000E+00  -1.535847397920E-06  -3.191354029649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.900644438721E-07  -1.170211544829E-08   0.000000000000E+00   1.085637874485E-06   3.432361461065E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.367734385483E-06   8.299519146805E-09   0.000000000000E+00  -1.513589736500E-06  -3.213474835937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.827316829796E-07  -1.051106103661E-08   0.000000000000E+00   1.070868631568E-06   3.463128535551E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.356419442038E-06   6.664223992375E-09   0.000000000000E+00  -1.491459721331E-06  -3.235127282708E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.753758673430E-07  -9.331601384040E-09   0.000000000000E+00   1.056173816986E-06   3.493345129005E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345094487670E-06   5.046319402502E-09   0.000000000000E+00  -1.469458486108E-06  -3.256315131342E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.679984019964E-07  -8.163720141186E-09   0.000000000000E+00   1.041554400078E-06   3.523015015673E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333761254815E-06   3.445754154082E-09   0.000000000000E+00  -1.447587121263E-06  -3.277042151147E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.606006712738E-07  -7.007400537061E-09   0.000000000000E+00   1.027011330998E-06   3.552141710447E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322421445574E-06   1.862475221784E-09   0.000000000000E+00  -1.425846674633E-06  -3.297312118438E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.531840394548E-07  -5.862625269305E-09   0.000000000000E+00   1.012545532595E-06   3.580728375961E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311076732034E-06   2.964278294744E-10   0.000000000000E+00  -1.404238152149E-06  -3.317128815764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.457498465170E-07  -4.729372602133E-09   0.000000000000E+00   9.981578689583E-07   3.608781917852E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.299728756542E-06  -1.252444503099E-09   0.000000000000E+00  -1.382762518448E-06  -3.336496031113E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.382994157668E-07  -3.607624696428E-09   0.000000000000E+00   9.838492284633E-07   3.636301135644E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.288379132047E-06  -2.784199918831E-09   0.000000000000E+00  -1.361420697634E-06  -3.355417557078E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.308340452001E-07  -2.497357283642E-09   0.000000000000E+00   9.696204226412E-07   3.663293012778E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277029442344E-06  -4.298898176483E-09   0.000000000000E+00  -1.340213573799E-06  -3.373897190140E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.233550135578E-07  -1.398547025229E-09   0.000000000000E+00   9.554722566496E-07   3.689760478390E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265681242433E-06  -5.796600606155E-09   0.000000000000E+00  -1.319141991788E-06  -3.391938729845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.158635907263E-07  -3.111837961451E-10   0.000000000000E+00   9.414056819318E-07   3.715705565802E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254336058766E-06  -7.277370070043E-09   0.000000000000E+00  -1.298206757770E-06  -3.409545978114E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.083609481732E-07   7.648432031791E-10   0.000000000000E+00   9.274204242283E-07   3.741142295861E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.242995389583E-06  -8.741270914681E-09   0.000000000000E+00  -1.277408639917E-06  -3.426722738507E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.008484340531E-07   1.829390727221E-09   0.000000000000E+00   9.135192527192E-07   3.766053875923E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.231660705190E-06  -1.018836893212E-08   0.000000000000E+00  -1.256748369000E-06  -3.443472815484E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.933271279609E-07   2.882641809485E-09   0.000000000000E+00   8.997010078042E-07   3.790461046984E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.220333448252E-06  -1.161873132020E-08   0.000000000000E+00  -1.236226639028E-06  -3.459800013735E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.857982311411E-07   3.924585923483E-09   0.000000000000E+00   8.859669916979E-07   3.814365030995E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209015034108E-06  -1.303242663752E-08   0.000000000000E+00  -1.215844107873E-06  -3.475708137492E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.782629505221E-07   4.955212038748E-09   0.000000000000E+00   8.723178905712E-07   3.837766070328E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197706851066E-06  -1.442952476659E-08   0.000000000000E+00  -1.195601397897E-06  -3.491200989866E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.707223747208E-07   5.974591741484E-09   0.000000000000E+00   8.587543247219E-07   3.860669425783E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.186410260656E-06  -1.581009687569E-08   0.000000000000E+00  -1.175499096502E-06  -3.506282372188E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.631776213236E-07   6.982772099492E-09   0.000000000000E+00   8.452764930148E-07   3.883079040967E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.175126597995E-06  -1.717421537676E-08   0.000000000000E+00  -1.155537756816E-06  -3.520956083351E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.556298198909E-07   7.979736821370E-09   0.000000000000E+00   8.318856894310E-07   3.904999170169E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.163857171998E-06  -1.852195389061E-08   0.000000000000E+00  -1.135717898179E-06  -3.535225919255E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.480800126886E-07   8.965585751796E-09   0.000000000000E+00   8.185815276977E-07   3.926432654254E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.152603265753E-06  -1.985338720679E-08   0.000000000000E+00  -1.116040006891E-06  -3.549095672071E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.405292813337E-07   9.940311588891E-09   0.000000000000E+00   8.053651860818E-07   3.947384769263E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.141366136735E-06  -2.116859124944E-08   0.000000000000E+00  -1.096504536603E-06  -3.562569129827E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.329786660545E-07   1.090396365467E-08   0.000000000000E+00   7.922369453185E-07   3.967858476927E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130147017152E-06  -2.246764303795E-08   0.000000000000E+00  -1.077111909069E-06  -3.575650075611E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.254291876141E-07   1.185658201395E-08   0.000000000000E+00   7.791972660783E-07   3.987856775870E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118947114210E-06  -2.375062065288E-08   0.000000000000E+00  -1.057862514593E-06  -3.588342287197E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.178818479476E-07   1.279820973226E-08   0.000000000000E+00   7.662465531738E-07   4.007387687409E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.107767610385E-06  -2.501760320321E-08   0.000000000000E+00  -1.038756712677E-06  -3.600649536353E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.103376344537E-07   1.372888460475E-08   0.000000000000E+00   7.533852541668E-07   4.026449588943E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096609663746E-06  -2.626867078684E-08   0.000000000000E+00  -1.019794832532E-06  -3.612575588377E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.027975348742E-07   1.464863079729E-08   0.000000000000E+00   7.406140045504E-07   4.045047192540E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.085474408203E-06  -2.750390446178E-08   0.000000000000E+00  -1.000977173664E-06  -3.624124201495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.952624242840E-07   1.555757866242E-08   0.000000000000E+00   7.279320349768E-07   4.063194531594E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074362953816E-06  -2.872338620845E-08   0.000000000000E+00  -9.823040063994E-07  -3.635299126415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.877333503912E-07   1.645563309346E-08   0.000000000000E+00   7.153414487699E-07   4.080878269976E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063276387055E-06  -2.992719890032E-08   0.000000000000E+00  -9.637755724319E-07  -3.646104105796E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.802111481441E-07   1.734292988946E-08   0.000000000000E+00   7.028415073270E-07   4.098113877933E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.052215771112E-06  -3.111542626927E-08   0.000000000000E+00  -9.453920854002E-07  -3.656542873714E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.726967398806E-07   1.821949141107E-08   0.000000000000E+00   6.904327293579E-07   4.114902371561E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041182146128E-06  -3.228815287486E-08   0.000000000000E+00  -9.271537313136E-07  -3.666619155255E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.651909897334E-07   1.908539558665E-08   0.000000000000E+00   6.781149092500E-07   4.131249661088E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.030176529541E-06  -3.344546407296E-08   0.000000000000E+00  -9.090606692299E-07  -3.676336665976E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.576947756163E-07   1.994064418912E-08   0.000000000000E+00   6.658891531491E-07   4.147156792913E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019199916291E-06  -3.458744598669E-08   0.000000000000E+00  -8.911130316374E-07  -3.685699111491E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.502089542600E-07   2.078529808579E-08   0.000000000000E+00   6.537552182256E-07   4.162629767200E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008253279142E-06  -3.571418547302E-08   0.000000000000E+00  -8.733109250424E-07  -3.694710187007E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.427343358292E-07   2.161941903373E-08   0.000000000000E+00   6.417133756022E-07   4.177670682407E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.973375689332E-07  -3.682577009648E-08   0.000000000000E+00  -8.556544304519E-07  -3.703373576882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.352717409718E-07   2.244305020609E-08   0.000000000000E+00   6.297638501194E-07   4.192284811480E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.864537148643E-07  -3.792228809796E-08   0.000000000000E+00  -8.381436038951E-07  -3.711692954239E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.278219673996E-07   2.325624148879E-08   0.000000000000E+00   6.179068283894E-07   4.206475646429E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.756026247555E-07  -3.900382836618E-08   0.000000000000E+00  -8.207784768939E-07  -3.719671980522E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.203857964649E-07   2.405904386135E-08   0.000000000000E+00   6.061424734461E-07   4.220247084150E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.647851853094E-07  -4.007048041187E-08   0.000000000000E+00  -8.035590569586E-07  -3.727314305085E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.129639820072E-07   2.485151437090E-08   0.000000000000E+00   5.944709147258E-07   4.233604009622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.540022623932E-07  -4.112233433817E-08   0.000000000000E+00  -7.864853280941E-07  -3.734623564826E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.055573069949E-07   2.563368993793E-08   0.000000000000E+00   5.828923203153E-07   4.246547734165E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.432547013038E-07  -4.215948081357E-08   0.000000000000E+00  -7.695572512774E-07  -3.741603383800E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.981664732807E-07   2.640563807084E-08   0.000000000000E+00   5.714067662792E-07   4.259083059730E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.325433270065E-07  -4.318201104666E-08   0.000000000000E+00  -7.527747648822E-07  -3.748257372861E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.907922253026E-07   2.716738936804E-08   0.000000000000E+00   5.600146066335E-07   4.271215339171E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.218689444265E-07  -4.419001675819E-08   0.000000000000E+00  -7.361377852040E-07  -3.754589129269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.834352188588E-07   2.791905509831E-08   0.000000000000E+00   5.487151275436E-07   4.282950602014E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.112323386891E-07  -4.518359015740E-08   0.000000000000E+00  -7.196462068977E-07  -3.760602236399E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.760961960080E-07   2.866062537492E-08   0.000000000000E+00   5.375092813660E-07   4.294287746803E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.006342753887E-07  -4.616282391572E-08   0.000000000000E+00  -7.032999034285E-07  -3.766300263367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.687757944211E-07   2.939220385040E-08   0.000000000000E+00   5.263964069381E-07   4.305232655972E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.900755008328E-07  -4.712781114232E-08   0.000000000000E+00  -6.870987275450E-07  -3.771686764652E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.614747190699E-07   3.011377790232E-08   0.000000000000E+00   5.153775471661E-07   4.315789783582E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.795567423103E-07  -4.807864536030E-08   0.000000000000E+00  -6.710425116876E-07  -3.776765279903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.541935557634E-07   3.082549240201E-08   0.000000000000E+00   5.044514033973E-07   4.325961948392E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.690787083297E-07  -4.901542048210E-08   0.000000000000E+00  -6.551310684741E-07  -3.781539333500E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.469329596234E-07   3.152735076650E-08   0.000000000000E+00   4.936188196466E-07   4.335754983467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.586420888865E-07  -4.993823078647E-08   0.000000000000E+00  -6.393641910809E-07  -3.786012434379E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.396935774282E-07   3.221940830311E-08   0.000000000000E+00   4.828795962295E-07   4.345168894706E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.482475556946E-07  -5.084717089551E-08   0.000000000000E+00  -6.237416537230E-07  -3.790188075585E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.324759817756E-07   3.290173256461E-08   0.000000000000E+00   4.722336621086E-07   4.354210240555E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.378957624445E-07  -5.174233575399E-08   0.000000000000E+00  -6.082632120406E-07  -3.794069734170E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.252807438751E-07   3.357439867424E-08   0.000000000000E+00   4.616809213801E-07   4.362885208137E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.275873450453E-07  -5.262382060437E-08   0.000000000000E+00  -5.929286035462E-07  -3.797660870756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.181084694417E-07   3.423744047571E-08   0.000000000000E+00   4.512213979187E-07   4.371192622577E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.173229218731E-07  -5.349172096667E-08   0.000000000000E+00  -5.777375480097E-07  -3.800964929393E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.109597091382E-07   3.489092486655E-08   0.000000000000E+00   4.408549890408E-07   4.379139116222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.071030939911E-07  -5.434613261788E-08   0.000000000000E+00  -5.626897478565E-07  -3.803985337247E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.038350109909E-07   3.553491180026E-08   0.000000000000E+00   4.305815825274E-07   4.386727967488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.969284454327E-07  -5.518715156960E-08   0.000000000000E+00  -5.477848886443E-07  -3.806725504363E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.967349090635E-07   3.616946088565E-08   0.000000000000E+00   4.204010770373E-07   4.393962872381E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.867995433788E-07  -5.601487405007E-08   0.000000000000E+00  -5.330226393357E-07  -3.809188823428E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.896599270619E-07   3.679463004046E-08   0.000000000000E+00   4.103133789130E-07   4.400847670037E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.767169384544E-07  -5.682939648111E-08   0.000000000000E+00  -5.184026528129E-07  -3.811378669525E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.826105743972E-07   3.741047000905E-08   0.000000000000E+00   4.003185497603E-07   4.407385261127E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.666811649171E-07  -5.763081546193E-08   0.000000000000E+00  -5.039245661853E-07  -3.813298399946E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.755873602745E-07   3.801705235547E-08   0.000000000000E+00   3.904161033219E-07   4.413578457821E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.566927409105E-07  -5.841922774696E-08   0.000000000000E+00  -4.895880011881E-07  -3.814951353972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.685907220010E-07   3.861446491709E-08   0.000000000000E+00   3.806056930106E-07   4.419438126520E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.467521686900E-07  -5.919473022877E-08   0.000000000000E+00  -4.753925645595E-07  -3.816340852631E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.616211797720E-07   3.920272140222E-08   0.000000000000E+00   3.708877468922E-07   4.424960151677E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.368599348496E-07  -5.995741991968E-08   0.000000000000E+00  -4.613378484317E-07  -3.817470198534E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.546791774002E-07   3.978190069847E-08   0.000000000000E+00   3.612618406365E-07   4.430149700025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.270165105530E-07  -6.070739393319E-08   0.000000000000E+00  -4.474234306738E-07  -3.818342675670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.477651609981E-07   4.035206546610E-08   0.000000000000E+00   3.517277666245E-07   4.435011653530E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.172223517438E-07  -6.144474946632E-08   0.000000000000E+00  -4.336488752389E-07  -3.818961549226E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.408795665129E-07   4.091327707210E-08   0.000000000000E+00   3.422853242213E-07   4.439549348190E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.074778993855E-07  -6.216958378251E-08   0.000000000000E+00  -4.200137325485E-07  -3.819330065418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.340228176406E-07   4.146559686184E-08   0.000000000000E+00   3.329343131385E-07   4.443766379818E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.977835796746E-07  -6.288199419476E-08   0.000000000000E+00  -4.065175398343E-07  -3.819451451334E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.271953269065E-07   4.200908672593E-08   0.000000000000E+00   3.236745110682E-07   4.447666389802E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.881398042478E-07  -6.358207804927E-08   0.000000000000E+00  -3.931598214627E-07  -3.819328914717E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.203974916689E-07   4.254381038047E-08   0.000000000000E+00   3.145056776549E-07   4.451253496613E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.785469704160E-07  -6.426993270832E-08   0.000000000000E+00  -3.799400893034E-07  -3.818965643864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.136297098529E-07   4.306982694323E-08   0.000000000000E+00   3.054275946825E-07   4.454528585882E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.690054613714E-07  -6.494565553624E-08   0.000000000000E+00  -3.668578430531E-07  -3.818364807495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.068923551039E-07   4.358720110097E-08   0.000000000000E+00   2.964399569391E-07   4.457500965219E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.595156463906E-07  -6.560934388113E-08   0.000000000000E+00  -3.539125705516E-07  -3.817529554538E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.001857958556E-07   4.409599463421E-08   0.000000000000E+00   2.875425649611E-07   4.460168543082E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.500778810605E-07  -6.626109506236E-08   0.000000000000E+00  -3.411037481147E-07  -3.816463014095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.935103960220E-07   4.459625625835E-08   0.000000000000E+00   2.787353499227E-07   4.462537637173E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.406925074780E-07  -6.690100635417E-08   0.000000000000E+00  -3.284308408897E-07  -3.815168295186E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.868664660987E-07   4.508810398572E-08   0.000000000000E+00   2.700171572606E-07   4.464610587543E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.313598544581E-07  -6.752917497257E-08   0.000000000000E+00  -3.158933031136E-07  -3.813648486779E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.802544072769E-07   4.557151101063E-08   0.000000000000E+00   2.613891054010E-07   4.466391507004E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.220802377424E-07  -6.814569805775E-08   0.000000000000E+00  -3.034905784695E-07  -3.811906657518E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.736745098101E-07   4.604659308332E-08   0.000000000000E+00   2.528500540247E-07   4.467881465106E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.128539601875E-07  -6.875067266579E-08   0.000000000000E+00  -2.912221003520E-07  -3.809945855790E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.671270467952E-07   4.651345171027E-08   0.000000000000E+00   2.443991779613E-07   4.469092269575E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.036813119961E-07  -6.934419574862E-08   0.000000000000E+00  -2.790872922388E-07  -3.807769109431E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.606123910911E-07   4.697208293712E-08   0.000000000000E+00   2.360370987613E-07   4.470018289437E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.945625708696E-07  -6.992636414681E-08   0.000000000000E+00  -2.670855678862E-07  -3.805379425783E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.541308072645E-07   4.742257540959E-08   0.000000000000E+00   2.277631822691E-07   4.470665280969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.854980022529E-07  -7.049727457176E-08   0.000000000000E+00  -2.552163317341E-07  -3.802779791497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.476825959231E-07   4.786497510794E-08   0.000000000000E+00   2.195773536561E-07   4.471038432199E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.764878594979E-07  -7.105702359656E-08   0.000000000000E+00  -2.434789791096E-07  -3.799973172546E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.412680080100E-07   4.829939345364E-08   0.000000000000E+00   2.114784426960E-07   4.471141482232E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.675323840626E-07  -7.160570764139E-08   0.000000000000E+00  -2.318728965300E-07  -3.796962514064E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.348873383715E-07   4.872583617636E-08   0.000000000000E+00   2.034671143364E-07   4.470974472534E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.586318057140E-07  -7.214342296200E-08   0.000000000000E+00  -2.203974620301E-07  -3.793750740279E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.285408282912E-07   4.914439874707E-08   0.000000000000E+00   1.955424557299E-07   4.470543568741E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.497863427080E-07  -7.267026563920E-08   0.000000000000E+00  -2.090520453863E-07  -3.790340754497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.222287283040E-07   4.955513921362E-08   0.000000000000E+00   1.877042008340E-07   4.469851408987E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.409962019683E-07  -7.318633156530E-08   0.000000000000E+00  -1.978360083861E-07  -3.786735438981E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.159512793060E-07   4.995811861679E-08   0.000000000000E+00   1.799520216194E-07   4.468901365315E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.322615792906E-07  -7.369171643388E-08   0.000000000000E+00  -1.867487051331E-07  -3.782937654932E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.097087087645E-07   5.035340236177E-08   0.000000000000E+00   1.722855384569E-07   4.467696817503E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.235826595149E-07  -7.418651572990E-08   0.000000000000E+00  -1.757894822837E-07  -3.778950242421E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.035012462218E-07   5.074104778601E-08   0.000000000000E+00   1.647043801204E-07   4.466240143497E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.149596166986E-07  -7.467082471686E-08   0.000000000000E+00  -1.649576793028E-07  -3.774776020302E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.973290928286E-07   5.112112580473E-08   0.000000000000E+00   1.572081369144E-07   4.464536095904E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.063926143110E-07  -7.514473842774E-08   0.000000000000E+00  -1.542526287315E-07  -3.770417786216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.911924592128E-07   5.149369575320E-08   0.000000000000E+00   1.497964377539E-07   4.462588207890E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.978818054123E-07  -7.560835165531E-08   0.000000000000E+00  -1.436736564374E-07  -3.765878316572E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.850915306279E-07   5.185883101252E-08   0.000000000000E+00   1.424687291776E-07   4.460398858694E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.894273328086E-07  -7.606175894073E-08   0.000000000000E+00  -1.332200818273E-07  -3.761160366440E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.790265483553E-07   5.221654056316E-08   0.000000000000E+00   1.352254381710E-07   4.457965749111E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.810293292482E-07  -7.650505456486E-08   0.000000000000E+00  -1.228912181435E-07  -3.756266669548E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.729975900974E-07   5.256699048781E-08   0.000000000000E+00   1.280645977116E-07   4.455304928658E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.726879175900E-07  -7.693833253890E-08   0.000000000000E+00  -1.126863726787E-07  -3.751199938280E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.670049064811E-07   5.291015890340E-08   0.000000000000E+00   1.209870690955E-07   4.452408830116E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.644032109516E-07  -7.736168659494E-08   0.000000000000E+00  -1.026048469640E-07  -3.745962863638E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.610486412999E-07   5.324613399841E-08   0.000000000000E+00   1.139920541597E-07   4.449283817220E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.561753129081E-07  -7.777521017725E-08   0.000000000000E+00  -9.264593707074E-08  -3.740558115248E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.551289527224E-07   5.357497751148E-08   0.000000000000E+00   1.070791289965E-07   4.445932982256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.480043176438E-07  -7.817899643335E-08   0.000000000000E+00  -8.280893381451E-08  -3.734988341270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.492459529574E-07   5.389675538023E-08   0.000000000000E+00   1.002478738662E-07   4.442358469969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.398903101027E-07  -7.857313820642E-08   0.000000000000E+00  -7.309312292613E-08  -3.729256168488E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.433998640934E-07   5.421152915883E-08   0.000000000000E+00   9.349778985093E-08   4.438566899712E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.318333661900E-07  -7.895772802479E-08   0.000000000000E+00  -6.349778535766E-08  -3.723364202228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.375907421396E-07   5.451935510154E-08   0.000000000000E+00   8.682859370725E-08   4.434557504597E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.238335528912E-07  -7.933285809842E-08   0.000000000000E+00  -5.402219741673E-08  -3.717315026458E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.318187299994E-07   5.482031771127E-08   0.000000000000E+00   8.023945702703E-08   4.430334334327E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.158909284595E-07  -7.969862030519E-08   0.000000000000E+00  -4.466563103352E-08  -3.711111203633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.260839872377E-07   5.511442120992E-08   0.000000000000E+00   7.373088749113E-08   4.425901365584E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.080055425557E-07  -8.005510618886E-08   0.000000000000E+00  -3.542735393018E-08  -3.704755274844E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.203865650831E-07   5.540180576477E-08   0.000000000000E+00   6.730117018436E-08   4.421260378043E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.001774364206E-07  -8.040240694802E-08   0.000000000000E+00  -2.630662987228E-08  -3.698249759752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.147266076264E-07   5.568248180001E-08   0.000000000000E+00   6.095067822903E-08   4.416415070443E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.924066430064E-07  -8.074061343179E-08   0.000000000000E+00  -1.730271878244E-08  -3.691597156670E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.091042028729E-07   5.595652452327E-08   0.000000000000E+00   5.467873344596E-08   4.411368272513E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.846931871535E-07  -8.106981612950E-08   0.000000000000E+00  -8.414877050852E-09  -3.684799942456E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.035194407409E-07   5.622399452034E-08   0.000000000000E+00   4.848490584087E-08   4.406123110700E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.770370857275E-07  -8.139010516862E-08   0.000000000000E+00   3.576423592587E-10  -3.677860572685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979723851609E-07   5.648497732948E-08   0.000000000000E+00   4.236831300227E-08   4.400683717314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.694383477627E-07  -8.170157030302E-08   0.000000000000E+00   9.015589694560E-09  -3.670781481543E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.924632030863E-07   5.673944524638E-08   0.000000000000E+00   3.632994177869E-08   4.395046051576E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.618969746238E-07  -8.200430091137E-08   0.000000000000E+00   1.755971821467E-08  -3.663565081968E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.869918369533E-07   5.698758397589E-08   0.000000000000E+00   3.036732865153E-08   4.389224208773E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.544129601416E-07  -8.229838598830E-08   0.000000000000E+00   2.599078401855E-08  -3.656213765578E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.815584357748E-07   5.722937535523E-08   0.000000000000E+00   2.448124322995E-08   4.383213323622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.469862907459E-07  -8.258391413858E-08   0.000000000000E+00   3.430954586730E-08  -3.648729902731E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.761630392949E-07   5.746489905605E-08   0.000000000000E+00   1.867091860992E-08   4.377018274487E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.396169456398E-07  -8.286097357317E-08   0.000000000000E+00   4.251676499440E-08  -3.641115842631E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.708056945723E-07   5.769421614738E-08   0.000000000000E+00   1.293586505379E-08   4.370641746160E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.323048968969E-07  -8.312965210248E-08   0.000000000000E+00   5.061320497089E-08  -3.633373913293E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.654864572878E-07   5.791738553853E-08   0.000000000000E+00   7.275622716073E-09   4.364086570924E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.250501096378E-07  -8.339003712999E-08   0.000000000000E+00   5.859963147778E-08  -3.625506421581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.602053692975E-07   5.813446617030E-08   0.000000000000E+00   1.689719394654E-09   4.357355550631E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178525421470E-07  -8.364221564936E-08   0.000000000000E+00   6.647681217474E-08  -3.617515653300E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549624600523E-07   5.834552065359E-08   0.000000000000E+00  -3.822356458345E-09   4.350451459248E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107121460036E-07  -8.388627423807E-08   0.000000000000E+00   7.424551655338E-08  -3.609403873211E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.497577651406E-07   5.855060630692E-08   0.000000000000E+00  -9.261068594633E-09   4.343375978156E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036288662273E-07  -8.412229905273E-08   0.000000000000E+00   8.190651573839E-08  -3.601173325107E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445913055566E-07   5.874978448877E-08   0.000000000000E+00  -1.462693901720E-08   4.336135263213E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966026414086E-07  -8.435037582458E-08   0.000000000000E+00   8.946058233883E-08  -3.592826231812E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.394631058682E-07   5.894311137179E-08   0.000000000000E+00  -1.992040909626E-08   4.328727706484E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.896334038262E-07  -8.457058985495E-08   0.000000000000E+00   9.690849032836E-08  -3.584364795287E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.343731765024E-07   5.913064761407E-08   0.000000000000E+00  -2.514199581176E-08   4.321158190968E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.827210795898E-07  -8.478302601125E-08   0.000000000000E+00   1.042510148538E-07  -3.575791196685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.293215270194E-07   5.931245162083E-08   0.000000000000E+00  -3.029218986664E-08   4.313428977167E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758655887656E-07  -8.498776872249E-08   0.000000000000E+00   1.114889321023E-07  -3.567107596390E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.243081641184E-07   5.948857909987E-08   0.000000000000E+00  -3.537143755721E-08   4.305542281894E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.690668454856E-07  -8.518490197494E-08   0.000000000000E+00   1.186230191652E-07  -3.558316134061E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.193330447726E-07   5.965912589579E-08   0.000000000000E+00  -4.038088650150E-08   4.297505879102E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.623247580901E-07  -8.537450930934E-08   0.000000000000E+00   1.256540538752E-07  -3.549418928740E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.143962786636E-07   5.982404576888E-08   0.000000000000E+00  -4.531926153070E-08   4.289308443264E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.556392292381E-07  -8.555667381662E-08   0.000000000000E+00   1.325828147001E-07  -3.540418078919E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.094977396111E-07   5.998349473139E-08   0.000000000000E+00  -5.018870225610E-08   4.280964721834E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.490101560332E-07  -8.573147813372E-08   0.000000000000E+00   1.394100805681E-07  -3.531315662552E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.046374423269E-07   6.013751910495E-08   0.000000000000E+00  -5.498959339994E-08   4.272477660829E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.424374301468E-07  -8.589900444184E-08   0.000000000000E+00   1.461366307573E-07  -3.522113737201E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.998153730901E-07   6.028615015088E-08   0.000000000000E+00  -5.972191944753E-08   4.263844073879E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.359209379196E-07  -8.605933446057E-08   0.000000000000E+00   1.527632447612E-07  -3.512814340024E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.950315318766E-07   6.042942681998E-08   0.000000000000E+00  -6.438592258021E-08   4.255068659247E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.294605604914E-07  -8.621254944899E-08   0.000000000000E+00   1.592907021735E-07  -3.503419487986E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.902858402163E-07   6.056745948929E-08   0.000000000000E+00  -6.898299580036E-08   4.246153817781E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.230561739168E-07  -8.635873019747E-08   0.000000000000E+00   1.657197825090E-07  -3.493931177742E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.855782970943E-07   6.070026571131E-08   0.000000000000E+00  -7.351299890947E-08   4.237102109075E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.167076492621E-07  -8.649795702951E-08   0.000000000000E+00   1.720512651698E-07  -3.484351385899E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.809088556006E-07   6.082791193469E-08   0.000000000000E+00  -7.797660839507E-08   4.227915866931E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.104148527383E-07  -8.663030979545E-08   0.000000000000E+00   1.782859292348E-07  -3.474682068983E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.762774777535E-07   6.095045224185E-08   0.000000000000E+00  -8.237431447143E-08   4.218597164352E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.041776457966E-07  -8.675586787391E-08   0.000000000000E+00   1.844245534108E-07  -3.464925163605E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.716841040618E-07   6.106794528024E-08   0.000000000000E+00  -8.670663044216E-08   4.209149496309E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.979958852362E-07  -8.687471016369E-08   0.000000000000E+00   1.904679158700E-07  -3.455082586418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.671286981628E-07   6.118044166299E-08   0.000000000000E+00  -9.097402334680E-08   4.199572293723E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.918694233234E-07  -8.698691508807E-08   0.000000000000E+00   1.964167941509E-07  -3.445156234347E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.626111963988E-07   6.128800092374E-08   0.000000000000E+00  -9.517707505010E-08   4.189873120153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.857981078803E-07  -8.709256058776E-08   0.000000000000E+00   2.022719650812E-07  -3.435147984608E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.581315435272E-07   6.139067521320E-08   0.000000000000E+00  -9.931623389861E-08   4.180049497002E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.797817824035E-07  -8.719172411989E-08   0.000000000000E+00   2.080342046183E-07  -3.425059694756E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.536896837475E-07   6.148851409943E-08   0.000000000000E+00  -1.033919302281E-07   4.170104882083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.738202861680E-07  -8.728448265828E-08   0.000000000000E+00   2.137042877637E-07  -3.414893202868E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.492854956032E-07   6.158161696020E-08   0.000000000000E+00  -1.074054666375E-07   4.160047668880E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679134543068E-07  -8.737091268831E-08   0.000000000000E+00   2.192829884879E-07  -3.404650327551E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449190429559E-07   6.166992505418E-08   0.000000000000E+00  -1.113553714213E-07   4.149864580998E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.620611179392E-07  -8.745109020811E-08   0.000000000000E+00   2.247710795823E-07  -3.394332868095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.405901175060E-07   6.175360636880E-08   0.000000000000E+00  -1.152441474745E-07   4.139573302845E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.562631042514E-07  -8.752509072574E-08   0.000000000000E+00   2.301693325836E-07  -3.383942604514E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.362987000094E-07   6.183266439114E-08   0.000000000000E+00  -1.190714527450E-07   4.129169946533E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.505192365949E-07  -8.759298925633E-08   0.000000000000E+00   2.354785176993E-07  -3.373481297674E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320446994472E-07   6.190716069361E-08   0.000000000000E+00  -1.228379213327E-07   4.118657548979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448293345968E-07  -8.765486032417E-08   0.000000000000E+00   2.406994036685E-07  -3.362950689416E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278280369950E-07   6.197714553460E-08   0.000000000000E+00  -1.265440258688E-07   4.108036278555E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.391932142330E-07  -8.771077795817E-08   0.000000000000E+00   2.458327577127E-07  -3.352352502583E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.236486199816E-07   6.204267382188E-08   0.000000000000E+00  -1.301903214831E-07   4.097313026590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336106879326E-07  -8.776081569171E-08   0.000000000000E+00   2.508793454147E-07  -3.341688441150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.195063647379E-07   6.210379433266E-08   0.000000000000E+00  -1.337772497591E-07   4.086484951001E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.280815646777E-07  -8.780504656276E-08   0.000000000000E+00   2.558399306464E-07  -3.330960190367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.154011743289E-07   6.216056034678E-08   0.000000000000E+00  -1.373053412544E-07   4.075556477523E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.226056500761E-07  -8.784354311149E-08   0.000000000000E+00   2.607152754885E-07  -3.320169416803E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.113329533151E-07   6.221302284297E-08   0.000000000000E+00  -1.407750920874E-07   4.064529315398E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.171827464655E-07  -8.787637738000E-08   0.000000000000E+00   2.655061401383E-07  -3.309317768463E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.073016029557E-07   6.226123272863E-08   0.000000000000E+00  -1.441870022303E-07   4.053405480459E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118126529936E-07  -8.790362091090E-08   0.000000000000E+00   2.702132828276E-07  -3.298406874891E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033070229008E-07   6.230524044179E-08   0.000000000000E+00  -1.475415706597E-07   4.042186903343E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.064951657030E-07  -8.792534474841E-08   0.000000000000E+00   2.748374597590E-07  -3.287438347311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.934910219175E-08   6.234509821317E-08   0.000000000000E+00  -1.508392959671E-07   4.030876231480E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.012300776287E-07  -8.794161943611E-08   0.000000000000E+00   2.793794249939E-07  -3.276413778653E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.542775352507E-08   6.238083873570E-08   0.000000000000E+00  -1.540803962826E-07   4.019474447256E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.601717886519E-08  -8.795251501591E-08   0.000000000000E+00   2.838399304319E-07  -3.265334743724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.154281803833E-08   6.241256605676E-08   0.000000000000E+00  -1.572663355109E-07   4.007982141272E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.085625666334E-08  -8.795810103073E-08   0.000000000000E+00   2.882197256929E-07  -3.254202799325E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.769417726058E-08   6.244029727468E-08   0.000000000000E+00  -1.603969331804E-07   3.996412041206E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.574709550589E-08  -8.795844652026E-08   0.000000000000E+00   2.925195580603E-07  -3.243019484284E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.388186096373E-08   6.246400592016E-08   0.000000000000E+00  -1.634717028862E-07   3.984746376428E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.068947718435E-08  -8.795362002361E-08   0.000000000000E+00   2.967401724189E-07  -3.231786319628E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.010558495693E-08   6.248385109626E-08   0.000000000000E+00  -1.664926838012E-07   3.973002544625E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.568318089159E-08  -8.794368957768E-08   0.000000000000E+00   3.008823111687E-07  -3.220504808677E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.636528817908E-08   6.249983913000E-08   0.000000000000E+00  -1.694597706443E-07   3.961177584610E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.072798328203E-08  -8.792872271893E-08   0.000000000000E+00   3.049467141940E-07  -3.209176437173E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.266084652898E-08   6.251201916016E-08   0.000000000000E+00  -1.723734749971E-07   3.949273533330E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.582365856668E-08  -8.790878647938E-08   0.000000000000E+00   3.089341187584E-07  -3.197802673315E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.899212734639E-08   6.252044080791E-08   0.000000000000E+00  -1.752342997536E-07   3.937292739822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.096997857307E-08  -8.788394739274E-08   0.000000000000E+00   3.128452594701E-07  -3.186384967974E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.535901026432E-08   6.252514959077E-08   0.000000000000E+00  -1.780427217401E-07   3.925236824471E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.616671282967E-08  -8.785427148845E-08   0.000000000000E+00   3.166808682131E-07  -3.174924754737E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.176136476181E-08   6.252619213335E-08   0.000000000000E+00  -1.807992025316E-07   3.913105748589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.141362864207E-08  -8.781982429687E-08   0.000000000000E+00   3.204416740796E-07  -3.163423450026E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.819905287088E-08   6.252361798452E-08   0.000000000000E+00  -1.835042882444E-07   3.900905791470E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.671049115307E-08  -8.778067084525E-08   0.000000000000E+00   3.241284033370E-07  -3.151882453217E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.467194713614E-08   6.251747098456E-08   0.000000000000E+00  -1.861584097641E-07   3.888634662439E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205706342502E-08  -8.773687566245E-08   0.000000000000E+00   3.277417793580E-07  -3.140303146800E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.117990650136E-08   6.250779920565E-08   0.000000000000E+00  -1.887620792942E-07   3.876295571408E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.745310650866E-08  -8.768850277662E-08   0.000000000000E+00   3.312825225447E-07  -3.128686896392E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.772279000530E-08   6.249465446145E-08   0.000000000000E+00  -1.913158974372E-07   3.863890979228E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.289837950563E-08  -8.763561571446E-08   0.000000000000E+00   3.347513503213E-07  -3.117035050922E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.430047970450E-08   6.247805015090E-08   0.000000000000E+00  -1.938197261073E-07   3.851418837870E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.839263964528E-08  -8.757827750719E-08   0.000000000000E+00   3.381489770545E-07  -3.105348942766E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.091278268638E-08   6.245809700460E-08   0.000000000000E+00  -1.962752789917E-07   3.838888332865E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.393564234501E-08  -8.751655068514E-08   0.000000000000E+00   3.414761140152E-07  -3.093629887791E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.755963130679E-08   6.243475516577E-08   0.000000000000E+00  -1.986814259665E-07   3.826291297222E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.952714128462E-08  -8.745049728131E-08   0.000000000000E+00   3.447334693044E-07  -3.081879185497E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.424079703696E-08   6.240814635101E-08   0.000000000000E+00  -2.010401364588E-07   3.813639439732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.516688845849E-08  -8.738017883334E-08   0.000000000000E+00   3.479217478566E-07  -3.070098119174E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.095617422843E-08   6.237828023418E-08   0.000000000000E+00  -2.033511798273E-07   3.800927619280E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.085463424663E-08  -8.730565638158E-08   0.000000000000E+00   3.510416513623E-07  -3.058287955956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.770561683606E-08   6.234519752121E-08   0.000000000000E+00  -2.056149985311E-07   3.788161638306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.590127488051E-09  -8.722699047167E-08   0.000000000000E+00   3.540938782191E-07  -3.046449946976E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.448896915756E-08   6.230894643071E-08   0.000000000000E+00  -2.078321282834E-07   3.775339287191E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.373115519525E-09  -8.714424115521E-08   0.000000000000E+00   3.570791235208E-07  -3.034585327467E-06
Spline
29  3.95
3.330970611403120e+00  4.826688273472056e+00  1.670302592104917e-02
2.50000  2.55000  4.687812420006162e-02  -1.005123655635913e-01  1.674018678874649e-01  -2.627285814409312e-01
2.55000  2.60000  4.223816951892061e-02  -8.574264313565189e-02  1.279925806713254e-01  -2.188621902251761e-01
2.60000  2.65000  3.824366104003817e-02  -7.458485149520813e-02  9.516325213754875e-02  -1.815719138990624e-01
2.65000  2.70000  3.472963010638426e-02  -6.643031563569625e-02  6.792746505268950e-02  -1.425021291227136e-01
2.70000  2.75000  3.156012022109082e-02  -6.070633509884762e-02  4.655214568428234e-02  -1.039742632570974e-01
2.75000  2.80000  2.862818704745201e-02  -5.683092750484763e-02  3.095600619571778e-02  -6.505823019909404e-02
2.80000  2.85000  2.585589840892405e-02  -5.422326361176907e-02  2.119727166585371e-02  -2.715294699974427e-02
2.85000  2.90000  2.319433428912525e-02  -5.230718354768177e-02  1.712432961589205e-02  1.440716844143512e-02
2.90000  2.95000  2.062358683183608e-02  -5.048669682278181e-02  1.928540488210731e-02  3.162787481846321e-02
2.95000  3.00000  1.815141898725455e-02  -4.832094727343259e-02  2.402958610487681e-02  2.451225568651659e-02
3.00000  3.05000  1.579850962080594e-02  -4.573414674529604e-02  2.770642445785429e-02  2.104221813341440e-02
3.05000  3.10000  1.358369862195245e-02  -4.280568766351002e-02  3.086275717786644e-02  1.659534981688016e-02
3.10000  3.15000  1.152264555044872e-02  -3.959494682209676e-02  3.335205965039847e-02  1.241022297549081e-02
3.15000  3.20000  9.627829636341820e-03  -3.616666418474074e-02  3.521359309672209e-02  8.154960996760444e-03
3.20000  3.25000  7.908549779971175e-03  -3.258414266759280e-02  3.643683724623616e-02  3.918498092369008e-03
3.25000  3.30000  6.370924551968677e-03  -2.891107020727644e-02  3.702461196009151e-02  -3.230259721365159e-04
3.30000  3.35000  5.017892193258571e-03  -2.521103170605832e-02  3.697615806427103e-02  -4.563104470445624e-03
3.35000  3.40000  3.849210615057521e-03  -2.154763918315954e-02  3.629169239370419e-02  -8.803904073463212e-03
3.40000  3.45000  2.861457398874625e-03  -1.798449922434011e-02  3.497110678268471e-02  -1.304326482381937e-02
3.45000  3.50000  2.048029796511350e-03  -1.458521303225026e-02  3.301461705911179e-02  -1.728765988015222e-02
3.50000  3.55000  1.399144730061599e-03  -1.141340877544024e-02  3.042146807708897e-02  -2.151335656520641e-02
3.55000  3.60000  9.018387919116602e-04  -8.532612141970397e-03  2.719446459230802e-02  -2.580881242941068e-02
3.60000  3.65000  5.399682447402325e-04  -6.006731775960164e-03  2.332314272789640e-02  -2.984392994823581e-02
3.65000  3.70000  2.942090215184365e-04  -3.898246977782299e-03  1.884655323566104e-02  -3.485064166959697e-02
3.70000  3.75000  1.420567255097739e-04  -2.274971466738165e-03  1.361895698522147e-02  -3.335287893692763e-02
3.75000  3.80000  5.818643476880356e-05  -1.163222360242978e-03  8.616025144682342e-03  -2.523862393835006e-02
3.80000  3.85000  1.841055162606683e-05  -4.909095253123713e-04  4.830231553929847e-03  -1.843201657778065e-02
3.85000  3.90000  3.636652173050262e-06  -1.461264942527403e-04  2.065429067262736e-03  -1.013287494203467e-02
3.90000  3.95000  2.272907608157570e-07  -1.558014959172690e-05  5.454978259575409e-04  -1.352077140256839e-02  2.029656432363414e-01  -1.249493411293923e+00


==> anc/N-H.skf <==
0.020000 600
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.348723269178E-01  -3.934169163749E-01   0.000000000000E+00   8.534353791274E-02  -8.216807670234E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.618236583220E-01   8.432556327230E-01   0.000000000000E+00  -2.145870908963E-01   8.941749986451E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275492965966E-01  -3.904294815045E-01   0.000000000000E+00   9.275984724402E-02  -8.275637465079E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.500514835012E-01   8.390992834725E-01   0.000000000000E+00  -2.252713233386E-01   8.917624565832E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.201724595140E-01  -3.873777320081E-01   0.000000000000E+00   1.003216650678E-01  -8.328190723919E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.378723202900E-01   8.347763616484E-01   0.000000000000E+00  -2.359164084676E-01   8.891968990113E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.127614239659E-01  -3.842681231029E-01   0.000000000000E+00   1.080045869509E-01  -8.374464960030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.253057796363E-01   8.302913246046E-01   0.000000000000E+00  -2.465154141848E-01   8.864771340678E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.053342674800E-01  -3.811068065897E-01   0.000000000000E+00   1.157850563718E-01  -8.414494529953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.123716331936E-01   8.256487074617E-01   0.000000000000E+00  -2.570612291243E-01   8.836023050783E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.979076007784E-01  -3.778996310683E-01   0.000000000000E+00   1.236404495460E-01  -8.448345704146E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990897604297E-01   8.208531129153E-01   0.000000000000E+00  -2.675466024445E-01   8.805718828531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904966476835E-01  -3.746521465960E-01   0.000000000000E+00   1.315491334131E-01  -8.476112593790E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.854800984824E-01   8.159092014142E-01   0.000000000000E+00  -2.779641819467E-01   8.773856566220E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.831153283296E-01  -3.713696127422E-01   0.000000000000E+00   1.394905043614E-01  -8.497913513307E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.715625947407E-01   8.108216817149E-01   0.000000000000E+00  -2.883065503958E-01   8.740437238711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757763293090E-01  -3.680570084643E-01   0.000000000000E+00   1.474450168419E-01  -8.513887442246E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.573571621244E-01   8.055953018147E-01   0.000000000000E+00  -2.985662599540E-01   8.705464793070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.684911512936E-01  -3.647190421016E-01   0.000000000000E+00   1.553942083368E-01  -8.524190501780E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.428836370193E-01   8.002348402648E-01   0.000000000000E+00  -3.087358646699E-01   8.668946031476E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.612701381768E-01  -3.613601602297E-01   0.000000000000E+00   1.633207213232E-01  -8.528992572544E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.281617398194E-01   7.947450978618E-01   0.000000000000E+00  -3.188079509882E-01   8.630890489060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.541224999487E-01  -3.579845549523E-01   0.000000000000E+00   1.712083186442E-01  -8.528474222091E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.132110380193E-01   7.891308897162E-01   0.000000000000E+00  -3.287751662681E-01   8.591310308145E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470563400895E-01  -3.545961699089E-01   0.000000000000E+00   1.790418886864E-01  -8.522824029518E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.980509117953E-01   7.833970376935E-01   0.000000000000E+00  -3.386302453160E-01   8.550220110130E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.400786924231E-01  -3.511987055946E-01   0.000000000000E+00   1.868074390406E-01  -8.512236306286E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.827005220074E-01   7.775483632235E-01   0.000000000000E+00  -3.483660349509E-01   8.507636866084E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.331955675548E-01  -3.477956245669E-01   0.000000000000E+00   1.944920794571E-01  -8.496909166704E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.671787805511E-01   7.715896804723E-01   0.000000000000E+00  -3.579755166380E-01   8.463579766966E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264120068228E-01  -3.443901569492E-01   0.000000000000E+00   2.020839958462E-01  -8.477042894422E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.515043229868E-01   7.655257898703E-01   0.000000000000E+00  -3.674518272296E-01   8.418070094240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.197321411305E-01  -3.409853064483E-01   0.000000000000E+00   2.095724173381E-01  -8.452838548886E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.356954833691E-01   7.593614719895E-01   0.000000000000E+00  -3.767882778661E-01   8.371131091546E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.131592525045E-01  -3.375838569595E-01   0.000000000000E+00   2.169475782452E-01  -8.424496786671E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.197702711988E-01   7.531014817619E-01   0.000000000000E+00  -3.859783710935E-01   8.322787837967E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.066958366694E-01  -3.341883797433E-01   0.000000000000E+00   2.242006762583E-01  -8.392216852075E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.037463504193E-01   7.467505430317E-01   0.000000000000E+00  -3.950158162590E-01   8.273067123375E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.003436654665E-01  -3.308012411026E-01   0.000000000000E+00   2.313238281028E-01  -8.356195723442E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876410203767E-01   7.403133434321E-01   0.000000000000E+00  -4.038945432517E-01   8.221997326205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.941038482751E-01  -3.274246104696E-01   0.000000000000E+00   2.383100235266E-01  -8.316627391810E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.714711986646E-01   7.337945295787E-01   0.000000000000E+00  -4.126087146558E-01   8.169608294010E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.879768918619E-01  -3.240604688040E-01   0.000000000000E+00   2.451530783376E-01  -8.273702256350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.552534057730E-01   7.271987025696E-01   0.000000000000E+00  -4.211527363879E-01   8.115931227013E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.819627582525E-01  -3.207106172079E-01   0.000000000000E+00   2.518475870678E-01  -8.227606622648E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.390037514625E-01   7.205304137838E-01   0.000000000000E+00  -4.295212668897E-01   8.060998564890E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760609203436E-01  -3.173766856710E-01   0.000000000000E+00   2.583888757358E-01  -8.178522291654E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.227379227845E-01   7.137941609683E-01   0.000000000000E+00  -4.377092249484E-01   8.004843876920E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.702704150584E-01  -3.140601418681E-01   0.000000000000E+00   2.647729550906E-01  -8.126626228643E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.064711736695E-01   7.069943846043E-01   0.000000000000E+00  -4.457117962163E-01   7.947501755635E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.645898939133E-01  -3.107622999428E-01   0.000000000000E+00   2.709964746602E-01  -8.072090302655E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.902183160075E-01   7.001354645435E-01   0.000000000000E+00  -4.535244385019E-01   7.889007714045E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.590176709121E-01  -3.074843292200E-01   0.000000000000E+00   2.770566778590E-01  -8.015081087998E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.739937121438E-01   6.932217169044E-01   0.000000000000E+00  -4.611428859027E-01   7.829398086510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.535517677179E-01  -3.042272627969E-01   0.000000000000E+00   2.829513583805E-01  -7.955759720178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.578112687174E-01   6.862573912201E-01   0.000000000000E+00  -4.685631518494E-01   7.768709933271E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481899560916E-01  -3.009920059742E-01   0.000000000000E+00   2.886788180384E-01  -7.894281799536E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416844317687E-01   6.792466678269E-01   0.000000000000E+00  -4.757815311277E-01   7.706980948673E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.429297976018E-01  -2.977793444921E-01   0.000000000000E+00   2.942378262000E-01  -7.830797336462E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.256261830475E-01   6.721936554860E-01   0.000000000000E+00  -4.827946009469E-01   7.644249373054E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.377686806387E-01  -2.945899525438E-01   0.000000000000E+00   2.996275809199E-01  -7.765450733090E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.096490374506E-01   6.651023892273E-01   0.000000000000E+00  -4.895992211163E-01   7.580553908291E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.327038547854E-01  -2.914244005448E-01   0.000000000000E+00   3.048476718351E-01  -7.698380794848E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937650415242E-01   6.579768284081E-01   0.000000000000E+00  -4.961925333934E-01   7.515933636966E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277324625794E-01  -2.882831626410E-01   0.000000000000E+00   3.098980449172E-01  -7.629720771549E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.779857729651E-01   6.508208549758E-01   0.000000000000E+00  -5.025719600632E-01   7.450427945097E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228515687922E-01  -2.851666239401E-01   0.000000000000E+00   3.147789690630E-01  -7.559598419432E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.623223410585E-01   6.436382719274E-01   0.000000000000E+00  -5.087352018076E-01   7.384076448393E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.180581872457E-01  -2.820750874599E-01   0.000000000000E+00   3.194910045695E-01  -7.488136082744E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.467853879929E-01   6.364328019563E-01   0.000000000000E+00  -5.146802349186E-01   7.316918921954E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133493052990E-01  -2.790087807827E-01   0.000000000000E+00   3.240349734896E-01  -7.415450792795E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.313850909921E-01   6.292080862781E-01   0.000000000000E+00  -5.204053079100E-01   7.248995233364E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.087219060841E-01  -2.759678624164E-01   0.000000000000E+00   3.284119318408E-01  -7.341654380044E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.161311652093E-01   6.219676836272E-01   0.000000000000E+00  -5.259089375791E-01   7.180345279094E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041729885713E-01  -2.729524278555E-01   0.000000000000E+00   3.326231436596E-01  -7.266853597545E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010328673290E-01   6.147150694163E-01   0.000000000000E+00  -5.311899045653E-01   7.111008924132E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.969958565396E-02  -2.699625153466E-01   0.000000000000E+00   3.366700568023E-01  -7.191150253266E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860989998248E-01   6.074536350500E-01   0.000000000000E+00  -5.362472484547E-01   7.041025944775E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.529878020055E-02  -2.669981113579E-01   0.000000000000E+00   3.405542805357E-01  -7.114641349720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.713379158238E-01   6.001866873867E-01   0.000000000000E+00  -5.410802624723E-01   6.970435974484E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.096771924418E-02  -2.640591557552E-01   0.000000000000E+00   3.442775648700E-01  -7.037419229170E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.567575245296E-01   5.929174483386E-01   0.000000000000E+00  -5.456884878066E-01   6.899278452726E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.670362661326E-02  -2.611455466930E-01   0.000000000000E+00   3.478417813452E-01  -6.959571721249E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423652971582E-01   5.856490546062E-01   0.000000000000E+00  -5.500717076047E-01   6.827592576715E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.250381372352E-02  -2.582571452212E-01   0.000000000000E+00   3.512489055634E-01  -6.881182297277E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281682733446E-01   5.783845575356E-01   0.000000000000E+00  -5.542299406763E-01   6.755417255964E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.836568894586E-02  -2.553937796173E-01   0.000000000000E+00   3.545010011242E-01  -6.802330219446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141730679770E-01   5.711269230971E-01   0.000000000000E+00  -5.581634349435E-01   6.682791069565E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.428676534082E-02  -2.525552494498E-01   0.000000000000E+00   3.576002050688E-01  -6.723090697489E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003858784210E-01   5.638790319738E-01   0.000000000000E+00  -5.618726606683E-01   6.609752226106E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.026466804726E-02  -2.497413293803E-01   0.000000000000E+00   3.605487143116E-01  -6.643535039729E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.681249209460E-02   5.566436797565E-01   0.000000000000E+00  -5.653583034920E-01   6.536338526141E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.629713762712E-02  -2.469517727202E-01   0.000000000000E+00   3.633487743105E-01  -6.563730806867E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.345829435946E-02   5.494235772387E-01   0.000000000000E+00  -5.686212573147E-01   6.462587327128E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.238203709569E-02  -2.441863147221E-01   0.000000000000E+00   3.660026674288E-01  -6.483741960069E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.032827669445E-02   5.422213508039E-01   0.000000000000E+00  -5.716626170446E-01   6.388535510753E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.851735257121E-02  -2.414446756723E-01   0.000000000000E+00   3.685127039164E-01  -6.403629010884E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.742704511891E-02   5.350395429023E-01   0.000000000000E+00  -5.744836712427E-01   6.314219452545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.470119656887E-02  -2.387265637217E-01   0.000000000000E+00   3.708812130279E-01  -6.323449164917E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.475882883583E-02   5.278806126081E-01   0.000000000000E+00  -5.770858946887E-01   6.239674993719E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.093180904011E-02  -2.360316775194E-01   0.000000000000E+00   3.731105354473E-01  -6.243256465096E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232748906582E-02   5.207469362551E-01   0.000000000000E+00  -5.794709408903E-01   6.164937415149E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.720755776926E-02  -2.333597086336E-01   0.000000000000E+00   3.752030165772E-01  -6.163101929782E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.013652804502E-02   5.136408081440E-01   0.000000000000E+00  -5.816406345591E-01   6.090041413400E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.352693805201E-02  -2.307103437759E-01   0.000000000000E+00   3.771610006699E-01  -6.083033687707E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.810901838996E-03   5.065644413163E-01   0.000000000000E+00  -5.835969640717E-01   6.015021078741E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.988857168332E-02  -2.280832668344E-01   0.000000000000E+00   3.789868257535E-01  -6.003097109136E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351198879726E-02   4.995199683909E-01   0.000000000000E+00  -5.853420739366E-01   5.939909875058E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.629120542366E-02  -2.254781607290E-01   0.000000000000E+00   3.806828191943E-01  -5.923334932957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.496425229820E-02   4.925094424582E-01   0.000000000000E+00  -5.868782572832E-01   5.864740621600E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.273370870659E-02  -2.228947090937E-01   0.000000000000E+00   3.822512941061E-01  -5.843787389590E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.616553365682E-02   4.855348380283E-01   0.000000000000E+00  -5.882079483891E-01   5.789545476475E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.921507113954E-02  -2.203325977992E-01   0.000000000000E+00   3.836945461072E-01  -5.764492319635E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.711398657409E-02   4.785980520277E-01   0.000000000000E+00  -5.893337152619E-01   5.714355921837E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.573439937604E-02  -2.177915163198E-01   0.000000000000E+00   3.850148507976E-01  -5.685485288306E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.780806764575E-02   4.717009048422E-01   0.000000000000E+00  -5.902582522881E-01   5.639202750682E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.229091368622E-02  -2.152711589575E-01   0.000000000000E+00   3.862144616606E-01  -5.606799695554E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.824652685809E-02   4.648451414007E-01   0.000000000000E+00  -5.909843729618E-01   5.564116055199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888394418776E-02  -2.127712259283E-01   0.000000000000E+00   3.872956084131E-01  -5.528466881934E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.842839808737E-02   4.580324322976E-01   0.000000000000E+00  -5.915150027059E-01   5.489125216591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551292679948E-02  -2.102914243206E-01   0.000000000000E+00   3.882604957497E-01  -5.450516230222E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.835298961846E-02   4.512643749491E-01   0.000000000000E+00  -5.918531717954E-01   5.414258896323E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217739895487E-02  -2.078314689329E-01   0.000000000000E+00   3.891113024379E-01  -5.372975262833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.801987469712E-02   4.445424947810E-01   0.000000000000E+00  -5.920020083925E-01   5.339545028718E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.876995118601E-03  -2.053910829983E-01   0.000000000000E+00   3.898501807228E-01  -5.295869735111E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074288821296E-01   4.378682464449E-01   0.000000000000E+00  -5.919647317026E-01   5.265010814852E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.611442143158E-03  -2.029699988035E-01   0.000000000000E+00   3.904792560031E-01  -5.219223724583E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165800869418E-01   4.312430150584E-01   0.000000000000E+00  -5.917446452592E-01   5.190682717674E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.380554499610E-03  -2.005679582087E-01   0.000000000000E+00   3.910006267454E-01  -5.143059716216E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254738011106E-01   4.246681174684E-01   0.000000000000E+00  -5.913451303438E-01   5.116586458311E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.157705855905E-04  -1.981847130760E-01   0.000000000000E+00   3.914163646007E-01  -5.067398683835E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.341105643769E-01   4.181448035336E-01   0.000000000000E+00  -5.907696395482E-01   5.042747013489E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.977558058360E-03  -1.958200256120E-01   0.000000000000E+00   3.917285146976E-01  -4.992260167820E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.424911351515E-01   4.116742574235E-01   0.000000000000E+00  -5.900216904839E-01   4.969188614019E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.104760007813E-03  -1.934736686314E-01   0.000000000000E+00   3.919390960856E-01  -4.917662349179E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.506164815230E-01   4.052575989320E-01   0.000000000000E+00  -5.891048596437E-01   4.895934744301E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.019726061452E-02  -1.911454257473E-01   0.000000000000E+00   3.920501022708E-01  -4.843622119139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.584877723758E-01   3.988958848032E-01   0.000000000000E+00  -5.880227764196E-01   4.823008142784E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325488117481E-02  -1.888350914939E-01   0.000000000000E+00   3.920635019230E-01  -4.770155147816E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.661063686261E-01   3.925901100663E-01   0.000000000000E+00  -5.867791172806E-01   4.750430803345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.627738498651E-02  -1.865424713870E-01   0.000000000000E+00   3.919812395705E-01  -4.697275947191E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.734738145845E-01   3.863412093793E-01   0.000000000000E+00  -5.853776001133E-01   4.678223977522E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.926448225807E-02  -1.842673819280E-01   0.000000000000E+00   3.918052364136E-01  -4.624997930897E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805918294493E-01   3.801500583767E-01   0.000000000000E+00  -5.838219787279E-01   4.606408177578E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.221583492926E-02  -1.820096505548E-01   0.000000000000E+00   3.915373911630E-01  -4.553333472309E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.874622989390E-01   3.740174750230E-01   0.000000000000E+00  -5.821160375309E-01   4.535003180328E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.513106141137E-02  -1.797691155468E-01   0.000000000000E+00   3.911795809055E-01  -4.482293960060E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940872670680E-01   3.679442209662E-01   0.000000000000E+00  -5.802635863667E-01   4.464028031696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.800974123360E-02  -1.775456258853E-01   0.000000000000E+00   3.907336619840E-01  -4.411889848684E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004689280708E-01   3.619310028930E-01   0.000000000000E+00  -5.782684555285E-01   4.393501051961E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.085141958284E-02  -1.753390410764E-01   0.000000000000E+00   3.902014708798E-01  -4.342130708092E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.066096184790E-01   3.559784738815E-01   0.000000000000E+00  -5.761344909395E-01   4.323439841650E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.365561172603E-02  -1.731492309388E-01   0.000000000000E+00   3.895848250861E-01  -4.273025270158E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125118093555E-01   3.500872347524E-01   0.000000000000E+00  -5.738655495041E-01   4.253861288031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.642180730618E-02  -1.709760753595E-01   0.000000000000E+00   3.888855239648E-01  -4.204581472831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.181780986887E-01   3.442578354145E-01   0.000000000000E+00  -5.714654946287E-01   4.184781572180E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.914947450370E-02  -1.688194640232E-01   0.000000000000E+00   3.881053495765E-01  -4.136806501865E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.236112039499E-01   3.384907762054E-01   0.000000000000E+00  -5.689381919130E-01   4.116216176574E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.183806405622E-02  -1.666792961170E-01   0.000000000000E+00   3.872460674799E-01  -4.069706830354E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.288139548175E-01   3.327865092250E-01   0.000000000000E+00  -5.662875050085E-01   4.048179893185E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.448701313185E-02  -1.645554800133E-01   0.000000000000E+00   3.863094274941E-01  -4.003288256385E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337892860678E-01   3.271454396612E-01   0.000000000000E+00  -5.635172916453E-01   3.980686832032E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.709574904989E-02  -1.624479329352E-01   0.000000000000E+00   3.852971644154E-01  -3.937555937977E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.385402306377E-01   3.215679271061E-01   0.000000000000E+00  -5.606313998250E-01   3.913750430154E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.966369284474E-02  -1.603565806060E-01   0.000000000000E+00   3.842109986932E-01  -3.872514427073E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.430699128574E-01   3.160542868618E-01   0.000000000000E+00  -5.576336641769E-01   3.847383460997E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.219026267377E-02  -1.582813568860E-01   0.000000000000E+00   3.830526370536E-01  -3.808167701006E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.473815418571E-01   3.106047912357E-01   0.000000000000E+00  -5.545279024779E-01   3.781598044144E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.467487706175E-02  -1.562222033978E-01   0.000000000000E+00   3.818237730731E-01  -3.744519192499E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.514784051460E-01   3.052196708227E-01   0.000000000000E+00  -5.513179123313E-01   3.716405655398E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.711695798400E-02  -1.541790691446E-01   0.000000000000E+00   3.805260877003E-01  -3.681571818045E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.553638623665E-01   2.998991157753E-01   0.000000000000E+00  -5.480074680049E-01   3.651817137161E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.951593378620E-02  -1.521519101208E-01   0.000000000000E+00   3.791612497242E-01  -3.619328004689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.590413392225E-01   2.946432770593E-01   0.000000000000E+00  -5.446003174236E-01   3.587842709103E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.187124194115E-02  -1.501406889191E-01   0.000000000000E+00   3.777309161880E-01  -3.557789715576E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.625143215821E-01   2.894522676953E-01   0.000000000000E+00  -5.411001793156E-01   3.524491979071E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.418233164274E-02  -1.481453743343E-01   0.000000000000E+00   3.762367327509E-01  -3.496958473023E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657863497542E-01   2.843261639851E-01   0.000000000000E+00  -5.375107405080E-01   3.461773954238E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.644866623806E-02  -1.461659409668E-01   0.000000000000E+00   3.746803339956E-01  -3.436835382990E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.688610129397E-01   2.792650067220E-01   0.000000000000E+00  -5.338356533704E-01   3.399697052449E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.866972549958E-02  -1.442023688256E-01   0.000000000000E+00   3.730633436845E-01  -3.377421154625E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.717419438550E-01   2.742688023851E-01   0.000000000000E+00  -5.300785334022E-01   3.338269113753E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.084500773869E-02  -1.422546429341E-01   0.000000000000E+00   3.713873749647E-01  -3.318716121534E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.744328135280E-01   2.693375243163E-01   0.000000000000E+00  -5.262429569611E-01   3.277497412083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.297403176330E-02  -1.403227529383E-01   0.000000000000E+00   3.696540305237E-01  -3.260720260856E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.769373262650E-01   2.644711138804E-01   0.000000000000E+00  -5.223324591295E-01   3.217388667085E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.505633868249E-02  -1.384066927197E-01   0.000000000000E+00   3.678649026977E-01  -3.203433211256E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.792592147876E-01   2.596694816069E-01   0.000000000000E+00  -5.183505317161E-01   3.157949056056E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.709149355997E-02  -1.365064600135E-01   0.000000000000E+00   3.660215735343E-01  -3.146854290139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.814022355378E-01   2.549325083143E-01   0.000000000000E+00  -5.143006213881E-01   3.099184225981E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.907908692159E-02  -1.346220560329E-01   0.000000000000E+00   3.641256148111E-01  -3.090982509971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.833701641500E-01   2.502600462149E-01   0.000000000000E+00  -5.101861279320E-01   3.041099305644E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.101873611845E-02  -1.327534851005E-01   0.000000000000E+00   3.621785880140E-01  -3.035816593892E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.851667910875E-01   2.456519200018E-01   0.000000000000E+00  -5.060104026382E-01   2.983698917809E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.291008655054E-02  -1.309007542878E-01   0.000000000000E+00   3.601820442753E-01  -2.981354989377E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.867959174425E-01   2.411079279157E-01   0.000000000000E+00  -5.017767468083E-01   2.926987191433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.475281275497E-02  -1.290638730632E-01   0.000000000000E+00   3.581375242764E-01  -2.927595883598E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.882613508972E-01   2.366278427937E-01   0.000000000000E+00  -4.974884103780E-01   2.870967773913E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.654661936174E-02  -1.272428529491E-01   0.000000000000E+00   3.560465581164E-01  -2.874537215145E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.895669018432E-01   2.322114130967E-01   0.000000000000E+00  -4.931485906559E-01   2.815643843341E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.829124192311E-02  -1.254377071888E-01   0.000000000000E+00   3.539106651478E-01  -2.822176686882E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.907163796578E-01   2.278583639191E-01   0.000000000000E+00  -4.887604311724E-01   2.761018120763E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.998644761885E-02  -1.236484504238E-01   0.000000000000E+00   3.517313537853E-01  -2.770511778241E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917135891348E-01   2.235683979770E-01   0.000000000000E+00  -4.843270206356E-01   2.707092882408E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.163203584442E-02  -1.218750983812E-01   0.000000000000E+00   3.495101212865E-01  -2.719539755831E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925623270668E-01   2.193411965771E-01   0.000000000000E+00  -4.798513919912E-01   2.653869971900E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.322783871280E-02  -1.201176675721E-01   0.000000000000E+00   3.472484535147E-01  -2.669257684256E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.932663789762E-01   2.151764205658E-01   0.000000000000E+00  -4.753365215831E-01   2.601350812421E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.477372127645E-02  -1.183761750019E-01   0.000000000000E+00   3.449478246490E-01  -2.619662436239E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.938295159938E-01   2.110737112572E-01   0.000000000000E+00  -4.707853284098E-01   2.549536418819E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.626958205198E-02  -1.166506378911E-01   0.000000000000E+00   3.426096969503E-01  -2.570750702330E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.942554918806E-01   2.070326913421E-01   0.000000000000E+00  -4.662006734754E-01   2.498427409652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.771535294920E-02  -1.149410734076E-01   0.000000000000E+00   3.402355204176E-01  -2.522518999836E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.945480401904E-01   2.030529657757E-01   0.000000000000E+00  -4.615853592297E-01   2.448024019156E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.911099941637E-02  -1.132474984120E-01   0.000000000000E+00   3.378267324906E-01  -2.474963681784E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947108715718E-01   1.991341226462E-01   0.000000000000E+00  -4.569421290958E-01   2.398326109124E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004565204156E-01  -1.115699292134E-01   0.000000000000E+00   3.353847577239E-01  -2.428080945148E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947476712044E-01   1.952757340224E-01   0.000000000000E+00  -4.522736670802E-01   2.349333180695E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017519483060E-01  -1.099083813369E-01   0.000000000000E+00   3.329110074496E-01  -2.381866838765E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946620963683E-01   1.914773567815E-01   0.000000000000E+00  -4.475825974635E-01   2.301044386031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029973486485E-01  -1.082628693044E-01   0.000000000000E+00   3.304068794343E-01  -2.336317270945E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.944577741429E-01   1.877385334172E-01   0.000000000000E+00  -4.428714845682E-01   2.253458539888E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041928199362E-01  -1.066334064255E-01   0.000000000000E+00   3.278737575294E-01  -2.291428016437E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.941382992320E-01   1.840587928273E-01   0.000000000000E+00  -4.381428325991E-01   2.206574131062E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053384932509E-01  -1.050200046012E-01   0.000000000000E+00   3.253130113183E-01  -2.247194723540E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.937072319131E-01   1.804376510821E-01   0.000000000000E+00  -4.333990855554E-01   2.160389333713E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064345318531E-01  -1.034226741385E-01   0.000000000000E+00   3.227259957612E-01  -2.203612921101E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.931680961067E-01   1.768746121726E-01   0.000000000000E+00  -4.286426272097E-01   2.114902018545E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.074811307077E-01  -1.018414235777E-01   0.000000000000E+00   3.201140508401E-01  -2.160678024427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.925243775632E-01   1.733691687395E-01   0.000000000000E+00  -4.238757811513E-01   2.070109763859E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084785159514E-01  -1.002762595292E-01   0.000000000000E+00   3.174785012048E-01  -2.118385340981E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917795221645E-01   1.699208027826E-01   0.000000000000E+00  -4.191008108910E-01   2.026009866446E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094269443050E-01  -9.872718652306E-02   0.000000000000E+00   3.148206558223E-01  -2.076730076653E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.909369343368E-01   1.665289863512E-01   0.000000000000E+00  -4.143199200249E-01   1.982599352340E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.103267024347E-01  -9.719420686929E-02   0.000000000000E+00   3.121418076310E-01  -2.035707342099E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.899999755716E-01   1.631931822151E-01   0.000000000000E+00  -4.095352524529E-01   1.939874987408E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.111781062677E-01  -9.567732052804E-02   0.000000000000E+00   3.094432331992E-01  -1.995312156310E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.889719630524E-01   1.599128445171E-01   0.000000000000E+00  -4.047488926516E-01   1.897833287781E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119815002640E-01  -9.417652499154E-02   0.000000000000E+00   3.067261923927E-01  -1.955539453081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.878561683829E-01   1.566874194069E-01   0.000000000000E+00  -3.999628659956E-01   1.856470530119E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127372566497E-01  -9.269181517570E-02   0.000000000000E+00   3.039919280496E-01  -1.916384086312E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.866558164155E-01   1.535163456559E-01   0.000000000000E+00  -3.951791391278E-01   1.815782761711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.134457746158E-01  -9.122318332166E-02   0.000000000000E+00   3.012416656645E-01  -1.877840832996E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.853740841750E-01   1.503990552549E-01   0.000000000000E+00  -3.903996203741E-01   1.775765810399E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141074794842E-01  -8.977061890752E-02   0.000000000000E+00   2.984766130828E-01  -1.839904399967E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.840140998755E-01   1.473349739926E-01   0.000000000000E+00  -3.856261602002E-01   1.736415294330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.147228218467E-01  -8.833410856958E-02   0.000000000000E+00   2.956979602074E-01  -1.802569426851E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825789420286E-01   1.443235220173E-01   0.000000000000E+00  -3.808605517090E-01   1.697726631531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152922766777E-01  -8.691363603324E-02   0.000000000000E+00   2.929068787166E-01  -1.765830490634E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.810716386374E-01   1.413641143808E-01   0.000000000000E+00  -3.761045311751E-01   1.659695049300E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.158163424278E-01  -8.550918205133E-02   0.000000000000E+00   2.901045217947E-01  -1.729682110798E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.794951664755E-01   1.384561615647E-01   0.000000000000E+00  -3.713597786148E-01   1.622315593420E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162955400963E-01  -8.412072435306E-02   0.000000000000E+00   2.872920238764E-01  -1.694118751335E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778524504477E-01   1.355990699904E-01   0.000000000000E+00  -3.666279183891E-01   1.585583137189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.167304122898E-01  -8.274823760024E-02   0.000000000000E+00   2.844705004063E-01  -1.659134827110E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761463630287E-01   1.327922425116E-01   0.000000000000E+00  -3.619105198374E-01   1.549492390263E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171215222683E-01  -8.139169335124E-02   0.000000000000E+00   2.816410476099E-01  -1.624724704866E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.743797237776E-01   1.300350788911E-01   0.000000000000E+00  -3.572090979400E-01   1.514037907316E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.174694529797E-01  -8.005106003511E-02   0.000000000000E+00   2.788047422842E-01  -1.590882709729E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.725552989256E-01   1.273269762612E-01   0.000000000000E+00  -3.525251140071E-01   1.479214096510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177748060894E-01  -7.872630292925E-02   0.000000000000E+00   2.759626415998E-01  -1.557603125813E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.706758010335E-01   1.246673295674E-01   0.000000000000E+00  -3.478599763927E-01   1.445015227782E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180382010039E-01  -7.741738414721E-02   0.000000000000E+00   2.731157829200E-01  -1.524880202326E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.687438887171E-01   1.220555319981E-01   0.000000000000E+00  -3.432150412311E-01   1.411435440938E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.182602738920E-01  -7.612426263301E-02   0.000000000000E+00   2.702651836389E-01  -1.492708154371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.667621664365E-01   1.194909753974E-01   0.000000000000E+00  -3.385916131942E-01   1.378468753564E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184416765478E-01  -7.484689416102E-02   0.000000000000E+00   2.674118407886E-01  -1.461081168547E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.647331843490E-01   1.169730506635E-01   0.000000000000E+00  -3.339909462680E-01   1.346109068747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185830765726E-01  -7.358523134165E-02   0.000000000000E+00   2.645567326120E-01  -1.429993403375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.626594382199E-01   1.145011481328E-01   0.000000000000E+00  -3.294142445463E-01   1.314350182610E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186851529845E-01  -7.233922363720E-02   0.000000000000E+00   2.617008135363E-01  -1.399438995698E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605433693913E-01   1.120746579486E-01   0.000000000000E+00  -3.248626630405E-01   1.283185791656E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187486007156E-01  -7.110881737621E-02   0.000000000000E+00   2.588450218389E-01  -1.369412059598E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583873648055E-01   1.096929704165E-01   0.000000000000E+00  -3.203373085030E-01   1.252609499927E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187741239760E-01  -6.989395577899E-02   0.000000000000E+00   2.559902713956E-01  -1.339906692896E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.561937570801E-01   1.073554763452E-01   0.000000000000E+00  -3.158392402630E-01   1.222614825985E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187624398835E-01  -6.869457898534E-02   0.000000000000E+00   2.531374585030E-01  -1.310916977382E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.539648246325E-01   1.050615673742E-01   0.000000000000E+00  -3.113694710744E-01   1.193195209696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187142744012E-01  -6.751062409002E-02   0.000000000000E+00   2.502874569454E-01  -1.282436982740E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.517027918530E-01   1.028106362879E-01   0.000000000000E+00  -3.069289679720E-01   1.164344018838E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186303647749E-01  -6.634202517656E-02   0.000000000000E+00   2.474411225130E-01  -1.254460768485E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494098293213E-01   1.006020773171E-01   0.000000000000E+00  -3.025186531366E-01   1.136054555525E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.185114477942E-01  -6.518871336868E-02   0.000000000000E+00   2.445992802572E-01  -1.226982388715E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.470880540674E-01   9.843528642725E-02   0.000000000000E+00  -2.981394047674E-01   1.108320062452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183582871936E-01  -6.405061684829E-02   0.000000000000E+00   2.417627569113E-01  -1.199995887789E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.447395298721E-01   9.630966159464E-02   0.000000000000E+00  -2.937920579590E-01   1.081133728956E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181716270649E-01  -6.292766096525E-02   0.000000000000E+00   2.389323291052E-01  -1.173495314184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.423662676064E-01   9.422460307045E-02   0.000000000000E+00  -2.894774055845E-01   1.054488696905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179522365629E-01  -6.181976822649E-02   0.000000000000E+00   2.361087747968E-01  -1.147474711445E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399702256077E-01   9.217951363283E-02   0.000000000000E+00  -2.851961991798E-01   1.028378066404E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177008824625E-01  -6.072685837917E-02   0.000000000000E+00   2.332928433052E-01  -1.121928126692E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.375533100895E-01   9.017379882747E-02   0.000000000000E+00  -2.809491498325E-01   1.002794901338E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.174183358954E-01  -5.964884847243E-02   0.000000000000E+00   2.304852639390E-01  -1.096849611229E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.351173755846E-01   8.820686719698E-02   0.000000000000E+00  -2.767369290701E-01   9.777322347295E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171053711798E-01  -5.858565291704E-02   0.000000000000E+00   2.276867456543E-01  -1.072233222971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.326642254181E-01   8.627813049912E-02   0.000000000000E+00  -2.725601697493E-01   9.531830739363E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.167627649993E-01  -5.753718354830E-02   0.000000000000E+00   2.248979771300E-01  -1.048073027997E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.301956122096E-01   8.438700391459E-02   0.000000000000E+00  -2.684194669443E-01   9.291404056769E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163912951252E-01  -5.650334969513E-02   0.000000000000E+00   2.221196260784E-01  -1.024363102974E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.277132384016E-01   8.253290624408E-02   0.000000000000E+00  -2.643153788337E-01   9.055972008907E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159917406666E-01  -5.548405824576E-02   0.000000000000E+00   2.193523409271E-01  -1.001097537143E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.252187568139E-01   8.071526009547E-02   0.000000000000E+00  -2.602484275845E-01   8.825464194359E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155648803952E-01  -5.447921372102E-02   0.000000000000E+00   2.165967494391E-01  -9.782704333730E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227137712204E-01   7.893349206093E-02   0.000000000000E+00  -2.562191002329E-01   8.599810146251E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151114924325E-01  -5.348871834585E-02   0.000000000000E+00   2.138534594692E-01  -9.558759113192E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.201998369486E-01   7.718703288459E-02   0.000000000000E+00  -2.522278495613E-01   8.378939376031E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.146323535405E-01  -5.251247212329E-02   0.000000000000E+00   2.111230590613E-01  -9.339081088899E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.176784614985E-01   7.547531762075E-02   0.000000000000E+00  -2.482750949701E-01   8.162781415687E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141282384516E-01  -5.155037290885E-02   0.000000000000E+00   2.084061165859E-01  -9.123611822775E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151511051803E-01   7.379778578310E-02   0.000000000000E+00  -2.443612233442E-01   7.951265858418E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135999192347E-01  -5.060231648678E-02   0.000000000000E+00   2.057031809047E-01  -8.912293100886E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.126191817697E-01   7.215388148505E-02   0.000000000000E+00  -2.404865899130E-01   7.744322397811E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.130481646836E-01  -4.966819664695E-02   0.000000000000E+00   2.030147815516E-01  -8.705066934143E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.100840591779E-01   7.054305357165E-02   0.000000000000E+00  -2.366515191044E-01   7.541880865519E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.124737397456E-01  -4.874790526312E-02   0.000000000000E+00   2.003414289437E-01  -8.501875578847E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075470601368E-01   6.896475574304E-02   0.000000000000E+00  -2.328563053907E-01   7.343871267486E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.118774041545E-01  -4.784133237137E-02   0.000000000000E+00   1.976836133986E-01  -8.302661552194E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.050094628963E-01   6.741844666995E-02   0.000000000000E+00  -2.291012141270E-01   7.150223818744E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.112599156259E-01  -4.694836624592E-02   0.000000000000E+00   1.950418108217E-01  -8.107367641991E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.024725019339E-01   6.590359010142E-02   0.000000000000E+00  -2.253864823812E-01   6.960868976798E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106220220578E-01  -4.606889348196E-02   0.000000000000E+00   1.924164722438E-01  -7.915936929807E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.999373686737E-01   6.441965496488E-02   0.000000000000E+00  -2.217123197552E-01   6.775737473643E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099644682426E-01  -4.520279907228E-02   0.000000000000E+00   1.898080346067E-01  -7.728312796090E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.974052122158E-01   6.296611545899E-02   0.000000000000E+00  -2.180789091966E-01   6.594760346418E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092879917937E-01  -4.434996648698E-02   0.000000000000E+00   1.872169157149E-01  -7.544438938107E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948771400726E-01   6.154245113931E-02   0.000000000000E+00  -2.144864078011E-01   6.417868966751E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.085933234310E-01  -4.351027775218E-02   0.000000000000E+00   1.846435155471E-01  -7.364259380442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923542189123E-01   6.014814699722E-02   0.000000000000E+00  -2.109349476048E-01   6.244995068794E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.078811865508E-01  -4.268361352891E-02   0.000000000000E+00   1.820882164950E-01  -7.187718488583E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.898374753084E-01   5.878269353211E-02   0.000000000000E+00  -2.074246363657E-01   6.076070776007E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.071522968234E-01  -4.186985319106E-02   0.000000000000E+00   1.795513836130E-01  -7.014760980408E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.873278964936E-01   5.744558681721E-02   0.000000000000E+00  -2.039555583350E-01   5.911028626685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064073618118E-01  -4.106887490364E-02   0.000000000000E+00   1.770333648756E-01  -6.845331937439E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.848264311178E-01   5.613632855925E-02   0.000000000000E+00  -2.005277750175E-01   5.749801598283E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.056470806131E-01  -4.028055569931E-02   0.000000000000E+00   1.745344914375E-01  -6.679376814476E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.823339900089E-01   5.485442615212E-02   0.000000000000E+00  -1.971413259201E-01   5.592323130550E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048721435218E-01  -3.950477155594E-02   0.000000000000E+00   1.720550779021E-01  -6.516841453369E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.798514469348E-01   5.359939272476E-02   0.000000000000E+00  -1.937962292896E-01   5.438527147510E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.040832317149E-01  -3.874139747294E-02   0.000000000000E+00   1.695954225963E-01  -6.357672089248E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.773796393680E-01   5.237074718349E-02   0.000000000000E+00  -1.904924828382E-01   5.288348078311E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.032810170327E-01  -3.799030754410E-02   0.000000000000E+00   1.671558079447E-01  -6.201815362332E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.749193692487E-01   5.116801424904E-02   0.000000000000E+00  -1.872300644576E-01   5.141720876969E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024661613139E-01  -3.725137503271E-02   0.000000000000E+00   1.647365002262E-01  -6.049218327320E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.724714037487E-01   4.999072448830E-02   0.000000000000E+00  -1.840089329210E-01   4.998581041035E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016393168771E-01  -3.652447244599E-02   0.000000000000E+00   1.623377508486E-01  -5.899828460571E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.700364760334E-01   4.883841434126E-02   0.000000000000E+00  -1.808290285723E-01   4.858864629223E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008011256536E-01  -3.580947160636E-02   0.000000000000E+00   1.599597957803E-01  -5.753593669787E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.676152860219E-01   4.771062614302E-02   0.000000000000E+00  -1.776902740038E-01   4.722508278003E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.995221917869E-02  -3.510624372202E-02   0.000000000000E+00   1.576028561205E-01  -5.610462301530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.652085011446E-01   4.660690814131E-02   0.000000000000E+00  -1.745925747212E-01   4.589449217206E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.909321841400E-02  -3.441465945725E-02   0.000000000000E+00   1.552671384158E-01  -5.470383148976E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.628167570972E-01   4.552681450954E-02   0.000000000000E+00  -1.715358197960E-01   4.459625284660E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.822473355184E-02  -3.373458900106E-02   0.000000000000E+00   1.529528349303E-01  -5.333305458918E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.604406585911E-01   4.446990535563E-02   0.000000000000E+00  -1.685198825053E-01   4.332974939882E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.734736385300E-02  -3.306590213428E-02   0.000000000000E+00   1.506601239379E-01  -5.199178938574E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.580807800994E-01   4.343574672679E-02   0.000000000000E+00  -1.655446209592E-01   4.209437276852E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.646169750200E-02  -3.240846829605E-02   0.000000000000E+00   1.483891700186E-01  -5.067953762262E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.557376665975E-01   4.242391061038E-02   0.000000000000E+00  -1.626098787151E-01   4.088952035900E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.556831148022E-02  -3.176215664888E-02   0.000000000000E+00   1.461401243542E-01  -4.939580577290E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.534118342982E-01   4.143397493101E-02   0.000000000000E+00  -1.597154853802E-01   3.971459614723E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.466777145526E-02  -3.112683614126E-02   0.000000000000E+00   1.439131250260E-01  -4.814010509556E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.511037713818E-01   4.046552354414E-02   0.000000000000E+00  -1.568612572002E-01   3.856901078563E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.376063168554E-02  -3.050237556893E-02   0.000000000000E+00   1.417082973118E-01  -4.691195168957E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.488139387179E-01   3.951814622617E-02   0.000000000000E+00  -1.540469976359E-01   3.745218169574E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.284743493999E-02  -2.988864363793E-02   0.000000000000E+00   1.395257539843E-01  -4.571086654661E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.465427705824E-01   3.859143866136E-02   0.000000000000E+00  -1.512724979275E-01   3.636353315391E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.192871243352E-02  -2.928550902183E-02   0.000000000000E+00   1.373655956080E-01  -4.453637559435E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442906753656E-01   3.768500242550E-02   0.000000000000E+00  -1.485375376454E-01   3.530249636932E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.100498377570E-02  -2.869284041929E-02   0.000000000000E+00   1.352279108367E-01  -4.338800974088E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.420580362735E-01   3.679844496675E-02   0.000000000000E+00  -1.458418852293E-01   3.426850955467E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.007675693425E-02  -2.811050661043E-02   0.000000000000E+00   1.331127767096E-01  -4.226530491161E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398452120213E-01   3.593137958351E-02   0.000000000000E+00  -1.431852985138E-01   3.326101798954E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.914452821550E-02  -2.753837651169E-02   0.000000000000E+00   1.310202589510E-01  -4.116780208157E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.376525375179E-01   3.508342539968E-02   0.000000000000E+00  -1.405675252427E-01   3.227947407691E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.820878187333E-02  -2.697631922940E-02   0.000000000000E+00   1.289504118373E-01  -4.009504735083E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354803245425E-01   3.425420733731E-02   0.000000000000E+00  -1.379883035698E-01   3.132333739284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.726999192757E-02  -2.642420410975E-02   0.000000000000E+00   1.269032805383E-01  -3.904659187717E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333288624117E-01   3.344335608682E-02   0.000000000000E+00  -1.354473625481E-01   3.039207472971E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.632861859230E-02  -2.588190079024E-02   0.000000000000E+00   1.248788973658E-01  -3.802199202133E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311984186386E-01   3.265050807486E-02   0.000000000000E+00  -1.329444226068E-01   2.948516013313E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.538511187247E-02  -2.534927924764E-02   0.000000000000E+00   1.228772860922E-01  -3.702080929203E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290892395813E-01   3.187530543007E-02   0.000000000000E+00  -1.304791960154E-01   2.860207493284E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.443990980145E-02  -2.482620984595E-02   0.000000000000E+00   1.208984602103E-01  -3.604261039361E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.270015510830E-01   3.111739594665E-02   0.000000000000E+00  -1.280513873371E-01   2.774230776763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.349343885562E-02  -2.431256337968E-02   0.000000000000E+00   1.189424236345E-01  -3.508696724078E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249355591013E-01   3.037643304605E-02   0.000000000000E+00  -1.256606938687E-01   2.690535460476E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.254611400559E-02  -2.380821111856E-02   0.000000000000E+00   1.170091709787E-01  -3.415345696988E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228914503290E-01   2.965207573676E-02   0.000000000000E+00  -1.233068060705E-01   2.609071875380E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.159833877979E-02  -2.331302485098E-02   0.000000000000E+00   1.150986878370E-01  -3.324166196379E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208693928036E-01   2.894398857237E-02   0.000000000000E+00  -1.209894079833E-01   2.529791087535E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.065050533738E-02  -2.282687692424E-02   0.000000000000E+00   1.132109510607E-01  -3.235116985244E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188695365073E-01   2.825184160799E-02   0.000000000000E+00  -1.187081776340E-01   2.452644898461E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.970299454935E-02  -2.234964028353E-02   0.000000000000E+00   1.113459290310E-01  -3.148157352249E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168920139571E-01   2.757531035511E-02   0.000000000000E+00  -1.164627874309E-01   2.377585845015E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.875617608736E-02  -2.188118851000E-02   0.000000000000E+00   1.095035819299E-01  -3.063247112054E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.149369407835E-01   2.691407573501E-02   0.000000000000E+00  -1.142529045461E-01   2.304567198801E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.781040852041E-02  -2.142139585711E-02   0.000000000000E+00   1.076838620087E-01  -2.980346605839E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130044162999E-01   2.626782403088E-02   0.000000000000E+00  -1.120781912884E-01   2.233542965137E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.686603941822E-02  -2.097013728548E-02   0.000000000000E+00   1.058867138514E-01  -2.899416701229E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.110945240607E-01   2.563624683857E-02   0.000000000000E+00  -1.099383054646E-01   2.164467881583E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.592340546136E-02  -2.052728849634E-02   0.000000000000E+00   1.041120746360E-01  -2.820418792151E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092073324095E-01   2.501904101629E-02   0.000000000000E+00  -1.078329007298E-01   2.097297416066E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.498283255734E-02  -2.009272596411E-02   0.000000000000E+00   1.023598743936E-01  -2.743314798306E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073428950160E-01   2.441590863312E-02   0.000000000000E+00  -1.057616269275E-01   2.031987764611E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.404463596309E-02  -1.966632696615E-02   0.000000000000E+00   1.006300362581E-01  -2.668067164117E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055012514032E-01   2.382655691655E-02   0.000000000000E+00  -1.037241304194E-01   1.968495848685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.310912041234E-02  -1.924796961204E-02   0.000000000000E+00   9.892247671891E-02  -2.594638858238E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.036824274630E-01   2.325069819914E-02   0.000000000000E+00  -1.017200544043E-01   1.906779312196E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.217658024794E-02  -1.883753287224E-02   0.000000000000E+00   9.723710586751E-02  -2.522993372536E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018864359621E-01   2.268804986426E-02   0.000000000000E+00  -9.974903922759E-02   1.846796518137E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.124729955913E-02  -1.843489660355E-02   0.000000000000E+00   9.557382763844E-02  -2.453094720607E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001132770364E-01   2.213833429107E-02   0.000000000000E+00  -9.781072268048E-02   1.788506544900E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.032155232298E-02  -1.803994157461E-02   0.000000000000E+00   9.393254004816E-02  -2.384907436119E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.836293867584E-02   2.160127879884E-02   0.000000000000E+00  -9.590474028942E-02   1.731869182292E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.939960254939E-02  -1.765254949105E-02   0.000000000000E+00   9.231313542944E-02  -2.318396571209E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.663539719756E-02   2.107661559055E-02   0.000000000000E+00  -9.403072559609E-02   1.676844927235E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.848170443061E-02  -1.727260301601E-02   0.000000000000E+00   9.071550066124E-02  -2.253527694600E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.493061770954E-02   2.056408169602E-02   0.000000000000E+00  -9.218831042789E-02   1.623394979198E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.756810249268E-02  -1.689998579260E-02   0.000000000000E+00   8.913951739441E-02  -2.190266889583E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.324855456314E-02   2.006341891444E-02   0.000000000000E+00  -9.037712515926E-02   1.571481235348E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.665903175143E-02  -1.653458246284E-02   0.000000000000E+00   8.758506227471E-02  -2.128580751780E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.158915179549E-02   1.957437375651E-02   0.000000000000E+00  -8.859679896389E-02   1.521066285459E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.575471786984E-02  -1.617627868850E-02   0.000000000000E+00   8.605200716060E-02  -2.068436386655E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.995234356144E-02   1.909669738614E-02   0.000000000000E+00  -8.684696005806E-02   1.472113406571E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.485537732444E-02  -1.582496116764E-02   0.000000000000E+00   8.454021934000E-02  -2.009801406714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.833805455531E-02   1.863014556191E-02   0.000000000000E+00  -8.512723593528E-02   1.424586557423E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.396121660759E-02  -1.548051765112E-02   0.000000000000E+00   8.304956100522E-02  -1.952643930060E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.674620042243E-02   1.817447857812E-02   0.000000000000E+00  -8.343725359242E-02   1.378450372676E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.307243708395E-02  -1.514283695816E-02   0.000000000000E+00   8.157989305436E-02  -1.896932572794E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.517668816051E-02   1.772946120571E-02   0.000000000000E+00  -8.177663974743E-02   1.333670156927E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.218922582517E-02  -1.481180899104E-02   0.000000000000E+00   8.013106814247E-02  -1.842636455228E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.362941651108E-02   1.729486263300E-02   0.000000000000E+00  -8.014502104897E-02   1.290211878536E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.131176511246E-02  -1.448732474757E-02   0.000000000000E+00   7.870293802856E-02  -1.789725189049E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.210427634098E-02   1.687045640624E-02   0.000000000000E+00  -7.854202427798E-02   1.248042163280E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.044022790254E-02  -1.416927633356E-02   0.000000000000E+00   7.729535016724E-02  -1.738168879223E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.060115101402E-02   1.645602037010E-02   0.000000000000E+00  -7.696727654141E-02   1.207128287828E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.957477895864E-02  -1.385755697488E-02   0.000000000000E+00   7.590814863482E-02  -1.687938119997E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.911991675296E-02   1.605133660818E-02   0.000000000000E+00  -7.542040545839E-02   1.167438173073E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.871557501396E-02  -1.355206102655E-02   0.000000000000E+00   7.454117430794E-02  -1.639003990130E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.766044299191E-02   1.565619138341E-02   0.000000000000E+00  -7.390103933880E-02   1.128940377312E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.786276493848E-02  -1.325268398254E-02   0.000000000000E+00   7.319426504045E-02  -1.591338049511E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.622259271919E-02   1.527037507860E-02   0.000000000000E+00  -7.240880735465E-02   1.091604089290E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.701648990880E-02  -1.295932248409E-02   0.000000000000E+00   7.186725583845E-02  -1.544912335553E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.480622281092E-02   1.489368213698E-02   0.000000000000E+00  -7.094333970426E-02   1.055399121131E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.617688357799E-02  -1.267187432690E-02   0.000000000000E+00   7.055997903298E-02  -1.499699359434E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.341118435534E-02   1.452591100288E-02   0.000000000000E+00  -6.950426776951E-02   1.020295901138E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.534407224350E-02  -1.239023846802E-02   0.000000000000E+00   6.927226444403E-02  -1.455672103823E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.203732296804E-02   1.416686406264E-02   0.000000000000E+00  -6.809122426626E-02   9.862654665044E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.451817501526E-02  -1.211431503103E-02   0.000000000000E+00   6.800393954230E-02  -1.412804016527E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.068447909816E-02   1.381634758553E-02   0.000000000000E+00  -6.670384338818E-02   9.532794559159E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.369930398280E-02  -1.184400531127E-02   0.000000000000E+00   6.675482960807E-02  -1.371069004917E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.935248832589E-02   1.347417166507E-02   0.000000000000E+00  -6.534176094413E-02   9.213101020780E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.288756438372E-02  -1.157921177991E-02   0.000000000000E+00   6.552475788476E-02  -1.330441436384E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.804118165111E-02   1.314015016045E-02   0.000000000000E+00  -6.400461448917E-02   8.903302241554E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.208305477033E-02  -1.131983808704E-02   0.000000000000E+00   6.431354572895E-02  -1.290896131796E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.675038577358E-02   1.281410063831E-02   0.000000000000E+00  -6.269204344954E-02   8.603132201483E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.128586717247E-02  -1.106578906426E-02   0.000000000000E+00   6.312101275483E-02  -1.252408357255E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.547992336466E-02   1.249584431475E-02   0.000000000000E+00  -6.140368924155E-02   8.312330592031E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.049608726000E-02  -1.081697072667E-02   0.000000000000E+00   6.194697697436E-02  -1.214953822857E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.422961333074E-02   1.218520599773E-02   0.000000000000E+00  -6.013919538477E-02   8.030642738710E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.971379450805E-02  -1.057329027371E-02   0.000000000000E+00   6.079125493723E-02  -1.178508679634E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.299927106854E-02   1.188201402975E-02   0.000000000000E+00  -5.889820760946E-02   7.757819523184E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.893906236131E-02  -1.033465608977E-02   0.000000000000E+00   5.965366186438E-02  -1.143049513882E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.178870871247E-02   1.158610023093E-02   0.000000000000E+00  -5.768037395855E-02   7.493617305012E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.817195838964E-02  -1.010097774428E-02   0.000000000000E+00   5.853401177675E-02  -1.108553342097E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.059773537401E-02   1.129729984249E-02   0.000000000000E+00  -5.648534488425E-02   7.237797843026E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.741254444132E-02  -9.872165991046E-03   0.000000000000E+00   5.743211761895E-02  -1.074997606145E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.942615737351E-02   1.101545147065E-02   0.000000000000E+00  -5.531277333948E-02   6.990128216483E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.666087680322E-02  -9.648132765908E-03   0.000000000000E+00   5.634779138186E-02  -1.042360168378E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.827377846437E-02   1.074039703086E-02   0.000000000000E+00  -5.416231486416E-02   6.750380746001E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.591700636284E-02  -9.428791185456E-03   0.000000000000E+00   5.528084422465E-02  -1.010619307064E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.714040004980E-02   1.047198169264E-02   0.000000000000E+00  -5.303362766671E-02   6.518332914390E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.518097876028E-02  -9.214055543658E-03   0.000000000000E+00   5.423108658908E-02  -9.797537114842E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.602582139234E-02   1.021005382473E-02   0.000000000000E+00  -5.192637270069E-02   6.293767287384E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.445283452568E-02  -9.003841309756E-03   0.000000000000E+00   5.319832830481E-02  -9.497424771010E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.492983981627E-02   9.954464940822E-03   0.000000000000E+00  -5.084021373683E-02   6.076471434374E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.373260922482E-02  -8.798065124990E-03   0.000000000000E+00   5.218237869434E-02  -9.205651004663E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.385225090297E-02   9.705069645713E-03   0.000000000000E+00  -4.977481743061E-02   5.866237849177E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.302033362592E-02  -8.596644797787E-03   0.000000000000E+00   5.118304668584E-02  -8.922014745329E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.279284867958E-02   9.461725582008E-03   0.000000000000E+00  -4.872985338546E-02   5.662863870898E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.231603385430E-02  -8.399499299376E-03   0.000000000000E+00   5.020014091917E-02  -8.646318839307E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.175142580081E-02   9.224293377331E-03   0.000000000000E+00  -4.770499421170E-02   5.466151604927E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161973151160E-02  -8.206548758979E-03   0.000000000000E+00   4.923346983172E-02  -8.378369994903E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.072777372441E-02   8.992636592056E-03   0.000000000000E+00  -4.669991558151E-02   5.275907844142E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.093144379297E-02  -8.017714458222E-03   0.000000000000E+00   4.828284174040E-02  -8.117978728550E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.972168288004E-02   8.766621667572E-03   0.000000000000E+00  -4.571429627976E-02   5.091943990315E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.025118364744E-02  -7.832918825686E-03   0.000000000000E+00   4.734806494300E-02  -7.864959318941E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.873294283209E-02   8.546117875131E-03   0.000000000000E+00  -4.474781825120E-02   4.914075975843E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.957895996034E-02  -7.652085430565E-03   0.000000000000E+00   4.642894782644E-02  -7.619129764874E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.776134243623E-02   8.330997265214E-03   0.000000000000E+00  -4.380016664385E-02   4.742124185767E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.891477767251E-02  -7.475138976029E-03   0.000000000000E+00   4.552529894470E-02  -7.380311731905E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.680666999008E-02   8.121134617482E-03   0.000000000000E+00  -4.287102984873E-02   4.575913380156E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.825863784065E-02  -7.302005292138E-03   0.000000000000E+00   4.463692706728E-02  -7.148330489405E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.586871337806E-02   7.916407391310E-03   0.000000000000E+00  -4.196009953631E-02   4.415272616899E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.761053775433E-02  -7.132611329512E-03   0.000000000000E+00   4.376364124947E-02  -6.923014858951E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.494726021048E-02   7.716695676880E-03   0.000000000000E+00  -4.106707068941E-02   4.260035174934E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.697047116050E-02  -6.966885151288E-03   0.000000000000E+00   4.290525095383E-02  -6.704197180689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.404209795722E-02   7.521882146875E-03   0.000000000000E+00  -4.019164163300E-02   4.110038477925E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.633842845238E-02  -6.804755924552E-03   0.000000000000E+00   4.206156615217E-02  -6.491713272045E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.315301407583E-02   7.331852008761E-03   0.000000000000E+00  -3.933351406083E-02   3.965124018473E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.571439667979E-02  -6.646153913777E-03   0.000000000000E+00   4.123239734439E-02  -6.285402359022E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.227979613449E-02   7.146492957654E-03   0.000000000000E+00  -3.849239305905E-02   3.825137282827E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.509835953132E-02  -6.491010470567E-03   0.000000000000E+00   4.041755556034E-02  -6.085107003566E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.142223192977E-02   6.965695129812E-03   0.000000000000E+00  -3.766798712691E-02   3.689927676180E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.449029753273E-02  -6.339258026936E-03   0.000000000000E+00   3.961685245850E-02  -5.890673069547E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.058010959940E-02   6.789351056694E-03   0.000000000000E+00  -3.686000819467E-02   3.559348448541E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.389018840654E-02  -6.190830085777E-03   0.000000000000E+00   3.883010050160E-02  -5.701949712154E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.975321773014E-02   6.617355619656E-03   0.000000000000E+00  -3.606817163885E-02   3.433256621229E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.329800719118E-02  -6.045661212382E-03   0.000000000000E+00   3.805711302160E-02  -5.518789325346E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.894134546089E-02   6.449606005235E-03   0.000000000000E+00  -3.529219629479E-02   3.311512913998E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271372602116E-02  -5.903687022288E-03   0.000000000000E+00   3.729770412160E-02  -5.341047437424E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.814428258128E-02   6.286001661052E-03   0.000000000000E+00  -3.453180446678E-02   3.193981672834E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.213731403738E-02  -5.764844174439E-03   0.000000000000E+00   3.655168863821E-02  -5.168582634946E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.736181962559E-02   6.126444252318E-03   0.000000000000E+00  -3.378672193579E-02   3.080530798428E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.156873786191E-02  -5.629070362969E-03   0.000000000000E+00   3.581888235720E-02  -5.001256576582E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.659374796245E-02   5.970837618955E-03   0.000000000000E+00  -3.305667796485E-02   2.971031675354E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.100796217399E-02  -5.496304305518E-03   0.000000000000E+00   3.509910228416E-02  -4.838934014933E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.583985988022E-02   5.819087733329E-03   0.000000000000E+00  -3.234140530224E-02   2.865359101977E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.045494956431E-02  -5.366485731691E-03   0.000000000000E+00   3.439216658271E-02  -4.681482701161E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.509994866825E-02   5.671102658586E-03   0.000000000000E+00  -3.164064018249E-02   2.763391221093E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.990965984065E-02  -5.239555374654E-03   0.000000000000E+00   3.369789425526E-02  -4.528773215049E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.437380869408E-02   5.526792507604E-03   0.000000000000E+00  -3.095412232542E-02   2.665009451314E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937205002069E-02  -5.115454959979E-03   0.000000000000E+00   3.301610513010E-02  -4.380678910889E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.366123547687E-02   5.386069402557E-03   0.000000000000E+00  -3.028159493319E-02   2.570098419260E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.884207544389E-02  -4.994127198852E-03   0.000000000000E+00   3.234662036011E-02  -4.237076030264E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.296202575688E-02   5.248847435074E-03   0.000000000000E+00  -2.962280468540E-02   2.478545892492E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.831969060778E-02  -4.875515777254E-03   0.000000000000E+00   3.168926281127E-02  -4.097843756969E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.227597756140E-02   5.115042627015E-03   0.000000000000E+00  -2.897750173253E-02   2.390242713279E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.780484832641E-02  -4.759565336868E-03   0.000000000000E+00   3.104385668496E-02  -3.962864016024E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.160289026710E-02   4.984572891843E-03   0.000000000000E+00  -2.834543968749E-02   2.305082733151E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.729749823922E-02  -4.646221469777E-03   0.000000000000E+00   3.041022682921E-02  -3.832021199381E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.094256465884E-02   4.857357996603E-03   0.000000000000E+00  -2.772637561571E-02   2.222962748277E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.679758721061E-02  -4.535430712315E-03   0.000000000000E+00   2.978819889816E-02  -3.705202187261E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029480298527E-02   4.733319524491E-03   0.000000000000E+00  -2.712007002351E-02   2.143782435684E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.630506171200E-02  -4.427140535415E-03   0.000000000000E+00   2.917760041560E-02  -3.582296642434E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.965940901107E-02   4.612380838021E-03   0.000000000000E+00  -2.652628684502E-02   2.067444290290E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.581986891054E-02  -4.321299325092E-03   0.000000000000E+00   2.857826128011E-02  -3.463197086853E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.903618806611E-02   4.494467042790E-03   0.000000000000E+00  -2.594479342775E-02   1.993853562815E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.534195432737E-02  -4.217856372511E-03   0.000000000000E+00   2.799001271937E-02  -3.347798488044E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.842494709155E-02   4.379504951817E-03   0.000000000000E+00  -2.537536051665E-02   1.922918198509E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.487125909180E-02  -4.116761859310E-03   0.000000000000E+00   2.741268602984E-02  -3.235997826124E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.782549468299E-02   4.267423050474E-03   0.000000000000E+00  -2.481776223700E-02   1.854548776755E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.440772135745E-02  -4.017966862589E-03   0.000000000000E+00   2.684611317422E-02  -3.127694278774E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723764113081E-02   4.158151462003E-03   0.000000000000E+00  -2.427177607602E-02   1.788658451545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.395128093711E-02  -3.921423342292E-03   0.000000000000E+00   2.629012884263E-02  -3.022789821183E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.666119845770E-02   4.051621913593E-03   0.000000000000E+00  -2.373718286332E-02   1.725162892792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.350188057586E-02  -3.827084121000E-03   0.000000000000E+00   2.574457104449E-02  -2.921189306304E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.609598045356E-02   3.947767703040E-03   0.000000000000E+00  -2.321376675023E-02   1.663980228545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.305946096329E-02  -3.734902855160E-03   0.000000000000E+00   2.520927889886E-02  -2.822799686681E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554180270787E-02   3.846523665973E-03   0.000000000000E+00  -2.270131518812E-02   1.605030988055E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.262395591324E-02  -3.644834042840E-03   0.000000000000E+00   2.468409046162E-02  -2.727529336339E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.499848263946E-02   3.747826143628E-03   0.000000000000E+00  -2.219961890567E-02   1.548238045716E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.219529563974E-02  -3.556833028222E-03   0.000000000000E+00   2.416884410785E-02  -2.635288509143E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.446583952404E-02   3.651612951195E-03   0.000000000000E+00  -2.170847188527E-02   1.493526565889E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.177341511954E-02  -3.470855985020E-03   0.000000000000E+00   2.366338221809E-02  -2.545990418566E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.394369451929E-02   3.557823346711E-03   0.000000000000E+00  -2.122767133848E-02   1.440823948604E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135825570325E-02  -3.386859898172E-03   0.000000000000E+00   2.316755193718E-02  -2.459551331776E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.343187068775E-02   3.466398000487E-03   0.000000000000E+00  -2.075701768068E-02   1.390059776118E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.094975594497E-02  -3.304802517294E-03   0.000000000000E+00   2.268120116049E-02  -2.375889243931E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.293019301765E-02   3.377278965101E-03   0.000000000000E+00  -2.029631450498E-02   1.341165760377E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054784337395E-02  -3.224642372236E-03   0.000000000000E+00   2.220417486992E-02  -2.294922800269E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.243848844150E-02   3.290409645891E-03   0.000000000000E+00  -1.984536855532E-02   1.294075691312E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015244023387E-02  -3.146338795152E-03   0.000000000000E+00   2.173631755422E-02  -2.216572102060E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.195658585286E-02   3.205734772010E-03   0.000000000000E+00  -1.940398969894E-02   1.248725386047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976347759760E-02  -3.069851908221E-03   0.000000000000E+00   2.127747935142E-02  -2.140760498884E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.148431612105E-02   3.123200367985E-03   0.000000000000E+00  -1.897199089822E-02   1.205052638952E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938089832779E-02  -2.995142581730E-03   0.000000000000E+00   2.082751741980E-02  -2.067414821364E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.102151210413E-02   3.042753725798E-03   0.000000000000E+00  -1.854918818187E-02   1.162997172558E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.900464225311E-02  -2.922172384051E-03   0.000000000000E+00   2.038628952965E-02  -1.996463319908E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056800866000E-02   2.964343377482E-03   0.000000000000E+00  -1.813540061564E-02   1.122500589348E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.863463218641E-02  -2.850903600344E-03   0.000000000000E+00   1.995364794428E-02  -1.927833948410E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.012364265586E-02   2.887919068217E-03   0.000000000000E+00  -1.773045027244E-02   1.083506324397E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827078168611E-02  -2.781299270707E-03   0.000000000000E+00   1.952944265269E-02  -1.861455464272E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.968825297600E-02   2.813431729925E-03   0.000000000000E+00  -1.733416220205E-02   1.045959598866E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.791301721299E-02  -2.713323189297E-03   0.000000000000E+00   1.911353087918E-02  -1.797260131753E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.926168052805E-02   2.740833455372E-03   0.000000000000E+00  -1.694636440037E-02   1.009807374352E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756128505386E-02  -2.646939859065E-03   0.000000000000E+00   1.870578015723E-02  -1.735184417801E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.884376824766E-02   2.670077472731E-03   0.000000000000E+00  -1.656688777830E-02   9.749983080651E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.721553062449E-02  -2.582114396396E-03   0.000000000000E+00   1.830605951994E-02  -1.675166255915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.843436110181E-02   2.601118120652E-03   0.000000000000E+00  -1.619556613019E-02   9.414827088597E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.687567538070E-02  -2.518812564325E-03   0.000000000000E+00   1.791422958528E-02  -1.617142265030E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.803330609065E-02   2.533910823792E-03   0.000000000000E+00  -1.583223610209E-02   9.092124940950E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.654162376330E-02  -2.457000833177E-03   0.000000000000E+00   1.753014535474E-02  -1.561048756170E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.764045224809E-02   2.468412068810E-03   0.000000000000E+00  -1.547673715956E-02   8.781411473051E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621329468221E-02  -2.396646410420E-03   0.000000000000E+00   1.715366953261E-02  -1.506825545382E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725565064104E-02   2.404579380843E-03   0.000000000000E+00  -1.512891155532E-02   8.482236767101E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.589063714032E-02  -2.337717159221E-03   0.000000000000E+00   1.678467922578E-02  -1.454417599376E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.687875436754E-02   2.342371300414E-03   0.000000000000E+00  -1.478860429666E-02   8.194165745256E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.557360636622E-02  -2.280181503583E-03   0.000000000000E+00   1.642305597585E-02  -1.403771971552E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650961855358E-02   2.281747360798E-03   0.000000000000E+00  -1.445566311260E-02   7.916777770787E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526212867281E-02  -2.224008424962E-03   0.000000000000E+00   1.606867093507E-02  -1.354833684371E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614810034899E-02   2.222668065845E-03   0.000000000000E+00  -1.412993842091E-02   7.649666257215E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495610151459E-02  -2.169167550399E-03   0.000000000000E+00   1.572138471939E-02  -1.307545949409E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.579405892213E-02   2.165094868215E-03   0.000000000000E+00  -1.381128329504E-02   7.392438285394E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.465543215222E-02  -2.115629217544E-03   0.000000000000E+00   1.538106349164E-02  -1.261854738021E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.544735545360E-02   2.108990148054E-03   0.000000000000E+00  -1.349955343080E-02   7.144714228326E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.436006721867E-02  -2.063364398878E-03   0.000000000000E+00   1.504759133444E-02  -1.217711971825E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.510785312909E-02   2.054317192106E-03   0.000000000000E+00  -1.319460711306E-02   6.906127383769E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.406997299959E-02  -2.012344601583E-03   0.000000000000E+00   1.472086219474E-02  -1.175072982774E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.477541713113E-02   2.001040173213E-03   0.000000000000E+00  -1.289630518238E-02   6.676323614426E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378508874044E-02  -1.962541789485E-03   0.000000000000E+00   1.440076055131E-02  -1.133891177669E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.444991463023E-02   1.949124130261E-03   0.000000000000E+00  -1.260451100152E-02   6.454960995882E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.350531213492E-02  -1.913928482692E-03   0.000000000000E+00   1.408715529839E-02  -1.094116637002E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413121477488E-02   1.898534948499E-03   0.000000000000E+00  -1.231909042196E-02   6.241709471761E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323053735853E-02  -1.866477870776E-03   0.000000000000E+00   1.377991523466E-02  -1.055700528409E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.381918868108E-02   1.849239340274E-03   0.000000000000E+00  -1.203991175048E-02   6.036250516399E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.296070013606E-02  -1.820163792969E-03   0.000000000000E+00   1.347892754874E-02  -1.018599946789E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351370942089E-02   1.801204826160E-03   0.000000000000E+00  -1.176684571565E-02   5.838276804953E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.269577264455E-02  -1.774960583311E-03   0.000000000000E+00   1.318409583919E-02  -9.827770273024E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.321465201046E-02   1.754399716456E-03   0.000000000000E+00  -1.149976543446E-02   5.647491890425E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243571232151E-02  -1.730842984443E-03   0.000000000000E+00   1.289531936929E-02  -9.481932386477E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.292189339721E-02   1.708793093079E-03   0.000000000000E+00  -1.123854637894E-02   5.463609888046E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.218042843283E-02  -1.687786195738E-03   0.000000000000E+00   1.261247942974E-02  -9.148059557583E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263531244661E-02   1.664354791832E-03   0.000000000000E+00  -1.098306634289E-02   5.286355166625E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.192980787847E-02  -1.645766007065E-03   0.000000000000E+00   1.233544963376E-02  -8.825714592095E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.235478992816E-02   1.621055385019E-03   0.000000000000E+00  -1.073320540867E-02   5.115462046751E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168376930455E-02  -1.604758836978E-03   0.000000000000E+00   1.206411759888E-02  -8.514506509432E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208020850097E-02   1.578866164444E-03   0.000000000000E+00  -1.048884591413E-02   4.950674505849E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.144227990844E-02  -1.564741620216E-03   0.000000000000E+00   1.179839171315E-02  -8.214105312981E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181145269871E-02   1.537759124758E-03   0.000000000000E+00  -1.024987241969E-02   4.791745890134E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.120531267945E-02  -1.525691669253E-03   0.000000000000E+00   1.153818415328E-02  -7.924195057891E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154840891416E-02   1.497706947137E-03   0.000000000000E+00  -1.001617167543E-02   4.638438632881E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097279722147E-02  -1.487586668746E-03   0.000000000000E+00   1.128339140903E-02  -7.644423678425E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129096538327E-02   1.458682983341E-03   0.000000000000E+00  -9.787632588547E-03   4.490523979659E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.074462472869E-02  -1.450404790588E-03   0.000000000000E+00   1.103389618232E-02  -7.374410498349E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103901216877E-02   1.420661240070E-03   0.000000000000E+00  -9.564146190733E-03   4.347781719585E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052069900384E-02  -1.414124780958E-03   0.000000000000E+00   1.078958737579E-02  -7.113798994682E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.079244114345E-02   1.383616363680E-03   0.000000000000E+00  -9.345605605943E-03   4.209999923287E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030097295022E-02  -1.378725932258E-03   0.000000000000E+00   1.055037429642E-02  -6.862291746297E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055114597296E-02   1.347523625203E-03   0.000000000000E+00  -9.131906018207E-03   4.076974686810E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008542646376E-02  -1.344187891167E-03   0.000000000000E+00   1.031617795421E-02  -6.619625732736E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031502209844E-02   1.312358905712E-03   0.000000000000E+00  -8.922944639749E-03   3.948509881991E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.874011212954E-03  -1.310490675011E-03   0.000000000000E+00   1.008690980079E-02  -6.385517140165E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008396671866E-02   1.278098681970E-03   0.000000000000E+00  -8.718620679222E-03   3.824416912564E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.666631771356E-03  -1.277614628373E-03   0.000000000000E+00   9.862464516563E-03  -6.159644443823E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.857878772003E-03   1.244720012416E-03   0.000000000000E+00  -8.518835310252E-03   3.704514476486E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.463184014511E-03  -1.245540622906E-03   0.000000000000E+00   9.642734828123E-03  -5.941687347562E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.636658918095E-03   1.212200523430E-03   0.000000000000E+00  -8.323491640158E-03   3.588628333960E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.263603082853E-03  -1.214250047447E-03   0.000000000000E+00   9.427629692869E-03  -5.731372327728E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.420209519272E-03   1.180518395915E-03   0.000000000000E+00  -8.132494678923E-03   3.476591081290E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.067866772730E-03  -1.183724710131E-03   0.000000000000E+00   9.217075248652E-03  -5.528473827884E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.208434621769E-03   1.149652352153E-03   0.000000000000E+00  -7.945751308443E-03   3.368241930348E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.875949053328E-03  -1.153946716175E-03   0.000000000000E+00   9.010997142786E-03  -5.332768921544E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.001239936760E-03   1.119581642969E-03   0.000000000000E+00  -7.763170252002E-03   3.263426493707E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.687776715744E-03  -1.124898459451E-03   0.000000000000E+00   8.809304460825E-03  -5.143997277683E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.798532821167E-03   1.090286035147E-03   0.000000000000E+00  -7.584662044014E-03   3.161996575033E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.503243288268E-03  -1.096562729170E-03   0.000000000000E+00   8.611895323993E-03  -4.961875621232E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.600222258396E-03   1.061745799154E-03   0.000000000000E+00  -7.410139000064E-03   3.063809965146E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.322261912365E-03  -1.068922798165E-03   0.000000000000E+00   8.418676690389E-03  -4.786146644155E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.406218838857E-03   1.033941697113E-03   0.000000000000E+00  -7.239515187189E-03   2.968730243069E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.144794498872E-03  -1.041962385605E-03   0.000000000000E+00   8.229574738291E-03  -4.616604238740E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.216434740414E-03   1.006854971042E-03   0.000000000000E+00  -7.072706394470E-03   2.876626582388E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.970830248395E-03  -1.015665544729E-03   0.000000000000E+00   8.044526338627E-03  -4.453072641534E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.030783708739E-03   9.804673313697E-04   0.000000000000E+00  -6.909630103904E-03   2.787373562723E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.800335047590E-03  -9.900165716950E-04   0.000000000000E+00   7.863460438869E-03  -4.295360815616E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.849181037558E-03   9.547609456936E-04   0.000000000000E+00  -6.750205461579E-03   2.700850986123E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.633222659699E-03  -9.650000293266E-04   0.000000000000E+00   7.686288086332E-03  -4.143237959825E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.671543548847E-03   9.297184277827E-04   0.000000000000E+00  -6.594353249118E-03   2.616943698324E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.469386599391E-03  -9.406008596551E-04   0.000000000000E+00   7.512914596611E-03  -3.996462483493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.497789572992E-03   9.053228268476E-04   0.000000000000E+00  -6.441995855479E-03   2.535541414912E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.308753168445E-03  -9.168044224918E-04   0.000000000000E+00   7.343258761924E-03  -3.854827575720E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.327838928891E-03   8.815576170331E-04   0.000000000000E+00  -6.293057249010E-03   2.456538552119E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.151293787779E-03  -8.935965236912E-04   0.000000000000E+00   7.177256699931E-03  -3.718170467670E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161612904052E-03   8.584066871472E-04   0.000000000000E+00  -6.147462949847E-03   2.379834062186E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.997000680874E-03  -8.709632161064E-04   0.000000000000E+00   7.014852226019E-03  -3.586350866944E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.999034234667E-03   8.358543306364E-04   0.000000000000E+00  -6.005140002609E-03   2.305331273380E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.845844188786E-03  -8.488907951084E-04   0.000000000000E+00   6.855981799405E-03  -3.459214817755E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.840027085740E-03   8.138852357736E-04   0.000000000000E+00  -5.866016949432E-03   2.232937734320E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.697744015398E-03  -8.273657649345E-04   0.000000000000E+00   6.700565001488E-03  -3.336571567539E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.684517031162E-03   7.924844760741E-04   0.000000000000E+00  -5.730023803289E-03   2.162565062714E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.552600921407E-03  -8.063749442546E-04   0.000000000000E+00   6.548516328277E-03  -3.218220640764E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.532431033872E-03   7.716375009252E-04   0.000000000000E+00  -5.597092021655E-03   2.094128798274E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.410342365229E-03  -7.859055166469E-04   0.000000000000E+00   6.399761310595E-03  -3.103988618283E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.383697426064E-03   7.513301264438E-04   0.000000000000E+00  -5.467154480507E-03   2.027548259944E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.270927223626E-03  -7.659450847821E-04   0.000000000000E+00   6.254237443992E-03  -2.993732093935E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.238245889400E-03   7.315485265202E-04   0.000000000000E+00  -5.340145448608E-03   1.962746406999E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.134342162899E-03  -7.464814919507E-04   0.000000000000E+00   6.111892080282E-03  -2.887334035116E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.096007435334E-03   7.122792240843E-04   0.000000000000E+00  -5.216000562153E-03   1.899649704298E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.000574574415E-03  -7.275028850066E-04   0.000000000000E+00   5.972673173661E-03  -2.784681681965E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.956914385483E-03   6.935090825708E-04   0.000000000000E+00  -5.094656799732E-03   1.838187991378E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.869568858121E-03  -7.089975115472E-04   0.000000000000E+00   5.836514798975E-03  -2.685632658040E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.820900352111E-03   6.752252975742E-04   0.000000000000E+00  -4.976052457627E-03   1.778294355405E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.741244242740E-03  -6.909538419201E-04   0.000000000000E+00   5.703343761239E-03  -2.590029813487E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.687900218648E-03   6.574153886968E-04   0.000000000000E+00  -4.860127125407E-03   1.719905007749E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.615526674686E-03  -6.733606460619E-04   0.000000000000E+00   5.573090701444E-03  -2.497725657532E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.557850120377E-03   6.400671915958E-04   0.000000000000E+00  -4.746821661902E-03   1.662959164400E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.492346657225E-03  -6.562070311013E-04   0.000000000000E+00   5.445688843432E-03  -2.408580757285E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.430687425202E-03   6.231688502060E-04   0.000000000000E+00  -4.636078171476E-03   1.607398929841E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.371668837815E-03  -6.394824730504E-04   0.000000000000E+00   5.321083229711E-03  -2.322485312459E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.306350714485E-03   6.067088091372E-04   0.000000000000E+00  -4.527839980613E-03   1.553169184364E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.253493903954E-03  -6.231766982879E-04   0.000000000000E+00   5.199231398819E-03  -2.239358920040E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.184779764099E-03   5.906758062697E-04   0.000000000000E+00  -4.422051614876E-03   1.500217474979E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.137798310675E-03  -6.072795501909E-04   0.000000000000E+00   5.080083530702E-03  -2.159105965673E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.065915525531E-03   5.750588655007E-04   0.000000000000E+00  -4.318658776160E-03   1.448493909460E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.024532589815E-03  -5.917810526912E-04   0.000000000000E+00   4.963582225307E-03  -2.081615462383E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.949700107155E-03   5.598472896736E-04   0.000000000000E+00  -4.217608320283E-03   1.397951053831E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.913637624231E-03  -5.766713355358E-04   0.000000000000E+00   4.849668050242E-03  -2.006773110396E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.836076755639E-03   5.450306536661E-04   0.000000000000E+00  -4.118848234901E-03   1.348543832872E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.805023629007E-03  -5.619408599085E-04   0.000000000000E+00   4.738272716624E-03  -1.934447167436E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.724989837512E-03   5.305987976505E-04   0.000000000000E+00  -4.022327617761E-03   1.300229433893E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.698618840145E-03  -5.475804147746E-04   0.000000000000E+00   4.629334273705E-03  -1.864522987845E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.616384820857E-03   5.165418205026E-04   0.000000000000E+00  -3.927996655255E-03   1.252967213418E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.594414733618E-03  -5.335811046518E-04   0.000000000000E+00   4.522811792036E-03  -1.796932107150E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.510208257175E-03   5.028500733662E-04   0.000000000000E+00  -3.835806601314E-03   1.206718606879E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.492405870071E-03  -5.199341861127E-04   0.000000000000E+00   4.418666055976E-03  -1.731609863022E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.406407763435E-03   4.895141533858E-04   0.000000000000E+00  -3.745709756629E-03   1.161447041282E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.392571359213E-03  -5.066310413855E-04   0.000000000000E+00   4.316853589910E-03  -1.668483248577E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.304932004235E-03   4.765248975653E-04   0.000000000000E+00  -3.657659448173E-03   1.117117850505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.294884967111E-03  -4.936631495118E-04   0.000000000000E+00   4.217330052344E-03  -1.607477918778E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205730674191E-03   4.638733767905E-04   0.000000000000E+00  -3.571610009054E-03   1.073698193593E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.199270357148E-03  -4.810222094147E-04   0.000000000000E+00   4.120036221196E-03  -1.548489868918E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.108754480438E-03   4.515508899800E-04   0.000000000000E+00  -3.487516758671E-03   1.031156975483E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.105631447342E-03  -4.687000587710E-04   0.000000000000E+00   4.024907303995E-03  -1.491406529395E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.013955125381E-03   4.395489583945E-04   0.000000000000E+00  -3.405335983215E-03   9.894647705913E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.013933561902E-03  -4.566889586599E-04   0.000000000000E+00   3.931898288929E-03  -1.436157798261E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921285289554E-03   4.278593200610E-04   0.000000000000E+00  -3.325024916444E-03   9.485937487699E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.924165787631E-03  -4.449813921396E-04   0.000000000000E+00   3.840972321314E-03  -1.382690254140E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.830698614706E-03   4.164739243405E-04   0.000000000000E+00  -3.246541720783E-03   9.085176038351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.836309385808E-03  -4.335698794695E-04   0.000000000000E+00   3.752090800113E-03  -1.330947149260E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.742149687060E-03   4.053849266346E-04   0.000000000000E+00  -3.169845468748E-03   8.692114845258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.750361496647E-03  -4.224471327075E-04   0.000000000000E+00   3.665220615804E-03  -1.280882913145E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.655594020749E-03   3.945846832012E-04   0.000000000000E+00  -3.094896124645E-03   8.306519277734E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.666285224850E-03  -4.116059365741E-04   0.000000000000E+00   3.580318942258E-03  -1.232433024631E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.570988041454E-03   3.840657461091E-04   0.000000000000E+00  -3.021654526596E-03   7.928167943312E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.583993621158E-03  -4.010392555297E-04   0.000000000000E+00   3.497328484893E-03  -1.185505864148E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.488289070226E-03   3.738208583086E-04   0.000000000000E+00  -2.950082368844E-03   7.556852065820E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.503432461169E-03  -3.907403281671E-04   0.000000000000E+00   3.416202366512E-03  -1.140032360285E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407455307508E-03   3.638429488257E-04   0.000000000000E+00  -2.880142184385E-03   7.192374886067E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.424587757961E-03  -3.807025535538E-04   0.000000000000E+00   3.336906324490E-03  -1.095969108225E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.328445817340E-03   3.541251280668E-04   0.000000000000E+00  -2.811797327858E-03   6.834551082995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.347427005231E-03  -3.709194752293E-04   0.000000000000E+00   3.259401370199E-03  -1.053263317821E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251220511765E-03   3.446606832381E-04   0.000000000000E+00  -2.745011958754E-03   6.483206215757E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271932431325E-03  -3.613847820217E-04   0.000000000000E+00   3.183653492243E-03  -1.011872127300E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.175740135432E-03   3.354430738855E-04   0.000000000000E+00  -2.679751024906E-03   6.138176186159E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.198091778655E-03  -3.520922905083E-04   0.000000000000E+00   3.109630912286E-03  -9.717569041031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.101966250399E-03   3.264659275310E-04   0.000000000000E+00  -2.615980246256E-03   5.799306720642E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.125853678063E-03  -3.430359345648E-04   0.000000000000E+00   3.037290921996E-03  -9.328587774953E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.029861221116E-03   3.177230354195E-04   0.000000000000E+00  -2.553666098919E-03   5.466452870218E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.055156103136E-03  -3.342098427624E-04   0.000000000000E+00   2.966588307734E-03  -8.951152694373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.959388199637E-03   3.092083483757E-04   0.000000000000E+00  -2.492775799520E-03   5.139478531138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.985982296630E-03  -3.256083319261E-04   0.000000000000E+00   2.897491468432E-03  -8.584907370394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.890511111002E-03   3.009159727539E-04   0.000000000000E+00  -2.433277289802E-03   4.818255980914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.918316909173E-03  -3.172258074759E-04   0.000000000000E+00   2.829969747882E-03  -8.229515310896E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.823194638833E-03   2.928401664936E-04   0.000000000000E+00  -2.375139221528E-03   4.502665433862E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.852129141188E-03  -3.090567678422E-04   0.000000000000E+00   2.763988622308E-03  -7.884570793848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757404211119E-03   2.849753352632E-04   0.000000000000E+00  -2.318330941621E-03   4.192594612383E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.787392919753E-03  -3.010958774628E-04   0.000000000000E+00   2.699515576400E-03  -7.549703939630E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.693105986211E-03   2.773160287111E-04   0.000000000000E+00  -2.262822477607E-03   3.887938335542E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.724070275164E-03  -2.933378727554E-04   0.000000000000E+00   2.636515186487E-03  -7.224494564343E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.630266839016E-03   2.698569368005E-04   0.000000000000E+00  -2.208584523302E-03   3.588598123095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.662116037413E-03  -2.857776434738E-04   0.000000000000E+00   2.574950458294E-03  -6.908497731778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.568854347365E-03   2.625928862320E-04   0.000000000000E+00  -2.155588424752E-03   3.294481815184E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.601496404780E-03  -2.784103667488E-04   0.000000000000E+00   2.514788226787E-03  -6.601342687213E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.508836778608E-03   2.555188369641E-04   0.000000000000E+00  -2.103806166455E-03   3.005503207494E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.542204727729E-03  -2.712312001962E-04   0.000000000000E+00   2.456003411709E-03  -6.302812853552E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.450183076405E-03   2.486298788143E-04   0.000000000000E+00  -2.053210357828E-03   2.721581700451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.484223303111E-03  -2.642354473332E-04   0.000000000000E+00   2.398568313454E-03  -6.012644073947E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.392862847684E-03   2.419212281432E-04   0.000000000000E+00  -2.003774219910E-03   2.442641963248E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.427540535807E-03  -2.574184784613E-04   0.000000000000E+00   2.342457551075E-03  -5.730615318302E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.336846349829E-03   2.353882246225E-04   0.000000000000E+00  -1.955471572336E-03   2.168613611226E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.372123009029E-03  -2.507757416765E-04   0.000000000000E+00   2.287640019590E-03  -5.456405268452E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.282104478031E-03   2.290263280823E-04   0.000000000000E+00  -1.908276820537E-03   1.899430896437E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317920306718E-03  -2.443028115233E-04   0.000000000000E+00   2.234080264296E-03  -5.189615266606E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.228608752883E-03   2.228311154430E-04   0.000000000000E+00  -1.862164943203E-03   1.635032412231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.264888795559E-03  -2.379954099163E-04   0.000000000000E+00   2.181744890558E-03  -4.929884535797E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.176331308095E-03   2.167982777130E-04   0.000000000000E+00  -1.817111479957E-03   1.375360808947E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213010226673E-03  -2.318494214993E-04   0.000000000000E+00   2.130608299749E-03  -4.676993291902E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125244878467E-03   2.109236170670E-04   0.000000000000E+00  -1.773092519284E-03   1.120362522550E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.162278434204E-03  -2.258608224166E-04   0.000000000000E+00   2.080648919611E-03  -4.430794001375E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.075322788024E-03   2.052030440021E-04   0.000000000000E+00  -1.730084686691E-03   8.699875156599E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.112673236419E-03  -2.200256594367E-04   0.000000000000E+00   2.031841576427E-03  -4.191075504449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.026538938333E-03   1.996325745544E-04   0.000000000000E+00  -1.688065133079E-03   6.241890281438E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.064188701746E-03  -2.143400563207E-04   0.000000000000E+00   1.984165817922E-03  -3.957708251844E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.978867797028E-03   1.942083275950E-04   0.000000000000E+00  -1.647011523359E-03   3.829233411823E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.016802894518E-03  -2.088002036832E-04   0.000000000000E+00   1.937597207550E-03  -3.730496555168E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.932284386506E-03   1.889265221866E-04   0.000000000000E+00  -1.606902025282E-03   1.461495498754E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.970480585888E-03  -2.034023725409E-04   0.000000000000E+00   1.892107634918E-03  -3.509181762358E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886764272810E-03   1.837834750102E-04   0.000000000000E+00  -1.567715298474E-03  -8.617065264502E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.925172740154E-03  -1.981429363769E-04   0.000000000000E+00   1.847664481425E-03  -3.293426276381E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842283554716E-03   1.787755978599E-04   0.000000000000E+00  -1.529430483723E-03  -3.140731810157E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.880853922201E-03  -1.930184122682E-04   0.000000000000E+00   1.804242605678E-03  -3.083022678390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.798818852966E-03   1.738993951914E-04   0.000000000000E+00  -1.492027192430E-03  -5.375917544177E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.837519496195E-03  -1.880254352784E-04   0.000000000000E+00   1.761823996316E-03  -2.877881520467E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.756347299713E-03   1.691514617391E-04   0.000000000000E+00  -1.455485496307E-03  -7.567580838246E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.795154777295E-03  -1.831606758941E-04   0.000000000000E+00   1.720387918005E-03  -2.677870489857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.714846528127E-03   1.645284801953E-04   0.000000000000E+00  -1.419785917261E-03  -9.716020494415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.753743398409E-03  -1.784208689273E-04   0.000000000000E+00   1.679913585867E-03  -2.482852938852E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.674294662188E-03   1.600272189396E-04   0.000000000000E+00  -1.384909417483E-03  -1.182151870655E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.713268012424E-03  -1.738028846008E-04   0.000000000000E+00   1.640380782283E-03  -2.292700840176E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.634670306650E-03   1.556445298342E-04   0.000000000000E+00  -1.350837389746E-03  -1.388434266251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.673717402977E-03  -1.693035874261E-04   0.000000000000E+00   1.601771868201E-03  -2.107330483497E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.595952537175E-03   1.513773460691E-04   0.000000000000E+00  -1.317551647880E-03  -1.590474607713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.635059602691E-03  -1.649199374179E-04   0.000000000000E+00   1.564061540358E-03  -1.926528721030E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558120890647E-03   1.472226800661E-04   0.000000000000E+00  -1.285034417462E-03  -1.788297063707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.597261048499E-03  -1.606489804318E-04   0.000000000000E+00   1.527223950987E-03  -1.750073939428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.521155355654E-03   1.431776214347E-04   0.000000000000E+00  -1.253268326676E-03  -1.981924737220E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.560303190045E-03  -1.564878625227E-04   0.000000000000E+00   1.491238805336E-03  -1.577836249697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.485036363129E-03   1.392393349771E-04   0.000000000000E+00  -1.222236397369E-03  -2.171379795811E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.524175456817E-03  -1.524338002893E-04   0.000000000000E+00   1.456089251197E-03  -1.409737987072E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.449744777164E-03   1.354050587459E-04   0.000000000000E+00  -1.191922036289E-03  -2.356683594303E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.488864199251E-03  -1.484840722256E-04   0.000000000000E+00   1.421757934244E-03  -1.245692897466E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.415261886006E-03   1.316721021561E-04   0.000000000000E+00  -1.162309026510E-03  -2.537856790566E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.454348026995E-03  -1.446360298121E-04   0.000000000000E+00   1.388224837508E-03  -1.085572029268E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.381569393168E-03   1.280378441353E-04   0.000000000000E+00  -1.133381519012E-03  -2.714919455525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420617790878E-03  -1.408870830658E-04   0.000000000000E+00   1.355475827254E-03  -9.293377680430E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.348649408760E-03   1.244997313294E-04   0.000000000000E+00  -1.105124024468E-03  -2.887891175852E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387659181756E-03  -1.372346918322E-04   0.000000000000E+00   1.323494516008E-03  -7.769131722013E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316484440925E-03   1.210552763493E-04   0.000000000000E+00  -1.077521405168E-03  -3.056791151387E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.355448734678E-03  -1.336763842691E-04   0.000000000000E+00   1.292260019931E-03  -6.281500624725E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.285057387470E-03   1.177020560653E-04   0.000000000000E+00  -1.050558867141E-03  -3.221638286181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323970319929E-03  -1.302097567856E-04   0.000000000000E+00   1.261755550588E-03  -4.829639939214E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254351527640E-03   1.144377099455E-04   0.000000000000E+00  -1.024221952423E-03  -3.382451274089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293204200819E-03  -1.268324590649E-04   0.000000000000E+00   1.231962093343E-03  -3.412346405013E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.224350514023E-03   1.112599384317E-04   0.000000000000E+00  -9.984965314958E-04  -3.539248679130E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263132790841E-03  -1.235422105970E-04   0.000000000000E+00   1.202861491171E-03  -2.028543594059E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195038364640E-03   1.081665013618E-04   0.000000000000E+00  -9.733687958783E-04  -3.692049010295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.233742499202E-03  -1.203367879436E-04   0.000000000000E+00   1.174438707103E-03  -6.776165272052E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.166399455163E-03   1.051552164321E-04   0.000000000000E+00  -9.488252508826E-04  -3.840870791681E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205021709168E-03  -1.172140317805E-04   0.000000000000E+00   1.146680623408E-03   6.407923780261E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138418511286E-03   1.022239576996E-04   0.000000000000E+00  -9.248527085294E-04  -3.985732627384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.176958238699E-03  -1.141718236507E-04   0.000000000000E+00   1.119573761965E-03   1.927087757654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111080601230E-03   9.937065411575E-05   0.000000000000E+00  -9.014382805847E-04  -4.126653262703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.149535127629E-03  -1.112080874103E-04   0.000000000000E+00   1.093101007636E-03   3.182283551675E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.084371128408E-03   9.659328810969E-05   0.000000000000E+00  -8.785693717870E-04  -4.263651639303E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122740352732E-03  -1.083208312409E-04   0.000000000000E+00   1.067249912716E-03   4.406684513407E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.058275824215E-03   9.388989419796E-05   0.000000000000E+00  -8.562336731867E-04  -4.396746948157E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096560684192E-03  -1.055080827189E-04   0.000000000000E+00   1.042006640305E-03   5.600844444994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.032780740972E-03   9.125855763614E-05   0.000000000000E+00  -8.344191556477E-04  -4.525958676742E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.070982003575E-03  -1.027679323381E-04   0.000000000000E+00   1.017356890666E-03   6.765392388799E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.007872244988E-03   8.869741310136E-05   0.000000000000E+00  -8.131140634793E-04  -4.651306653104E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045985866405E-03  -1.000985081136E-04   0.000000000000E+00   9.932819904689E-04   7.901579818789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.835370097654E-04   8.620464340934E-05   0.000000000000E+00  -7.923069082043E-04  -4.772811086294E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.021559248962E-03  -9.749800185306E-05   0.000000000000E+00   9.697677620920E-04   9.010042794797E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.597620093421E-04   8.377847826765E-05   0.000000000000E+00  -7.719864624764E-04  -4.890492602863E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.976941867832E-04  -9.496464646663E-05   0.000000000000E+00   9.468068526219E-04   1.009045245108E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.365345117640E-04   8.141719305842E-05   0.000000000000E+00  -7.521417541159E-04  -5.004372279977E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.743764738042E-04  -9.249671398994E-05   0.000000000000E+00   9.243835908335E-04   1.114371015422E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.138420726685E-04   7.911910765218E-05   0.000000000000E+00  -7.327620602779E-04  -5.114471675687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.515936137022E-04  -9.009252523636E-05   0.000000000000E+00   9.024849940213E-04   1.217033456429E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.916725290218E-04   7.688258525244E-05   0.000000000000E+00  -7.138369017523E-04  -5.220812855795E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.293362067301E-04  -8.775044196046E-05   0.000000000000E+00   8.811033036677E-04   1.317012175180E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.700139929582E-04   7.470603127406E-05   0.000000000000E+00  -6.953560373893E-04  -5.323418417312E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.075919372457E-04  -8.546887212414E-05   0.000000000000E+00   8.602252892934E-04   1.414369069121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.488548457534E-04   7.258789224441E-05   0.000000000000E+00  -6.773094586423E-04  -5.422311510230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.863478549032E-04  -8.324625087198E-05   0.000000000000E+00   8.398365753789E-04   1.509181817618E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.281837319148E-04   7.052665473777E-05   0.000000000000E+00  -6.596873842339E-04  -5.517515855269E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.655941843867E-04  -8.108106651721E-05   0.000000000000E+00   8.199286738885E-04   1.601448747798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.079895533900E-04   6.852084433529E-05   0.000000000000E+00  -6.424802549429E-04  -5.609055760020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.453193494695E-04  -7.897184140103E-05   0.000000000000E+00   8.004898730080E-04   1.691212473106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.882614638889E-04   6.656902461054E-05   0.000000000000E+00  -6.256787284951E-04  -5.696956132314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.255120255657E-04  -7.691713258203E-05   0.000000000000E+00   7.815079855434E-04   1.778524840656E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.689888633431E-04   6.466979614750E-05   0.000000000000E+00  -6.092736745943E-04  -5.781242490914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.061604823370E-04  -7.491552129420E-05   0.000000000000E+00   7.629682269597E-04   1.863477811394E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.501613924301E-04   6.282179557511E-05   0.000000000000E+00  -5.932561700260E-04  -5.861940974842E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.872555155852E-04  -7.296567024643E-05   0.000000000000E+00   7.448627468080E-04   1.946066304112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.317689272642E-04   6.102369463432E-05   0.000000000000E+00  -5.776174939041E-04  -5.939078349604E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.687887789166E-04  -7.106622167685E-05   0.000000000000E+00   7.271860216717E-04   2.026260344519E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.138015741550E-04   5.927419926426E-05   0.000000000000E+00  -5.623491230038E-04  -6.012682012452E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.507498228157E-04  -6.921588297052E-05   0.000000000000E+00   7.099270113951E-04   2.104103895527E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.962496644984E-04   5.757204871798E-05   0.000000000000E+00  -5.474427272120E-04  -6.082779994606E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.331276255973E-04  -6.741339030123E-05   0.000000000000E+00   6.930716396015E-04   2.179683911521E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.791037497558E-04   5.591601469371E-05   0.000000000000E+00  -5.328901650664E-04  -6.149400962949E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.159129437641E-04  -6.565751052330E-05   0.000000000000E+00   6.766104704376E-04   2.253028585473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.623545965483E-04   5.430490049526E-05   0.000000000000E+00  -5.186834794083E-04  -6.212574218956E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990982308174E-04  -6.394704347439E-05   0.000000000000E+00   6.605397604106E-04   2.324092595398E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.459931818517E-04   5.273754021083E-05   0.000000000000E+00  -5.048148931282E-04  -6.272329696826E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.826759535483E-04  -6.228081624638E-05   0.000000000000E+00   6.448559471380E-04   2.392831146653E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.300106882830E-04   5.121279791360E-05   0.000000000000E+00  -4.912768050027E-04  -6.328697959551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.666331516195E-04  -6.065768329270E-05   0.000000000000E+00   6.295361700619E-04   2.459450173580E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.143984994918E-04   4.972956688524E-05   0.000000000000E+00  -4.780617856363E-04  -6.381710194013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.509619137401E-04  -5.907653285320E-05   0.000000000000E+00   6.145739994584E-04   2.523944701938E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.991481956583E-04   4.828676885650E-05   0.000000000000E+00  -4.651625734866E-04  -6.431398204395E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.356548773115E-04  -5.753628153279E-05   0.000000000000E+00   5.999647076168E-04   2.586291782637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.842515490599E-04   4.688335326984E-05   0.000000000000E+00  -4.525720709828E-04  -6.477794404658E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.207031718367E-04  -5.603587358745E-05   0.000000000000E+00   5.856979991093E-04   2.646539574515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.697005197535E-04   4.551829655966E-05   0.000000000000E+00  -4.402833407328E-04  -6.520931809632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.061000960270E-04  -5.457428189040E-05   0.000000000000E+00   5.717708092889E-04   2.704647248939E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.554872513527E-04   4.419060145521E-05   0.000000000000E+00  -4.282896018261E-04  -6.560844025109E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.918362355490E-04  -5.315050186757E-05   0.000000000000E+00   5.581697662871E-04   2.760707104447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.416040668635E-04   4.289929629437E-05   0.000000000000E+00  -4.165842261948E-04  -6.597565237057E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.779038074935E-04  -5.176355894462E-05   0.000000000000E+00   5.448870458335E-04   2.814742400766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.280434646464E-04   4.164343436355E-05   0.000000000000E+00  -4.051607350943E-04  -6.631130199526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.642964212459E-04  -5.041250551129E-05   0.000000000000E+00   5.319194494123E-04   2.866720894847E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.147981144440E-04   4.042209324912E-05   0.000000000000E+00  -3.940127956367E-04  -6.661574222116E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.510057575108E-04  -4.909638124586E-05   0.000000000000E+00   5.192564370430E-04   2.916706030960E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.018608534878E-04   3.923437420726E-05   0.000000000000E+00  -3.831342174128E-04  -6.688933156356E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.380273124758E-04  -4.781433427868E-05   0.000000000000E+00   5.069004380508E-04   2.964598697848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.892246827173E-04   3.807940155311E-05   0.000000000000E+00  -3.725189492030E-04  -6.713243381378E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.253506725154E-04  -4.656547193410E-05   0.000000000000E+00   4.948325040033E-04   3.010563797871E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.768827630399E-04   3.695632206099E-05   0.000000000000E+00  -3.621610757418E-04  -6.734541789014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.129684385915E-04  -4.534891860180E-05   0.000000000000E+00   4.830443870472E-04   3.054638589867E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.648284117095E-04   3.586430438422E-05   0.000000000000E+00  -3.520548145788E-04  -6.752865768107E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.008746242651E-04  -4.416384240973E-05   0.000000000000E+00   4.715323419615E-04   3.096807399134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.530550987572E-04   3.480253848736E-05   0.000000000000E+00  -3.421945129988E-04  -6.768253188403E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.890640521884E-04  -4.300943024946E-05   0.000000000000E+00   4.602945878234E-04   3.137033209227E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.415564435150E-04   3.377023509645E-05   0.000000000000E+00  -3.325746450192E-04  -6.780742383808E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.775301264806E-04  -4.188488998801E-05   0.000000000000E+00   4.493240999088E-04   3.175342588911E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.303262112071E-04   3.276662516101E-05   0.000000000000E+00  -3.231898084591E-04  -6.790372135248E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.662660821387E-04  -4.078945453396E-05   0.000000000000E+00   4.386133295781E-04   3.211772451878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.193583096152E-04   3.179095932985E-05   0.000000000000E+00  -3.140347220651E-04  -6.797181653031E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.552629417747E-04  -3.972236157783E-05   0.000000000000E+00   4.281477711288E-04   3.246438872153E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.086467858254E-04   3.084250744352E-05   0.000000000000E+00  -3.051042227230E-04  -6.801210558920E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.445173788486E-04  -3.868288980120E-05   0.000000000000E+00   4.179300521012E-04   3.279262465833E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.981858230338E-04   2.992055803654E-05   0.000000000000E+00  -2.963932627159E-04  -6.802498867872E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.340230597291E-04  -3.767031527942E-05   0.000000000000E+00   4.079530761884E-04   3.310277317270E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.879697374372E-04   2.902441785593E-05   0.000000000000E+00  -2.878969070613E-04  -6.801086969327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.237768107885E-04  -3.668390028735E-05   0.000000000000E+00   3.982186978429E-04   3.339416785783E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.779929751728E-04   2.815341138956E-05   0.000000000000E+00  -2.796103308973E-04  -6.797015608579E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.137705718085E-04  -3.572315814327E-05   0.000000000000E+00   3.887138561781E-04   3.366785124067E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.682501093461E-04   2.730688040832E-05   0.000000000000E+00  -2.715288169404E-04  -6.790325867516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.039964194284E-04  -3.478709321310E-05   0.000000000000E+00   3.794272239707E-04   3.392467668622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.587358371120E-04   2.648418352025E-05   0.000000000000E+00  -2.636477530013E-04  -6.781059145589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.944501398354E-04  -3.387539727644E-05   0.000000000000E+00   3.703567241304E-04   3.416447119477E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.494449768193E-04   2.568469573532E-05   0.000000000000E+00  -2.559626295503E-04  -6.769257140400E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.851317191313E-04  -3.298725129910E-05   0.000000000000E+00   3.615110016634E-04   3.438588867332E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.403724652328E-04   2.490780804352E-05   0.000000000000E+00  -2.484690373532E-04  -6.754961828284E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.760299718117E-04  -3.212207520339E-05   0.000000000000E+00   3.528693270463E-04   3.459086816373E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.315133547993E-04   2.415292700241E-05   0.000000000000E+00  -2.411626651551E-04  -6.738215444768E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.671412318768E-04  -3.127930866426E-05   0.000000000000E+00   3.444306145763E-04   3.477917504785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.228628109831E-04   2.341947433461E-05   0.000000000000E+00  -2.340392974144E-04  -6.719060465084E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.584594767121E-04  -3.045833721551E-05   0.000000000000E+00   3.361873913930E-04   3.495129583803E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.144161096661E-04   2.270688653932E-05   0.000000000000E+00  -2.270948121034E-04  -6.697539584496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.499805287997E-04  -2.965862186099E-05   0.000000000000E+00   3.281366631633E-04   3.510722055046E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061686345984E-04   2.201461451014E-05   0.000000000000E+00  -2.203251785495E-04  -6.673695698892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416998492300E-04  -2.887961029190E-05   0.000000000000E+00   3.202744134340E-04   3.524708445108E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.981158749047E-04   2.134212316515E-05   0.000000000000E+00  -2.137264553293E-04  -6.647571885244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.336146586793E-04  -2.812076226301E-05   0.000000000000E+00   3.126004868192E-04   3.537063458268E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.902534226597E-04   2.068889108661E-05   0.000000000000E+00  -2.072947882207E-04  -6.619211382148E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.257226975096E-04  -2.738147803299E-05   0.000000000000E+00   3.051153740846E-04   3.547756169796E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825769705000E-04   2.005441016815E-05   0.000000000000E+00  -2.010264081906E-04  -6.588657570513E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.180147277166E-04  -2.666160286746E-05   0.000000000000E+00   2.978032182691E-04   3.556925460574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.750823093050E-04   1.943818527404E-05   0.000000000000E+00  -1.949176294408E-04  -6.555953954383E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.104856046380E-04  -2.596009922082E-05   0.000000000000E+00   2.906592454641E-04   3.564599377462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.677653259224E-04   1.883973390510E-05   0.000000000000E+00  -1.889648474941E-04  -6.521144141805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.031353528362E-04  -2.527673466556E-05   0.000000000000E+00   2.836880354713E-04   3.570707107307E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.606220009473E-04   1.825858587455E-05   0.000000000000E+00  -1.831645373292E-04  -6.484271825891E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.959585016125E-04  -2.461119711746E-05   0.000000000000E+00   2.768823639435E-04   3.575301455579E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.536484065542E-04   1.769428299216E-05   0.000000000000E+00  -1.775132515613E-04  -6.445380766144E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.889480733884E-04  -2.396283241172E-05   0.000000000000E+00   2.702327668843E-04   3.578460799728E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468407043722E-04   1.714637875545E-05   0.000000000000E+00  -1.720076186559E-04  -6.404514769801E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.821016571137E-04  -2.333125122939E-05   0.000000000000E+00   2.637385926275E-04   3.580172870800E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.401951434147E-04   1.661443805159E-05   0.000000000000E+00  -1.666443412015E-04  -6.361717673553E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.754157752698E-04  -2.271602436430E-05   0.000000000000E+00   2.573968629552E-04   3.580450016256E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337080580533E-04   1.609803686413E-05   0.000000000000E+00  -1.614201942071E-04  -6.317033325384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688861800009E-04  -2.211672205305E-05   0.000000000000E+00   2.512030599504E-04   3.579321416145E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.273758660410E-04   1.559676198971E-05   0.000000000000E+00  -1.563320234536E-04  -6.270505566672E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.625081921679E-04  -2.153292570820E-05   0.000000000000E+00   2.451518719459E-04   3.576824676380E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.211950665742E-04   1.511021076046E-05   0.000000000000E+00  -1.513767438725E-04  -6.222178214572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.562839839978E-04  -2.096426859497E-05   0.000000000000E+00   2.392503873202E-04   3.572876504882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151622384067E-04   1.463799077514E-05   0.000000000000E+00  -1.465513379738E-04  -6.172095044591E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502097787500E-04  -2.041034171158E-05   0.000000000000E+00   2.334944791123E-04   3.567508187236E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.092740380036E-04   1.417971963579E-05   0.000000000000E+00  -1.418528543040E-04  -6.120299773509E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.442750141802E-04  -1.987071836111E-05   0.000000000000E+00   2.278680549313E-04   3.560862477352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.035271977365E-04   1.373502469292E-05   0.000000000000E+00  -1.372784059445E-04  -6.066836042605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.384774862580E-04  -1.934512674226E-05   0.000000000000E+00   2.223700889272E-04   3.552939554919E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.979185241202E-04   1.330354279570E-05   0.000000000000E+00  -1.328251690435E-04  -6.011747401026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.328204343513E-04  -1.883317907023E-05   0.000000000000E+00   2.170085573441E-04   3.543653177518E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.924448960981E-04   1.288492005029E-05   0.000000000000E+00  -1.284903813871E-04  -5.955077289673E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.272946591844E-04  -1.833427266202E-05   0.000000000000E+00   2.117706147182E-04   3.533117618691E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871032633506E-04   1.247881158252E-05   0.000000000000E+00  -1.242713409966E-04  -5.896869025206E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.218974668425E-04  -1.784851561981E-05   0.000000000000E+00   2.066534808251E-04   3.521353991326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818906446608E-04   1.208488130864E-05   0.000000000000E+00  -1.201654047684E-04  -5.837165784531E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.166265611488E-04  -1.737526806876E-05   0.000000000000E+00   2.016559634187E-04   3.508365346553E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.768041263097E-04   1.170280171179E-05   0.000000000000E+00  -1.161699871432E-04  -5.776010589411E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.114794141020E-04  -1.691427441911E-05   0.000000000000E+00   1.967758175069E-04   3.494167285585E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.718408604990E-04   1.133225362200E-05   0.000000000000E+00  -1.122825587976E-04  -5.713446291752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.064544685220E-04  -1.646522498355E-05   0.000000000000E+00   1.920123484535E-04   3.478761770570E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.669980638366E-04   1.097292600575E-05   0.000000000000E+00  -1.085006453874E-04  -5.649515558717E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015465618435E-04  -1.602781221861E-05   0.000000000000E+00   1.873592723472E-04   3.462203344144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.622730158257E-04   1.062451575747E-05   0.000000000000E+00  -1.048218262979E-04  -5.584260858757E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967519279411E-04  -1.560173191221E-05   0.000000000000E+00   1.828125014979E-04   3.444525825928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.576630574129E-04   1.028672749854E-05   0.000000000000E+00  -1.012437334395E-04  -5.517724447547E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.920761525003E-04  -1.518665176778E-05   0.000000000000E+00   1.783819388672E-04   3.425639340658E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.531655895606E-04   9.959273380878E-06   0.000000000000E+00  -9.776405006773E-05  -5.449948354423E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.875090319372E-04  -1.478236380460E-05   0.000000000000E+00   1.740535038958E-04   3.405669322186E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.487780718540E-04   9.641872895878E-06   0.000000000000E+00  -9.438050962992E-05  -5.380974369277E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.830461553646E-04  -1.438862634682E-05   0.000000000000E+00   1.698222916216E-04   3.384657741436E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.444980211365E-04   9.334252687615E-06   0.000000000000E+00  -9.109089463872E-05  -5.310844029627E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.786927857180E-04  -1.400502481138E-05   0.000000000000E+00   1.656971163748E-04   3.362527441473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.403230101868E-04   9.036146371793E-06   0.000000000000E+00  -8.789303557674E-05  -5.239598608199E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.744390264055E-04  -1.363133573631E-05   0.000000000000E+00   1.616651718788E-04   3.339392319389E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.362506664186E-04   8.747294359075E-06   0.000000000000E+00  -8.478480982388E-05  -5.167279100711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.702848895421E-04  -1.326744838491E-05   0.000000000000E+00   1.577272611562E-04   3.315248961613E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322786706125E-04   8.467443682396E-06   0.000000000000E+00  -8.176414060911E-05  -5.093926214229E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.662279492594E-04  -1.291291051934E-05   0.000000000000E+00   1.538815661782E-04   3.290111874812E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284047556778E-04   8.196347829771E-06   0.000000000000E+00  -7.882899599030E-05  -5.019580355624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.622674491740E-04  -1.256754233761E-05   0.000000000000E+00   1.501278295693E-04   3.263987364611E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.246267054495E-04   7.933766580869E-06   0.000000000000E+00  -7.597738785865E-05  -4.944281620667E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.583990749489E-04  -1.223119526196E-05   0.000000000000E+00   1.464608854351E-04   3.236924248642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209423535017E-04   7.679465847766E-06   0.000000000000E+00  -7.320737096243E-05  -4.868069783236E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.546215020515E-04  -1.190355697418E-05   0.000000000000E+00   1.428800641339E-04   3.208931093798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.173495819973E-04   7.433217519872E-06   0.000000000000E+00  -7.051704195692E-05  -4.790984285082E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.509316672203E-04  -1.158442249547E-05   0.000000000000E+00   1.393821186496E-04   3.180039830605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138463205658E-04   7.194799313106E-06   0.000000000000E+00  -6.790453847923E-05  -4.713064225816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473270675134E-04  -1.127356987207E-05   0.000000000000E+00   1.359646204039E-04   3.150275974383E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.104305452016E-04   6.963994622970E-06   0.000000000000E+00  -6.536803823964E-05  -4.634348353290E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.438148252931E-04  -1.097078377453E-05   0.000000000000E+00   1.326370245200E-04   3.119568329396E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.071002771902E-04   6.740592380686E-06   0.000000000000E+00  -6.290575813752E-05  -4.554875054468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.403801025458E-04  -1.067576909259E-05   0.000000000000E+00   1.293815367747E-04   3.088068366009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038535820643E-04   6.524386914252E-06   0.000000000000E+00  -6.051595339999E-05  -4.474682346404E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.370277982040E-04  -1.038878871249E-05   0.000000000000E+00   1.262041977968E-04   3.055733694078E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006885685807E-04   6.315177812159E-06   0.000000000000E+00  -5.819691673753E-05  -4.393807867777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.337551828996E-04  -1.010878544866E-05   0.000000000000E+00   1.231031993889E-04   3.022585882974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.760338771581E-05   6.112769790683E-06   0.000000000000E+00  -5.594697752019E-05  -4.312288870723E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.305575195410E-04  -9.836314034362E-06   0.000000000000E+00   1.200725603072E-04   2.988681119979E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.459623170027E-05   5.916972565222E-06   0.000000000000E+00  -5.376450097546E-05  -4.230162212958E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.274343541549E-04  -9.570871123223E-06   0.000000000000E+00   1.171125458349E-04   2.954023937423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.166533305822E-05   5.727600724419E-06   0.000000000000E+00  -5.164788740335E-05  -4.147464350355E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243848934535E-04  -9.312319431868E-06   0.000000000000E+00   1.142225617704E-04   2.918626473314E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.880896368384E-05   5.544473607400E-06   0.000000000000E+00  -4.959557140935E-05  -4.064231329679E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214072403570E-04  -9.060504746826E-06   0.000000000000E+00   1.114008213692E-04   2.882513885106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.602543393036E-05   5.367415184903E-06   0.000000000000E+00  -4.760602115833E-05  -3.980498781944E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184996100754E-04  -8.815244806800E-06   0.000000000000E+00   1.086453430270E-04   2.845710423213E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.331309172780E-05   5.196253942304E-06   0.000000000000E+00  -4.567773764152E-05  -3.896301915837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.156601912881E-04  -8.576372672626E-06   0.000000000000E+00   1.059547882153E-04   2.808234103899E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.067032171396E-05   5.030822767114E-06   0.000000000000E+00  -4.380925396554E-05  -3.811675511600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128867814344E-04  -8.343711774750E-06   0.000000000000E+00   1.033269128060E-04   2.770110833636E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.809554439174E-05   4.870958837797E-06   0.000000000000E+00  -4.199913465395E-05  -3.726653915190E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101756196688E-04  -8.117113026885E-06   0.000000000000E+00   1.007577274641E-04   2.731382430899E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.558721530747E-05   4.716503516900E-06   0.000000000000E+00  -4.024597496949E-05  -3.641271032954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.075343436334E-04  -7.896424884656E-06   0.000000000000E+00   9.825562218596E-05   2.691995238490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.314382424232E-05   4.567302245512E-06   0.000000000000E+00  -3.854840024700E-05  -3.555560326170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.049540629368E-04  -7.681434346120E-06   0.000000000000E+00   9.581134738054E-05   2.652029369249E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.076389442651E-05   4.423204441658E-06   0.000000000000E+00  -3.690506524591E-05  -3.469554806520E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024334110739E-04  -7.472109137800E-06   0.000000000000E+00   9.342357623495E-05   2.611504950922E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.844598177787E-05   4.284063400838E-06   0.000000000000E+00  -3.531465351885E-05  -3.383287031300E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.997291395693E-05  -7.268240173704E-06   0.000000000000E+00   9.109303413443E-05   2.570427246136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.618867414533E-05   4.149736198278E-06   0.000000000000E+00  -3.377587678718E-05  -3.296789099337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.756837360275E-05  -7.069812853287E-06   0.000000000000E+00   8.881536065074E-05   2.528840154115E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.399059058207E-05   4.020083595404E-06   0.000000000000E+00  -3.228747434273E-05  -3.210092646988E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.522008382641E-05  -6.876197618753E-06   0.000000000000E+00   8.659189325834E-05   2.486742882002E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.185038063294E-05   3.894969947003E-06   0.000000000000E+00  -3.084821245339E-05  -3.123228844546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.292739387036E-05  -6.687972860593E-06   0.000000000000E+00   8.442067077225E-05   2.444163627825E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.976672363491E-05   3.774263111926E-06   0.000000000000E+00  -2.945688378895E-05  -3.036228392844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.068850498826E-05  -6.504565681090E-06   0.000000000000E+00   8.230084463573E-05   2.401117609748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.773832803881E-05   3.657834365405E-06   0.000000000000E+00  -2.811230685601E-05  -2.949121520275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.850151057393E-05  -6.325944181324E-06   0.000000000000E+00   8.023043642675E-05   2.357631538371E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.576393074402E-05   3.545558313739E-06   0.000000000000E+00  -2.681332544878E-05  -2.861937979893E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.636677496375E-05  -6.151980685108E-06   0.000000000000E+00   7.820973126697E-05   2.313714890015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.384229645178E-05   3.437312811423E-06   0.000000000000E+00  -2.555880811036E-05  -2.774707047137E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.428257125079E-05  -5.982603986203E-06   0.000000000000E+00   7.623710622495E-05   2.269390991809E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.197221703097E-05   3.332978880067E-06   0.000000000000E+00  -2.434764760950E-05  -2.687457517286E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.224599899608E-05  -5.817651685782E-06   0.000000000000E+00   7.430993508353E-05   2.224689551415E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.015251090042E-05   3.232440629426E-06   0.000000000000E+00  -2.317876042524E-05  -2.600217703873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.025516357885E-05  -5.657024109041E-06   0.000000000000E+00   7.242657111199E-05   2.179633559624E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.838202242696E-05   3.135585180433E-06   0.000000000000E+00  -2.205108624694E-05  -2.513015436611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.831618775654E-05  -5.500568362473E-06   0.000000000000E+00   7.059199125207E-05   2.134204094356E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.665962133719E-05   3.042302590768E-06   0.000000000000E+00  -2.096358748597E-05  -2.425878060227E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.641892097303E-05  -5.348270251563E-06   0.000000000000E+00   6.879774770441E-05   2.088465815839E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.498420213931E-05   2.952485780921E-06   0.000000000000E+00  -1.991524879341E-05  -2.338832433150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.457019308179E-05  -5.199926975248E-06   0.000000000000E+00   6.704917357186E-05   2.042398554990E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.335468356587E-05   2.866030463490E-06   0.000000000000E+00  -1.890507659450E-05  -2.251904926549E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.276210109276E-05  -5.055678417073E-06   0.000000000000E+00   6.533948120620E-05   1.996059219711E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.177000802284E-05   2.782835073701E-06   0.000000000000E+00  -1.793209863220E-05  -2.165121423723E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.099578445134E-05  -4.914824837632E-06   0.000000000000E+00   6.367026891698E-05   1.949448590114E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.022914105893E-05   2.702800701851E-06   0.000000000000E+00  -1.699536352045E-05  -2.078507319437E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.927143671053E-05  -4.777919220029E-06   0.000000000000E+00   6.204073100728E-05   1.902584701174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.873107083826E-05   2.625831026957E-06   0.000000000000E+00  -1.609394030600E-05  -1.992087519905E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.758772032730E-05  -4.644536436324E-06   0.000000000000E+00   6.045015474562E-05   1.855483986230E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.727480763499E-05   2.551832252866E-06   0.000000000000E+00  -1.522691804396E-05  -1.905886442543E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.594319768951E-05  -4.514771433832E-06   0.000000000000E+00   5.889665050360E-05   1.808172804106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.585938333386E-05   2.480713045067E-06   0.000000000000E+00  -1.439340537863E-05  -1.819928016396E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.433735936155E-05  -4.388335935900E-06   0.000000000000E+00   5.738045800734E-05   1.760658817082E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.448385094301E-05   2.412384470148E-06   0.000000000000E+00  -1.359253013809E-05  -1.734235682262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.276927259534E-05  -4.265269494856E-06   0.000000000000E+00   5.590019295699E-05   1.712965218892E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.314728412382E-05   2.346759935825E-06   0.000000000000E+00  -1.282343893491E-05  -1.648832393545E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.123789870260E-05  -4.145392687663E-06   0.000000000000E+00   5.445509049126E-05   1.665108700243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.184877672441E-05   2.283755133058E-06   0.000000000000E+00  -1.208529677727E-05  -1.563740616961E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.974245778573E-05  -4.028742627556E-06   0.000000000000E+00   5.304430888813E-05   1.617106431843E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.058744232669E-05   2.223287978984E-06   0.000000000000E+00  -1.137728668518E-05  -1.478982333510E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.828143318415E-05  -3.915186347805E-06   0.000000000000E+00   5.166663232792E-05   1.568978062459E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.936241380928E-05   2.165278562420E-06   0.000000000000E+00  -1.069860932381E-05  -1.394579039799E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.685334267921E-05  -3.804604044720E-06   0.000000000000E+00   5.032091016001E-05   1.520742793407E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.817284291345E-05   2.109649089488E-06   0.000000000000E+00  -1.004848263521E-05  -1.310551749215E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.546228153174E-05  -3.696948918411E-06   0.000000000000E+00   4.900955220638E-05   1.472397904162E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.701789982120E-05   2.056323831165E-06   0.000000000000E+00  -9.426141482743E-06  -1.226920993752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.410352376011E-05  -3.592137232982E-06   0.000000000000E+00   4.772918571948E-05   1.423975877482E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589677274798E-05   2.005229072219E-06   0.000000000000E+00  -8.830837305350E-06  -1.143706825508E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.277575231015E-05  -3.490138654114E-06   0.000000000000E+00   4.647881121299E-05   1.375494639648E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.480866753891E-05   1.956293061401E-06   0.000000000000E+00  -8.261837775780E-06  -1.060928818777E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.147841685203E-05  -3.390844901408E-06   0.000000000000E+00   4.525789376627E-05   1.326968585688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.375280727962E-05   1.909445962617E-06   0.000000000000E+00  -7.718426468507E-06  -9.786060719152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.021182367361E-05  -3.294254211559E-06   0.000000000000E+00   4.406601527133E-05   1.278413952111E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.272843191009E-05   1.864619807549E-06   0.000000000000E+00  -7.199902533776E-06  -8.967572098082E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.897468140788E-05  -3.199929803817E-06   0.000000000000E+00   4.290317005547E-05   1.229839314861E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.173479785394E-05   1.821748448958E-06   0.000000000000E+00  -6.705580377984E-06  -8.154003860742E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.776696150735E-05  -3.108484616853E-06   0.000000000000E+00   4.176793574920E-05   1.181264702235E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.077117765455E-05   1.780767516572E-06   0.000000000000E+00  -6.234789356905E-06  -7.345532856382E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.658743850389E-05  -3.019301648085E-06   0.000000000000E+00   4.065984109934E-05   1.132707282621E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983685961707E-05   1.741614372049E-06   0.000000000000E+00  -5.786873466139E-06  -6.542331274453E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.543562328524E-05  -2.932518709263E-06   0.000000000000E+00   3.957845888968E-05   1.084177912282E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.893114745990E-05   1.704228066353E-06   0.000000000000E+00  -5.361191044507E-06  -5.744566672555E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.431085879817E-05  -2.848071017228E-06   0.000000000000E+00   3.852277347290E-05   1.035695505428E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805335997894E-05   1.668549298311E-06   0.000000000000E+00  -4.957114485478E-06  -4.952402005818E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.321239592140E-05  -2.765872688739E-06   0.000000000000E+00   3.749289192604E-05   9.872671406532E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.720283071271E-05   1.634520373193E-06   0.000000000000E+00  -4.574029948090E-06  -4.165995657413E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.214012744550E-05  -2.685952122499E-06   0.000000000000E+00   3.648748526271E-05   9.389154365347E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.637890761968E-05   1.602085163474E-06   0.000000000000E+00  -4.211337081138E-06  -3.385501471261E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.109225229722E-05  -2.607961620793E-06   0.000000000000E+00   3.550629723065E-05   8.906494967003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558095276243E-05   1.571189069363E-06   0.000000000000E+00  -3.868448747689E-06  -2.611068784640E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.006741695307E-05  -2.532252011378E-06   0.000000000000E+00   3.454793265893E-05   8.424886580684E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.480834199831E-05   1.541778981450E-06   0.000000000000E+00  -3.544790760155E-06  -1.842842462397E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.906982326598E-05  -2.458524747402E-06   0.000000000000E+00   3.361410102331E-05   7.944339739303E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406046467848E-05   1.513803243617E-06   0.000000000000E+00  -3.239801617527E-06  -1.080962933381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.809574418567E-05  -2.386721963960E-06   0.000000000000E+00   3.270282055831E-05   7.465065693163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.333672335192E-05   1.487211616965E-06   0.000000000000E+00  -2.952932249797E-06  -3.255662258537E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.714302102570E-05  -2.316911545109E-06   0.000000000000E+00   3.181299904563E-05   6.987224486522E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.263653347927E-05   1.461955244429E-06   0.000000000000E+00  -2.683645767499E-06   4.232159945050E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.621285442936E-05  -2.249031498491E-06   0.000000000000E+00   3.094479879156E-05   6.510906552919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195932315216E-05   1.437986617121E-06   0.000000000000E+00  -2.431417218335E-06   1.165256385864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.530452435883E-05  -2.182906856446E-06   0.000000000000E+00   3.009765421271E-05   6.036242963307E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130453281708E-05   1.415259540115E-06   0.000000000000E+00  -2.195733344037E-06   1.900431891317E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.441766190003E-05  -2.118616165476E-06   0.000000000000E+00   2.927113833426E-05   5.563348633654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067161500835E-05   1.393729100465E-06   0.000000000000E+00  -1.976092349172E-06   2.628623698231E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.355157423555E-05  -2.056014879982E-06   0.000000000000E+00   2.846486867693E-05   5.092337176848E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006003408620E-05   1.373351635004E-06   0.000000000000E+00  -1.772003668529E-06   3.349717197074E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.270603813662E-05  -1.995113887018E-06   0.000000000000E+00   2.767827941643E-05   4.623336016259E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.469265980818E-06   1.354084699338E-06   0.000000000000E+00  -1.582987742999E-06   4.063601939556E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.188024020651E-05  -1.935959332998E-06   0.000000000000E+00   2.691040753774E-05   4.156500939438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.898797942316E-06   1.335887037753E-06   0.000000000000E+00  -1.408575800210E-06   4.770171595951E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.107392071254E-05  -1.878358258830E-06   0.000000000000E+00   2.616162706041E-05   3.691878394452E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.348128297431E-06   1.318718553414E-06   0.000000000000E+00  -1.248309637113E-06   5.469323911792E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028661232187E-05  -1.822350921022E-06   0.000000000000E+00   2.543120413469E-05   3.229601400844E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.816766210463E-06   1.302540279768E-06   0.000000000000E+00  -1.101741410229E-06   6.160960662973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.951780995222E-05  -1.767786978329E-06   0.000000000000E+00   2.471851371028E-05   2.769813868974E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.304231449628E-06   1.287314352101E-06   0.000000000000E+00  -9.684334273236E-07   6.844987612326E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.876722683057E-05  -1.714855773188E-06   0.000000000000E+00   2.402374750309E-05   2.312519415706E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.810054160446E-06   1.273003980433E-06   0.000000000000E+00  -8.479579458086E-07   7.521314462733E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.803425887712E-05  -1.663259487311E-06   0.000000000000E+00   2.334524211627E-05   1.857970411811E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.333774642857E-06   1.259573422515E-06   0.000000000000E+00  -7.398969737687E-07   8.189854812354E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.731717465194E-05  -1.613077688411E-06   0.000000000000E+00   2.268422419628E-05   1.406138607973E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.874943135710E-06   1.246987957953E-06   0.000000000000E+00  -6.438420772161E-07   8.850526107581E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.661901035961E-05  -1.564298069821E-06   0.000000000000E+00   2.203930215077E-05   9.571749372875E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.433119600685E-06   1.235213862297E-06   0.000000000000E+00  -5.593941864995E-07   9.503249596309E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.593762662288E-05  -1.516887102882E-06   0.000000000000E+00   2.141034897866E-05   5.112011313051E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.007873517681E-06   1.224218382459E-06   0.000000000000E+00  -4.861634122333E-07   1.014795027985E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.527163079036E-05  -1.470978214722E-06   0.000000000000E+00   2.079685307762E-05   6.827202288697E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598783681762E-06   1.213969712452E-06   0.000000000000E+00  -4.237688621369E-07   1.078455686611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.462077893518E-05  -1.425937836954E-06   0.000000000000E+00   2.019878924101E-05  -3.715328413648E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205438005106E-06   1.204436969736E-06   0.000000000000E+00  -3.718384627182E-07   1.141300172029E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.398569370105E-05  -1.382341247643E-06   0.000000000000E+00   1.961551225245E-05  -8.080933759064E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.827433322172E-06   1.195590171833E-06   0.000000000000E+00  -3.300087819324E-07   1.203322081711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.336554631148E-05  -1.339898601809E-06   0.000000000000E+00   1.904672981498E-05  -1.241329061635E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.464375201116E-06   1.187400213922E-06   0.000000000000E+00  -2.979248582865E-07   1.264515369073E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.276018384027E-05  -1.298688943122E-06   0.000000000000E+00   1.849220272446E-05  -1.671161649130E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.115877760379E-06   1.179838847112E-06   0.000000000000E+00  -2.752400340983E-07   1.324874338674E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.216913375251E-05  -1.258613820845E-06   0.000000000000E+00   1.795152566528E-05  -2.097504542582E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.781563485436E-06   1.172878656455E-06   0.000000000000E+00  -2.616157877879E-07   1.384393641177E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.159208742975E-05  -1.219652998069E-06   0.000000000000E+00   1.742472376516E-05  -2.520306088800E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.461063054232E-06   1.166493040418E-06   0.000000000000E+00  -2.567215743220E-07   1.443068268379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.102874300710E-05  -1.181796267448E-06   0.000000000000E+00   1.691071056510E-05  -2.939421994411E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154015162418E-06   1.160656190065E-06   0.000000000000E+00  -2.602346644238E-07   1.500893548225E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.047876688153E-05  -1.144994627230E-06   0.000000000000E+00   1.640967019400E-05  -3.354829197743E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.860066356809E-06   1.155343069436E-06   0.000000000000E+00  -2.718399922313E-07   1.557865139772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.994184737818E-05  -1.109214757454E-06   0.000000000000E+00   1.592142568942E-05  -3.766469603524E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.578870869794E-06   1.150529395883E-06   0.000000000000E+00  -2.912300008055E-07   1.613979028218E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.941761583552E-05  -1.074469356538E-06   0.000000000000E+00   1.544558354044E-05  -4.174210919529E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.310090456139E-06   1.146191621032E-06   0.000000000000E+00  -3.181044930158E-07   1.669231519687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.890602755171E-05  -1.040680125600E-06   0.000000000000E+00   1.498171417353E-05  -4.578053867562E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053394237786E-06   1.142306912281E-06   0.000000000000E+00  -3.521704862283E-07   1.723619236401E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.840647744156E-05  -1.007819289361E-06   0.000000000000E+00   1.452986801406E-05  -4.977904491672E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.084585484270E-07   1.138853134685E-06   0.000000000000E+00  -3.931420682224E-07   1.777139111394E-05
Spline
52  4.4
2.880265356361918e+00  2.586029482159468e+00  -2.244310560070133e-02
1.80000  1.85000  5.194582285528688e-02  -2.142598535286681e-01  3.085626166889009e-01  -1.773067488018845e-01
1.85000  1.90000  4.198207337697548e-02  -1.847333924757922e-01  2.819666043686182e-01  -1.693564945917309e-01
1.90000  1.95000  3.342915070228348e-02  -1.578069057483684e-01  2.565631301798587e-01  -1.625972134679753e-01
1.95000  2.00000  2.615988858863120e-02  -1.333700718313924e-01  2.321735481596623e-01  -1.555188125758197e-01
2.00000  2.05000  2.005237901588876e-02  -1.113191081097447e-01  2.088457262732894e-01  -1.485259176706466e-01
2.05000  2.10000  1.498997218637593e-02  -9.154847986494573e-02  1.865668386226925e-01  -1.415101185861793e-01
2.10000  2.15000  1.086127652486208e-02  -7.395312189207273e-02  1.653403208347655e-01  -1.345004302317772e-01
2.15000  2.20000  7.560158678566397e-03  -5.842784303533457e-02  1.451652562999990e-01  -1.274892031362567e-01
2.20000  2.25000  4.985743517157622e-03  -4.486748642885653e-02  1.260418758295604e-01  -1.204780202756228e-01
2.25000  2.30000  3.042414132754250e-03  -3.316688399796770e-02  1.079701727882170e-01  -1.134681992159069e-01
2.30000  2.35000  1.639811839924423e-03  -2.322087821326534e-02  9.094994290583104e-02  -1.064528867182267e-01
2.35000  2.40000  6.928361756859511e-04  -1.492428057306889e-02  7.498200989809695e-02  -9.945817817090079e-02
2.40000  2.45000  1.216448995063875e-04  -8.172015919540979e-03  6.006328317246188e-02  -9.238654526112271e-02
2.45000  2.50000  -1.483460066971478e-04  -2.858586691753185e-03  4.620530138329340e-02  -8.560200584946297e-02
2.50000  2.55000  -1.864623385577566e-04  1.119928402705172e-03  3.336500050587400e-02  -7.690098488035543e-02
2.55000  2.60000  -5.666604026785815e-05  3.879671066689898e-03  2.182985277382073e-02  -6.628344543295514e-02
2.60000  2.65000  1.836067143220707e-04  5.565530503324813e-03  1.188733595887740e-02  -5.595311024568632e-02
2.65000  2.70000  4.846074406047929e-04  6.334615772369905e-03  3.494369422024484e-03  -4.554544456810975e-02
2.70000  2.75000  8.043809722073374e-04  6.342461880311528e-03  -3.337447263192015e-03  -3.515989659163545e-02
2.75000  2.80000  1.108765460990978e-03  5.745017929555065e-03  -8.611431751937314e-03  -2.476320830105079e-02
2.80000  2.85000  1.371392377051256e-03  4.698150692103456e-03  -1.232591299709492e-02  -1.438896356581940e-02
2.85000  2.90000  1.573686508717965e-03  3.357642165650312e-03  -1.448425753196784e-02  -3.936084923285256e-03
2.90000  2.95000  1.704865962555150e-03  1.879695775528894e-03  -1.507467027046063e-02  6.224701645428320e-03
2.95000  3.00000  1.761942163361122e-03  4.189140108235359e-04  -1.414096502364637e-02  1.747522260208211e-02
3.00000  3.05000  1.749719854168443e-03  -8.641183220254817e-04  -1.151968163333407e-02  2.145148296605414e-02
3.05000  3.10000  1.680396169354591e-03  -1.855200363113480e-03  -8.301959188425957e-03  1.815348505126528e-02
3.10000  3.15000  1.569150438859260e-03  -2.549245144071588e-03  -5.578936430736149e-03  1.594521458243172e-02
3.15000  3.20000  1.429733992401644e-03  -2.987549677776964e-03  -3.187154243371400e-03  1.344487749387258e-02
3.20000  3.25000  1.274069232591101e-03  -3.205428520910060e-03  -1.170422619290503e-03  1.102307943826158e-02
3.25000  3.30000  1.112249634927155e-03  -3.239797687052149e-03  4.830392964487279e-04  8.579191870580575e-03
3.30000  3.35000  9.525397477994922e-04  -3.127149818377923e-03  1.769918077035809e-03  6.145123318228534e-03
3.35000  3.40000  8.013751924879634e-04  -2.904069585787626e-03  2.691686574770094e-03  3.693868216640129e-03
3.40000  3.45000  6.633626631625878e-04  -2.607196916685817e-03  3.245766807266112e-03  1.301540296649238e-03
3.45000  3.50000  5.412799268835428e-04  -2.272858683734335e-03  3.440997851763499e-03  -1.309309800473937e-03
3.50000  3.55000  4.360758236011759e-04  -1.938578722061541e-03  3.244601381692409e-03  -2.462123580091813e-03
3.55000  3.60000  3.469506255048187e-04  -1.632584510742989e-03  2.875282844678638e-03  -2.156937756196122e-03
3.60000  3.65000  2.722399898598409e-04  -1.361233259446595e-03  2.551742181249218e-03  -2.070163967450004e-03
3.65000  3.70000  2.102989118447032e-04  -1.121585271077549e-03  2.241217586131718e-03  -1.924866851037798e-03
3.70000  3.75000  1.595820838997750e-04  -9.119000138471597e-04  1.952487558476047e-03  -1.795251010140545e-03
3.75000  3.80000  1.186438957273397e-04  -7.301156405756097e-04  1.683199906954966e-03  -1.661433394848129e-03
3.80000  3.85000  8.613843429159073e-05  -5.742564003414746e-04  1.433984897727748e-03  -1.528741601623915e-03
3.85000  3.90000  6.081948381863327e-05  -4.423234725808785e-04  1.204673657484159e-03  -1.395748294518928e-03
3.90000  3.95000  4.154052579648494e-05  -3.323242190413549e-04  9.953114133063211e-04  -1.262835220872752e-03
3.95000  4.00000  2.725473897507384e-05  -2.422643418672680e-04  8.058861301754073e-04  -1.129902727267725e-03
4.00000  4.05000  1.701499936624052e-05  -1.701499993042354e-04  6.364007210852491e-04  -9.969676800424738e-04
4.05000  4.10000  9.973880243736585e-06  -1.139871847960292e-04  4.868555690788785e-04  -8.640622672582266e-04
4.10000  4.15000  5.383652143225054e-06  -7.178209489257820e-05  3.572462289901450e-04  -7.310408703238036e-04
4.15000  4.20000  2.596282862281002e-06  -4.154027852099187e-05  2.475900984415729e-04  -5.984537755577597e-04
4.20000  4.25000  1.063437460390625e-06  -2.126967199351782e-05  1.578220321079093e-04  -4.642454562591653e-04
4.25000  4.30000  3.364782589521131e-07  -8.969309704670663e-06  8.818521366903476e-05  -3.360877329296214e-04
4.30000  4.35000  6.646484127496464e-08  -2.671446334739361e-06  3.777205372959172e-05  -1.853488502562380e-04
4.35000  4.40000  4.154052579946176e-09  -2.843573387019775e-07  9.969726191156117e-06  -2.480501649803118e-04  3.734527944331472e-03  -2.302409648726501e-02


==> anc/N-N.skf <==
0.020000 500
   0.000000000000E+00  -2.607279824125E-01  -6.400000000000E-01  -1.273411340691E-02   0.000000000000E+00   4.308871414140E-01   4.308871414140E-01   0.000000000000E+00   3.000000000000E+00   2.000000000000E+00
   1.400700000000E+01 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.284237301717E+00  -1.933237001884E+00   0.000000000000E+00  -3.558758706483E-01  -1.514855796051E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.865185342158E-01   9.254669042121E-01   0.000000000000E+00  -1.500041390873E-01   9.036449518838E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209784011807E+00  -1.900393238887E+00   0.000000000000E+00  -3.240724154690E-01  -1.456074641548E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.672155822780E-01   9.183928232722E-01   0.000000000000E+00  -1.594887701688E-01   8.970238548258E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.135972485840E+00  -1.867166638071E+00   0.000000000000E+00  -2.903824634264E-01  -1.403080581745E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.474052159956E-01   9.110727325458E-01   0.000000000000E+00  -1.690894212157E-01   8.904343386393E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063025828988E+00  -1.833640839671E+00   0.000000000000E+00  -2.551547436876E-01  -1.355489950073E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.271317893777E-01   9.035176249552E-01   0.000000000000E+00  -1.787872763395E-01   8.838853813549E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.911428395802E-01  -1.799894197384E+00   0.000000000000E+00  -2.187138238246E-01  -1.312915030873E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.064390544234E-01   8.957384972189E-01   0.000000000000E+00  -1.885631017709E-01   8.773836741792E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.204991908721E-01  -1.765999880207E+00   0.000000000000E+00  -1.813600482975E-01  -1.274970269153E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.853700504028E-01   8.877463227527E-01   0.000000000000E+00  -1.983974138496E-01   8.709338689994E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.512486835257E-01  -1.732025999982E+00   0.000000000000E+00  -1.433697876954E-01  -1.241277141103E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.639670059733E-01   8.795520268167E-01   0.000000000000E+00  -2.082706303157E-01   8.645388142203E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.835245452551E-01  -1.698035760220E+00   0.000000000000E+00  -1.049959364758E-01  -1.211467916572E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.422712531614E-01   8.711664637820E-01   0.000000000000E+00  -2.181632057966E-01   8.581997774377E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.174407568953E-01  -1.664087622273E+00   0.000000000000E+00  -6.646860687727E-02  -1.185188504630E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.203231523032E-01   8.626003963954E-01   0.000000000000E+00  -2.280557524450E-01   8.519166540170E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.530933865961E-01  -1.630235485361E+00   0.000000000000E+00  -2.799597478015E-02  -1.162100540962E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.981620270908E-01   8.538644769224E-01   0.000000000000E+00  -2.379291467101E-01   8.456881610932E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.905619160884E-01  -1.596528877309E+00   0.000000000000E+00   1.023476005062E-02  -1.141882849638E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.758261089347E-01   8.449692300536E-01   0.000000000000E+00  -2.477646232220E-01   8.395120168544E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.299105450523E-01  -1.563013153166E+00   0.000000000000E+00   4.805633133192E-02  -1.124232390378E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.533524899038E-01   8.359250374655E-01   0.000000000000E+00  -2.575438567503E-01   8.333851052377E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.711894616754E-01  -1.529729699123E+00   0.000000000000E+00   8.532030849645E-02  -1.108864784857E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.307770835607E-01   8.267421239303E-01   0.000000000000E+00  -2.672490331671E-01   8.273036263704E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.144360695114E-01  -1.496716139402E+00   0.000000000000E+00   1.218959669356E-01  -1.095514500953E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.081345930580E-01   8.174305448758E-01   0.000000000000E+00  -2.768629103020E-01   8.212632332359E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.596761628294E-01  -1.464006543969E+00   0.000000000000E+00   1.576691457370E-01  -1.083934761690E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.854584859053E-01   8.080001753025E-01   0.000000000000E+00  -2.863688695322E-01   8.152591551564E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.069250447252E-01  -1.431631635141E+00   0.000000000000E+00   1.925411090826E-01  -1.073897235275E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.627809748604E-01   7.984606999671E-01   0.000000000000E+00  -2.957509589000E-01   8.092863087525E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.561885843056E-01  -1.399618991289E+00   0.000000000000E+00   2.264274244155E-01  -1.065191553854E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.401330044355E-01   7.888216047519E-01   0.000000000000E+00  -3.049939285026E-01   8.033393970934E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.074642111361E-01  -1.367993246050E+00   0.000000000000E+00   2.592568676736E-01  -1.057624701037E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.175442425418E-01   7.790921691386E-01   0.000000000000E+00  -3.140832588473E-01   7.974129977725E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.607418468437E-01  -1.336776281574E+00   0.000000000000E+00   2.909703632860E-01  -1.051020301356E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.950430768321E-01   7.692814597133E-01   0.000000000000E+00  -3.230051828193E-01   7.915016406547E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.160047748027E-01  -1.305987414534E+00   0.000000000000E+00   3.215199645350E-01  -1.045217840219E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.726566153243E-01   7.593983246333E-01   0.000000000000E+00  -3.317467018618E-01   7.855998760378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.323044975048E-02  -1.275643573791E+00   0.000000000000E+00   3.508678778099E-01  -1.040071836008E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.504106909219E-01   7.494513889884E-01   0.000000000000E+00  -3.402955969239E-01   7.797023339567E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.239124905785E-02  -1.245759468832E+00   0.000000000000E+00   3.789855331765E-01  -1.035450983636E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.283298694650E-01   7.394490509955E-01   0.000000000000E+00  -3.486404346927E-01   7.738037753368E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.544832854949E-03  -1.216347748399E+00   0.000000000000E+00   4.058527028316E-01  -1.031237285241E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.064374609757E-01   7.293994789664E-01   0.000000000000E+00  -3.567705695850E-01   7.678991356785E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.361354614593E-02  -1.187419149064E+00   0.000000000000E+00   4.314566685170E-01  -1.027325179623E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.847555337771E-01   7.193106089956E-01   0.000000000000E+00  -3.646761419385E-01   7.619835619205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.885380308848E-02  -1.158982633860E+00   0.000000000000E+00   4.557914391737E-01  -1.023620681527E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.633049311881E-01   7.091901433125E-01   0.000000000000E+00  -3.723480728095E-01   7.560524431019E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123071516134E-01  -1.131045521512E+00   0.000000000000E+00   4.788570200944E-01  -1.020040539548E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.421052905158E-01   6.990455492517E-01   0.000000000000E+00  -3.797780557517E-01   7.501014354016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.440173046389E-01  -1.103613607055E+00   0.000000000000E+00   5.006587347875E-01  -1.016511420009E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.211750640821E-01   6.888840587922E-01   0.000000000000E+00  -3.869585459227E-01   7.441264821047E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.740297239975E-01  -1.076691274834E+00   0.000000000000E+00   5.212066003349E-01  -1.012969123247E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005315420415E-01   6.787126686227E-01   0.000000000000E+00  -3.938827468365E-01   7.381238290041E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023912563121E-01  -1.050281604843E+00   0.000000000000E+00   5.405147561514E-01  -1.009357836954E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.801908767618E-01   6.685381406904E-01   0.000000000000E+00  -4.005445950567E-01   7.320900357158E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.291498165956E-01  -1.024386473252E+00   0.000000000000E+00   5.586009448833E-01  -1.005629430130E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.601681085549E-01   6.583670031947E-01   0.000000000000E+00  -4.069387430998E-01   7.260219833469E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.543541140103E-01  -9.990066476856E-01   0.000000000000E+00   5.754860429051E-01  -1.001742789303E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.404771925591E-01   6.482055519880E-01   0.000000000000E+00  -4.130605407997E-01   7.199168789268E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.780534134301E-01  -9.741418776202E-01   0.000000000000E+00   5.911936367706E-01  -9.976631975008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211310265912E-01   6.380598523483E-01   0.000000000000E+00  -4.189060153595E-01   7.137722569766E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.002973263027E-01  -9.497909800379E-01   0.000000000000E+00   6.057496412244E-01  -9.933617551213E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.021414797970E-01   6.279357410912E-01   0.000000000000E+00  -4.244718503033E-01   7.075859785638E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.211356247776E-01  -9.259519203915E-01   0.000000000000E+00   6.191819540730E-01  -9.888148409059E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.351942194461E-02   6.178388289896E-01   0.000000000000E+00  -4.297553635181E-01   7.013562281579E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.406180739875E-01  -9.026218888947E-01   0.000000000000E+00   6.315201433332E-01  -9.840036108619E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.527475321455E-02   6.077745034712E-01   0.000000000000E+00  -4.347544845640E-01   6.950815085791E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.587942785348E-01  -8.797973721862E-01   0.000000000000E+00   6.427951625146E-01  -9.789135325797E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.741643435610E-02   5.977479315685E-01   0.000000000000E+00  -4.394677314121E-01   6.887606343020E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.757135404588E-01  -8.574742204702E-01   0.000000000000E+00   6.530390905357E-01  -9.735339524906E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.995251708723E-02   5.877640630914E-01   0.000000000000E+00  -4.438941867583E-01   6.823927233562E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.914247270701E-01  -8.356477102956E-01   0.000000000000E+00   6.622848934831E-01  -9.678576938352E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.289017462845E-02   5.778276340023E-01   0.000000000000E+00  -4.480334740445E-01   6.759771880407E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.059761479479E-01  -8.143126031780E-01   0.000000000000E+00   6.705662061057E-01  -9.618806833169E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.764267730097E-03   5.679431699682E-01   0.000000000000E+00  -4.518857333102E-01   6.695137246500E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.194154410432E-01  -7.934632002911E-01   0.000000000000E+00   6.779171315164E-01  -9.556016047194E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.000530211871E-02   5.581149900690E-01   0.000000000000E+00  -4.554515969831E-01   6.630023023892E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.317894682102E-01  -7.730933934653E-01   0.000000000000E+00   6.843720580177E-01  -9.490215780473E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.582820771721E-02   5.483472106432E-01   0.000000000000E+00  -4.587321657068E-01   6.564431516378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.431442206396E-01  -7.531967127186E-01   0.000000000000E+00   6.899654922653E-01  -9.421438629080E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.122902059605E-02   5.386437492506E-01   0.000000000000E+00  -4.617289842951E-01   6.498367517061E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.535247346300E-01  -7.337663705339E-01   0.000000000000E+00   6.947319081468E-01  -9.349735850187E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.620450383477E-02   5.290083287370E-01   0.000000000000E+00  -4.644440178916E-01   6.431838182124E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.629750179766E-01  -7.147953030773E-01   0.000000000000E+00   6.987056108131E-01  -9.275174847822E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.075211797548E-02   5.194444813822E-01   0.000000000000E+00  -4.668796284054E-01   6.364852901948E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.715379870333E-01  -6.962762085316E-01   0.000000000000E+00   7.019206152800E-01  -9.197836869148E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.486999186246E-02   5.099555531188E-01   0.000000000000E+00  -4.690385512846E-01   6.297423170600E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.792554142704E-01  -6.782015827093E-01   0.000000000000E+00   7.044105389637E-01  -9.117814900669E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.085568939123E-01   5.005447078065E-01   0.000000000000E+00  -4.709238726832E-01   6.229562454582E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.861678859345E-01  -6.605637520882E-01   0.000000000000E+00   7.062085074338E-01  -9.035211754085E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.218122038530E-01   4.912149315499E-01   0.000000000000E+00  -4.725390070689E-01   6.161286061637E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.923147692464E-01  -6.433549044082E-01   0.000000000000E+00   7.073470726037E-01  -8.950138330910E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.346358849664E-01   4.819690370474E-01   0.000000000000E+00  -4.738876753126E-01   6.092611010311E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.977341884498E-01  -6.265671169572E-01   0.000000000000E+00   7.078581425191E-01  -8.862712054946E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.470284568600E-01   4.728096679606E-01   0.000000000000E+00  -4.749738832970E-01   6.023555900870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.024630089558E-01  -6.101923826686E-01   0.000000000000E+00   7.077729218791E-01  -8.773055461509E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.589909687944E-01   4.637393032952E-01   0.000000000000E+00  -4.758019010716E-01   5.954140788107E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.065368287984E-01  -5.942226341458E-01   0.000000000000E+00   7.071218624122E-01  -8.681294932270E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.705249735847E-01   4.547602617822E-01   0.000000000000E+00  -4.763762425813E-01   5.884387056483E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.099899766224E-01  -5.786497657285E-01   0.000000000000E+00   7.059346222455E-01  -8.587559565206E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.816325020914E-01   4.458747062534E-01   0.000000000000E+00  -4.767016459880E-01   5.814317298009E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.128555154564E-01  -5.634656537099E-01   0.000000000000E+00   7.042400334291E-01  -8.491980169155E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.923160383139E-01   4.370846480014E-01   0.000000000000E+00  -4.767830546015E-01   5.743955193169E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.151652515678E-01  -5.486621748084E-01   0.000000000000E+00   7.020660768225E-01  -8.394688372967E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.025784950969E-01   4.283919511189E-01   0.000000000000E+00  -4.766255984315E-01   5.673325395198E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.169497477479E-01  -5.342312229986E-01   0.000000000000E+00   6.994398635931E-01  -8.295815839829E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.124231904544E-01   4.197983368103E-01   0.000000000000E+00  -4.762345763714E-01   5.602453417905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.182383404336E-01  -5.201647247988E-01   0.000000000000E+00   6.963876226275E-01  -8.195493577713E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218538245173E-01   4.113053876693E-01   0.000000000000E+00  -4.756154390171E-01   5.531365527253E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.190591601251E-01  -5.064546531108E-01   0.000000000000E+00   6.929346932133E-01  -8.093851337510E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.308744571066E-01   4.029145519189E-01   0.000000000000E+00  -4.747737721254E-01   5.460088636834E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.194391546102E-01  -4.930930397030E-01   0.000000000000E+00   6.891055223918E-01  -7.991017091100E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.394894859317E-01   3.946271476072E-01   0.000000000000E+00  -4.737152807119E-01   5.388650207336E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.194041145575E-01  -4.800719864253E-01   0.000000000000E+00   6.849236664398E-01  -7.887116582053E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.477036254135E-01   3.864443667570E-01   0.000000000000E+00  -4.724457737865E-01   5.317078150115E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.189787010814E-01  -4.673836752401E-01   0.000000000000E+00   6.804117959784E-01  -7.782272942137E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.555218861285E-01   3.783672794632E-01   0.000000000000E+00  -4.709711497217E-01   5.245400734894E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.181864749242E-01  -4.550203771484E-01   0.000000000000E+00   6.755917042544E-01  -7.676606367392E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.629495548705E-01   3.703968379371E-01   0.000000000000E+00  -4.692973822497E-01   5.173646501635E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.170499269372E-01  -4.429744600898E-01   0.000000000000E+00   6.704843181787E-01  -7.570233847953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.699921753248E-01   3.625338804929E-01   0.000000000000E+00  -4.674305070788E-01   5.101844176586E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.155905095738E-01  -4.312383958872E-01   0.000000000000E+00   6.651097117434E-01  -7.463268946290E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766555293482E-01   3.547791354744E-01   0.000000000000E+00  -4.653766091221E-01   5.030022592498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.138286691394E-01  -4.198047663069E-01   0.000000000000E+00   6.594871214743E-01  -7.355821618884E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.829456188480E-01   3.471332251203E-01   0.000000000000E+00  -4.631418103275E-01   4.958210612979E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.117838785702E-01  -4.086662682987E-01   0.000000000000E+00   6.536349636081E-01  -7.247998076870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.888686482539E-01   3.395966693647E-01   0.000000000000E+00  -4.607322580982E-01   4.886437060938E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.094746705354E-01  -3.978157184790E-01   0.000000000000E+00   6.475708527124E-01  -7.139900681451E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.944310075719E-01   3.321698895732E-01   0.000000000000E+00  -4.581541142924E-01   4.814730651079E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.069186706832E-01  -3.872460569149E-01   0.000000000000E+00   6.413116214937E-01  -7.031627870319E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.996392560147E-01   3.248532122111E-01   0.000000000000E+00  -4.554135447883E-01   4.743119926364E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.041326308689E-01  -3.769503502648E-01   0.000000000000E+00   6.348733415633E-01  -6.923274111531E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.045001061974E-01   3.176468724442E-01   0.000000000000E+00  -4.525167096026E-01   4.671633198379E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.011324622240E-01  -3.669217943275E-01   0.000000000000E+00   6.282713449570E-01  -6.814929881694E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.090204088902E-01   3.105510176700E-01   0.000000000000E+00  -4.494697535478E-01   4.600298491510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.979332679408E-01  -3.571537160490E-01   0.000000000000E+00   6.215202462200E-01  -6.706681665515E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.132071383190E-01   3.035657109794E-01   0.000000000000E+00  -4.462787974139E-01   4.529143490858E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.945493756654E-01  -3.476395750323E-01   0.000000000000E+00   6.146339648945E-01  -6.598611974072E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.170673780031E-01   2.966909345477E-01   0.000000000000E+00  -4.429499296615E-01   4.458195493767E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.909943694023E-01  -3.383729645945E-01   0.000000000000E+00   6.076257482607E-01  -6.490799379380E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206083071216E-01   2.899265929553E-01   0.000000000000E+00  -4.394891986092E-01   4.387481364899E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.872811208507E-01  -3.293476124098E-01   0.000000000000E+00   6.005081941997E-01  -6.383318563061E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.238371873973E-01   2.832725164360E-01   0.000000000000E+00  -4.359026051028E-01   4.317027494721E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.834218201025E-01  -3.205573807779E-01   0.000000000000E+00   5.932932740640E-01  -6.276240377120E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.267613504896E-01   2.767284640556E-01   0.000000000000E+00  -4.321960956502E-01   4.246859761319E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.794280056418E-01  -3.119962665513E-01   0.000000000000E+00   5.859923554506E-01  -6.169631915045E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.293881858853E-01   2.702941268178E-01   0.000000000000E+00  -4.283755560061E-01   4.177003495413E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.753105935984E-01  -3.036584007561E-01   0.000000000000E+00   5.786162247895E-01  -6.063556591593E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.317251292776E-01   2.639691306995E-01   0.000000000000E+00  -4.244468051944E-01   4.107483448477E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.710799062133E-01  -2.955380479348E-01   0.000000000000E+00   5.711751096674E-01  -5.958074229790E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.337796514239E-01   2.577530396147E-01   0.000000000000E+00  -4.204155899496E-01   4.038323763836E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.667456994842E-01  -2.876296052417E-01   0.000000000000E+00   5.636787008206E-01  -5.853241153851E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.355592474725E-01   2.516453583072E-01   0.000000000000E+00  -4.162875795662E-01   3.969547950642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.623171899653E-01  -2.799276013150E-01   0.000000000000E+00   5.561361737373E-01  -5.749110286818E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.370714267471E-01   2.456455351738E-01   0.000000000000E+00  -4.120683611383E-01   3.901178860604E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.578030807018E-01  -2.724266949525E-01   0.000000000000E+00   5.485562098208E-01  -5.645731251876E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.383237029813E-01   2.397529650161E-01   0.000000000000E+00  -4.077634351770E-01   3.833238667365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.532115862869E-01  -2.651216736113E-01   0.000000000000E+00   5.409470170720E-01  -5.543150476399E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.393235849915E-01   2.339669917233E-01   0.000000000000E+00  -4.033782115912E-01   3.765748848422E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.485504570315E-01  -2.580074517541E-01   0.000000000000E+00   5.333163502560E-01  -5.441411297896E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.400785677798E-01   2.282869108855E-01   0.000000000000E+00  -3.989180060161E-01   3.698730169452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.438270022448E-01  -2.510790690607E-01   0.000000000000E+00   5.256715305258E-01  -5.340554071117E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.405961240570E-01   2.227119723392E-01   0.000000000000E+00  -3.943880364775E-01   3.632202670975E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.390481126246E-01  -2.443316885224E-01   0.000000000000E+00   5.180194644803E-01  -5.240616275664E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.408836961753E-01   2.172413826436E-01   0.000000000000E+00  -3.897934203781E-01   3.566185657199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.342202817626E-01  -2.377605944369E-01   0.000000000000E+00   5.103666626400E-01  -5.141632623550E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.409486884625E-01   2.118743074906E-01   0.000000000000E+00  -3.851391717915E-01   3.500697686985E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.293496267729E-01  -2.313611903169E-01   0.000000000000E+00   5.027192573283E-01  -5.043635166187E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407984599480E-01   2.066098740481E-01   0.000000000000E+00  -3.804301990518E-01   3.435756566793E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.244419080527E-01  -2.251289967285E-01   0.000000000000E+00   4.950830199515E-01  -4.946653400394E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.404403174702E-01   2.014471732371E-01   0.000000000000E+00  -3.756713026260E-01   3.371379345528E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.195025481933E-01  -2.190596490701E-01   0.000000000000E+00   4.874633776667E-01  -4.850714373096E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.398815091575E-01   1.963852619439E-01   0.000000000000E+00  -3.708671732568E-01   3.307582311170E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.145366500352E-01  -2.131488953049E-01   0.000000000000E+00   4.798654294661E-01  -4.755842784106E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.391292182727E-01   1.914231651687E-01   0.000000000000E+00  -3.660223903639E-01   3.244380989111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.095490139426E-01  -2.073925936569E-01   0.000000000000E+00   4.722939616089E-01  -4.662061087509E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.381905574123E-01   1.865598781095E-01   0.000000000000E+00  -3.611414206911E-01   3.181790142075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.045441542262E-01  -2.017867102800E-01   0.000000000000E+00   4.647534625131E-01  -4.569389590221E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.370725630509E-01   1.817943681848E-01   0.000000000000E+00  -3.562286171896E-01   3.119823771557E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.995263148225E-01  -1.963273169096E-01   0.000000000000E+00   4.572481370133E-01  -4.477846548679E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.357821904229E-01   1.771255769937E-01   0.000000000000E+00  -3.512882181240E-01   3.058495120666E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.944994841994E-01  -1.910105885039E-01   0.000000000000E+00   4.497819200541E-01  -4.387448262869E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.343263087307E-01   1.725524222157E-01   0.000000000000E+00  -3.463243463925E-01   2.997816678299E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.894674095300E-01  -1.858328008823E-01   0.000000000000E+00   4.423584898087E-01  -4.298209167775E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.327116966725E-01   1.680737994505E-01   0.000000000000E+00  -3.413410090490E-01   2.937800184563E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.844336101536E-01  -1.807903283682E-01   0.000000000000E+00   4.349812802401E-01  -4.210141922153E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.309450382796E-01   1.636885839985E-01   0.000000000000E+00  -3.363420970176E-01   2.878456637342E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.794013903512E-01  -1.758796414403E-01   0.000000000000E+00   4.276534931184E-01  -4.123257494559E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.290329190548E-01   1.593956325840E-01   0.000000000000E+00  -3.313313849894E-01   2.819796299951E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.743738514585E-01  -1.710973043991E-01   0.000000000000E+00   4.203781095087E-01  -4.037565246590E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.269818224031E-01   1.551937850203E-01   0.000000000000E+00  -3.263125314922E-01   2.761828709795E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.693539033422E-01  -1.664399730527E-01   0.000000000000E+00   4.131579007459E-01  -3.953073013335E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.247981263466E-01   1.510818658201E-01   0.000000000000E+00  -3.212890791234E-01   2.704562687947E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.643442752654E-01  -1.619043924258E-01   0.000000000000E+00   4.059954389122E-01  -3.869787181015E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.224881005138E-01   1.470586857488E-01   0.000000000000E+00  -3.162644549375E-01   2.648006349581E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.593475261671E-01  -1.574873944956E-01   0.000000000000E+00   3.988931068345E-01  -3.787712761848E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.200579033967E-01   1.431230433256E-01   0.000000000000E+00  -3.112419709784E-01   2.592167115199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.543660543805E-01  -1.531858959579E-01   0.000000000000E+00   3.918531076194E-01  -3.706853466134E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.175135798647E-01   1.392737262701E-01   0.000000000000E+00  -3.062248249494E-01   2.537051722568E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.494021068167E-01  -1.489968960257E-01   0.000000000000E+00   3.848774737416E-01  -3.627211771627E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.148610589295E-01   1.355095128968E-01   0.000000000000E+00  -3.012161010122E-01   2.482666239314E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.444577876361E-01  -1.449174742637E-01   0.000000000000E+00   3.779680757036E-01  -3.548788990216E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121061517513E-01   1.318291734588E-01   0.000000000000E+00  -2.962187707055E-01   2.429016076112E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.395350664329E-01  -1.409447884592E-01   0.000000000000E+00   3.711266302850E-01  -3.471585331982E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.092545498778E-01   1.282314714409E-01   0.000000000000E+00  -2.912356939781E-01   2.376106000408E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.346357859563E-01  -1.370760725324E-01   0.000000000000E+00   3.643547083966E-01  -3.395599966675E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.063118237090E-01   1.247151648034E-01   0.000000000000E+00  -2.862696203272E-01   2.323940150620E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.297616693904E-01  -1.333086344864E-01   0.000000000000E+00   3.576537425570E-01  -3.320831082682E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.032834211789E-01   1.212790071778E-01   0.000000000000E+00  -2.813231900349E-01   2.272522050764E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.249143272159E-01  -1.296398543992E-01   0.000000000000E+00   3.510250340084E-01  -3.247275943559E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.001746666461E-01   1.179217490149E-01   0.000000000000E+00  -2.763989354973E-01   2.221854625450E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.200952636744E-01  -1.260671824577E-01   0.000000000000E+00   3.444697594871E-01  -3.174930942175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.969907599862E-01   1.146421386870E-01   0.000000000000E+00  -2.714992826374E-01   2.171940215202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.153058828566E-01  -1.225881370349E-01   0.000000000000E+00   3.379889776642E-01  -3.103791652561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.937367758770E-01   1.114389235442E-01   0.000000000000E+00  -2.666265523975E-01   2.122780592060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.105474944341E-01  -1.192003028099E-01   0.000000000000E+00   3.315836352730E-01  -3.033852879524E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.904176632700E-01   1.083108509271E-01   0.000000000000E+00  -2.617829623033E-01   2.074376975408E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.058213190534E-01  -1.159013289325E-01   0.000000000000E+00   3.252545729354E-01  -2.965108706102E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.870382450398E-01   1.052566691353E-01   0.000000000000E+00  -2.569706280949E-01   2.026730047996E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.011284934121E-01  -1.126889272312E-01   0.000000000000E+00   3.190025307044E-01  -2.897552538936E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.836032178041E-01   1.022751283546E-01   0.000000000000E+00  -2.521915654182E-01   1.979839972107E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964700750327E-01  -1.095608704651E-01   0.000000000000E+00   3.128281533341E-01  -2.831177151624E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.801171519071E-01   9.936498154144E-02   0.000000000000E+00  -2.474476915713E-01   1.933706405843E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.918470467535E-01  -1.065149906200E-01   0.000000000000E+00   3.067319952912E-01  -2.765974726139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765844915593E-01   9.652498526856E-02   0.000000000000E+00  -2.427408273009E-01   1.888328519485E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.872603209490E-01  -1.035491772475E-01   0.000000000000E+00   3.007145255205E-01  -2.701936892374E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.730095551251E-01   9.375390052975E-02   0.000000000000E+00  -2.380726986435E-01   1.843705011890E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.827107434993E-01  -1.006613758474E-01   0.000000000000E+00   2.947761319776E-01  -2.639054765890E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.693965355534E-01   9.105049350711E-02   0.000000000000E+00  -2.334449388066E-01   1.799834126904E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.781990975197E-01  -9.784958629371E-02   0.000000000000E+00   2.889171259377E-01  -2.577318983935E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657495009425E-01   8.841353630034E-02   0.000000000000E+00  -2.288590900845E-01   1.756713669754E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.737261068650E-01  -9.511186130147E-02   0.000000000000E+00   2.831377460951E-01  -2.516719739793E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.620723952329E-01   8.584180761973E-02   0.000000000000E+00  -2.243166058055E-01   1.714341023391E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.692924394238E-01  -9.244630493668E-02   0.000000000000E+00   2.774381624601E-01  -2.457246815545E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583690390225E-01   8.333409344339E-02   0.000000000000E+00  -2.198188523048E-01   1.672713164760E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.648987102114E-01  -8.985107116656E-02   0.000000000000E+00   2.718184800676E-01  -2.398889613283E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.546431304955E-01   8.088918763992E-02   0.000000000000E+00  -2.153671109210E-01   1.631826680968E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.605454842765E-01  -8.732436245049E-02   0.000000000000E+00   2.662787425028E-01  -2.341637184865E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.508982464608E-01   7.850589255736E-02   0.000000000000E+00  -2.109625800090E-01   1.591677785332E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.562332794310E-01  -8.486442837059E-02   0.000000000000E+00   2.608189352564E-01  -2.285478260247E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.471378434925E-01   7.618301957931E-02   0.000000000000E+00  -2.066063769696E-01   1.552262333282E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.519625688138E-01  -8.246956430133E-02   0.000000000000E+00   2.554389889162E-01  -2.230401274468E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.433652591665E-01   7.391938964923E-02   0.000000000000E+00  -2.022995402890E-01   1.513575838103E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.477337832986E-01  -8.013811011731E-02   0.000000000000E+00   2.501387822041E-01  -2.176394393334E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.395837133870E-01   7.171383376370E-02   0.000000000000E+00  -1.980430315863E-01   1.475613486488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.435473137552E-01  -7.786844893838E-02   0.000000000000E+00   2.449181448659E-01  -2.123445537855E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.357963097982E-01   6.956519343572E-02   0.000000000000E+00  -1.938377376652E-01   1.438370153900E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.394035131730E-01  -7.565900591142E-02   0.000000000000E+00   2.397768604219E-01  -2.071542407498E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.320060372745E-01   6.747232112873E-02   0.000000000000E+00  -1.896844725682E-01   1.401840419712E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.353026986558E-01  -7.350824702776E-02   0.000000000000E+00   2.347146687847E-01  -2.020672502290E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.282157714831E-01   6.543408066240E-02   0.000000000000E+00  -1.855839796277E-01   1.366018582122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.312451532939E-01  -7.141467797556E-02   0.000000000000E+00   2.297312687521E-01  -1.970823143837E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.244282765158E-01   6.344934759096E-02   0.000000000000E+00  -1.815369335141E-01   1.330898672823E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.272311279239E-01  -6.937684302621E-02   0.000000000000E+00   2.248263203795E-01  -1.921981495295E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.206462065825E-01   6.151700955495E-02   0.000000000000E+00  -1.775439422764E-01   1.296474471418E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232608427803E-01  -6.739332395390E-02   0.000000000000E+00   2.199994472400E-01  -1.874134580333E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.168721077626E-01   5.963596660730E-02   0.000000000000E+00  -1.736055493741E-01   1.262739519574E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.193344890478E-01  -6.546273898761E-02   0.000000000000E+00   2.152502385766E-01  -1.827269301148E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.131084198090E-01   5.780513151439E-02   0.000000000000E+00  -1.697222356964E-01   1.229687134896E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.154522303193E-01  -6.358374179445E-02   0.000000000000E+00   2.105782513524E-01  -1.781372455562E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.093574780002E-01   5.602343003320E-02   0.000000000000E+00  -1.658944215690E-01   1.197310424520E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.116142039658E-01  -6.175502049382E-02   0.000000000000E+00   2.059830122039E-01  -1.736430753239E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056215150351E-01   5.428980116508E-02   0.000000000000E+00  -1.621224687434E-01   1.165602298415E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078205224244E-01  -5.997529670122E-02   0.000000000000E+00   2.014640193018E-01  -1.692430831066E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.019026629674E-01   5.260319738702E-02   0.000000000000E+00  -1.584066823700E-01   1.134555482386E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040712744081E-01  -5.824332460111E-02   0.000000000000E+00   1.970207441252E-01  -1.649359267737E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.982029551739E-01   5.096258486141E-02   0.000000000000E+00  -1.547473129504E-01   1.104162530777E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.003665260446E-01  -5.655789004798E-02   0.000000000000E+00   1.926526331518E-01  -1.607202597564E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.945243283533E-01   4.936694362467E-02   0.000000000000E+00  -1.511445582689E-01   1.074415838860E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967063219464E-01  -5.491780969461E-02   0.000000000000E+00   1.883591094702E-01  -1.565947323561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.908686245518E-01   4.781526775587E-02   0.000000000000E+00  -1.475985653013E-01   1.045307654918E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.930906862188E-01  -5.332193014710E-02   0.000000000000E+00   1.841395743162E-01  -1.525579929825E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.872375932102E-01   4.630656552587E-02   0.000000000000E+00  -1.441094320989E-01   1.016830092009E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.895196234074E-01  -5.176912714542E-02   0.000000000000E+00   1.799934085387E-01  -1.486086893252E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.836328932312E-01   4.483985952780E-02   0.000000000000E+00  -1.406772096473E-01   9.889751394140E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.859931193920E-01  -5.025830476921E-02   0.000000000000E+00   1.759199739976E-01  -1.447454694613E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.800560950603E-01   4.341418678954E-02   0.000000000000E+00  -1.373019036980E-01   9.617346737599E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.825111422279E-01  -4.878839466761E-02   0.000000000000E+00   1.719186148969E-01  -1.409669829012E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.765086827803E-01   4.202859886899E-02   0.000000000000E+00  -1.339834765725E-01   9.351004698306E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.790736429394E-01  -4.735835531275E-02   0.000000000000E+00   1.679886590573E-01  -1.372718815770E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.729920562125E-01   4.068216193267E-02   0.000000000000E+00  -1.307218489362E-01   9.090642110493E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756805562685E-01  -4.596717127590E-02   0.000000000000E+00   1.641294191302E-01  -1.336588207750E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.695075330250E-01   3.937395681850E-02   0.000000000000E+00  -1.275169015439E-01   8.836174996426E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.723318013820E-01  -4.461385252582E-02   0.000000000000E+00   1.603401937563E-01  -1.301264600140E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.660563508421E-01   3.810307908328E-02   0.000000000000E+00  -1.243684769529E-01   8.587518664833E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.690272825389E-01  -4.329743374839E-02   0.000000000000E+00   1.566202686713E-01  -1.266734638741E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.626396693543E-01   3.686863903560E-02   0.000000000000E+00  -1.212763812057E-01   8.344587806134E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.657668897224E-01  -4.201697368698E-02   0.000000000000E+00   1.529689177622E-01  -1.232985027760E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.592585724248E-01   3.566976175471E-02   0.000000000000E+00  -1.182403854792E-01   8.107296584491E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.625504992376E-01  -4.077155450291E-02   0.000000000000E+00   1.493854040746E-01  -1.200002537136E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.559140701900E-01   3.450558709615E-02   0.000000000000E+00  -1.152602277022E-01   7.875558726709E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.593779742778E-01  -3.956028115523E-02   0.000000000000E+00   1.458689807760E-01  -1.167774009435E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.526071011520E-01   3.337526968449E-02   0.000000000000E+00  -1.123356141383E-01   7.649287607982E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.562491654617E-01  -3.838228079944E-02   0.000000000000E+00   1.424188920744E-01  -1.136286366304E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.493385342616E-01   3.227797889400E-02   0.000000000000E+00  -1.094662209359E-01   7.428396334558E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.531639113408E-01  -3.723670220417E-02   0.000000000000E+00   1.390343740904E-01  -1.105526614689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.461091709867E-01   3.121289881768E-02   0.000000000000E+00  -1.066516956434E-01   7.212797823305E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.501220388953E-01  -3.612271518567E-02   0.000000000000E+00   1.357146557183E-01  -1.075481851922E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.429197473680E-01   3.017922822526E-02   0.000000000000E+00  -1.038916586894E-01   7.002404878260E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.471233639796E-01  -3.503951005919E-02   0.000000000000E+00   1.324589593952E-01  -1.046139271855E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.397709360568E-01   2.917618051073E-02   0.000000000000E+00  -1.011857048290E-01   6.797130264165E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.441676917693E-01  -3.398629710676E-02   0.000000000000E+00   1.292665018808E-01  -1.017486169419E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.366633483345E-01   2.820298362980E-02   0.000000000000E+00  -9.853340455466E-02   6.596886777049E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.412548171846E-01  -3.296230606110E-02   0.000000000000E+00   1.261364949946E-01  -9.895099450864E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.335975361121E-01   2.725888002810E-02   0.000000000000E+00  -9.593430547127E-02   6.401587311895E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.383845252873E-01  -3.196678560465E-02   0.000000000000E+00   1.230681463068E-01  -9.621981093580E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.305739939081E-01   2.634312656023E-02   0.000000000000E+00  -9.338793363697E-02   6.211144927440E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.355565916651E-01  -3.099900288369E-02   0.000000000000E+00   1.200606598062E-01  -9.355382867226E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.275931608023E-01   2.545499440048E-02   0.000000000000E+00  -9.089379486807E-02   6.025472908152E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.327707827996E-01  -3.005824303672E-02   0.000000000000E+00   1.171132365380E-01  -9.095182193468E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.246554223656E-01   2.459376894552E-02   0.000000000000E+00  -8.845137600895E-02   5.844484823441E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300268564197E-01  -2.914380873677E-02   0.000000000000E+00   1.142250752125E-01  -8.841257704920E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.217611125633E-01   2.375874970954E-02   0.000000000000E+00  -8.606014616672E-02   5.668094584145E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273245618411E-01  -2.825501974721E-02   0.000000000000E+00   1.113953727868E-01  -8.593489276651E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.189105156319E-01   2.294925021234E-02   0.000000000000E+00  -8.371955791092E-02   5.496216496360E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246636402925E-01  -2.739121249045E-02   0.000000000000E+00   1.086233250200E-01  -8.351758055161E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.161038679266E-01   2.216459786073E-02   0.000000000000E+00  -8.142904843825E-02   5.328765312657E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220438252319E-01  -2.655173962926E-02   0.000000000000E+00   1.059081270042E-01  -8.115946484923E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133413597406E-01   2.140413382377E-02   0.000000000000E+00  -7.918804070273E-02   5.165656280740E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.194648426502E-01  -2.573596966023E-02   0.000000000000E+00   1.032489736708E-01  -7.885938332615E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106231370931E-01   2.066721290205E-02   0.000000000000E+00  -7.699594451130E-02   5.006805189613E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.169264113661E-01  -2.494328651888E-02   0.000000000000E+00   1.006450602745E-01  -7.661618709138E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.079493034872E-01   1.995320339171E-02   0.000000000000E+00  -7.485215758535E-02   4.852128413304E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.144282433116E-01  -2.417308919618E-02   0.000000000000E+00   9.809558285493E-02  -7.442874089541E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053199216354E-01   1.926148694323E-02   0.000000000000E+00  -7.275606658838E-02   4.701542952208E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119700438084E-01  -2.342479136600E-02   0.000000000000E+00   9.559973867772E-02  -7.229592330918E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.027350151532E-01   1.859145841566E-02   0.000000000000E+00  -7.070704812013E-02   4.554966472112E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.095515118377E-01  -2.269782102309E-02   0.000000000000E+00   9.315672665491E-02  -7.021662688406E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001945702188E-01   1.794252572644E-02   0.000000000000E+00  -6.870446967758E-02   4.412317340945E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.071723403011E-01  -2.199162013134E-02   0.000000000000E+00   9.076574774635E-02  -6.818975829344E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.769853720051E-02   1.731410969727E-02   0.000000000000E+00  -6.674769058316E-02   4.273514663339E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048322162766E-01  -2.130564428192E-02   0.000000000000E+00   8.842600534223E-02  -6.621423845697E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.524683224904E-02   1.670564389628E-02   0.000000000000E+00  -6.483606288072E-02   4.138478313031E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.025308212669E-01  -2.063936236093E-02   0.000000000000E+00   8.613670562796E-02  -6.428900264824E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.283933885606E-02   1.611657447692E-02   0.000000000000E+00  -6.296893219951E-02   4.007128963196E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002678314430E-01  -1.999225622630E-02   0.000000000000E+00   8.389705793172E-02  -6.241300058650E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.047590937795E-02   1.554636001371E-02   0.000000000000E+00  -6.114563858677E-02   3.879388114739E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.804291788156E-02  -1.936382039360E-02   0.000000000000E+00   8.170627505551E-02  -6.058519651350E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.815636652468E-02   1.499447133536E-02   0.000000000000E+00  -5.936551730945E-02   3.755178122635E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.585574679832E-02  -1.875356173051E-02   0.000000000000E+00   7.956357359037E-02  -5.880456925584E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.588050481360E-02   1.446039135531E-02   0.000000000000E+00  -5.762789962533E-02   3.634422220352E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.370597977594E-02  -1.816099915955E-02   0.000000000000E+00   7.746817421621E-02  -5.707011227373E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.364809198799E-02   1.394361490024E-02   0.000000000000E+00  -5.593211352436E-02   3.517044542437E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.159327398806E-02  -1.758566336892E-02   0.000000000000E+00   7.541930198694E-02  -5.538083369673E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.145887040045E-02   1.344364853649E-02   0.000000000000E+00  -5.427748444054E-02   3.402970145306E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.951728241924E-02  -1.702709653111E-02   0.000000000000E+00   7.341618660143E-02  -5.373575634708E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.931255836084E-02   1.296001039490E-02   0.000000000000E+00  -5.266333593490E-02   3.292125026303E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.747765408093E-02  -1.648485202902E-02   0.000000000000E+00   7.145806266074E-02  -5.213391775137E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.720885144911E-02   1.249222999422E-02   0.000000000000E+00  -5.108899035029E-02   3.184436141093E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.547403422395E-02  -1.595849418939E-02   0.000000000000E+00   6.954416991219E-02  -5.057437014088E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.514742379283E-02   1.203984806328E-02   0.000000000000E+00  -4.955376943830E-02   3.079831419429E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.350606454773E-02  -1.544759802326E-02   0.000000000000E+00   6.767375348071E-02  -4.905618044143E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.312792930968E-02   1.160241636219E-02   0.000000000000E+00  -4.805699495910E-02   2.978239779368E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.157338340592E-02  -1.495174897320E-02   0.000000000000E+00   6.584606408781E-02  -4.757843025300E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.115000291507E-02   1.117949750280E-02   0.000000000000E+00  -4.659798925467E-02   2.879591139972E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.967562600931E-02  -1.447054266718E-02   0.000000000000E+00   6.406035825888E-02  -4.614021581986E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.921326169499E-02   1.077066476857E-02   0.000000000000E+00  -4.517607579602E-02   2.783816432573E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.781242462569E-02  -1.400358467879E-02   0.000000000000E+00   6.231589851891E-02  -4.474064799159E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.731730604447E-02   1.037550193401E-02   0.000000000000E+00  -4.379057970498E-02   2.690847610625E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.598340877659E-02  -1.355049029359E-02   0.000000000000E+00   6.061195357714E-02  -4.337885217542E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.546172077171E-02   9.993603084089E-03   0.000000000000E+00  -4.244082825124E-02   2.600617658230E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.418820543165E-02  -1.311088428148E-02   0.000000000000E+00   5.894779850116E-02  -4.205396828046E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.364607616844E-02   9.624572433430E-03   0.000000000000E+00  -4.112615132505E-02   2.513060597360E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.242643920011E-02  -1.268440067482E-02   0.000000000000E+00   5.732271488053E-02  -4.076515065418E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.186992904667E-02   9.268024145809E-03   0.000000000000E+00  -3.984588188643E-02   2.428111493847E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.069773251954E-02  -1.227068255211E-02   0.000000000000E+00   5.573599098056E-02  -3.951156801151E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.013282374219E-02   8.923582153886E-03   0.000000000000E+00  -3.859935639124E-02   2.345706462180E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.900170584225E-02  -1.186938182713E-02   0.000000000000E+00   5.418692188632E-02  -3.829240335710E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.843429308536E-02   8.590879979422E-03   0.000000000000E+00  -3.738591519488E-02   2.265782669167E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.733797781900E-02  -1.148015904328E-02   0.000000000000E+00   5.267480963743E-02  -3.710685390103E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.677385933938E-02   8.269560554099E-03   0.000000000000E+00  -3.620490293422E-02   2.188278336496E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.570616548014E-02  -1.110268317305E-02   0.000000000000E+00   5.119896335374E-02  -3.595413096826E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.515103510669E-02   7.959276041065E-03   0.000000000000E+00  -3.505566888814E-02   2.113132742264E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.410588441436E-02  -1.073663142231E-02   0.000000000000E+00   4.975869935230E-02  -3.483345990237E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.356532420382E-02   7.659687657368E-03   0.000000000000E+00  -3.393756731761E-02   2.040286221500E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.253674894488E-02  -1.038168903949E-02   0.000000000000E+00   4.835334125594E-02  -3.374407996381E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.201622250517E-02   7.370465497348E-03   0.000000000000E+00  -3.284995778557E-02   1.969680165737E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.099837230307E-02  -1.003754912927E-02   0.000000000000E+00   4.698222009356E-02  -3.268524422296E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.050321875634E-02   7.091288357152E-03   0.000000000000E+00  -3.179220545748E-02   1.901257021675E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.949036679962E-02  -9.703912470825E-03   0.000000000000E+00   4.564467439263E-02  -3.165621944838E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.902579535732E-02   6.821843560448E-03   0.000000000000E+00  -3.076368138291E-02   1.834960288985E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.801234399322E-02  -9.380487340368E-03   0.000000000000E+00   4.434005026396E-02  -3.065628599057E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.758342911623E-02   6.561826785444E-03   0.000000000000E+00  -2.976376275885E-02   1.770734517278E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.656391485646E-02  -9.066989337922E-03   0.000000000000E+00   4.306770147908E-02  -2.968473766138E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.617559197403E-02   6.310941893314E-03   0.000000000000E+00  -2.879183317531E-02   1.708525302305E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.514468993945E-02  -8.763141218183E-03   0.000000000000E+00   4.182698954044E-02  -2.874088160964E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.480175170085E-02   6.068900758118E-03   0.000000000000E+00  -2.784728284372E-02   1.648279281406E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.375427953060E-02  -8.468672725339E-03   0.000000000000E+00   4.061728374473E-02  -2.782403819292E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.346137256440E-02   5.835423098281E-03   0.000000000000E+00  -2.692950880875E-02   1.589944128260E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.239229381484E-02  -8.183320431745E-03   0.000000000000E+00   3.943796123936E-02  -2.693354084596E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.215391597103E-02   5.610236309734E-03   0.000000000000E+00  -2.603791514407E-02   1.533468546964E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.105834302912E-02  -7.906827580342E-03   0.000000000000E+00   3.828840707262E-02  -2.606873594589E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.087884108011E-02   5.393075300779E-03   0.000000000000E+00  -2.517191313261E-02   1.478802265496E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.975203761526E-02  -7.638943930692E-03   0.000000000000E+00   3.716801423737E-02  -2.522898267452E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.963560539221E-02   5.183682328727E-03   0.000000000000E+00  -2.433092143184E-02   1.425896028569E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.847298836994E-02  -7.379425608561E-03   0.000000000000E+00   3.607618370882E-02  -2.441365287785E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.842366531164E-02   4.981806838398E-03   0.000000000000E+00  -2.351436622458E-02   1.374701589937E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.722080659198E-02  -7.128034958917E-03   0.000000000000E+00   3.501232447632E-02  -2.362213092319E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.724247668405E-02   4.787205302521E-03   0.000000000000E+00  -2.272168135592E-02   1.325171704175E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.599510422673E-02  -6.884540402262E-03   0.000000000000E+00   3.397585356948E-02  -2.285381355390E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.609149530960E-02   4.599641064081E-03   0.000000000000E+00  -2.195230845672E-02   1.277260117965E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.479549400756E-02  -6.648716294217E-03   0.000000000000E+00   3.296619607889E-02  -2.210810974209E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.497017743222E-02   4.418884180690E-03   0.000000000000E+00  -2.120569705419E-02   1.230921560922E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.362158959452E-02  -6.420342788242E-03   0.000000000000E+00   3.198278517138E-02  -2.138444053943E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.387798020578E-02   4.244711270980E-03   0.000000000000E+00  -2.048130467002E-02   1.186111735988E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.247300570993E-02  -6.199205701448E-03   0.000000000000E+00   3.102506210034E-02  -2.068223892628E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.281436213746E-02   4.076905363104E-03   0.000000000000E+00  -1.977859690665E-02   1.142787309431E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.134935827101E-02  -5.985096383356E-03   0.000000000000E+00   3.009247621088E-02  -2.000094965925E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.177878350914E-02   3.915255745324E-03   0.000000000000E+00  -1.909704752199E-02   1.100905900467E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.025026451954E-02  -5.777811587616E-03   0.000000000000E+00   2.918448494043E-02  -1.934002911746E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.077070677732E-02   3.759557818790E-03   0.000000000000E+00  -1.843613849325E-02   1.060426070537E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.917534314828E-02  -5.577153346496E-03   0.000000000000E+00   2.830055381450E-02  -1.869894514761E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.978959695213E-02   3.609612952453E-03   0.000000000000E+00  -1.779536007004E-02   1.021307312271E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.812421442453E-02  -5.382928848188E-03   0.000000000000E+00   2.744015643826E-02  -1.807717690805E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883492195604E-02   3.465228340214E-03   0.000000000000E+00  -1.717421081765E-02   9.835100381546E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.709650031025E-02  -5.194950316754E-03   0.000000000000E+00   2.660277448357E-02  -1.747421471191E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.790615296283E-02   3.326216860263E-03   0.000000000000E+00  -1.657219765035E-02   9.469955689316E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.609182457926E-02  -5.013034894716E-03   0.000000000000E+00   2.578789767207E-02  -1.688955986961E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.700276471747E-02   3.192396936682E-03   0.000000000000E+00  -1.598883585574E-02   9.117261217616E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.510981293116E-02  -4.837004528192E-03   0.000000000000E+00   2.499502375423E-02  -1.632272453073E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.612423583733E-02   3.063592403274E-03   0.000000000000E+00  -1.542364911005E-02   8.776647981555E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.415009310194E-02  -4.666685854528E-03   0.000000000000E+00   2.422365848454E-02  -1.577323152543E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527004909547E-02   2.939632369677E-03   0.000000000000E+00  -1.487616948516E-02   8.447755717151E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.321229497148E-02  -4.501910092347E-03   0.000000000000E+00   2.347331559311E-02  -1.524061420562E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.443969168636E-02   2.820351089728E-03   0.000000000000E+00  -1.434593744750E-02   8.130232756920E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.229605066765E-02  -4.342512933981E-03   0.000000000000E+00   2.274351675364E-02  -1.472441628581E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.363265547480E-02   2.705587832113E-03   0.000000000000E+00  -1.383250184940E-02   7.823735903914E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.140099466734E-02  -4.188334440221E-03   0.000000000000E+00   2.203379154813E-02  -1.422419168409E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.284843722842E-02   2.595186753300E-03   0.000000000000E+00  -1.333541991308E-02   7.527930304372E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.052676389386E-02  -4.039218937303E-03   0.000000000000E+00   2.134367742817E-02  -1.373950436293E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.208653883434E-02   2.488996772738E-03   0.000000000000E+00  -1.285425720777E-02   7.242489319180E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.967299781136E-02  -3.895014916134E-03   0.000000000000E+00   2.067271967324E-02  -1.326992817024E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.134646750059E-02   2.386871450343E-03   0.000000000000E+00  -1.238858762031E-02   6.967094394317E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.883933851577E-02  -3.755574933645E-03   0.000000000000E+00   2.002047134599E-02  -1.281504668073E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.062773594272E-02   2.288668866257E-03   0.000000000000E+00  -1.193799331949E-02   6.701434930471E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.802543082245E-02  -3.620755516273E-03   0.000000000000E+00   1.938649324467E-02  -1.237445303754E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.992986255614E-02   2.194251502874E-03   0.000000000000E+00  -1.150206471453E-02   6.445208151958E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.723092235047E-02  -3.490417065481E-03   0.000000000000E+00   1.877035385277E-02  -1.194774979428E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.925237157476E-02   2.103486129118E-03   0.000000000000E+00  -1.108040040805E-02   6.198118975131E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.645546360365E-02  -3.364423765315E-03   0.000000000000E+00   1.817162928616E-02  -1.153454875774E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.859479321631E-02   2.016243686990E-03   0.000000000000E+00  -1.067260714371E-02   5.959879876436E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.569870804829E-02  -3.242643491903E-03   0.000000000000E+00   1.758990323766E-02  -1.113447083109E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.795666381495E-02   1.932399180328E-03   0.000000000000E+00  -1.027829974905E-02   5.730210760189E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496031218748E-02  -3.124947724910E-03   0.000000000000E+00   1.702476691933E-02  -1.074714585790E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.733752594154E-02   1.851831565827E-03   0.000000000000E+00  -9.897101073553E-03   5.508838826326E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.423993563220E-02  -3.011211460848E-03   0.000000000000E+00   1.647581900238E-02  -1.037221246679E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.673692851210E-02   1.774423646230E-03   0.000000000000E+00  -9.528641922457E-03   5.295498438112E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.353724116914E-02  -2.901313128249E-03   0.000000000000E+00   1.594266555508E-02  -1.000931791709E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.615442688500E-02   1.700061965755E-03   0.000000000000E+00  -9.172560986474E-03   5.089930990092E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.285189482523E-02  -2.795134504634E-03   0.000000000000E+00   1.542491997863E-02  -9.658117945319E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558958294708E-02   1.628636707671E-03   0.000000000000E+00  -8.828504767652E-03   4.891884776237E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.218356592889E-02  -2.692560635252E-03   0.000000000000E+00   1.492220294104E-02  -9.318276612721E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.504196518942E-02   1.560041594047E-03   0.000000000000E+00  -8.496127501750E-03   4.701114858529E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.153192716809E-02  -2.593479753548E-03   0.000000000000E+00   1.443414230924E-02  -8.989466153779E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451114877305E-02   1.494173787644E-03   0.000000000000E+00  -8.175091077278E-03   4.517382936009E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.089665464519E-02  -2.497783203321E-03   0.000000000000E+00   1.396037307953E-02  -8.671366825910E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.399671558504E-02   1.430933795916E-03   0.000000000000E+00  -7.865064951483E-03   4.340457214420E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.027742792868E-02  -2.405365362548E-03   0.000000000000E+00   1.350053730637E-02  -8.363666760291E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.349825428536E-02   1.370225377115E-03   0.000000000000E+00  -7.565726063517E-03   4.170112276530E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967393010165E-02  -2.316123568831E-03   0.000000000000E+00   1.305428402976E-02  -8.066061813942E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.301536034499E-02   1.311955448480E-03   0.000000000000E+00  -7.276758745004E-03   4.006128953229E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.908584780720E-02  -2.229958046433E-03   0.000000000000E+00   1.262126920106E-02  -7.778255423019E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254763607557E-02   1.256033996460E-03   0.000000000000E+00  -6.997854628200E-03   3.848294195464E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851287129082E-02  -2.146771834882E-03   0.000000000000E+00   1.220115560764E-02  -7.499958457479E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.209469065106E-02   1.202373988980E-03   0.000000000000E+00  -6.728712551998E-03   3.696400947128E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.795469443971E-02  -2.066470719100E-03   0.000000000000E+00   1.179361279631E-02  -7.230889077080E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.165614012172E-02   1.150891289700E-03   0.000000000000E+00  -6.469038465920E-03   3.550248018913E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.741101481905E-02  -1.988963161031E-03   0.000000000000E+00   1.139831699553E-02  -6.970772588812E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.123160742082E-02   1.101504574257E-03   0.000000000000E+00  -6.218545332366E-03   3.409639963282E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.688153370535E-02  -1.914160232748E-03   0.000000000000E+00   1.101495103663E-02  -6.719341305721E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082072236438E-02   1.054135248453E-03   0.000000000000E+00  -5.976953027206E-03   3.274386950533E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.636595611690E-02  -1.841975550986E-03   0.000000000000E+00   1.064320427411E-02  -6.476334407243E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042312164433E-02   1.008707368369E-03   0.000000000000E+00  -5.743988238982E-03   3.144304646087E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.586399084139E-02  -1.772325213108E-03   0.000000000000E+00   1.028277250505E-02  -6.241497801054E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.003844881544E-02   9.651475623808E-04   0.000000000000E+00  -5.519384366829E-03   3.019214089006E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.537535046057E-02  -1.705127734442E-03   0.000000000000E+00   9.933357887704E-03  -6.014583986466E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.666354276218E-03   9.233849550292E-04   0.000000000000E+00  -5.302881417311E-03   2.898941571827E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.489975137229E-02  -1.640303986983E-03   0.000000000000E+00   9.594668859454E-03  -5.795351919429E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.306495244278E-03   8.833510927483E-04   0.000000000000E+00  -5.094225900302E-03   2.783318521730E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.443691380975E-02  -1.577777139438E-03   0.000000000000E+00   9.266420054116E-03  -5.583566879225E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.958535726348E-03   8.449798713967E-04   0.000000000000E+00  -4.893170724096E-03   2.672181383122E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.398656185810E-02  -1.517472598556E-03   0.000000000000E+00   8.948332218707E-03  -5.379000336828E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.622146483215E-03   8.082074655665E-04   0.000000000000E+00  -4.699475089818E-03   2.565371501609E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.354842346840E-02  -1.459317951774E-03   0.000000000000E+00   8.640132129126E-03  -5.181429822861E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.297004989999E-03   7.729722596658E-04   0.000000000000E+00  -4.512904385382E-03   2.462735009496E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.312223046895E-02  -1.403242911093E-03   0.000000000000E+00   8.341552504492E-03  -4.990638794584E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.982795391922E-03   7.392147807081E-04   0.000000000000E+00  -4.333230079021E-03   2.364122712743E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.270771857454E-02  -1.349179258211E-03   0.000000000000E+00   8.052331928521E-03  -4.806416527251E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.679208455884E-03   7.068776328074E-04   0.000000000000E+00  -4.160229612551E-03   2.269389979470E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230462739265E-02  -1.297060790849E-03   0.000000000000E+00   7.772214759268E-03  -4.628557972196E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.385941518105E-03   6.759054333387E-04   0.000000000000E+00  -3.993686294508E-03   2.178396630024E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.191270042773E-02  -1.246823270287E-03   0.000000000000E+00   7.500951047744E-03  -4.456863644436E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.102698428105E-03   6.462447507376E-04   0.000000000000E+00  -3.833389193240E-03   2.091006828632E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.153168508245E-02  -1.198404370052E-03   0.000000000000E+00   7.238296443024E-03  -4.291139471131E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.829189489205E-03   6.178440439025E-04   0.000000000000E+00  -3.679133030061E-03   2.007088976641E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.116133265787E-02  -1.151743625761E-03   0.000000000000E+00   6.984012119512E-03  -4.131196710117E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.565131395848E-03   5.906536031856E-04   0.000000000000E+00  -3.530718072597E-03   1.926515607414E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080139835054E-02  -1.106782386074E-03   0.000000000000E+00   6.737864687957E-03  -3.976851820448E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.310247167926E-03   5.646254929207E-04   0.000000000000E+00  -3.387950028378E-03   1.849163282837E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045164124755E-02  -1.063463764772E-03   0.000000000000E+00   6.499626107391E-03  -3.827926337210E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.064266082330E-03   5.397134954821E-04   0.000000000000E+00  -3.250639938791E-03   1.774912491493E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.011182431959E-02  -1.021732593895E-03   0.000000000000E+00   6.269073601063E-03  -3.684246760304E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.826923601971E-03   5.158730568262E-04   0.000000000000E+00  -3.118604073488E-03   1.703647548503E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.781714412087E-03  -9.815353779568E-04   0.000000000000E+00   6.045989571607E-03  -3.545644442249E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.597961302419E-03   4.930612334989E-04   0.000000000000E+00  -2.991663825295E-03   1.635256497042E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.461082234251E-03  -9.428202491968E-04   0.000000000000E+00   5.830161516150E-03  -3.411955476926E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.377126796382E-03   4.712366410717E-04   0.000000000000E+00  -2.869645605732E-03   1.569631011525E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.149702346287E-03  -9.055369238473E-04   0.000000000000E+00   5.621381941545E-03  -3.283020589984E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.164173656238E-03   4.503594039851E-04   0.000000000000E+00  -2.752380741200E-03   1.506666302500E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.847353144776E-03  -8.696366594203E-04   0.000000000000E+00   5.419448279984E-03  -3.158685031056E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.958861334735E-03   4.303911067613E-04   0.000000000000E+00  -2.639705369901E-03   1.446261023210E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.553816846251E-03  -8.350722129611E-04   0.000000000000E+00   5.224162804868E-03  -3.038798467707E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.760955084095E-03   4.112947465684E-04   0.000000000000E+00  -2.531460339558E-03   1.388317177865E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.268879469099E-03  -8.017978002812E-04   0.000000000000E+00   5.035332547051E-03  -2.923214881178E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.570225873640E-03   3.930346870993E-04   0.000000000000E+00  -2.427491106000E-03   1.332740031594E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.992330813791E-03  -7.697690561297E-04   0.000000000000E+00   4.852769211460E-03  -2.811792463836E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.386450306138E-03   3.755766137381E-04   0.000000000000E+00  -2.327647632645E-03   1.279438022090E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.723964441547E-03  -7.389429952959E-04   0.000000000000E+00   4.676289094159E-03  -2.704393518380E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.209410532966E-03   3.588874899903E-04   0.000000000000E+00  -2.231784290951E-03   1.228322672930E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.463577651487E-03  -7.092779746319E-04   0.000000000000E+00   4.505712999937E-03  -2.600884358830E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.038894168316E-03   3.429355151504E-04   0.000000000000E+00  -2.139759761896E-03   1.179308508600E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.210971456291E-03  -6.807336559540E-04   0.000000000000E+00   4.340866160344E-03  -2.501135213189E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.874694202486E-03   3.276900831675E-04   0.000000000000E+00  -2.051436938484E-03   1.132312971164E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.965950556499E-03  -6.532709698386E-04   0.000000000000E+00   4.181578152324E-03  -2.405020127868E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.716608914478E-03   3.131217427000E-04   0.000000000000E+00  -1.966682829372E-03   1.087256338623E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.728323313444E-03  -6.268520802631E-04   0.000000000000E+00   4.027682817354E-03  -2.312416873786E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.564441783975E-03   2.992021583168E-04   0.000000000000E+00  -1.885368463621E-03   1.044061644919E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.497901720910E-03  -6.014403501040E-04   0.000000000000E+00   3.879018181246E-03  -2.223206854194E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.418001402803E-03   2.859040728263E-04   0.000000000000E+00  -1.807368796599E-03   1.002654601581E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.274501375608E-03  -5.770003074527E-04   0.000000000000E+00   3.735426374591E-03  -2.137275014211E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.277101386086E-03   2.732012707102E-04   0.000000000000E+00  -1.732562617126E-03   9.629635210271E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.057941446434E-03  -5.534976127436E-04   0.000000000000E+00   3.596753553838E-03  -2.054509752000E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.141560283071E-03   2.610685426226E-04   0.000000000000E+00  -1.660832455790E-03   9.249192414628E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.848044642689E-03  -5.308990266880E-04   0.000000000000E+00   3.462849823100E-03  -1.974802831670E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011201487853E-03   2.494816509501E-04   0.000000000000E+00  -1.592064494575E-03   8.884550534162E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.644637181185E-03  -5.091723789734E-04   0.000000000000E+00   3.333569156606E-03  -1.898049297763E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.885853149996E-03   2.384172963890E-04   0.000000000000E+00  -1.526148477722E-03   8.535066278511E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.447548752428E-03  -4.882865377357E-04   0.000000000000E+00   3.208769321950E-03  -1.824147391426E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765348085209E-03   2.278530855181E-04   0.000000000000E+00  -1.462977623899E-03   8.200119458586E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.256612485833E-03  -4.682113797816E-04   0.000000000000E+00   3.088311804107E-03  -1.752998468232E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.649523686160E-03   2.177674993607E-04   0.000000000000E+00  -1.402448539713E-03   7.879112299391E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.071664914083E-03  -4.489177615404E-04   0.000000000000E+00   2.972061730211E-03  -1.684506917579E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538221833464E-03   2.081398628816E-04   0.000000000000E+00  -1.344461134510E-03   7.571468767985E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.892545936647E-03  -4.303774907411E-04   0.000000000000E+00   2.859887795134E-03  -1.618580083712E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.431288806994E-03   1.989503154245E-04   0.000000000000E+00  -1.288918536561E-03   7.276633917079E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.719098782521E-03  -4.125632987897E-04   0.000000000000E+00   2.751662187871E-03  -1.555128188306E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.328575197532E-03   1.901797820478E-04   0.000000000000E+00  -1.235727010585E-03   6.994073243561E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.551169972271E-03  -3.954488138413E-04   0.000000000000E+00   2.647260518759E-03  -1.494064254626E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.229935818859E-03   1.818099457403E-04   0.000000000000E+00  -1.184795876637E-03   6.723272062045E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.388609279403E-03  -3.790085345476E-04   0.000000000000E+00   2.546561747585E-03  -1.435304033265E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.135229620348E-03   1.738232205040E-04   0.000000000000E+00  -1.136037430386E-03   6.463734893236E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.231269691147E-03  -3.632178044688E-04   0.000000000000E+00   2.449448112555E-03  -1.378765929385E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.044319600127E-03   1.662027252660E-04   0.000000000000E+00  -1.089366864764E-03   6.214984866829E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.079007368589E-03  -3.480527871311E-04   0.000000000000E+00   2.355805060099E-03  -1.324370931492E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.957072718839E-03   1.589322586090E-04   0.000000000000E+00  -1.044702193001E-03   5.976563138755E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.931681606349E-03  -3.334904417304E-04   0.000000000000E+00   2.265521175586E-03  -1.272042541705E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.873359814123E-03   1.519962743019E-04   0.000000000000E+00  -1.001964173060E-03   5.748028322750E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.789154791732E-03  -3.195084994422E-04   0.000000000000E+00   2.178488114911E-03  -1.221706707475E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.793055515761E-03   1.453798575885E-04   0.000000000000E+00  -9.610762334330E-04   5.528955935630E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.651292363537E-03  -3.060854403582E-04   0.000000000000E+00   2.094600537064E-03  -1.173291754834E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.716038161666E-03   1.390687022486E-04   0.000000000000E+00  -9.219644003647E-04   5.318937856681E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.517962770449E-03  -2.932004710119E-04   0.000000000000E+00   2.013756037598E-03  -1.126728323062E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642189714654E-03   1.330490883781E-04   0.000000000000E+00  -8.845572264361E-04   5.117581800352E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.389037429018E-03  -2.808335024868E-04   0.000000000000E+00   1.935855082975E-03  -1.081949300750E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.571395680076E-03   1.273078608862E-04   0.000000000000E+00  -8.487857205378E-04   4.924510802384E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.264390681362E-03  -2.689651291020E-04   0.000000000000E+00   1.860800945859E-03  -1.038889763298E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.503545024377E-03   1.218324086886E-04   0.000000000000E+00  -8.145832792305E-04   4.739362719092E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.143899752620E-03  -2.575766076525E-04   0.000000000000E+00   1.788499641343E-03  -9.974869117738E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.438530094559E-03   1.166106445722E-04   0.000000000000E+00  -7.818856194708E-04   4.561789739527E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.027444708278E-03  -2.466498372020E-04   0.000000000000E+00   1.718859864175E-03  -9.576800131910E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.376246538639E-03   1.116309857188E-04   0.000000000000E+00  -7.506307127123E-04   4.391457910388E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.914908411277E-03  -2.361673394089E-04   0.000000000000E+00   1.651792926932E-03  -9.194103421183E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.316593227092E-03   1.068823348668E-04   0.000000000000E+00  -7.207587203655E-04   4.228046673396E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.806176478879E-03  -2.261122393733E-04   0.000000000000E+00   1.587212699076E-03  -8.826211235917E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259472175322E-03   1.023540620891E-04   0.000000000000E+00  -6.922119306020E-04   4.071248414908E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.701137239378E-03  -2.164682470020E-04   0.000000000000E+00   1.525035546952E-03  -8.472574773233E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.204788467175E-03   9.803598718021E-05   0.000000000000E+00  -6.649346965060E-04   3.920768027607E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.599681688857E-03  -2.072196388758E-04   0.000000000000E+00   1.465180274788E-03  -8.132663632493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.152450179547E-03   9.391836262821E-05   0.000000000000E+00  -6.388733755687E-04   3.776322484103E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.501703447982E-03  -1.983512405962E-04   0.000000000000E+00   1.407568066665E-03  -7.805965283196E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.102368308057E-03   8.999185714656E-05   0.000000000000E+00  -6.139762704752E-04   3.637640421933E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.407098718801E-03  -1.898484096274E-04   0.000000000000E+00   1.352122429495E-03  -7.491984545838E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.054456693837E-03   8.624753977645E-05   0.000000000000E+00  -5.901935712274E-04   3.504461740200E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.315766241418E-03  -1.816970185920E-04   0.000000000000E+00   1.298769136864E-03  -7.190243084559E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008631951469E-03   8.267686450783E-05   0.000000000000E+00  -5.674772985498E-04   3.376537207208E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.227607250550E-03  -1.738834390330E-04   0.000000000000E+00   1.247436173744E-03  -6.900278911570E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.648133980215E-04   7.927165543590E-05   0.000000000000E+00  -5.457812485780E-04   3.253628079160E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.142525432333E-03  -1.663945256202E-04   0.000000000000E+00   1.198053682229E-03  -6.621645903752E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.229229832676E-04   7.602409241444E-05   0.000000000000E+00  -5.250609388135E-04   3.135505729482E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.060426881463E-03  -1.592176007967E-04   0.000000000000E+00   1.150553908326E-03  -6.353913331504E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.828852210528E-04   7.292669720626E-05   0.000000000000E+00  -5.052735553436E-04   3.021951288806E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.981220058528E-03  -1.523404398479E-04   0.000000000000E+00   1.104871149704E-03  -6.096665399125E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.446271218210E-04   6.997232010846E-05   0.000000000000E+00  -4.863779012869E-04   2.912755295170E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.904815747266E-03  -1.457512563916E-04   0.000000000000E+00   1.060941704301E-03  -5.849500796114E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.080781263291E-04   6.715412704020E-05   0.000000000000E+00  -4.683343464704E-04   2.807717354320E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.831127011702E-03  -1.394386882693E-04   0.000000000000E+00   1.018703819707E-03  -5.612032258774E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.731700405249E-04   6.446558707658E-05   0.000000000000E+00  -4.511047783062E-04   2.706645809878E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.760069153590E-03  -1.333917838471E-04   0.000000000000E+00   9.780976435364E-04  -5.383886143149E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.398369716338E-04   6.190046042724E-05   0.000000000000E+00  -4.346525538811E-04   2.609357423324E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691559670469E-03  -1.275999886942E-04   0.000000000000E+00   9.390651748821E-04  -5.164702009212E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.080152653910E-04   5.945278682542E-05   0.000000000000E+00  -4.189424531914E-04   2.515677063214E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.625518214289E-03  -1.220531326430E-04   0.000000000000E+00   9.015502168187E-04  -4.954132216235E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.776434444766E-04   5.711687433029E-05   0.000000000000E+00  -4.039406335479E-04   2.425437403766E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.561866550064E-03  -1.167414172267E-04   0.000000000000E+00   8.654983297466E-04  -4.751841528102E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.486621481556E-04   5.488728853433E-05   0.000000000000E+00  -3.896145851424E-04   2.338478632608E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.500528514179E-03  -1.116554034632E-04   0.000000000000E+00   8.308567853208E-04  -4.557506727363E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.210140730511E-04   5.275884213992E-05   0.000000000000E+00  -3.759330876985E-04   2.254648167131E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.441429972859E-03  -1.067860000051E-04   0.000000000000E+00   7.975745212292E-04  -4.370816238876E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.946439151344E-04   5.072658492187E-05   0.000000000000E+00  -3.628661682603E-04   2.173800379687E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.384498781503E-03  -1.021244516302E-04   0.000000000000E+00   7.656020971038E-04  -4.191469764298E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.694983128788E-04   4.878579404477E-05   0.000000000000E+00  -3.503850600590E-04   2.095796331167E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.329664745065E-03  -9.766232806795E-05   0.000000000000E+00   7.348916516228E-04  -4.019177927624E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.455257915707E-04   4.693196473185E-05   0.000000000000E+00  -3.384621624467E-04   2.020503512835E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.276859578841E-03  -9.339151314646E-05   0.000000000000E+00   7.053968604948E-04  -3.853661929956E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.226767087854E-04   4.516080126744E-05   0.000000000000E+00  -3.270710018761E-04   1.947795596124E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.226016868769E-03  -8.930419426989E-05   0.000000000000E+00   6.770728949487E-04  -3.694653211973E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.009032010392E-04   4.346820834028E-05   0.000000000000E+00  -3.161861939411E-04   1.877552190549E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177072031287E-03  -8.539285218811E-05   0.000000000000E+00   6.498763806821E-04  -3.541893123343E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.801591315418E-04   4.185028268564E-05   0.000000000000E+00  -3.057834063904E-04   1.809658608951E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.129962273905E-03  -8.165025109567E-05   0.000000000000E+00   6.237653578339E-04  -3.395132602010E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.604000391530E-04   4.030330505481E-05   0.000000000000E+00  -2.958393231895E-04   1.744005640587E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084626557344E-03  -7.806942900724E-05   0.000000000000E+00   5.986992422835E-04  -3.254131864082E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.415830883939E-04   3.882373246467E-05   0.000000000000E+00  -2.863316095106E-04   1.680489331210E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041005559013E-03  -7.464368843459E-05   0.000000000000E+00   5.746387882167E-04  -3.118660104293E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.236670206383E-04   3.740819074808E-05   0.000000000000E+00  -2.772388777276E-04   1.619010770541E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.990416362423E-04  -7.136658732810E-05   0.000000000000E+00   5.515460511527E-04  -2.988495202922E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.066121063626E-04   3.605346737206E-05   0.000000000000E+00  -2.685406543145E-04   1.559475886432E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.586787884188E-04  -6.823193030544E-05   0.000000000000E+00   5.293843511377E-04  -2.863423438067E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.903800985422E-04   3.475650453788E-05   0.000000000000E+00  -2.602173477095E-04   1.501795246087E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.198626186969E-04  -6.523376013048E-05   0.000000000000E+00   5.081182363319E-04  -2.743239203866E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.749341870743E-04   3.351439252561E-05   0.000000000000E+00  -2.522502170419E-04   1.445883863578E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.825402973274E-04  -6.236634947775E-05   0.000000000000E+00   4.877134479192E-04  -2.627744739057E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.602389543221E-04   3.232436330767E-05   0.000000000000E+00  -2.446213417830E-04   1.391661014049E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.466605274171E-04  -5.962419293408E-05   0.000000000000E+00   4.681368866633E-04  -2.516749866835E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.462603316859E-04   3.118378439181E-05   0.000000000000E+00  -2.373135922431E-04   1.339050054001E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.121735119011E-04  -5.700199925090E-05   0.000000000000E+00   4.493565805524E-04  -2.410071743559E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.329655572353E-04   3.009015290864E-05   0.000000000000E+00  -2.303106009347E-04   1.287978247787E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.790309193917E-04  -5.449468382547E-05   0.000000000000E+00   4.313416524625E-04  -2.307534611345E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.203231343620E-04   2.904108992045E-05   0.000000000000E+00  -2.235967347566E-04   1.238376599939E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.471858481330E-04  -5.209736142275E-05   0.000000000000E+00   4.140622875337E-04  -2.208969553333E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083027914663E-04   2.803433495756E-05   0.000000000000E+00  -2.171570680133E-04   1.190179693414E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.165927898250E-04  -4.980533911608E-05   0.000000000000E+00   3.974897010144E-04  -2.114214254404E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.968754426162E-04   2.706774075486E-05   0.000000000000E+00  -2.109773562041E-04   1.143325533252E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.872075961326E-04  -4.761410947483E-05   0.000000000000E+00   3.815961078224E-04  -2.023112773391E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.860131492371E-04   2.613926820877E-05   0.000000000000E+00  -2.050440106281E-04   1.097755395945E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.589874484750E-04  -4.551934395047E-05   0.000000000000E+00   3.663546940191E-04  -1.935515326995E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.756890827343E-04   2.524698151951E-05   0.000000000000E+00  -1.993440737236E-04   1.053413683921E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.318908288365E-04  -4.351688647159E-05   0.000000000000E+00   3.517395892042E-04  -1.851278081086E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.658774880977E-04   2.438904352995E-05   0.000000000000E+00  -1.938651951673E-04   1.010247785275E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.058774884076E-04  -4.160274723522E-05   0.000000000000E+00   3.377258384217E-04  -1.770262943098E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.565536484423E-04   2.356371125019E-05   0.000000000000E+00  -1.885956087038E-04   9.682079385510E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.809084134572E-04  -3.977309669538E-05   0.000000000000E+00   3.242893733037E-04  -1.692337354256E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.476938504780E-04   2.276933155951E-05   0.000000000000E+00  -1.835241096862E-04   9.272471023787E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.569457912844E-04  -3.802425974765E-05   0.000000000000E+00   3.114069837295E-04  -1.617374087202E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.392753508848E-04   2.200433707663E-05   0.000000000000E+00  -1.786400333068E-04   8.873208298143E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.339529798177E-04  -3.635271012012E-05   0.000000000000E+00   2.990562915340E-04  -1.545251055630E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.312763435930E-04   2.126724220215E-05   0.000000000000E+00  -1.739332335177E-04   8.483871473549E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.118944814671E-04  -3.475506494106E-05   0.000000000000E+00   2.872157264658E-04  -1.475851136576E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.236759279419E-04   2.055663931822E-05   0.000000000000E+00  -1.693940626107E-04   8.104064384133E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.907359180196E-04  -3.322807946743E-05   0.000000000000E+00   2.758645029905E-04  -1.409061999021E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.164540776945E-04   1.987119513855E-05   0.000000000000E+00  -1.650133514388E-04   7.733413310675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.704440026165E-04  -3.176864198854E-05   0.000000000000E+00   2.649825962332E-04  -1.344775931583E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.095916109094E-04   1.920964721731E-05   0.000000000000E+00  -1.607823902812E-04   7.371565901499E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509865080233E-04  -3.037376887923E-05   0.000000000000E+00   2.545507166966E-04  -1.282889667494E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.030701606470E-04   1.857080059028E-05   0.000000000000E+00  -1.566929103142E-04   7.018190132929E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.323322345433E-04  -2.904059983910E-05   0.000000000000E+00   2.445502852548E-04  -1.223304213540E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.968721464821E-04   1.795352456411E-05   0.000000000000E+00  -1.527370656897E-04   6.672973310633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.144509819418E-04  -2.776639329117E-05   0.000000000000E+00   2.349634102578E-04  -1.165924690549E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.909807468223E-04   1.735674963012E-05   0.000000000000E+00  -1.489074161916E-04   6.335621108251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.973135265325E-04  -2.654852195134E-05   0.000000000000E+00   2.257728672140E-04  -1.110660187433E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.853798720230E-04   1.677946451718E-05   0.000000000000E+00  -1.451969104779E-04   6.005856644796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.808916001660E-04  -2.538446851945E-05   0.000000000000E+00   2.169620795976E-04  -1.057423622174E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.800541382479E-04   1.622071335749E-05   0.000000000000E+00  -1.415988698603E-04   5.683419596804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.651578666379E-04  -2.427182151106E-05   0.000000000000E+00   2.085150988933E-04  -1.006131601860E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.749888420999E-04   1.567959297872E-05   0.000000000000E+00  -1.381069726374E-04   5.368065346252E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.500858937127E-04  -2.320827121900E-05   0.000000000000E+00   2.004165831135E-04  -9.567042784562E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.701699359876E-04   1.515525031011E-05   0.000000000000E+00  -1.347152389559E-04   5.059564162677E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.356501233566E-04  -2.219160581827E-05   0.000000000000E+00   1.926517748985E-04  -9.090652049927E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655840042102E-04   1.464687989759E-05   0.000000000000E+00  -1.314180161812E-04   4.757700417708E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.218258446011E-04  -2.121970761779E-05   0.000000000000E+00   1.852064810696E-04  -8.631412001377E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.612182397421E-04   1.415372152475E-05   0.000000000000E+00  -1.282099647643E-04   4.462271831352E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.085891715969E-04  -2.029054945851E-05   0.000000000000E+00   1.780670547082E-04  -8.188622254473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.570604217272E-04   1.367505794013E-05   0.000000000000E+00  -1.250860446083E-04   4.173088749915E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.959170254645E-04  -1.940219122725E-05   0.000000000000E+00   1.712203791010E-04  -7.761612722681E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.530988936346E-04   1.321021268063E-05   0.000000000000E+00  -1.220415018984E-04   3.889973453147E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.837871161615E-04  -1.855277647057E-05   0.000000000000E+00   1.646538519632E-04  -7.349742516983E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.493225420684E-04   1.275854798731E-05   0.000000000000E+00  -1.190718563881E-04   3.612759490044E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.721779211553E-04  -1.774052911918E-05   0.000000000000E+00   1.583553686093E-04  -6.952398820606E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.457207762459E-04   1.231946281980E-05   0.000000000000E+00  -1.161728891483E-04   3.341291043589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.610686602646E-04  -1.696375030758E-05   0.000000000000E+00   1.523133037930E-04  -6.568995724819E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.422835080838E-04   1.189239094995E-05   0.000000000000E+00  -1.133406307353E-04   3.075422321285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.504392689423E-04  -1.622081532936E-05   0.000000000000E+00   1.465164931942E-04  -6.198973068593E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.390011329141E-04   1.147679914782E-05   0.000000000000E+00  -1.105713497952E-04   2.815016973086E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.402703735693E-04  -1.551017071211E-05   0.000000000000E+00   1.409542160128E-04  -5.841795340519E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.358645107942E-04   1.107218544158E-05   0.000000000000E+00  -1.078615420674E-04   2.559947533286E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.305432718095E-04  -1.483033142211E-05   0.000000000000E+00   1.356161799547E-04  -5.496950697587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.328649484097E-04   1.067807746276E-05   0.000000000000E+00  -1.052079197986E-04   2.310094888073E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.212399185722E-04  -1.417987815473E-05   0.000000000000E+00   1.304925087574E-04  -5.163950104225E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.299941815450E-04   1.029403086086E-05   0.000000000000E+00  -1.026074015357E-04   2.065347765747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.123429145821E-04  -1.355745469504E-05   0.000000000000E+00   1.255737310141E-04  -4.842326539828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.272443581125E-04   9.919627791301E-06   0.000000000000E+00  -1.000571022983E-04   1.825602250013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.038354918916E-04  -1.296176535105E-05   0.000000000000E+00   1.208507679377E-04  -4.531634176460E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.246080217384E-04   9.554475476991E-06   0.000000000000E+00  -9.755432412254E-05   1.590761315712E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.957014914427E-04  -1.239157245500E-05   0.000000000000E+00   1.163149180635E-04  -4.231447442920E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.220780958601E-04   9.198204828321E-06   0.000000000000E+00  -9.509654694539E-05   1.360734384705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879253334342E-04  -1.184569399316E-05   0.000000000000E+00   1.119578392747E-04  -3.941359994680E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196478683619E-04   8.850469135939E-06   0.000000000000E+00  -9.268141985143E-05   1.135436903666E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.804919882135E-04  -1.132300135240E-05   0.000000000000E+00   1.077715313071E-04  -3.660983717855E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.173109766962E-04   8.510942816175E-06   0.000000000000E+00  -9.030675263356E-05   9.147899400349E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.733869581087E-04  -1.082241719361E-05   0.000000000000E+00   1.037483230011E-04  -3.389947943447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.150613935176E-04   8.179320223646E-06   0.000000000000E+00  -8.797050769684E-05   6.987197985949E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.665962742420E-04  -1.034291337920E-05   0.000000000000E+00   9.988086579529E-05  -3.127898926641E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.128934127783E-04   7.855314513854E-06   0.000000000000E+00  -8.567079226216E-05   4.871576553036E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.601065002762E-04  -9.883508925456E-06   0.000000000000E+00   9.616213012698E-05  -2.874499452580E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.108016362969E-04   7.538656561921E-06   0.000000000000E+00  -8.340585087838E-05   2.800392091722E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539047265535E-04  -9.443267975983E-06   0.000000000000E+00   9.258539803344E-05  -2.629428295993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.087809607847E-04   7.229093936334E-06   0.000000000000E+00  -8.117405823295E-05   7.730435145491E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.479785427729E-04  -9.021297829002E-06   0.000000000000E+00   8.914424728980E-05  -2.392379349258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.068265653071E-04   6.926389917112E-06   0.000000000000E+00  -7.897391224151E-05  -1.211031491423E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423159943232E-04  -8.616747100121E-06   0.000000000000E+00   8.583252929980E-05  -2.163060515143E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049338991799E-04   6.630322566159E-06   0.000000000000E+00  -7.680402741983E-05  -3.152359451132E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.369055439198E-04  -8.228804037025E-06   0.000000000000E+00   8.264434946125E-05  -1.941192716201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.030986702820E-04   6.340683840725E-06   0.000000000000E+00  -7.466312851932E-05  -5.051433938642E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.317360608121E-04  -7.856694950979E-06   0.000000000000E+00   7.957405880216E-05  -1.726509368833E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013168337748E-04   6.057278752622E-06   0.000000000000E+00  -7.255004442515E-05  -6.908718264227E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.267968402362E-04  -7.499682667943E-06   0.000000000000E+00   7.661625766739E-05  -1.518756342508E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.958458121745E-05   5.779924568178E-06   0.000000000000E+00  -7.046370230306E-05  -8.724648023769E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220776295885E-04  -7.157064929013E-06   0.000000000000E+00   7.376580196597E-05  -1.317692019769E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.789833006672E-05   5.508450047958E-06   0.000000000000E+00  -6.840312198922E-05  -1.049963351149E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.175686274560E-04  -6.828172757632E-06   0.000000000000E+00   7.101779865743E-05  -1.123086930678E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.625471354959E-05   5.242694727226E-06   0.000000000000E+00  -6.636741061599E-05  -1.223406200212E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132604395123E-04  -6.512368880936E-06   0.000000000000E+00   6.836758447084E-05  -9.347227375729E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.465057090065E-05   4.982508231660E-06   0.000000000000E+00  -6.435575746572E-05  -1.392829990630E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091440099030E-04  -6.209046319595E-06   0.000000000000E+00   6.581069552244E-05  -7.523909890166E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.308293794587E-05   4.727749626558E-06   0.000000000000E+00  -6.236742903718E-05  -1.558269481270E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.052105753346E-04  -5.917627188146E-06   0.000000000000E+00   6.334284603671E-05  -5.758916979154E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.154903804085E-05   4.478286805480E-06   0.000000000000E+00  -6.040176433837E-05  -1.719757740219E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.014516656929E-04  -5.637561598729E-06   0.000000000000E+00   6.095992602219E-05  -4.050339356036E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.004627332635E-05   4.233995903917E-06   0.000000000000E+00  -5.845817036742E-05  -1.877326326581E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.785916077269E-05  -5.368326537911E-06   0.000000000000E+00   5.865801979478E-05  -2.396356382858E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.857221631693E-05   3.994760750010E-06   0.000000000000E+00  -5.653611780434E-05  -2.031005460550E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.442534070197E-05  -5.109424599819E-06   0.000000000000E+00   5.643342224719E-05  -7.952448149892E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.712460179849E-05   3.760472340472E-06   0.000000000000E+00  -5.463513688862E-05  -2.180824183805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.114288575796E-05  -4.860382630175E-06   0.000000000000E+00   5.428263522697E-05   7.546249045505E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.570131902929E-05   3.531028347689E-06   0.000000000000E+00  -5.275481348272E-05  -2.326810509993E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.800480677345E-05  -4.620750430203E-06   0.000000000000E+00   5.220233760511E-05   2.254801476232E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.430040423729E-05   3.306332652251E-06   0.000000000000E+00  -5.089478531423E-05  -2.468991565857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.500434631167E-05  -4.390099686974E-06   0.000000000000E+00   5.018934486447E-05   3.706769320021E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.292003339852E-05   3.086294900508E-06   0.000000000000E+00  -4.905473838827E-05  -2.607393723567E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.213491915343E-05  -4.168023169131E-06   0.000000000000E+00   4.824058433851E-05   5.111958900034E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.155851529725E-05   2.870830089241E-06   0.000000000000E+00  -4.723440356927E-05  -2.742042724139E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.939013643169E-05  -3.954134040396E-06   0.000000000000E+00   4.635310238139E-05   6.471744820176E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.021428485306E-05   2.659858171000E-06   0.000000000000E+00  -4.543355332028E-05  -2.872963792978E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.676389503238E-05  -3.748065084649E-06   0.000000000000E+00   4.452409581403E-05   7.787434858327E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.888589670177E-05   2.453303683659E-06   0.000000000000E+00  -4.365199859634E-05  -3.000181747424E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.425045994606E-05  -3.549467705467E-06   0.000000000000E+00   4.275094003741E-05   9.060260492273E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.757201903863E-05   2.251095400747E-06   0.000000000000E+00  -4.188958588989E-05  -3.123721096690E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.184446635999E-05  -3.358010761880E-06   0.000000000000E+00   4.103118670189E-05   1.029137897711E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.627142769304E-05   2.053166000942E-06   0.000000000000E+00  -4.014619441377E-05  -3.243606135010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.954082560630E-05  -3.173379466589E-06   0.000000000000E+00   3.936252583814E-05   1.148188855758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.498300045238E-05   1.859451760111E-06   0.000000000000E+00  -3.842173343086E-05  -3.359861027325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.733459327860E-05  -2.995274553089E-06   0.000000000000E+00   3.774273484954E-05   1.263284821561E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.370571160071E-05   1.669892258105E-06   0.000000000000E+00  -3.671613970750E-05  -3.472509889108E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.522089185070E-05  -2.823411770774E-06   0.000000000000E+00   3.616964861674E-05   1.374528922470E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.243862668683E-05   1.484430104778E-06   0.000000000000E+00  -3.502937509983E-05  -3.581576859589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.319494465722E-05  -2.657521541119E-06   0.000000000000E+00   3.464117094966E-05   1.482021131661E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.118089750922E-05   1.303010684889E-06   0.000000000000E+00  -3.336142426756E-05  -3.687086168786E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.125219682222E-05  -2.497348489192E-06   0.000000000000E+00   3.315531737641E-05   1.585856753176E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.993175729218E-05   1.125581913823E-06   0.000000000000E+00  -3.171229249293E-05  -3.789062199832E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.938843156681E-05  -2.342650692550E-06   0.000000000000E+00   3.171025528249E-05   1.686125037587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.869051608289E-05   9.520940144717E-07   0.000000000000E+00  -3.008200363131E-05  -3.887529544574E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.759978875980E-05  -2.193198680065E-06   0.000000000000E+00   3.030430781036E-05   1.782909141523E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.745655632463E-05   7.824993036853E-07   0.000000000000E+00  -2.847059815636E-05  -3.982513055261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.588266119820E-05  -2.048774444455E-06   0.000000000000E+00   2.893591373262E-05   1.876287672730E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.622932862412E-05   6.167519948825E-07   0.000000000000E+00  -2.687813131825E-05  -4.074037890707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.423353410180E-05  -1.909170739731E-06   0.000000000000E+00   2.760356793534E-05   1.966336894322E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.500834770202E-05   4.548080139360E-07   0.000000000000E+00  -2.530467140358E-05  -4.162129557863E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.264887796371E-05  -1.774190754903E-06   0.000000000000E+00   2.630578228577E-05   2.053132150928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.379318851066E-05   2.966248258618E-07   0.000000000000E+00  -2.375029808824E-05  -4.246813949243E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.112516966004E-05  -1.643648014806E-06   0.000000000000E+00   2.504109288557E-05   2.136747614679E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.258348252512E-05   1.421612738260E-07   0.000000000000E+00  -2.221510088584E-05  -4.328117376125E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.965902611908E-05  -1.517366207883E-06   0.000000000000E+00   2.380810685549E-05   2.217254640801E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.137891419402E-05  -8.622569084307E-09   0.000000000000E+00  -2.069917768701E-05  -4.406066597502E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.824735406213E-05  -1.395178694407E-06   0.000000000000E+00   2.260555359470E-05   2.294720007621E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.017921755221E-05  -1.557655405006E-07   0.000000000000E+00  -1.920263338292E-05  -4.480688845782E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.688740568715E-05  -1.276927701723E-06   0.000000000000E+00   2.143230188020E-05   2.369205396287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.898417297781E-05  -2.993055163921E-07   0.000000000000E+00  -1.772557857205E-05  -4.552011848480E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.557669446062E-05  -1.162463424943E-06   0.000000000000E+00   2.028732781535E-05   2.440768597943E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.779360410019E-05  -4.392795315627E-07   0.000000000000E+00  -1.626812834466E-05  -4.620063846976E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.431282362657E-05  -1.051643351017E-06   0.000000000000E+00   1.916965332646E-05   2.509465712652E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.660737484736E-05  -5.757238897527E-07   0.000000000000E+00  -1.483040114473E-05  -4.684873611833E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.309334235622E-05  -9.443319745317E-07   0.000000000000E+00   1.807829572052E-05   2.575352911612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.542538662986E-05  -7.086742652475E-07   0.000000000000E+00  -1.341251770434E-05  -4.746470455181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.191572517987E-05  -8.404008200590E-07   0.000000000000E+00   1.701226081514E-05   2.638486658257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.424757565404E-05  -8.381657976193E-07   0.000000000000E+00  -1.201460004543E-05  -4.804884240495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.077748485986E-05  -7.397284981533E-07   0.000000000000E+00   1.597058181288E-05   2.698922360034E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.307391036221E-05  -9.642331778178E-07   0.000000000000E+00  -1.063677054966E-05  -4.860145389535E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.967633891311E-05  -6.422005116040E-07   0.000000000000E+00   1.495237539182E-05   2.756712469926E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.190438899850E-05  -1.086910726576E-06   0.000000000000E+00  -9.279151094005E-06  -4.912284886700E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.861031496210E-05  -5.477087047540E-07   0.000000000000E+00   1.395687562109E-05   2.811905389610E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.073903728070E-05  -1.206232468131E-06   0.000000000000E+00  -7.941862240112E-06  -4.961334281563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.757772118258E-05  -4.561505059116E-07   0.000000000000E+00   1.298342156163E-05   2.864545961883E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.957790619975E-05  -1.322232195144E-06   0.000000000000E+00  -6.625022490786E-06  -5.007325688561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.657699911901E-05  -3.674282460809E-07   0.000000000000E+00   1.203140576947E-05   2.914677261949E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.842106991458E-05  -1.434943529146E-06   0.000000000000E+00  -5.328747594627E-06  -5.050291785141E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.560655619678E-05  -2.814487980057E-07   0.000000000000E+00   1.110021738540E-05   2.962342521710E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.726862375915E-05  -1.544399974887E-06   0.000000000000E+00  -4.053149907346E-06  -5.090265807837E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.466468642534E-05  -1.981235700315E-07   0.000000000000E+00   1.018921598011E-05   3.007585982076E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.612068234815E-05  -1.650634968828E-06   0.000000000000E+00  -2.798337803262E-06  -5.127281546476E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.374962452468E-05  -1.173686654033E-07   0.000000000000E+00   9.297750121806E-06   3.050452246089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.497737777748E-05  -1.753681923623E-06   0.000000000000E+00  -1.564415133491E-06  -5.161373336897E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.285969110151E-05  -3.910493864753E-08   0.000000000000E+00   8.425205328268E-06   3.090984684600E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.383885791851E-05  -1.853574267076E-06   0.000000000000E+00  -3.514807309662E-07  -5.192576052081E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.199343240134E-05   3.674223989453E-08   0.000000000000E+00   7.571048926356E-06   3.129223987168E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.270528480392E-05  -1.950345476883E-06   0.000000000000E+00   8.403720400258E-07  -5.220925091796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.114966455477E-05   1.102435025792E-07   0.000000000000E+00   6.734842633779E-06   3.165207802624E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.157683309695E-05  -2.044029111042E-06   0.000000000000E+00   2.011055693339E-06  -5.246456370963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.032739360551E-05   1.814660986585E-07   0.000000000000E+00   5.916214602980E-06   3.198971701650E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.045368863988E-05  -2.134658835522E-06   0.000000000000E+00   3.160488993650E-06  -5.269206307010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.952566418930E-05   2.504743457518E-07   0.000000000000E+00   5.114809282388E-06   3.230550826242E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.933604709165E-05  -2.222268445818E-06   0.000000000000E+00   4.288597284012E-06  -5.289211805645E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.874343537661E-05   3.173297872975E-07   0.000000000000E+00   4.330247331542E-06   3.259981172614E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.822411262834E-05  -2.306891888222E-06   0.000000000000E+00   5.395312787552E-06  -5.306510246219E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797955755972E-05   3.820910901800E-07   0.000000000000E+00   3.562118830563E-06   3.287299777406E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.711809672721E-05  -2.388563275313E-06   0.000000000000E+00   6.480574866984E-06  -5.321139465674E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.723285370463E-05   4.448138808101E-07   0.000000000000E+00   2.810009728168E-06   3.312543846163E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.601821701500E-05  -2.467316899796E-06   0.000000000000E+00   7.544330255930E-06  -5.333137741891E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.650224723964E-05   5.055507194961E-07   0.000000000000E+00   2.073542243693E-06   3.335749466688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.492469618453E-05  -2.543187245504E-06   0.000000000000E+00   8.586533259225E-06  -5.342543776243E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.578685816209E-05   5.643513132886E-07   0.000000000000E+00   1.352404173063E-06   3.356950706458E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.383776097417E-05  -2.616208995576E-06   0.000000000000E+00   9.607145924684E-06  -5.349396675535E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.508601010324E-05   6.212629237108E-07   0.000000000000E+00   6.463495897862E-07   3.376179627588E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275764121563E-05  -2.686417037883E-06   0.000000000000E+00   1.060613818370E-05  -5.353735933016E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.439914504221E-05   6.763308069963E-07   0.000000000000E+00  -4.482914634045E-08   3.393467192287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.168456892711E-05  -2.753846469437E-06   0.000000000000E+00   1.158348797381E-05  -5.355601409434E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.372570208476E-05   7.295985068272E-07   0.000000000000E+00  -7.213397054637E-07   3.408844461576E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.061877747764E-05  -2.818532597628E-06   0.000000000000E+00   1.253918132876E-05  -5.355033313098E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.306503714724E-05   7.811079199770E-07   0.000000000000E+00  -1.383414475807E-06   3.422343342131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.956050079556E-05  -2.880510939764E-06   0.000000000000E+00   1.347321245003E-05  -5.352072179783E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.241642505964E-05   8.308992008023E-07   0.000000000000E+00  -2.031309386313E-06   3.433996522509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.850997263190E-05  -2.939817221754E-06   0.000000000000E+00   1.438558375644E-05  -5.346758852323E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.177913012607E-05   8.790106375421E-07   0.000000000000E+00  -2.665281932820E-06   3.443836778217E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746742587469E-05  -2.996487373893E-06   0.000000000000E+00   1.527630591083E-05  -5.339134459706E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.115249772033E-05   9.254786356956E-07   0.000000000000E+00  -3.285563444031E-06   3.451896122029E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.643309190678E-05  -3.050557526287E-06   0.000000000000E+00   1.614539783082E-05  -5.329240396241E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.053601566604E-05   9.703378610996E-07   0.000000000000E+00  -3.892341201097E-06   3.458205273765E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.540720001020E-05  -3.102064002558E-06   0.000000000000E+00   1.699288668002E-05  -5.317118300340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992931185514E-05   1.013621506555E-06   0.000000000000E+00  -4.485760148957E-06   3.462793731150E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.438997681856E-05  -3.151043311862E-06   0.000000000000E+00   1.781880783992E-05  -5.302810033152E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.933209078330E-05   1.055361581949E-06   0.000000000000E+00  -5.065942802572E-06   3.465690381828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.338164579841E-05  -3.197532140942E-06   0.000000000000E+00   1.862320487244E-05  -5.286357657325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.874405070493E-05   1.095589108264E-06   0.000000000000E+00  -5.633014383432E-06   3.466924254218E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.238242678444E-05  -3.241567343942E-06   0.000000000000E+00   1.940612945971E-05  -5.267803415440E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.816483258971E-05   1.134334171448E-06   0.000000000000E+00  -6.187117913560E-06   3.466524952634E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.139253553986E-05  -3.283185932444E-06   0.000000000000E+00   2.016764133685E-05  -5.247189708724E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.759402392899E-05   1.171625867691E-06   0.000000000000E+00  -6.728412771098E-06   3.464522594350E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.041218336029E-05  -3.322425063643E-06   0.000000000000E+00   2.090780820738E-05  -5.224559075617E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.703120410197E-05   1.207492231479E-06   0.000000000000E+00  -7.257061107570E-06   3.460947393060E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.944157670720E-05  -3.359322028934E-06   0.000000000000E+00   2.162670564923E-05  -5.199954170454E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647600081727E-05   1.241960213525E-06   0.000000000000E+00  -7.773211348267E-06   3.455829166618E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.848091687545E-05  -3.393914240929E-06   0.000000000000E+00   2.232441700852E-05  -5.173417742310E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.592812815152E-05   1.275055748615E-06   0.000000000000E+00  -8.276987427043E-06   3.449197022893E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.753039969027E-05  -3.426239220623E-06   0.000000000000E+00   2.300103328418E-05  -5.144992614002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.538738778152E-05   1.306803896773E-06   0.000000000000E+00  -8.768488923137E-06   3.441079367915E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659021523659E-05  -3.456334583537E-06   0.000000000000E+00   2.365665300074E-05  -5.114721661047E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.485363462824E-05   1.337229010123E-06   0.000000000000E+00  -9.247801483043E-06   3.431504211181E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.566054760838E-05  -3.484238026155E-06   0.000000000000E+00   2.429138207743E-05  -5.082647791244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.432672899907E-05   1.366354864840E-06   0.000000000000E+00  -9.715010916524E-06   3.420499570210E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.474157469695E-05  -3.509987311089E-06   0.000000000000E+00   2.490533368178E-05  -5.048813923940E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.380650337965E-05   1.394204721809E-06   0.000000000000E+00  -1.017021279964E-05   3.408093738357E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.383346798995E-05  -3.533620253070E-06   0.000000000000E+00   2.549862808417E-05  -5.013262970073E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.329275895242E-05   1.420801320510E-06   0.000000000000E+00  -1.061351337238E-05   3.394315297907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.293639240500E-05  -3.555174703814E-06   0.000000000000E+00   2.607139249958E-05  -4.976037812078E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278528733868E-05   1.446166845167E-06   0.000000000000E+00  -1.104502321937E-05   3.379192927043E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.205050613949E-05  -3.574688537254E-06   0.000000000000E+00   2.662376092700E-05  -4.937181284366E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.228390100899E-05   1.470322907593E-06   0.000000000000E+00  -1.146484858564E-05   3.362755142651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.117596054546E-05  -3.592199634468E-06   0.000000000000E+00   2.715587398101E-05  -4.896736153884E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178845487566E-05   1.493290565283E-06   0.000000000000E+00  -1.187308530013E-05   3.345030120204E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031290002076E-05  -3.607745868678E-06   0.000000000000E+00   2.766787872107E-05  -4.854745101236E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.129884979358E-05   1.515090374853E-06   0.000000000000E+00  -1.226981789970E-05   3.326045663149E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.461461922884E-06  -3.621365089981E-06   0.000000000000E+00   2.815992847419E-05  -4.811250701917E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.081502041709E-05   1.535742465156E-06   0.000000000000E+00  -1.265512322401E-05   3.305829300254E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.621776497771E-06  -3.633095110545E-06   0.000000000000E+00   2.863218265569E-05  -4.766295408128E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033691595130E-05   1.555266612716E-06   0.000000000000E+00  -1.302907603001E-05   3.284408440444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.793966827858E-06  -3.642973689290E-06   0.000000000000E+00   2.908480658531E-05  -4.719921530761E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.864481739984E-06   1.573682301691E-06   0.000000000000E+00  -1.339175431038E-05   3.261810517889E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.978148792470E-06  -3.651038517277E-06   0.000000000000E+00   2.951797130247E-05  -4.672171221958E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.397649532389E-06   1.591008749575E-06   0.000000000000E+00  -1.374324206343E-05   3.238063062476E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.174431049072E-06  -3.657327202666E-06   0.000000000000E+00   2.993185337618E-05  -4.623086457904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.936341869563E-06   1.607264904520E-06   0.000000000000E+00  -1.408362803352E-05   3.213193655459E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.382915021808E-06  -3.661877256313E-06   0.000000000000E+00   3.032663471635E-05  -4.572709022114E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.480486473052E-06   1.622469434720E-06   0.000000000000E+00  -1.441300162204E-05   3.187229805142E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.603694908475E-06  -3.664726077091E-06   0.000000000000E+00   3.070250238098E-05  -4.521080489082E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.030028130431E-06   1.636640730861E-06   0.000000000000E+00  -1.473144948174E-05   3.160198841535E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.836857696373E-06  -3.665910937972E-06   0.000000000000E+00   3.105964838456E-05  -4.468242208532E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.584929768515E-06   1.649796919347E-06   0.000000000000E+00  -1.503905512988E-05   3.132127895411E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.082483192399E-06  -3.665468971676E-06   0.000000000000E+00   3.139826950285E-05  -4.414235289690E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.145167750190E-06   1.661955877123E-06   0.000000000000E+00  -1.533590022692E-05   3.103043925856E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.340644062453E-06  -3.663437157192E-06   0.000000000000E+00   3.171856707997E-05  -4.359100586519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.710729941322E-06   1.673135254423E-06   0.000000000000E+00  -1.562206517408E-05   3.072973731382E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.611405879895E-06  -3.659852306228E-06   0.000000000000E+00   3.202074683414E-05  -4.302878682974E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.281613525768E-06   1.683352510479E-06   0.000000000000E+00  -1.589762982210E-05   3.041943965523E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.948271880504E-07  -3.654751049887E-06   0.000000000000E+00   3.230501866218E-05  -4.245609878833E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.857816974848E-06   1.692624951444E-06   0.000000000000E+00  -1.616267579803E-05   3.009981197461E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.909595638026E-07  -3.648169826033E-06   0.000000000000E+00   3.257159644817E-05  -4.187334176119E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.439333148622E-06   1.700969747672E-06   0.000000000000E+00  -1.641728846456E-05   2.977111961056E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.001523023295E-07  -3.640144866403E-06   0.000000000000E+00   3.282069786830E-05  -4.128091265677E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.026152293856E-06   1.708403932290E-06   0.000000000000E+00  -1.666155603970E-05   2.943362722897E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178470525412E-06  -3.630712184686E-06   0.000000000000E+00   3.305254420068E-05  -4.067920514538E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.618270254750E-06   1.714944398744E-06   0.000000000000E+00  -1.689556716862E-05   2.908759804467E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.843963933831E-06  -3.619907564364E-06   0.000000000000E+00   3.326736013319E-05  -4.006860953407E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.215690024396E-06   1.720607905361E-06   0.000000000000E+00  -1.711941034535E-05   2.873329356004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496607973542E-06  -3.607766547266E-06   0.000000000000E+00   3.346537357503E-05  -3.944951264835E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.818415430403E-06   1.725411076015E-06   0.000000000000E+00  -1.733317563936E-05   2.837097398306E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.136384604662E-06  -3.594324422381E-06   0.000000000000E+00   3.364681546867E-05  -3.882229771792E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.426449335935E-06   1.729370392216E-06   0.000000000000E+00  -1.753695520771E-05   2.800089832164E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.763282193642E-06  -3.579616214872E-06   0.000000000000E+00   3.381191960345E-05  -3.818734426524E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039801006775E-06   1.732502192664E-06   0.000000000000E+00  -1.773084112407E-05   2.762332368894E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.377295400082E-06  -3.563676675777E-06   0.000000000000E+00   3.396092243229E-05  -3.754502800162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.658489588435E-06   1.734822694884E-06   0.000000000000E+00  -1.791492428277E-05   2.723850490245E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.978425059289E-06  -3.546540271743E-06   0.000000000000E+00   3.409406288905E-05  -3.689572072470E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.282536744292E-06   1.736348021643E-06   0.000000000000E+00  -1.808929653972E-05   2.684669505849E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.566678061345E-06  -3.528241175390E-06   0.000000000000E+00   3.421158220961E-05  -3.623979022251E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.911959708553E-06   1.737094210816E-06   0.000000000000E+00  -1.825405280797E-05   2.644814612600E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.142067225875E-06  -3.508813255900E-06   0.000000000000E+00   3.431372375440E-05  -3.557760018085E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.546773718357E-06   1.737077211734E-06   0.000000000000E+00  -1.840929028467E-05   2.604310866376E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.704611173117E-06  -3.488290070006E-06   0.000000000000E+00   3.440073283327E-05  -3.490951009489E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.186997359352E-06   1.736312883571E-06   0.000000000000E+00  -1.855510665963E-05   2.563183118491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.254334194380E-06  -3.466704853511E-06   0.000000000000E+00   3.447285653460E-05  -3.423587518664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.326504931682E-07   1.734816998674E-06   0.000000000000E+00  -1.869160063456E-05   2.521456024673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.791266117310E-06  -3.444090512889E-06   0.000000000000E+00   3.453034355499E-05  -3.355704632419E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.837471271736E-07   1.732605238369E-06   0.000000000000E+00  -1.881887424334E-05   2.479154118570E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.315442170807E-06  -3.420479617506E-06   0.000000000000E+00   3.457344403349E-05  -3.287336994731E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.402958598486E-07   1.729693178532E-06   0.000000000000E+00  -1.893703280455E-05   2.436301811124E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.826902847965E-06  -3.395904392297E-06   0.000000000000E+00   3.460240938862E-05  -3.218518799705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.976908491837E-07   1.726096281647E-06   0.000000000000E+00  -1.904618171811E-05   2.392923276099E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.325693765916E-06  -3.370396710309E-06   0.000000000000E+00   3.461749215668E-05  -3.149283784710E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.301925058584E-07   1.721829907754E-06   0.000000000000E+00  -1.914642474705E-05   2.349042377368E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.811865527142E-06  -3.343988086417E-06   0.000000000000E+00   3.461894583632E-05  -3.079665224344E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.571869112593E-07   1.716909331256E-06   0.000000000000E+00  -1.923786604478E-05   2.304682731013E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.028547357756E-05  -3.316709670560E-06   0.000000000000E+00   3.460702473310E-05  -3.009695924328E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178656307117E-06   1.711349745705E-06   0.000000000000E+00  -1.932061237434E-05   2.259867785341E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.074657806445E-05  -3.288592242049E-06   0.000000000000E+00   3.458198380937E-05  -2.939408216210E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494585705922E-06   1.705166258648E-06   0.000000000000E+00  -1.939477250335E-05   2.214620798031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.119524369462E-05  -3.259666203754E-06   0.000000000000E+00   3.454407853648E-05  -2.868833952166E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.804958818960E-06   1.698373888625E-06   0.000000000000E+00  -1.946045549571E-05   2.168964763195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163153959161E-05  -3.229961576919E-06   0.000000000000E+00   3.449356475078E-05  -2.798004500350E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.109759728562E-06   1.690987566737E-06   0.000000000000E+00  -1.951777121025E-05   2.122922424250E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205553915308E-05  -3.199507996142E-06   0.000000000000E+00   3.443069851239E-05  -2.726950740495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.408978467119E-06   1.683022133528E-06   0.000000000000E+00  -1.956683269562E-05   2.076516378205E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246731990811E-05  -3.168334704975E-06   0.000000000000E+00   3.435573596831E-05  -2.655703060096E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.702611251932E-06   1.674492327552E-06   0.000000000000E+00  -1.960775654771E-05   2.029769103602E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.286696337567E-05  -3.136470551468E-06   0.000000000000E+00   3.426893321786E-05  -2.584291350649E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.990653927177E-06   1.665412775648E-06   0.000000000000E+00  -1.964065996669E-05   1.982702829483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325455492269E-05  -3.103943984459E-06   0.000000000000E+00   3.417054618250E-05  -2.512745004521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.273097696508E-06   1.655797994763E-06   0.000000000000E+00  -1.966565837377E-05   1.935339405994E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.363018362268E-05  -3.070783049882E-06   0.000000000000E+00   3.406083047816E-05  -2.441092912035E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.549932458242E-06   1.645662400539E-06   0.000000000000E+00  -1.968286662669E-05   1.887700344901E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.399394211678E-05  -3.037015387584E-06   0.000000000000E+00   3.394004129210E-05  -2.369363458901E-05
Spline
56  4.8
2.471178921731204e+00  4.123111174192421e+00  -1.697022667747078e-02
2.00000  2.05000  4.237933435337913e-01  -1.089205644173062e+00  1.345811014655565e+00  -7.940937458923553e-01
2.05000  2.10000  3.725983271435407e-01  -9.605802458016991e-01  1.226696952771712e+00  -7.524949291627233e-01
2.10000  2.15000  3.275419953692394e-01  -8.435542624932477e-01  1.113822713397303e+00  -7.171277467483261e-01
2.15000  2.20000  2.880591980597269e-01  -7.375504492541303e-01  1.006253551385055e+00  -6.800908029531965e-01
2.20000  2.25000  2.536122981251137e-01  -6.420257751377733e-01  9.042399309420746e-01  -6.435012703697656e-01
2.25000  2.30000  2.236911715367841e-01  -5.564280415713393e-01  8.077147403866101e-01  -6.067918543150170e-01
2.30000  2.35000  1.978132073273944e-01  -4.802075064400412e-01  7.166959622393578e-01  -5.701145609385542e-01
2.35000  2.40000  1.755233075908733e-01  -4.128137694231442e-01  6.311787780985743e-01  -5.334286603165517e-01
2.40000  2.45000  1.563938874824230e-01  -3.536966065656612e-01  5.511644790510918e-01  -4.967450660004894e-01
2.45000  2.50000  1.400248752185175e-01  -3.023057466555554e-01  4.766527191510180e-01  -4.600608537055985e-01
2.50000  2.55000  1.260437120769042e-01  -2.580909311432457e-01  4.076435910951784e-01  -4.233768070210768e-01
2.55000  2.60000  1.141053523966022e-01  -2.205018980863861e-01  3.441370700420172e-01  -3.866927158712321e-01
2.60000  2.65000  1.038922635779040e-01  -1.889883864512185e-01  2.861331626613320e-01  -3.500086369775057e-01
2.65000  2.70000  9.511442608237425e-02  -1.630001349624166e-01  2.336318671147064e-01  -3.133245535153826e-01
2.70000  2.75000  8.750933343285072e-02  -1.419868824023113e-01  1.866331840873987e-01  -2.766404760828634e-01
2.75000  2.80000  8.084199221344332e-02  -1.253983675641929e-01  1.451371126749694e-01  -2.399563790915905e-01
2.80000  2.85000  7.490492206953467e-02  -1.126843291398830e-01  1.091436558112309e-01  -2.032723543031340e-01
2.85000  2.90000  6.951815570778068e-02  -1.032945062160333e-01  7.865280266576066e-02  -1.665880602786086e-01
2.90000  2.95000  6.452923889610861e-02  -9.667863640154684e-02  5.366459362396946e-02  -1.299047709732946e-01
2.95000  3.00000  5.981323046371950e-02  -9.228646282144957e-02  3.417887797797517e-02  -9.321773204340336e-02
3.00000  3.05000  5.527270230108655e-02  -8.956770801397759e-02  2.019621817146472e-02  -5.654468688610627e-02
3.05000  3.10000  5.083773935995559e-02  -8.797217134847693e-02  1.171451513854881e-02  -1.981941626203489e-02
3.10000  3.15000  4.646593965334533e-02  -8.694936545658730e-02  8.741602699243557e-03  1.671094625917505e-02
3.15000  3.20000  4.214241425554649e-02  -8.594987308971913e-02  1.124824463811980e-02  5.396871574144994e-02
3.20000  3.25000  3.787978730212349e-02  -8.442028325784627e-02  1.934355199933734e-02  8.851176546098846e-02
3.25000  3.30000  3.371819598991216e-02  -8.182208981695514e-02  3.262031681848556e-02  1.331862872893655e-01
3.30000  3.35000  2.972529057702180e-02  -7.756116098043636e-02  5.259825991189031e-02  1.086089081881291e-01
3.35000  3.40000  2.599230429130320e-02  -7.148676817783632e-02  6.888959614010977e-02  5.059606006285947e-03
3.40000  3.45000  2.259082232351246e-02  -6.455986151877822e-02  6.964853704105266e-02  -3.663441698181103e-02
3.45000  3.50000  1.953237128805344e-02  -5.786976594203651e-02  6.415337449378097e-02  -3.001721885487105e-02
3.50000  3.55000  1.679551427482922e-02  -5.167955763406996e-02  5.965079166555033e-02  -3.029903732796279e-02
3.55000  3.60000  1.435687599262361e-02  -4.594172124747467e-02  5.510593606635593e-02  -2.873226987454766e-02
3.60000  3.65000  1.219396323668143e-02  -4.064661966489816e-02  5.079609558517376e-02  -2.766082952727151e-02
3.65000  3.70000  1.028516488870856e-02  -3.577446632783533e-02  4.664697115608304e-02  -2.645666668188407e-02
3.70000  3.75000  8.609751916871754e-03  -3.130819421234114e-02  4.267847115380041e-02  -2.528806672276511e-02
3.75000  3.80000  7.147877375798858e-03  -2.723000759738185e-02  3.888526114538566e-02  -2.410993771688116e-02
3.80000  3.85000  5.880576406578623e-03  -2.352230601571990e-02  3.526877048785350e-02  -2.293436201146278e-02
3.85000  3.90000  4.789766236760824e-03  -2.016743668202051e-02  3.182861618613406e-02  -2.175810215122719e-02
3.90000  3.95000  3.858246180356233e-03  -1.714776082954132e-02  2.856490086345000e-02  -2.058202560966561e-02
3.95000  4.00000  3.069697637836580e-03  -1.444563593526879e-02  2.547759702200014e-02  -1.940589994836555e-02
4.00000  4.05000  2.408684096134597e-03  -1.204342048268153e-02  2.256671202974532e-02  -1.822978744697038e-02
4.05000  4.10000  1.860651128644014e-03  -9.923472685559284e-03  1.983224391269977e-02  -1.705367142617807e-02
4.10000  4.15000  1.411926395219529e-03  -8.068150829985649e-03  1.727419319877307e-02  -1.587755632287022e-02
4.15000  4.20000  1.049719642176816e-03  -6.459813182529847e-03  1.489255975034250e-02  -1.470144106874366e-02
4.20000  4.25000  7.621227022925874e-04  -5.080818015511179e-03  1.268734359003096e-02  -1.352532550101502e-02
4.25000  4.30000  5.381094948044797e-04  -3.913523597765700e-03  1.065854476487871e-02  -1.234921133782419e-02
4.30000  4.35000  3.675360254111640e-04  -2.940288206311513e-03  8.806163064205093e-03  -1.117309187064315e-02
4.35000  4.40000  2.411403862722710e-04  -2.143470088920830e-03  7.130199283608627e-03  -9.996992214668430e-03
4.40000  4.45000  1.505427560084165e-04  -1.505427602169972e-03  5.630650451408341e-03  -8.820818617662233e-03
4.45000  4.50000  8.824539970123113e-05  -1.008518696661606e-03  4.307527658759011e-03  -7.644920974037525e-03
4.50000  4.55000  4.763266889329376e-05  -6.351028380909879e-04  3.160789512653387e-03  -6.467993457227608e-03
4.55000  4.60000  2.297100158822445e-05  -3.675338377548571e-04  2.190590494069249e-03  -5.294909480969446e-03
4.60000  4.65000  9.408922250533566e-06  -1.881866094552036e-04  1.396354071923835e-03  -4.107481213891569e-03
4.65000  4.70000  2.977041805846473e-06  -7.935731136700577e-05  7.802318898400904e-04  -2.973586571389175e-03
4.70000  4.75000  5.880576406727678e-07  -2.363602166841564e-05  3.341939041317158e-04  -1.639901720220146e-03
4.75000  4.80000  3.675360255375737e-08  -2.515894156895189e-06  8.820864609869472e-05  -2.194660993673827e-03  3.304179540615955e-02  -2.037091425120113e-01


==> anc/N-O.skf <==
0.020000 550
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330130340096E+00  -2.129934585608E+00   0.000000000000E+00  -5.460878502342E-01  -1.619073700692E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.643855016684E-01   9.144429080845E-01   0.000000000000E+00  -1.245064046995E-01   8.893519882191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241674930895E+00  -2.089587669941E+00   0.000000000000E+00  -5.052254156917E-01  -1.560195831996E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.438171090761E-01   9.068096195366E-01   0.000000000000E+00  -1.336132973702E-01   8.827744631801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154520329551E+00  -2.048919515114E+00   0.000000000000E+00  -4.620668461697E-01  -1.507980853045E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.227638525126E-01   8.989241258471E-01   0.000000000000E+00  -1.429019477271E-01   8.762503641378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.068920412042E+00  -2.008034813659E+00   0.000000000000E+00  -4.170943021801E-01  -1.461887246923E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.012764384675E-01   8.907993481643E-01   0.000000000000E+00  -1.523482987849E-01   8.697854967403E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.850954565701E-01  -1.967030507736E+00   0.000000000000E+00  -3.707512869741E-01  -1.421381977175E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.794045274966E-01   8.824481455373E-01   0.000000000000E+00  -1.619278604053E-01   8.633832506031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.032343178920E-01  -1.925996038061E+00   0.000000000000E+00  -3.234431965978E-01  -1.385947136969E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.571966150848E-01   8.738832830557E-01   0.000000000000E+00  -1.716159306100E-01   8.570449161242E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.234966407439E-01  -1.885013623652E+00   0.000000000000E+00  -2.755382979491E-01  -1.355084895216E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.346999296287E-01   8.651174030939E-01   0.000000000000E+00  -1.813877929232E-01   8.507699805720E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.460150773266E-01  -1.844158565277E+00   0.000000000000E+00  -2.273690366130E-01  -1.328321054716E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.119603460788E-01   8.561629994620E-01   0.000000000000E+00  -1.912188912293E-01   8.445564024437E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.708974790368E-01  -1.803499566339E+00   0.000000000000E+00  -1.792335919630E-01  -1.305207481711E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.890223138812E-01   8.470323942700E-01   0.000000000000E+00  -2.010849836686E-01   8.384008637340E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.982290374582E-01  -1.763099065650E+00   0.000000000000E+00  -1.313976100710E-01  -1.285323621946E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.659287979537E-01   8.377377173227E-01   0.000000000000E+00  -2.109622770880E-01   8.322990002454E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.280743541907E-01  -1.723013577156E+00   0.000000000000E+00  -8.409605605649E-02  -1.268277281943E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.427212315239E-01   8.282908878690E-01   0.000000000000E+00  -2.208275435352E-01   8.262456104345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.604794235157E-01  -1.683294032236E+00   0.000000000000E+00  -3.753513708783E-02  -1.253704824396E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.194394797464E-01   8.187035985383E-01   0.000000000000E+00  -2.306582202340E-01   8.202348435591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.954735161307E-01  -1.643986120656E+00   0.000000000000E+00   8.105744310296E-03  -1.241270901780E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.961218130951E-01   8.089873013082E-01   0.000000000000E+00  -2.404324944145E-01   8.142603680765E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.330709562048E-01  -1.605130626720E+00   0.000000000000E+00   5.267203944970E-02  -1.230667831476E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.728048896057E-01   7.991531953525E-01   0.000000000000E+00  -2.501293743045E-01   8.083155213715E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.732727875463E-01  -1.566763757538E+00   0.000000000000E+00   9.603213123427E-02  -1.221614698184E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.495237451117E-01   7.892122166314E-01   0.000000000000E+00  -2.597287475107E-01   8.023934419715E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.160683276183E-01  -1.528917460721E+00   0.000000000000E+00   1.380754605828E-01  -1.213856254400E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.263117906808E-01   7.791750290922E-01   0.000000000000E+00  -2.692114279470E-01   7.964871854439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614366102405E-01  -1.491619729220E+00   0.000000000000E+00   1.787107165275E-01  -1.207161677081E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.032008165212E-01   7.690520173564E-01   0.000000000000E+00  -2.785591923904E-01   7.905898251832E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.093477189181E-01  -1.454894891431E+00   0.000000000000E+00   2.178641008740E-01  -1.201323227848E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.802210016774E-01   7.588532807780E-01   0.000000000000E+00  -2.877548076726E-01   7.846945392830E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.976401306431E-02  -1.418763885228E+00   0.000000000000E+00   2.554776751883E-01  -1.196154855069E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.574009288894E-01   7.485886287648E-01   0.000000000000E+00  -2.967820494454E-01   7.787946846598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.264124899001E-02  -1.383244515175E+00   0.000000000000E+00   2.915077960659E-01  -1.191490769492E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.347676040323E-01   7.382675772600E-01   0.000000000000E+00  -3.056257133912E-01   7.728838595531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.207040279397E-02  -1.348351692852E+00   0.000000000000E+00   3.259236428235E-01  -1.187184018196E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.123464795985E-01   7.278993462891E-01   0.000000000000E+00  -3.142716196859E-01   7.669559554778E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.442544246238E-02  -1.314097660897E+00   0.000000000000E+00   3.587058414401E-01  -1.183105078195E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.901614817243E-01   7.174928584834E-01   0.000000000000E+00  -3.227066114607E-01   7.610051996498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.144822255704E-01  -1.280492201907E+00   0.000000000000E+00   3.898451873957E-01  -1.179140486750E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.682350402990E-01   7.070567384943E-01   0.000000000000E+00  -3.309185479531E-01   7.550261888433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.523022433133E-01  -1.247542833682E+00   0.000000000000E+00   4.193414685612E-01  -1.175191521932E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.465881217322E-01   6.965993132227E-01   0.000000000000E+00  -3.388962929835E-01   7.490139155810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879494920431E-01  -1.215254992298E+00   0.000000000000E+00   4.472023875736E-01  -1.171172943664E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.252402639853E-01   6.861286127870E-01   0.000000000000E+00  -3.466296993427E-01   7.429637874937E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.214899231169E-01  -1.183632204306E+00   0.000000000000E+00   4.734425807458E-01  -1.167011802484E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.042096135048E-01   6.756523721630E-01   0.000000000000E+00  -3.541095896306E-01   7.368716406256E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.529909627935E-01  -1.152676249003E+00   0.000000000000E+00   4.980827284438E-01  -1.162646319882E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.835129637277E-01   6.651780334304E-01   0.000000000000E+00  -3.613277340375E-01   7.307337474020E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.825210911299E-01  -1.122387311358E+00   0.000000000000E+00   5.211487500313E-01  -1.158024841330E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.631657948506E-01   6.547127485652E-01   0.000000000000E+00  -3.682768255236E-01   7.245468199177E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.101494693689E-01  -1.092764125924E+00   0.000000000000E+00   5.426710755057E-01  -1.153104860883E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.431823145872E-01   6.442633827232E-01   0.000000000000E+00  -3.749504528083E-01   7.183080091495E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.359456066743E-01  -1.063804111950E+00   0.000000000000E+00   5.626839857394E-01  -1.147852114936E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.235754996581E-01   6.338365179605E-01   0.000000000000E+00  -3.813430715464E-01   7.120149006425E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.599790589833E-01  -1.035503499873E+00   0.000000000000E+00   5.812250137228E-01  -1.142239741754E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.043571377838E-01   6.234384573425E-01   0.000000000000E+00  -3.874499740355E-01   7.056655071711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.823191548124E-01  -1.007857449428E+00   0.000000000000E+00   5.983344001549E-01  -1.136247502453E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.553786997127E-02   6.130752293972E-01   0.000000000000E+00  -3.932672577635E-01   6.992582588278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.030347447533E-01  -9.808601596966E-01   0.000000000000E+00   6.140545979026E-01  -1.129861060290E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712723290774E-02   6.027525928676E-01   0.000000000000E+00  -3.987917930787E-01   6.927919909501E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.221939729259E-01  -9.545049714805E-01   0.000000000000E+00   6.284298210042E-01  -1.123071314935E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.913370129210E-02   5.924760417274E-01   0.000000000000E+00  -4.040211902350E-01   6.862659302533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.398640697088E-01  -9.287844624004E-01   0.000000000000E+00   6.415056348708E-01  -1.115873787530E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.156472995456E-02   5.822508104197E-01   0.000000000000E+00  -4.089537660404E-01   6.796796795002E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.561111656425E-01  -9.036905351650E-01   0.000000000000E+00   6.533285851102E-01  -1.108268055538E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.442679563160E-02   5.720818792886E-01   0.000000000000E+00  -4.135885103106E-01   6.730332010041E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.710001265694E-01  -8.792144994221E-01   0.000000000000E+00   6.639458628276E-01  -1.100257233046E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.274561721172E-03   5.619739801703E-01   0.000000000000E+00  -4.179250523106E-01   6.663267992278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.845944099504E-01  -8.553471475858E-01   0.000000000000E+00   6.734050045276E-01  -1.091847495702E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.853469818028E-02   5.519316021153E-01   0.000000000000E+00  -4.219636273428E-01   6.595611027130E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.969559420009E-01  -8.320788250105E-01   0.000000000000E+00   6.817536247676E-01  -1.083047646918E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.434982575852E-02   5.419589972162E-01   0.000000000000E+00  -4.257050436243E-01   6.527370455462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.081450149394E-01  -8.093994948475E-01   0.000000000000E+00   6.890391796865E-01  -1.073868723855E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.971697303801E-02   5.320601865163E-01   0.000000000000E+00  -4.291506495755E-01   6.458558485432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.182202033143E-01  -7.872987979005E-01   0.000000000000E+00   6.953087594339E-01  -1.064323640245E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.463394659639E-02   5.222389659766E-01   0.000000000000E+00  -4.323023016284E-01   6.389190003113E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272382981206E-01  -7.657661077697E-01   0.000000000000E+00   7.006089074578E-01  -1.054426864470E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.909929328023E-02   5.124989124816E-01   0.000000000000E+00  -4.351623326476E-01   6.319282383285E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.352542572604E-01  -7.447905815602E-01   0.000000000000E+00   7.049854645588E-01  -1.044194129611E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.311226336949E-02   5.028433898653E-01   0.000000000000E+00  -4.377335210402E-01   6.248855301589E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.423211708264E-01  -7.243612064148E-01   0.000000000000E+00   7.084834356428E-01  -1.033642174396E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066727746685E-01   4.932755549407E-01   0.000000000000E+00  -4.400190606252E-01   6.177930549086E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.484902396879E-01  -7.044668421177E-01   0.000000000000E+00   7.111468771285E-01  -1.022788511353E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197813775508E-01   4.837983635172E-01   0.000000000000E+00  -4.420225313131E-01   6.106531850098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.538107659052E-01  -6.850962600057E-01   0.000000000000E+00   7.130188030576E-01  -1.011651221294E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.324392209780E-01   4.744145763938E-01   0.000000000000E+00  -4.437478706449E-01   6.034684684074E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.583301536055E-01  -6.662381784154E-01   0.000000000000E+00   7.141411081617E-01  -1.000248771176E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446480195066E-01   4.651267653137E-01   0.000000000000E+00  -4.451993462228E-01   5.962416112116E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620939189932E-01  -6.478812948822E-01   0.000000000000E+00   7.145545059842E-01  -9.885998534581E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.564100212907E-01   4.559373188718E-01   0.000000000000E+00  -4.463815290617E-01   5.889754608670E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.651457083563E-01  -6.300143153003E-01   0.000000000000E+00   7.142984806802E-01  -9.767232455459E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.677279770844E-01   4.468484483633E-01   0.000000000000E+00  -4.472992678815E-01   5.816729898801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.675273229637E-01  -6.126259802449E-01   0.000000000000E+00   7.134112509043E-01  -9.646376868657E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786051102414E-01   4.378621935660E-01   0.000000000000E+00  -4.479576643526E-01   5.743372801389E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.692787498785E-01  -5.957050886457E-01   0.000000000000E+00   7.119297444674E-01  -9.523617724144E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.890450877078E-01   4.289804284486E-01   0.000000000000E+00  -4.483620493025E-01   5.669715078492E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.704381978028E-01  -5.792405189959E-01   0.000000000000E+00   7.098895825469E-01  -9.399138610905E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.990519919991E-01   4.202048667983E-01   0.000000000000E+00  -4.485179598857E-01   5.595789291069E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.710421371488E-01  -5.632212482698E-01   0.000000000000E+00   7.073250723146E-01  -9.273119972857E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.086302941502E-01   4.115370677612E-01   0.000000000000E+00  -4.484311177137E-01   5.521628661184E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.711253436106E-01  -5.476363687150E-01   0.000000000000E+00   7.042692069547E-01  -9.145738445475E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.177848276250E-01   4.029784412924E-01   0.000000000000E+00  -4.481074079392E-01   5.447266940775E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.707209445843E-01  -5.324751026756E-01   0.000000000000E+00   7.007536721360E-01  -9.017166300789E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265207631683E-01   3.945302535092E-01   0.000000000000E+00  -4.475528592845E-01   5.372738287002E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.698604678483E-01  -5.177268155955E-01   0.000000000000E+00   6.968088580851E-01  -8.887570988924E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.348435845855E-01   3.861936319458E-01   0.000000000000E+00  -4.467736250004E-01   5.298077144174E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.685738919755E-01  -5.033810273422E-01   0.000000000000E+00   6.924638764847E-01  -8.757114766437E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.427590654284E-01   3.779695707062E-01   0.000000000000E+00  -4.457759647406E-01   5.223318132202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.668896980085E-01  -4.894274219840E-01   0.000000000000E+00   6.877465814952E-01  -8.625954401905E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.502732465690E-01   3.698589355114E-01   0.000000000000E+00  -4.445662273330E-01   5.148495941514E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.648349219752E-01  -4.758558561453E-01   0.000000000000E+00   6.826835942632E-01  -8.494240949553E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.573924146397E-01   3.618624686417E-01   0.000000000000E+00  -4.431508344292E-01   5.073645234313E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.624352078761E-01  -4.626563660574E-01   0.000000000000E+00   6.773003303451E-01  -8.362119585198E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.641230813200E-01   3.539807937701E-01   0.000000000000E+00  -4.415362650104E-01   4.998800552070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.597148608103E-01  -4.498191734147E-01   0.000000000000E+00   6.716210295266E-01  -8.229729493561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.704719634464E-01   3.462144206875E-01   0.000000000000E+00  -4.397290407272E-01   4.923996229112E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.566968999569E-01  -4.373346901406E-01   0.000000000000E+00   6.656687875780E-01  -8.097203804008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.764459639252E-01   3.385637499180E-01   0.000000000000E+00  -4.377357120506E-01   4.849266312132E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.534031111560E-01  -4.251935221583E-01   0.000000000000E+00   6.594655895297E-01  -7.964669566899E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.820521534251E-01   3.310290772253E-01   0.000000000000E+00  -4.355628452092E-01   4.774644485488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.498540988750E-01  -4.133864722572E-01   0.000000000000E+00   6.530323441000E-01  -7.832247766551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.872977528291E-01   3.236105980083E-01   0.000000000000E+00  -4.332170098897E-01   4.700164002069E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.460693373717E-01  -4.019045421387E-01   0.000000000000E+00   6.463889189461E-01  -7.700053363253E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.921901164222E-01   3.163084115880E-01   0.000000000000E+00  -4.307047676735E-01   4.625857619587E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.420672208964E-01  -3.907389337202E-01   0.000000000000E+00   6.395541764515E-01  -7.568195363194E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.967367157957E-01   3.091225253849E-01   0.000000000000E+00  -4.280326611861E-01   4.551757542074E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.378651127996E-01  -3.798810497684E-01   0.000000000000E+00   6.325460097930E-01  -7.436776910427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.009451244455E-01   3.020528589885E-01   0.000000000000E+00  -4.252072039341E-01   4.477895366407E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.334793934347E-01  -3.693224939309E-01   0.000000000000E+00   6.253813790666E-01  -7.305895399002E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.048230030435E-01   2.950992481186E-01   0.000000000000E+00  -4.222348708031E-01   4.404302033653E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.289255067675E-01  -3.590550702268E-01   0.000000000000E+00   6.180763472763E-01  -7.175642598787E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083780853632E-01   2.882614484812E-01   0.000000000000E+00  -4.191220891941E-01   4.331007785044E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.242180056201E-01  -3.490707820558E-01   0.000000000000E+00   6.106461160201E-01  -7.046104796138E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.116181648388E-01   2.815391395176E-01   0.000000000000E+00  -4.158752307714E-01   4.258042122381E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.193705954954E-01  -3.393618307770E-01   0.000000000000E+00   6.031050607278E-01  -6.917362944016E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.145510817379E-01   2.749319280508E-01   0.000000000000E+00  -4.125006038003E-01   4.185433772667E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.143961769422E-01  -3.299206139079E-01   0.000000000000E+00   5.954667653310E-01  -6.789492821983E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.171847109305E-01   2.684393518287E-01   0.000000000000E+00  -4.090044460474E-01   4.113210656780E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.093068864337E-01  -3.207397229883E-01   0.000000000000E+00   5.877440562577E-01  -6.662565201117E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.195269502349E-01   2.620608829653E-01   0.000000000000E+00  -4.053929182242E-01   4.041399861978E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.041141357445E-01  -3.118119411501E-01   0.000000000000E+00   5.799490356705E-01  -6.536646013542E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.215857093222E-01   2.557959312834E-01   0.000000000000E+00  -4.016720979472E-01   3.970027618070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.988286498186E-01  -3.031302404322E-01   0.000000000000E+00   5.720931138747E-01  -6.411796525815E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.233688991642E-01   2.496438475583E-01   0.000000000000E+00  -3.978479741950E-01   3.899119277037E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.934605031328E-01  -2.946877788739E-01   0.000000000000E+00   5.641870408415E-01  -6.288073513435E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.248844220053E-01   2.436039266649E-01   0.000000000000E+00  -3.939264422391E-01   3.828699295946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.880191545645E-01  -2.864778974200E-01   0.000000000000E+00   5.562409368019E-01  -6.165529437060E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261401618446E-01   2.376754106302E-01   0.000000000000E+00  -3.899132990278E-01   3.758791222957E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.825134807797E-01  -2.784941166653E-01   0.000000000000E+00   5.482643218771E-01  -6.044212617104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.271439754098E-01   2.318574915928E-01   0.000000000000E+00  -3.858142390022E-01   3.689417686265E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.769518081641E-01  -2.707301334671E-01   0.000000000000E+00   5.402661447216E-01  -5.924167407097E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.279036836107E-01   2.261493146699E-01   0.000000000000E+00  -3.816348503243E-01   3.620600385801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.713419433260E-01  -2.631798174472E-01   0.000000000000E+00   5.322548101629E-01  -5.805434365746E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.284270634540E-01   2.205499807356E-01   0.000000000000E+00  -3.773806114984E-01   3.552360087518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.656912021787E-01  -2.558372074074E-01   0.000000000000E+00   5.242382058409E-01  -5.688050425642E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.287218404081E-01   2.150585491105E-01   0.000000000000E+00  -3.730568883663E-01   3.484716620127E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.600064376927E-01  -2.486965076776E-01   0.000000000000E+00   5.162237278128E-01  -5.572049059702E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.287956812013E-01   2.096740401650E-01   0.000000000000E+00  -3.686689314580E-01   3.417688874100E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.542940662701E-01  -2.417520844133E-01   0.000000000000E+00   5.082183051756E-01  -5.457460443439E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.286561870419E-01   2.043954378382E-01   0.000000000000E+00  -3.642218736812E-01   3.351294802812E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.485600928521E-01  -2.349984618614E-01   0.000000000000E+00   5.002284236734E-01  -5.344311612824E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.283108872448E-01   1.992216920737E-01   0.000000000000E+00  -3.597207283308E-01   3.285551425673E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.428101347583E-01  -2.284303186061E-01   0.000000000000E+00   4.922601483227E-01  -5.232626618424E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.277672332543E-01   1.941517211745E-01   0.000000000000E+00  -3.551703874051E-01   3.220474833106E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.370494443126E-01  -2.220424838086E-01   0.000000000000E+00   4.843191450688E-01  -5.122426674930E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.270325930474E-01   1.891844140778E-01   0.000000000000E+00  -3.505756202084E-01   3.156080193243E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.312829302924E-01  -2.158299334541E-01   0.000000000000E+00   4.764107014908E-01  -5.013730306025E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261142459084E-01   1.843186325533E-01   0.000000000000E+00  -3.459410722294E-01   3.092381760216E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.255151782460E-01  -2.097877866136E-01   0.000000000000E+00   4.685397465786E-01  -4.906553484771E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.250193775605E-01   1.795532133240E-01   0.000000000000E+00  -3.412712642769E-01   3.029392883908E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.197504697189E-01  -2.039113017318E-01   0.000000000000E+00   4.607108696063E-01  -4.800909768833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.237550756443E-01   1.748869701134E-01   0.000000000000E+00  -3.365705918605E-01   2.967126021061E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.139928004329E-01  -1.981958729482E-01   0.000000000000E+00   4.529283381263E-01  -4.696810430628E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223283255311E-01   1.703186956202E-01   0.000000000000E+00  -3.318433248026E-01   2.905592747618E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.082458974604E-01  -1.926370264595E-01   0.000000000000E+00   4.451961151138E-01  -4.594264582773E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.207460064596E-01   1.658471634208E-01   0.000000000000E+00  -3.270936070678E-01   2.844803772199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.025132354349E-01  -1.872304169281E-01   0.000000000000E+00   4.375178752828E-01  -4.493279298718E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.190148879857E-01   1.614711298038E-01   0.000000000000E+00  -3.223254567970E-01   2.784768950603E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.967980518424E-01  -1.819718239436E-01   0.000000000000E+00   4.298970206077E-01  -4.393859728431E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.171416267351E-01   1.571893355353E-01   0.000000000000E+00  -3.175427665349E-01   2.725497301243E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.911033614417E-01  -1.768571485406E-01   0.000000000000E+00   4.223366951085E-01  -4.296009209763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.151327634465E-01   1.530005075586E-01   0.000000000000E+00  -3.127493036382E-01   2.666997021420E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.854319698374E-01  -1.718824097778E-01   0.000000000000E+00   4.148397988598E-01  -4.199729374625E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.129947202975E-01   1.489033606287E-01   0.000000000000E+00  -3.079487108540E-01   2.609275504348E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.797864862502E-01  -1.670437413815E-01   0.000000000000E+00   4.074090012766E-01  -4.105020250579E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107337985011E-01   1.448965988844E-01   0.000000000000E+00  -3.031445070566E-01   2.552339356841E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.741693355594E-01  -1.623373884556E-01   0.000000000000E+00   4.000467538207E-01  -4.011880358361E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083561761648E-01   1.409789173574E-01   0.000000000000E+00  -2.983400881337E-01   2.496194417591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.685827695975E-01  -1.577597042609E-01   0.000000000000E+00   3.927553019595E-01  -3.920306804630E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.058679064011E-01   1.371490034226E-01   0.000000000000E+00  -2.935387280102E-01   2.440845775959E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.630288777760E-01  -1.533071470657E-01   0.000000000000E+00   3.855366965489E-01  -3.830295370711E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.032749156806E-01   1.334055381883E-01   0.000000000000E+00  -2.887435798018E-01   2.386297791201E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.575095970662E-01  -1.489762770682E-01   0.000000000000E+00   3.783928046227E-01  -3.741840597323E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.005830024191E-01   1.297471978305E-01   0.000000000000E+00  -2.839576770883E-01   2.332554112073E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.520267213694E-01  -1.447637533926E-01   0.000000000000E+00   3.713253196182E-01  -3.654935865371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977978357879E-01   1.261726548699E-01   0.000000000000E+00  -2.791839352971E-01   2.279617696736E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.465819103123E-01  -1.406663311585E-01   0.000000000000E+00   3.643357710652E-01  -3.569573472727E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949249547398E-01   1.226805793961E-01   0.000000000000E+00  -2.744251531904E-01   2.227490832925E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.411766974981E-01  -1.366808586250E-01   0.000000000000E+00   3.574255337660E-01  -3.485744707534E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.919697672423E-01   1.192696402372E-01   0.000000000000E+00  -2.696840144459E-01   2.176175158293E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.358124982461E-01  -1.328042744082E-01   0.000000000000E+00   3.505958364902E-01  -3.403439917833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.889375497070E-01   1.159385060785E-01   0.000000000000E+00  -2.649630893247E-01   2.125671680912E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304906168491E-01  -1.290336047739E-01   0.000000000000E+00   3.438477702101E-01  -3.322648577757E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.858334466101E-01   1.126858465315E-01   0.000000000000E+00  -2.602648364178E-01   2.075980799851E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.252122533762E-01  -1.253659610024E-01   0.000000000000E+00   3.371822958987E-01  -3.243359350580E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826624702930E-01   1.095103331524E-01   0.000000000000E+00  -2.555916044657E-01   2.027102325805E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.199785100495E-01  -1.217985368272E-01   0.000000000000E+00   3.306002519117E-01  -3.165560148613E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.794295009359E-01   1.064106404143E-01   0.000000000000E+00  -2.509456342425E-01   1.979035501720E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.147903972186E-01  -1.183286059454E-01   0.000000000000E+00   3.241023609916E-01  -3.089238190184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761392866969E-01   1.033854466326E-01   0.000000000000E+00  -2.463290604990E-01   1.931779023384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.096488389605E-01  -1.149535195989E-01   0.000000000000E+00   3.176892368421E-01  -3.014380053726E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727964440079E-01   1.004334348450E-01   0.000000000000E+00  -2.417439139589E-01   1.885331059928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.045546783205E-01  -1.116707042273E-01   0.000000000000E+00   3.113613904745E-01  -2.940971728783E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.694054580202E-01   9.755329364833E-02   0.000000000000E+00  -2.371921233611E-01   1.839689274226E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.995086822288E-01  -1.084776591874E-01   0.000000000000E+00   3.051192360600E-01  -2.868998664970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.659706831921E-01   9.474371799199E-02   0.000000000000E+00  -2.326755175437E-01   1.794850843139E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945115460992E-01  -1.053719545428E-01   0.000000000000E+00   2.989630965883E-01  -2.798445817993E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.624963440108E-01   9.200340993079E-02   0.000000000000E+00  -2.281958275633E-01   1.750812477588E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.895638981393E-01  -1.023512289183E-01   0.000000000000E+00   2.928932091755E-01  -2.729297693326E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589865358429E-01   8.933107933719E-02   0.000000000000E+00  -2.237546888449E-01   1.707570442423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.846663033865E-01  -9.941318742020E-02   0.000000000000E+00   2.869097300985E-01  -2.661538387681E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554452259042E-01   8.672544457464E-02   0.000000000000E+00  -2.193536433578E-01   1.665120576057E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.798192674875E-01  -9.655559961995E-02   0.000000000000E+00   2.810127395622E-01  -2.595151628292E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518762543438E-01   8.418523313315E-02   0.000000000000E+00  -2.149941418125E-01   1.623458309854E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.750232402380E-01  -9.377629760006E-02   0.000000000000E+00   2.752022462131E-01  -2.530120810209E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.482833354354E-01   8.170918222817E-02   0.000000000000E+00  -2.106775458744E-01   1.582578687236E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.702786188982E-01  -9.107317406069E-02   0.000000000000E+00   2.694781914138E-01  -2.466429031472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.446700588686E-01   7.929603936389E-02   0.000000000000E+00  -2.064051303893E-01   1.542476382501E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.655857512971E-01  -8.844418048535E-02   0.000000000000E+00   2.638404532917E-01  -2.404059126350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.410398911345E-01   7.694456286207E-02   0.000000000000E+00  -2.021780856188E-01   1.503145719327E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609449387408E-01  -8.588732536441E-02   0.000000000000E+00   2.582888505727E-01  -2.342993696876E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.373961769996E-01   7.465352235762E-02   0.000000000000E+00  -1.979975194796E-01   1.464580688946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.563564387360E-01  -8.340067247458E-02   0.000000000000E+00   2.528231462138E-01  -2.283215142695E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337421410613E-01   7.242169926178E-02   0.000000000000E+00  -1.938644597841E-01   1.426774967983E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.518204675420E-01  -8.098233921316E-02   0.000000000000E+00   2.474430508437E-01  -2.224705689175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.300808893791E-01   7.024788719413E-02   0.000000000000E+00  -1.897798564797E-01   1.389721935936E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.473372025607E-01  -7.863049498523E-02   0.000000000000E+00   2.421482260227E-01  -2.167447413922E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264154111775E-01   6.813089238433E-02   0.000000000000E+00  -1.857445838821E-01   1.353414692287E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.429067845763E-01  -7.634335964253E-02   0.000000000000E+00   2.369382873319E-01  -2.111422271871E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227485806120E-01   6.606953404474E-02   0.000000000000E+00  -1.817594429007E-01   1.317846073249E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.385293198547E-01  -7.411920197237E-02   0.000000000000E+00   2.318128073006E-01  -2.056612119001E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.190831585963E-01   6.406264471477E-02   0.000000000000E+00  -1.778251632537E-01   1.283008668121E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.342048821103E-01  -7.195633823511E-02   0.000000000000E+00   2.267713181808E-01  -2.002998734721E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154217946832E-01   6.210907057808E-02   0.000000000000E+00  -1.739424056687E-01   1.248894835249E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.299335143496E-01  -6.985313074884E-02   0.000000000000E+00   2.218133145747E-01  -1.950563842897E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.117670289944E-01   6.020767175341E-02   0.000000000000E+00  -1.701117640679E-01   1.215496717606E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.257152306031E-01  -6.780798651974E-02   0.000000000000E+00   2.169382559407E-01  -1.899289131599E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081212941953E-01   5.835732256018E-02   0.000000000000E+00  -1.663337677349E-01   1.182806257953E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.215500175418E-01  -6.581935591674E-02   0.000000000000E+00   2.121455689302E-01  -1.849156271807E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.044869175102E-01   5.655691175964E-02   0.000000000000E+00  -1.626088834613E-01   1.150815213607E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174378360049E-01  -6.388573138909E-02   0.000000000000E+00   2.074346496624E-01  -1.800146934952E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008661227714E-01   5.480534277247E-02   0.000000000000E+00  -1.589375176703E-01   1.119515170797E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.133786224233E-01  -6.200564622547E-02   0.000000000000E+00   2.028048658275E-01  -1.752242809476E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.972610325009E-01   5.310153387382E-02   0.000000000000E+00  -1.553200185166E-01   1.088897558613E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093722901610E-01  -6.017767335332E-02   0.000000000000E+00   1.982555587100E-01  -1.705425616271E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936736700173E-01   5.144441836655E-02   0.000000000000E+00  -1.517566779606E-01   1.058953662540E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054187307743E-01  -5.840042417716E-02   0.000000000000E+00   1.937860451032E-01  -1.659677123178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.901059615670E-01   4.983294473354E-02   0.000000000000E+00  -1.482477338142E-01   1.029674637587E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015178151939E-01  -5.667254745454E-02   0.000000000000E+00   1.893956191229E-01  -1.614979158632E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.865597384731E-01   4.826607676995E-02   0.000000000000E+00  -1.447933717586E-01   1.001051521006E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976693948364E-01  -5.499272820834E-02   0.000000000000E+00   1.850835539296E-01  -1.571313624484E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.830367393000E-01   4.674279369611E-02   0.000000000000E+00  -1.413937273309E-01   9.730752445982E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938733026494E-01  -5.335968667443E-02   0.000000000000E+00   1.808491033626E-01  -1.528662507979E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.795386120298E-01   4.526209025205E-02   0.000000000000E+00  -1.380488878803E-01   9.457366466193E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.901293540944E-01  -5.177217728330E-02   0.000000000000E+00   1.766915034900E-01  -1.487007892895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760669162466E-01   4.382297677415E-02   0.000000000000E+00  -1.347588944907E-01   9.190264832780E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.864373480730E-01  -5.022898767465E-02   0.000000000000E+00   1.726099740828E-01  -1.446331969954E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.726231253258E-01   4.242447925492E-02   0.000000000000E+00  -1.315237438707E-01   8.929354398352E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827970677994E-01  -4.872893774377E-02   0.000000000000E+00   1.686037200140E-01  -1.406617046551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692086286259E-01   4.106563938657E-02   0.000000000000E+00  -1.283433902078E-01   8.674541413077E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.792082816208E-01  -4.727087871865E-02   0.000000000000E+00   1.646719325807E-01  -1.367845555816E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.658247336784E-01   3.974551458891E-02   0.000000000000E+00  -1.252177469893E-01   8.425731627774E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756707437938E-01  -4.585369226680E-02   0.000000000000E+00   1.608137907672E-01  -1.330000065077E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.624726683744E-01   3.846317802260E-02   0.000000000000E+00  -1.221466887853E-01   8.182830393156E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.721841952147E-01  -4.447628963077E-02   0.000000000000E+00   1.570284624378E-01  -1.293063283652E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.591535831447E-01   3.721771858815E-02   0.000000000000E+00  -1.191300529967E-01   7.945742755217E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.687483641131E-01  -4.313761079130E-02   0.000000000000E+00   1.533151054782E-01  -1.257018070055E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558685531305E-01   3.600824091151E-02   0.000000000000E+00  -1.161676415654E-01   7.714373546875E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.653629667040E-01  -4.183662365734E-02   0.000000000000E+00   1.496728688696E-01  -1.221847438672E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.526185803431E-01   3.483386531674E-02   0.000000000000E+00  -1.132592226474E-01   7.488627475887E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.620277078062E-01  -4.057232328176E-02   0.000000000000E+00   1.461008937124E-01  -1.187534565957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494045958097E-01   3.369372778661E-02   0.000000000000E+00  -1.104045322477E-01   7.268409209112E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587422814309E-01  -3.934373110209E-02   0.000000000000E+00   1.425983142072E-01  -1.154062796148E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.462274617035E-01   3.258697991144E-02   0.000000000000E+00  -1.076032758176E-01   7.053623453190E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.555063713346E-01  -3.814989420528E-02   0.000000000000E+00   1.391642585696E-01  -1.121415646473E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.430879734560E-01   3.151278882710E-02   0.000000000000E+00  -1.048551298135E-01   6.844175031694E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.523196515470E-01  -3.698988461578E-02   0.000000000000E+00   1.357978499098E-01  -1.089576811889E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.399868618492E-01   3.047033714250E-02   0.000000000000E+00  -1.021597432172E-01   6.639968958825E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.491817868735E-01  -3.586279860594E-02   0.000000000000E+00   1.324982070691E-01  -1.058530169424E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.369247950876E-01   2.945882285720E-02   0.000000000000E+00  -9.951673901793E-02   6.440910509727E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.460924333716E-01  -3.476775602818E-02   0.000000000000E+00   1.292644454100E-01  -1.028259782116E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339023808454E-01   2.847745926978E-02   0.000000000000E+00  -9.692571565541E-02   6.246905287482E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.430512388050E-01  -3.370389966791E-02   0.000000000000E+00   1.260956775678E-01  -9.987499025800E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.309201682908E-01   2.752547487734E-02   0.000000000000E+00  -9.438624842509E-02   6.057859286865E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.400578430717E-01  -3.267039461683E-02   0.000000000000E+00   1.229910141700E-01  -9.699849763252E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.279786500831E-01   2.660211326678E-02   0.000000000000E+00  -9.189789084446E-02   5.873678954936E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.371118786440E-01  -3.166642766542E-02   0.000000000000E+00   1.199495644867E-01  -9.419496441056E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.250782643432E-01   2.570663299824E-02   0.000000000000E+00  -8.946017598132E-02   5.694271248528E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.342129708978E-01  -3.069120671455E-02   0.000000000000E+00   1.169704371426E-01  -9.146287457296E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.222193965951E-01   2.483830748124E-02   0.000000000000E+00  -8.707261774406E-02   5.519543688733E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313607385870E-01  -2.974396020484E-02   0.000000000000E+00   1.140527406281E-01  -8.880073203501E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.194023816785E-01   2.399642484406E-02   0.000000000000E+00  -8.473471213398E-02   5.349404412436E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.285547941202E-01  -2.882393656391E-02   0.000000000000E+00   1.111955839687E-01  -8.620706101161E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.166275056298E-01   2.318028779658E-02   0.000000000000E+00  -8.244593846017E-02   5.183762220987E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.257947439542E-01  -2.793040367021E-02   0.000000000000E+00   1.083980772276E-01  -8.368040609506E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138950075325E-01   2.238921348730E-02   0.000000000000E+00  -8.020576051716E-02   5.022526626091E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230801889156E-01  -2.706264833329E-02   0.000000000000E+00   1.056593320411E-01  -8.121933242034E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.112050813349E-01   2.162253335469E-02   0.000000000000E+00  -7.801362772559E-02   4.865607892978E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204107245232E-01  -2.621997578982E-02   0.000000000000E+00   1.029784621124E-01  -7.882242577595E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.085578776344E-01   2.087959297352E-02   0.000000000000E+00  -7.586897623658E-02   4.712917080950E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177859412984E-01  -2.540170921468E-02   0.000000000000E+00   1.003545836810E-01  -7.648829269371E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.059535054285E-01   2.015975189634E-02   0.000000000000E+00  -7.377122999979E-02   4.564366081361E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152054250628E-01  -2.460718924684E-02   0.000000000000E+00   9.778681596808E-02  -7.421556051761E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033920338316E-01   1.946238349066E-02   0.000000000000E+00  -7.171980179608E-02   4.419867653125E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.126687572277E-01  -2.383577352929E-02   0.000000000000E+00   9.527428159748E-02  -7.200287745136E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008734937565E-01   1.878687477207E-02   0.000000000000E+00  -6.971409423481E-02   4.279335455810E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101755150721E-01  -2.308683626270E-02   0.000000000000E+00   9.281610699547E-02  -6.984891258624E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.839787956083E-02   1.813262623370E-02   0.000000000000E+00  -6.775350071662E-02   4.142684080414E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077252720128E-01  -2.235976777216E-02   0.000000000000E+00   9.041142276837E-02  -6.775235591107E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.596515065834E-02   1.749905167243E-02   0.000000000000E+00  -6.583740636198E-02   4.009829077875E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053175978660E-01  -2.165397408678E-02   0.000000000000E+00   8.805936406025E-02  -6.571191830459E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.357523309377E-02   1.688557801194E-02   0.000000000000E+00  -6.396518890614E-02   3.880686985409E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029520591004E-01  -2.096887653149E-02   0.000000000000E+00   8.575907089084E-02  -6.372633150879E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.122802108191E-02   1.629164512322E-02   0.000000000000E+00  -6.213621956105E-02   3.755175350731E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.006282190838E-01  -2.030391133070E-02   0.000000000000E+00   8.350968847498E-02  -6.179434808491E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.892337851037E-02   1.571670564263E-02   0.000000000000E+00  -6.034986384481E-02   3.633212754254E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.834563832187E-02  -1.965852922354E-02   0.000000000000E+00   8.131036752409E-02  -5.991474135691E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.666114040597E-02   1.516022478777E-02   0.000000000000E+00  -5.860548237912E-02   3.514718829312E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.610387469153E-02  -1.903219508999E-02   0.000000000000E+00   7.916026453058E-02  -5.808630534324E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.444111436481E-02   1.462168017164E-02   0.000000000000E+00  -5.690243165556E-02   3.399614280495E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.390248366695E-02  -1.842438758786E-02   0.000000000000E+00   7.705854203591E-02  -5.630785467448E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.226308194589E-02   1.410056161515E-02   0.000000000000E+00  -5.524006477111E-02   3.287820900159E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.174101854056E-02  -1.783459879999E-02   0.000000000000E+00   7.500436888292E-02  -5.457822449622E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.012680002841E-02   1.359637095827E-02   0.000000000000E+00  -5.361773213360E-02   3.179261583183E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.961903063822E-02  -1.726233389154E-02   0.000000000000E+00   7.299692045317E-02  -5.289627036042E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.803200213289E-02   1.310862187020E-02   0.000000000000E+00  -5.203478213778E-02   3.073860340028E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.753606952928E-02  -1.670711077678E-02   0.000000000000E+00   7.103537888979E-02  -5.126086810647E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.597839970612E-02   1.263683965860E-02   0.000000000000E+00  -5.049056181247E-02   2.971542308186E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.549168323155E-02  -1.616845979532E-02   0.000000000000E+00   6.911893330659E-02  -4.967091373227E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.396568337029E-02   1.218056107818E-02   0.000000000000E+00  -4.898441743970E-02   2.872233762058E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.348541841161E-02  -1.564592339734E-02   0.000000000000E+00   6.724677998381E-02  -4.812532325535E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.199352413644E-02   1.173933413893E-02   0.000000000000E+00  -4.751569514620E-02   2.775862121344E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.151682058047E-02  -1.513905583741E-02   0.000000000000E+00   6.541812255119E-02  -4.662303256513E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.006157458250E-02   1.131271791402E-02   0.000000000000E+00  -4.608374146810E-02   2.682355957997E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.958543428494E-02  -1.464742287687E-02   0.000000000000E+00   6.363217215877E-02  -4.516299726728E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.816946999624E-02   1.090028234775E-02   0.000000000000E+00  -4.468790388937E-02   2.591645001806E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.769080329470E-02  -1.417060149430E-02   0.000000000000E+00   6.188814763598E-02  -4.374419252065E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.631682948342E-02   1.050160806361E-02   0.000000000000E+00  -4.332753135473E-02   2.503660144663E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.583247078538E-02  -1.370817960379E-02   0.000000000000E+00   6.018527563942E-02  -4.236561286571E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450325704154E-02   1.011628617258E-02   0.000000000000E+00  -4.200197475761E-02   2.418333443574E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.400997951764E-02  -1.325975578098E-02   0.000000000000E+00   5.852279078976E-02  -4.102627204458E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.272834259966E-02   9.743918082018E-03   0.000000000000E+00  -4.071058740385E-02   2.335598122478E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.222287201239E-02  -1.282493899628E-02   0.000000000000E+00   5.689993579834E-02  -3.972520281604E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.099166302446E-02   9.384115305075E-03   0.000000000000E+00  -3.945272545182E-02   2.255388572915E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.047069072240E-02  -1.240334835543E-02   0.000000000000E+00   5.531596158358E-02  -3.846145676675E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.929278309327E-02   9.036499270929E-03   0.000000000000E+00  -3.822774832951E-02   2.177640353604E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.875297820009E-02  -1.199461284676E-02   0.000000000000E+00   5.377012737789E-02  -3.723410411684E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.763125643431E-02   8.700701135915E-03   0.000000000000E+00  -3.703501912935E-02   2.102290188993E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.706927726183E-02  -1.159837109523E-02   0.000000000000E+00   5.226170082524E-02  -3.604223351905E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.600662643476E-02   8.376361595676E-03   0.000000000000E+00  -3.587390498128E-02   2.029275966809E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.541913114881E-02  -1.121427112300E-02   0.000000000000E+00   5.078995806984E-02  -3.488495185298E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.441842711711E-02   8.063130698493E-03   0.000000000000E+00  -3.474377740485E-02   1.958536734685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.380208368421E-02  -1.084197011609E-02   0.000000000000E+00   4.935418383628E-02  -3.376138401578E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.286618398422E-02   7.760667659863E-03   0.000000000000E+00  -3.364401264074E-02   1.890012695887E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.221767942724E-02  -1.048113419727E-02   0.000000000000E+00   4.795367150132E-02  -3.267067270937E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.134941483381E-02   7.468640678477E-03   0.000000000000E+00  -3.257399196263E-02   1.823645204210E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.066546382359E-02  -1.013143820477E-02   0.000000000000E+00   4.658772315786E-02  -3.161197822420E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.986763054276E-02   7.186726753670E-03   0.000000000000E+00  -3.153310196979E-02   1.759376758071E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.914498335264E-02  -9.792565476632E-03   0.000000000000E+00   4.525564967122E-02  -3.058447821983E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.842033582183E-02   6.914611504436E-03   0.000000000000E+00  -3.052073486107E-02   1.697150993852E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.765578567132E-02  -9.464207640674E-03   0.000000000000E+00   4.395677072805E-02  -2.958736750278E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.700702994139E-02   6.651988990125E-03   0.000000000000E+00  -2.953628869094E-02   1.636912678540E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.619741975464E-02  -9.146064409740E-03   0.000000000000E+00   4.269041487823E-02  -2.861985780239E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.562720742868E-02   6.398561532860E-03   0.000000000000E+00  -2.857916760811E-02   1.578607701689E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.476943603301E-02  -8.837843382169E-03   0.000000000000E+00   4.145591956991E-02  -2.768117754490E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.428035873728E-02   6.154039541795E-03   0.000000000000E+00  -2.764878207732E-02   1.522183066768E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.337138652623E-02  -8.539259847284E-03   0.000000000000E+00   4.025263117806E-02  -2.677057162499E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.296597088922E-02   5.918141339246E-03   0.000000000000E+00  -2.674454908493E-02   1.467586881907E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.200282497424E-02  -8.250036595772E-03   0.000000000000E+00   3.907990502668E-02  -2.588730117465E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.168352809053E-02   5.690592988793E-03   0.000000000000E+00  -2.586589232877E-02   1.414768350110E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.066330696458E-02  -7.969903734800E-03   0.000000000000E+00   3.793710540507E-02  -2.503064333121E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.043251232060E-02   5.471128125376E-03   0.000000000000E+00  -2.501224239290E-02   1.363677758936E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.935239005667E-02  -7.698598507726E-03   0.000000000000E+00   3.682360557808E-02  -2.419989100590E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921240389618E-02   5.259487787485E-03   0.000000000000E+00  -2.418303690781E-02   1.314266469714E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.806963390270E-02  -7.435865118272E-03   0.000000000000E+00   3.573878779082E-02  -2.339435265153E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.802268201045E-02   5.055420251442E-03   0.000000000000E+00  -2.337772069653E-02   1.266486906309E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.681460036541E-02  -7.181454559035E-03   0.000000000000E+00   3.468204326823E-02  -2.261335202860E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.686282524780E-02   4.858680867864E-03   0.000000000000E+00  -2.259574590721E-02   1.220292543475E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.558685363259E-02  -6.935124444213E-03   0.000000000000E+00   3.365277220923E-02  -2.185622797065E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.573231207504E-02   4.669031900330E-03   0.000000000000E+00  -2.183657213280E-02   1.175637894828E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.438596032830E-02  -6.696638846407E-03   0.000000000000E+00   3.265038377599E-02  -2.112233414968E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.463062130949E-02   4.486242366277E-03   0.000000000000E+00  -2.109966651806E-02   1.132478500472E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.321148962085E-02  -6.465768137415E-03   0.000000000000E+00   3.167429607860E-02  -2.041103884190E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.355723256461E-02   4.310087880179E-03   0.000000000000E+00  -2.038450385472E-02   1.090770914298E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.206301332743E-02  -6.242288832875E-03   0.000000000000E+00   3.072393615467E-02  -1.972172469358E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251162667385E-02   4.140350499027E-03   0.000000000000E+00  -1.969056666500E-02   1.050472690994E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.094010601561E-02  -6.025983440663E-03   0.000000000000E+00   2.979873994503E-02  -1.905378848713E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.149328609310E-02   3.976818570123E-03   0.000000000000E+00  -1.901734527413E-02   1.011542372793E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.984234510155E-02  -5.816640312959E-03   0.000000000000E+00   2.889815226513E-02  -1.840664090781E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050169528268E-02   3.819286581243E-03   0.000000000000E+00  -1.836433787230E-02   9.739394759720E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.876931094497E-02  -5.614053501838E-03   0.000000000000E+00   2.802162677237E-02  -1.777970631095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.953634106904E-02   3.667555013137E-03   0.000000000000E+00  -1.773105056635E-02   9.376244771419E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.772058694087E-02  -5.418022618352E-03   0.000000000000E+00   2.716862592954E-02  -1.717242249035E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.859671298715E-02   3.521430194439E-03   0.000000000000E+00  -1.711699742191E-02   9.025587993490E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.669575960787E-02  -5.228352694930E-03   0.000000000000E+00   2.633862096451E-02  -1.658424044777E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.768230360381E-02   3.380724158931E-03   0.000000000000E+00  -1.652170049615E-02   8.687047980003E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.569441867348E-02  -5.044854051095E-03   0.000000000000E+00   2.553109182660E-02  -1.601462416323E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.679260882279E-02   3.245254505248E-03   0.000000000000E+00  -1.594468986170E-02   8.360257466518E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.471615715609E-02  -4.867342162333E-03   0.000000000000E+00   2.474552713934E-02  -1.546305036556E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.592712817203E-02   3.114844258945E-03   0.000000000000E+00  -1.538550362212E-02   8.044858226631E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.376057144365E-02  -4.695637532095E-03   0.000000000000E+00   2.398142415021E-02  -1.492900830469E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.508536507373E-02   2.989321737006E-03   0.000000000000E+00  -1.484368791934E-02   7.740500927534E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.282726136918E-02  -4.529565566789E-03   0.000000000000E+00   2.323828867719E-02  -1.441199952639E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.426682709771E-02   2.868520414735E-03   0.000000000000E+00  -1.431879693336E-02   7.446844984678E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.191583028304E-02  -4.368956453748E-03   0.000000000000E+00   2.251563505234E-02  -1.391153764857E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.347102619872E-02   2.752278795076E-03   0.000000000000E+00  -1.381039287472E-02   7.163558415779E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.102588512176E-02  -4.213645042038E-03   0.000000000000E+00   2.181298606212E-02  -1.342714813810E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.269747893804E-02   2.640440280307E-03   0.000000000000E+00  -1.331804596994E-02   6.890317694297E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015703647472E-02  -4.063470726084E-03   0.000000000000E+00   2.112987288711E-02  -1.295836809063E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.194570669011E-02   2.532853046161E-03   0.000000000000E+00  -1.284133444053E-02   6.626807602612E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.930889864647E-02  -3.918277332011E-03   0.000000000000E+00   2.046583503695E-02  -1.250474601072E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.121523583463E-02   2.429369918302E-03   0.000000000000E+00  -1.237984447556E-02   6.372721084984E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.848108971603E-02  -3.777913006645E-03   0.000000000000E+00   1.982042028304E-02  -1.206584159442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.050559793451E-02   2.329848251201E-03   0.000000000000E+00  -1.193317019849E-02   6.127759100514E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.767323159291E-02  -3.642230109113E-03   0.000000000000E+00   1.919318458870E-02  -1.164122551347E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.981632990043E-02   2.234149809366E-03   0.000000000000E+00  -1.150091362834E-02   5.891630476202E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688495007217E-02  -3.511085104955E-03   0.000000000000E+00   1.858369204137E-02  -1.123047920408E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914697414222E-02   2.142140650922E-03   0.000000000000E+00  -1.108268463555E-02   5.664051760259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.611587488337E-02  -3.384338462719E-03   0.000000000000E+00   1.799151477701E-02  -1.083319465433E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.849707870777E-02   2.053691013528E-03   0.000000000000E+00  -1.067810089296E-02   5.444747075792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.536563973804E-02  -3.261854552958E-03   0.000000000000E+00   1.741623290541E-02  -1.044897419529E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786619740983E-02   1.968675202613E-03   0.000000000000E+00  -1.028678782200E-02   5.233447975003E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.463388237398E-02  -3.143501549575E-03   0.000000000000E+00   1.685743443368E-02  -1.007743029452E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725388994112E-02   1.886971481911E-03   0.000000000000E+00  -9.908378534592E-03   5.029893293971E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.392024459646E-02  -3.029151333454E-03   0.000000000000E+00   1.631471518771E-02  -9.718185351675E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.665972197837E-02   1.808461966271E-03   0.000000000000E+00  -9.542513770819E-03   4.833829008181E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.322437231649E-02  -2.918679398355E-03   0.000000000000E+00   1.578767873219E-02  -9.370871496718E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608326527549E-02   1.733032516743E-03   0.000000000000E+00  -9.188841832823E-03   4.645008088871E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.254591558620E-02  -2.811964758955E-03   0.000000000000E+00   1.527593628907E-02  -9.035130390082E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.552409774660E-02   1.660572637874E-03   0.000000000000E+00  -8.847018515029E-03   4.463190360278E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.188452863124E-02  -2.708889861074E-03   0.000000000000E+00   1.477910665474E-02  -8.710613024799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498180353902E-02   1.590975377249E-03   0.000000000000E+00  -8.516707031065E-03   4.288142357929E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.123986988035E-02  -2.609340493938E-03   0.000000000000E+00   1.429681611584E-02  -8.396979531291E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445597309687E-02   1.524137227198E-03   0.000000000000E+00  -8.197577937489E-03   4.119637187972E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.061160199228E-02  -2.513205704521E-03   0.000000000000E+00   1.382869836404E-02  -8.093898985373E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.394620321567E-02   1.459958028688E-03   0.000000000000E+00  -7.889309054709E-03   3.957454387745E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999939187971E-02  -2.420377713846E-03   0.000000000000E+00   1.337439440965E-02  -7.801049218604E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345209708811E-02   1.398340877339E-03   0.000000000000E+00  -7.591585385140E-03   3.801379787524E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.940291073063E-02  -2.330751835254E-03   0.000000000000E+00   1.293355249430E-02  -7.518116630800E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297326434166E-02   1.339192031567E-03   0.000000000000E+00  -7.304099028955E-03   3.651205373631E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882183402696E-02  -2.244226394564E-03   0.000000000000E+00   1.250582800268E-02  -7.244796004913E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.250932106825E-02   1.282420822808E-03   0.000000000000E+00  -7.026549097558E-03   3.506729152902E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.825584156050E-02  -2.160702652097E-03   0.000000000000E+00   1.209088337353E-02  -6.980790324665E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.205988984629E-02   1.227939567801E-03   0.000000000000E+00  -6.758641624980E-03   3.367755018589E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.770461744649E-02  -2.080084726505E-03   0.000000000000E+00   1.168838800985E-02  -6.725810594845E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.162459975561E-02   1.175663482903E-03   0.000000000000E+00  -6.500089477420E-03   3.234092617759E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.716785013439E-02  -2.002279520403E-03   0.000000000000E+00   1.129801818855E-02  -6.479575664219E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.120308638552E-02   1.125510600411E-03   0.000000000000E+00  -6.250612261085E-03   3.105557220238E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664523241636E-02  -1.927196647706E-03   0.000000000000E+00   1.091945696944E-02  -6.241812050995E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.079499183626E-02   1.077401686852E-03   0.000000000000E+00  -6.009936228489E-03   2.981969589133E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.613646143318E-02  -1.854748362691E-03   0.000000000000E+00   1.055239410376E-02  -6.012253770934E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039996471435E-02   1.031260163217E-03   0.000000000000E+00  -5.777794183427E-03   2.863155852995E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.564123867796E-02  -1.784849490705E-03   0.000000000000E+00   1.019652594241E-02  -5.790642167971E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001766012200E-02   9.870120271132E-04   0.000000000000E+00  -5.553925384714E-03   2.748947379638E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.515926999738E-02  -1.717417360503E-03   0.000000000000E+00   9.851555343694E-03  -5.576725747664E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.647739640926E-03   9.445857768016E-04   0.000000000000E+00  -5.338075448913E-03   2.639180651674E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.469026559067E-02  -1.652371738180E-03   0.000000000000E+00   9.517191580953E-03  -5.370260013083E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.289871310929E-03   9.039123370809E-04   0.000000000000E+00  -5.129996252140E-03   2.533697143772E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423394000648E-02  -1.589634762649E-03   0.000000000000E+00   9.193150249919E-03  -5.171007303670E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.943729603418E-03   8.649249870021E-04   0.000000000000E+00  -4.929445831120E-03   2.432343201687E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.379001213752E-02  -1.529130882645E-03   0.000000000000E+00   8.879153175472E-03  -4.978736636369E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.608995390246E-03   8.275592893741E-04   0.000000000000E+00  -4.736188283604E-03   2.334969923071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335820521300E-02  -1.470786795219E-03   0.000000000000E+00   8.574928316238E-03  -4.793223547907E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.285355908078E-03   7.917530220294E-04   0.000000000000E+00  -4.549993668300E-03   2.241433040091E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293824678914E-02  -1.414531385684E-03   0.000000000000E+00   8.280209674495E-03  -4.614249942647E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.972504718547E-03   7.574461108246E-04   0.000000000000E+00  -4.370637904401E-03   2.151592803883E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252986873828E-02  -1.360295668994E-03   0.000000000000E+00   7.994737211349E-03  -4.441603946053E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.670141664511E-03   7.245805643401E-04   0.000000000000E+00  -4.197902670878E-03   2.065313870839E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213280723577E-02  -1.308012732494E-03   0.000000000000E+00   7.718256741174E-03  -4.275079748232E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.377972822530E-03   6.931004102427E-04   0.000000000000E+00  -4.031575305572E-03   1.982465190747E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.174680274177E-02  -1.257617680069E-03   0.000000000000E+00   7.450519845544E-03  -4.114477466160E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.095710451961E-03   6.629516333024E-04   0.000000000000E+00  -3.871448704284E-03   1.902919896817E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.137159998675E-02  -1.209047577601E-03   0.000000000000E+00   7.191283766571E-03  -3.959602988410E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.823072940759E-03   6.340821150025E-04   0.000000000000E+00  -3.717321219879E-03   1.826555197564E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100694795448E-02  -1.162241399739E-03   0.000000000000E+00   6.940311336263E-03  -3.810267845503E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.559784748252E-03   6.064415747331E-04   0.000000000000E+00  -3.568996561534E-03   1.753252270574E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065259985797E-02  -1.117139977948E-03   0.000000000000E+00   6.697370878797E-03  -3.666289072689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.305576345118E-03   5.799815125330E-04   0.000000000000E+00  -3.426283694220E-03   1.682896158161E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030831311788E-02  -1.073685949818E-03   0.000000000000E+00   6.462236111559E-03  -3.527489069123E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.060184150752E-03   5.546551533454E-04   0.000000000000E+00  -3.288996738499E-03   1.615375664909E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.973849340393E-03  -1.031823709577E-03   0.000000000000E+00   6.234686058386E-03  -3.393695465661E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.823350468197E-03   5.304173927597E-04   0.000000000000E+00  -3.156954870703E-03   1.550583257090E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.648974291177E-03  -9.914993598225E-04   0.000000000000E+00   6.014504958200E-03  -3.264740995014E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.594823416860E-03   5.072247442141E-04   0.000000000000E+00  -3.029982223593E-03   1.488414963985E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.333457868633E-03  -9.526606644097E-04   0.000000000000E+00   5.801482174874E-03  -3.140463363805E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.374356863172E-03   4.850352876164E-04   0.000000000000E+00  -2.907907787543E-03   1.428770281068E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.027074075873E-03  -9.152570024991E-04   0.000000000000E+00   5.595412107565E-03  -3.020705126994E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.161710349369E-03   4.638086193709E-04   0.000000000000E+00  -2.790565312335E-03   1.371552075066E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.729600991298E-03  -8.792393237177E-04   0.000000000000E+00   5.396094101542E-03  -2.905313564716E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.956649020568E-03   4.435058037651E-04   0.000000000000E+00  -2.677793209617E-03   1.316666490900E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.440820737907E-03  -8.445601044228E-04   0.000000000000E+00   5.203332359571E-03  -2.794140561569E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.758943550289E-03   4.240893257001E-04   0.000000000000E+00  -2.569434456091E-03   1.264022860468E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.160519451384E-03  -8.111733050433E-04   0.000000000000E+00   5.016935853971E-03  -2.687042488297E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.568370064567E-03   4.055230447266E-04   0.000000000000E+00  -2.465336497470E-03   1.213533613281E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.888487246949E-03  -7.790343284645E-04   0.000000000000E+00   4.836718239152E-03  -2.583880085989E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.384710064837E-03   3.877721503658E-04   0.000000000000E+00  -2.365351153280E-03   1.165114188946E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.624518184683E-03  -7.480999794545E-04   0.000000000000E+00   4.662497764224E-03  -2.484518351016E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.207750349682E-03   3.708031186784E-04   0.000000000000E+00  -2.269334522523E-03   1.118682951458E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.368410235433E-03  -7.183284250868E-04   0.000000000000E+00   4.494097188982E-03  -2.388826426947E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.037282935622E-03   3.545836700641E-04   0.000000000000E+00  -2.177146890285E-03   1.074161105315E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.119965243923E-03  -6.896791561558E-04   0.000000000000E+00   4.331343697651E-03  -2.296677493587E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.873104977042E-03   3.390827282549E-04   0.000000000000E+00  -2.088652635287E-03   1.031472613426E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.878988891240E-03  -6.621129495524E-04   0.000000000000E+00   4.174068813955E-03  -2.207948659552E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.715018685408E-03   3.242703804781E-04   0.000000000000E+00  -2.003720138451E-03   9.905441167945E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.645290655768E-03  -6.355918315842E-04   0.000000000000E+00   4.022108315909E-03  -2.122520855330E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.562831247845E-03   3.101178387635E-04   0.000000000000E+00  -1.922221692493E-03   9.513048559668E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.418683776849E-03  -6.100790422212E-04   0.000000000000E+00   3.875302157272E-03  -2.040278738256E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.416354745260E-03   2.965974023708E-04   0.000000000000E+00  -1.844033412601E-03   9.136865942352E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.198985213169E-03  -5.855390002367E-04   0.000000000000E+00   3.733494382431E-03  -1.961110587079E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275406070032E-03   2.836824213006E-04   0.000000000000E+00  -1.769035148193E-03   8.776235425543E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.986015602517E-03  -5.619372692432E-04   0.000000000000E+00   3.596533045627E-03  -1.884908204610E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.139806843444E-03   2.713472608770E-04   0.000000000000E+00  -1.697110395821E-03   8.430522861796E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.779599220706E-03  -5.392405245804E-04   0.000000000000E+00   3.464270130848E-03  -1.811566822304E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.009383332907E-03   2.595672673659E-04   0.000000000000E+00  -1.628146213209E-03   8.099117129850E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.579563939718E-03  -5.174165210570E-04   0.000000000000E+00   3.336561472396E-03  -1.740985006542E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883966369066E-03   2.483187346078E-04   0.000000000000E+00  -1.562033134467E-03   7.781429434471E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.385741185328E-03  -4.964340615147E-04   0.000000000000E+00   3.213266676384E-03  -1.673064566885E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.763391262936E-03   2.375788716439E-04   0.000000000000E+00  -1.498665086508E-03   7.476892622913E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.197965894144E-03  -4.762629661970E-04   0.000000000000E+00   3.094249043109E-03  -1.607710466557E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.647497723049E-03   2.273257713007E-04   0.000000000000E+00  -1.437939306658E-03   7.184960517409E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.016076470123E-03  -4.568740429191E-04   0.000000000000E+00   2.979375490385E-03  -1.544830734673E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.536129772803E-03   2.175383797257E-04   0.000000000000E+00  -1.379756261510E-03   6.905107263927E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.839914740548E-03  -4.382390579993E-04   0.000000000000E+00   2.868516477726E-03  -1.484336380603E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.429135667978E-03   2.081964668353E-04   0.000000000000E+00  -1.324019566997E-03   6.636826696587E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.669325911694E-03  -4.203307079485E-04   0.000000000000E+00   2.761545931561E-03  -1.426141310221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.326367814571E-03   1.992805976547E-04   0.000000000000E+00  -1.270635909722E-03   6.379631717637E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.504158524188E-03  -4.031225919065E-04   0.000000000000E+00   2.658341171472E-03  -1.370162244137E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227682686988E-03   1.907721045427E-04   0.000000000000E+00  -1.219514969566E-03   6.133053692984E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.344264408009E-03  -3.865891847879E-04   0.000000000000E+00   2.558782837343E-03  -1.316318637799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.132940746625E-03   1.826530602521E-04   0.000000000000E+00  -1.170569343526E-03   5.896641862563E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.189498637070E-03  -3.707058111441E-04   0.000000000000E+00   2.462754817464E-03  -1.264532603532E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.042006360963E-03   1.749062518299E-04   0.000000000000E+00  -1.123714470862E-03   5.669962765841E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.039719483533E-03  -3.554486197094E-04   0.000000000000E+00   2.370144177582E-03  -1.214728834334E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954747723156E-03   1.675151553198E-04   0.000000000000E+00  -1.078868559509E-03   5.452599681797E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.894788372063E-03  -3.407945586224E-04   0.000000000000E+00   2.280841091016E-03  -1.166834529387E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871036772218E-03   1.604639112487E-04   0.000000000000E+00  -1.035952513757E-03   5.244152083343E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.754569834011E-03  -3.267213513100E-04   0.000000000000E+00   2.194738769865E-03  -1.120779321353E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.790749113835E-03   1.537373008847E-04   0.000000000000E+00  -9.948898632404E-04   5.044235105960E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.618931461351E-03  -3.132074730107E-04   0.000000000000E+00   2.111733397138E-03  -1.076495205515E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.713763941861E-03   1.473207232355E-04   0.000000000000E+00  -9.556066931949E-04   4.852479030192E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.487743860281E-03  -3.002321279260E-04   0.000000000000E+00   2.031724059778E-03  -1.033916470644E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.639963960502E-03   1.412001727716E-04   0.000000000000E+00  -9.180315759936E-04   4.668528777812E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.360880604859E-03  -2.877752269957E-04   0.000000000000E+00   1.954612682744E-03  -9.929796314986E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.569235307296E-03   1.353622178634E-04   0.000000000000E+00  -8.820955039846E-04   4.492043421493E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.238218190794E-03  -2.758173662585E-04   0.000000000000E+00   1.880303964171E-03  -9.536233629021E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.501467476828E-03   1.297939798902E-04   0.000000000000E+00  -8.477318235715E-04   4.322695707486E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.119635989403E-03  -2.643398058153E-04   0.000000000000E+00   1.808705311672E-03  -9.157884355198E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436553245331E-03   1.244831130345E-04   0.000000000000E+00  -8.148761706067E-04   4.160171591475E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.005016201303E-03  -2.533244493534E-04   0.000000000000E+00   1.739726779494E-03  -8.794176533062E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.374388596093E-03   1.194177847145E-04   0.000000000000E+00  -7.834664070259E-04   4.004169786948E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.894243809895E-03  -2.427538242334E-04   0.000000000000E+00   1.673281006557E-03  -8.444557922430E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.314872645767E-03   1.145866566521E-04   0.000000000000E+00  -7.534425587489E-04   3.854401326065E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.787206535098E-03  -2.326110621251E-04   0.000000000000E+00   1.609283155570E-03  -8.108495408582E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.257907571591E-03   1.099788665574E-04   0.000000000000E+00  -7.247467548428E-04   3.710589132764E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683794787571E-03  -2.228798801732E-04   0.000000000000E+00   1.547650853322E-03  -7.785474422090E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203398539530E-03   1.055840104071E-04   0.000000000000E+00  -6.973231679207E-04   3.572467607786E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.583901623193E-03  -2.135445626866E-04   0.000000000000E+00   1.488304132063E-03  -7.474998373879E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.151253633378E-03   1.013921253070E-04   0.000000000000E+00  -6.711179557872E-04   3.439782225470E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.487422697253E-03  -2.045899433338E-04   0.000000000000E+00   1.431165371682E-03  -7.176588103872E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.101383784836E-03   9.739367291785E-05   0.000000000000E+00  -6.460792043085E-04   3.312289142008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.394256218473E-03  -1.960013878306E-04   0.000000000000E+00   1.376159242696E-03  -6.889781342994E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053702704572E-03   9.357952342573E-05   0.000000000000E+00  -6.221568714951E-04   3.189754814924E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.304302903521E-03  -1.877647771205E-04   0.000000000000E+00   1.323212650358E-03  -6.614132189658E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008126814280E-03   8.994094005145E-05   0.000000000000E+00  -5.993027327946E-04   3.071955633582E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.217465932400E-03  -1.798664910259E-04   0.000000000000E+00   1.272254680053E-03  -6.349210601155E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.645751797847E-04   8.646956407527E-05   0.000000000000E+00  -5.774703275899E-04   2.958677560537E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.133650904114E-03  -1.722933923496E-04   0.000000000000E+00   1.223216543680E-03  -6.094601898488E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.229694451435E-04   8.315740035704E-05   0.000000000000E+00  -5.566149068573E-04   2.849715783255E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052765791956E-03  -1.650328114413E-04   0.000000000000E+00   1.176031526758E-03  -5.849906283739E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.832337678032E-04   7.999680335815E-05   0.000000000000E+00  -5.366933820169E-04   2.744874376340E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.974720898585E-03  -1.580725311877E-04   0.000000000000E+00   1.130634936245E-03  -5.614738368843E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.452947548172E-04   7.698046362240E-05   0.000000000000E+00  -5.176642749313E-04   2.643965973707E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899428811826E-03  -1.514007724432E-04   0.000000000000E+00   1.086964049487E-03  -5.388726717051E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.090814000917E-04   7.410139472765E-05   0.000000000000E+00  -4.994876690465E-04   2.546811450689E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.826804361776E-03  -1.450061798740E-04   0.000000000000E+00   1.044958064573E-03  -5.171513398400E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.745250227122E-04   7.135292067632E-05   0.000000000000E+00  -4.821251616629E-04   2.453239615692E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756764578367E-03  -1.388778082076E-04   0.000000000000E+00   1.004558051702E-03  -4.962753558330E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.415592063343E-04   6.872866372315E-05   0.000000000000E+00  -4.655398173296E-04   2.363086911367E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.689228648248E-03  -1.330051088762E-04   0.000000000000E+00   9.657069050323E-04  -4.762114996400E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.101197396285E-04   6.622253262128E-05   0.000000000000E+00  -4.496961223292E-04   2.276197124906E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.624117871210E-03  -1.273779170505E-04   0.000000000000E+00   9.283492951008E-04  -4.569277753579E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.801445578086E-04   6.382871127573E-05   0.000000000000E+00  -4.345599402552E-04   2.192421107314E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.561355617546E-03  -1.219864390483E-04   0.000000000000E+00   8.924316223697E-04  -4.383933713788E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.515736852178E-04   6.154164778954E-05   0.000000000000E+00  -4.200984686539E-04   2.111616501434E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.500867287320E-03  -1.168212401241E-04   0.000000000000E+00   8.579019723749E-04  -4.205786216942E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.243491790041E-04   5.935604390070E-05   0.000000000000E+00  -4.062801967393E-04   2.033647478641E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.442580270446E-03  -1.118732326003E-04   0.000000000000E+00   8.247100719527E-04  -4.034549684776E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.984150738337E-04   5.726684478090E-05   0.000000000000E+00  -3.930748641220E-04   1.958384483699E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.386423905834E-03  -1.071336643468E-04   0.000000000000E+00   7.928072457761E-04  -3.869949254761E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.737173276809E-04   5.526922919774E-05   0.000000000000E+00  -3.804534205761E-04   1.885703987845E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.332329439397E-03  -1.025941076107E-04   0.000000000000E+00   7.621463731109E-04  -3.711720421309E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.502037687011E-04   5.335860003217E-05   0.000000000000E+00  -3.683879868256E-04   1.815488249906E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280229982796E-03  -9.824644816830E-05   0.000000000000E+00   7.326818455315E-04  -3.559608687580E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.278240431160E-04   5.153057512210E-05   0.000000000000E+00  -3.568518162959E-04   1.747625084958E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230060474849E-03  -9.408287481698E-05   0.000000000000E+00   7.043695264746E-04  -3.413369231272E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.065295641843E-04   4.978097844398E-05   0.000000000000E+00  -3.458192578641E-04   1.682007640691E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181757644796E-03  -9.009586917190E-05   0.000000000000E+00   6.771667122617E-04  -3.272766582374E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.862734622079E-04   4.810583160705E-05   0.000000000000E+00  -3.352657195620E-04   1.618534181074E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135259974714E-03  -8.627819576033E-05   0.000000000000E+00   6.510320934010E-04  -3.137574307745E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.670105355661E-04   4.650134565599E-05   0.000000000000E+00  -3.251676332187E-04   1.557107877180E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.090507659674E-03  -8.262289241064E-05   0.000000000000E+00   6.259257155494E-04  -3.007574699835E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.486972027828E-04   4.496391316759E-05   0.000000000000E+00  -3.155024200271E-04   1.497636604922E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.047442567513E-03  -7.912326094837E-05   0.000000000000E+00   6.018089409296E-04  -2.882558473202E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.312914556324E-04   4.349010064559E-05   0.000000000000E+00  -3.062484570401E-04   1.440032749771E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.006008201410E-03  -7.577285816822E-05   0.000000000000E+00   5.786444115263E-04  -2.762324473753E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.147528132204E-04   4.207664117978E-05   0.000000000000E+00  -2.973850445280E-04   1.384213017822E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.661496661576E-04  -7.256548710118E-05   0.000000000000E+00   5.563960144714E-04  -2.646679402687E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.990422771227E-04   4.072042739104E-05   0.000000000000E+00  -2.888923742541E-04   1.330098253580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.278136351258E-04  -6.949518851967E-05   0.000000000000E+00   5.350288482814E-04  -2.535437548702E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.841222874559E-04   3.941850462385E-05   0.000000000000E+00  -2.807514985702E-04   1.277613263747E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.909483145144E-04  -6.655623270620E-05   0.000000000000E+00   5.145091885508E-04  -2.428420522523E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.699566799835E-04   3.816806440214E-05   0.000000000000E+00  -2.729443003917E-04   1.226686647334E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.555034046539E-04  -6.374311146784E-05   0.000000000000E+00   4.948044529193E-04  -2.325456992749E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.565106441536E-04   3.696643812125E-05   0.000000000000E+00  -2.654534639721E-04   1.177250631476E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.214300621592E-04  -6.105053042460E-05   0.000000000000E+00   4.758831669715E-04  -2.226382430886E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.437506821388E-04   3.581109098646E-05   0.000000000000E+00  -2.582624465196E-04   1.129240913248E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.886808666244E-04  -5.847340153458E-05   0.000000000000E+00   4.577149325432E-04  -2.131038871088E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.316445687792E-04   3.469961616793E-05   0.000000000000E+00  -2.513554505789E-04   1.082596506851E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.572097917656E-04  -5.600683586533E-05   0.000000000000E+00   4.402703984112E-04  -2.039274683845E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.201613125030E-04   3.362972919014E-05   0.000000000000E+00  -2.447173972184E-04   1.037259596426E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.269721766011E-04  -5.364613655860E-05   0.000000000000E+00   4.235212315157E-04  -1.950944355361E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.092711171480E-04   3.259926252458E-05   0.000000000000E+00  -2.383338999659E-04   9.931753940368E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.979246923636E-04  -5.138679200783E-05   0.000000000000E+00   4.074400869330E-04  -1.865908265855E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.989453447076E-04   3.160616039620E-05   0.000000000000E+00  -2.321912395008E-04   9.502920028747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.700253050788E-04  -4.922446925363E-05   0.000000000000E+00   3.920005765277E-04  -1.784032466371E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.891564789694E-04   3.064847378525E-05   0.000000000000E+00  -2.262763390714E-04   9.085602853664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.432332386384E-04  -4.715500761898E-05   0.000000000000E+00   3.771772382605E-04  -1.705188462666E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.798780900531E-04   2.972435562803E-05   0.000000000000E+00  -2.205767406419E-04   8.679337362551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.175089439989E-04  -4.517441255710E-05   0.000000000000E+00   3.629455084357E-04  -1.629253016268E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.710847997992E-04   2.883205619501E-05   0.000000000000E+00  -2.150805817191E-04   8.283683602081E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.928140757867E-04  -4.327884970674E-05   0.000000000000E+00   3.492816974838E-04  -1.556107960988E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.627522480518E-04   2.796991866135E-05   0.000000000000E+00  -2.097765728933E-04   7.898225541900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.691114708914E-04  -4.146463908922E-05   0.000000000000E+00   3.361629670662E-04  -1.485640029073E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.548570597559E-04   2.713637484130E-05   0.000000000000E+00  -2.046539760251E-04   7.522569941068E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.463651208726E-04  -3.972824946800E-05   0.000000000000E+00   3.235673051498E-04  -1.417740671660E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.473768129089E-04   2.632994109521E-05   0.000000000000E+00  -1.997025831006E-04   7.156345258052E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.245401344729E-04  -3.806629289653E-05   0.000000000000E+00   3.114734974060E-04  -1.352305868008E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402900073247E-04   2.554921439976E-05   0.000000000000E+00  -1.949126957267E-04   6.799200602560E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.036026963364E-04  -3.647551948731E-05   0.000000000000E+00   2.998610973058E-04  -1.289235933951E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335760342072E-04   2.479286857428E-05   0.000000000000E+00  -1.902751052527E-04   6.450804727675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.835200345651E-04  -3.495281239287E-05   0.000000000000E+00   2.887104001474E-04  -1.228435349883E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.272151465100E-04   2.405965065545E-05   0.000000000000E+00  -1.857810734981E-04   6.110845060707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.642604049192E-04  -3.349518295809E-05   0.000000000000E+00   2.780024243753E-04  -1.169812619968E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.211884300822E-04   2.334837742314E-05   0.000000000000E+00  -1.814223140863E-04   5.779026772563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.457930844898E-04  -3.209976596737E-05   0.000000000000E+00   2.677188973641E-04  -1.113280149980E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154777755778E-04   2.265793206471E-05   0.000000000000E+00  -1.771909743592E-04   5.455071883772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.280883554820E-04  -3.076381497544E-05   0.000000000000E+00   2.578422376680E-04  -1.058754112881E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.100658511083E-04   2.198726097216E-05   0.000000000000E+00  -1.730796178555E-04   5.138718405588E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.111174649178E-04  -2.948469779630E-05   0.000000000000E+00   2.483555276771E-04  -1.006154280809E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.049360756392E-04   2.133537067832E-05   0.000000000000E+00  -1.690812073544E-04   4.829719516495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948525686490E-04  -2.825989220880E-05   0.000000000000E+00   2.392424799086E-04  -9.554038373792E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.000725931122E-04   2.070132491049E-05   0.000000000000E+00  -1.651890884552E-04   4.527842771070E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.792666884809E-04  -2.708698191613E-05   0.000000000000E+00   2.304874088330E-04  -9.064292157026E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954602472660E-04   2.008424177372E-05   0.000000000000E+00  -1.613969736885E-04   4.232869342099E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.643337060346E-04  -2.596365265641E-05   0.000000000000E+00   2.220752181831E-04  -8.591599972828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.910845571584E-04   1.948329104466E-05   0.000000000000E+00  -1.576989271389E-04   3.944593292987E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.500283841459E-04  -2.488768835584E-05   0.000000000000E+00   2.139914001740E-04  -8.135288555203E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.869316933779E-04   1.889769158706E-05   0.000000000000E+00  -1.540893495820E-04   3.662820881533E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.363263744981E-04  -2.385696725341E-05   0.000000000000E+00   2.062220296253E-04  -7.694714791819E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829884549056E-04   1.832670886778E-05   0.000000000000E+00  -1.505629640969E-04   3.387369891883E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232041745312E-04  -2.286945811466E-05   0.000000000000E+00   1.987537375881E-04  -7.269264217013E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.792422466432E-04   1.776965258367E-05   0.000000000000E+00  -1.471148021655E-04   3.118068995218E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.106390420812E-04  -2.192321669026E-05   0.000000000000E+00   1.915736676818E-04  -6.858348922658E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.756810575823E-04   1.722587438891E-05   0.000000000000E+00  -1.437401902375E-04   2.854757138054E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.986089240557E-04  -2.101638249756E-05   0.000000000000E+00   1.846694381917E-04  -6.461405744264E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722934395968E-04   1.669476571902E-05   0.000000000000E+00  -1.404347367461E-04   2.597282956464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.870924546004E-04  -2.014717580752E-05   0.000000000000E+00   1.780291328140E-04  -6.077895525257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.690684868435E-04   1.617575570799E-05   0.000000000000E+00  -1.371943195608E-04   2.345504215817E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.760690184686E-04  -1.931389461104E-05   0.000000000000E+00   1.716413185269E-04  -5.707303351827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659958157791E-04   1.566830919917E-05   0.000000000000E+00  -1.340150738818E-04   2.099287275703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.655188065998E-04  -1.851491141673E-05   0.000000000000E+00   1.654950608013E-04  -5.349138656835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.630655457537E-04   1.517192484135E-05   0.000000000000E+00  -1.308933805446E-04   1.858506578164E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.554227838783E-04  -1.774866999197E-05   0.000000000000E+00   1.595799034334E-04  -5.002934047082E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.602682801722E-04   1.468613326639E-05   0.000000000000E+00  -1.278258547271E-04   1.623044158754E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.457625633829E-04  -1.701368235171E-05   0.000000000000E+00   1.538858105373E-04  -4.668242829248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.575950882375E-04   1.421049535378E-05   0.000000000000E+00  -1.248093350670E-04   1.392789180451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.365202759785E-04  -1.630852618477E-05   0.000000000000E+00   1.484031066849E-04  -4.344636551848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550374872230E-04   1.374460056545E-05   0.000000000000E+00  -1.218408731493E-04   1.167637488053E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.276785460893E-04  -1.563184264006E-05   0.000000000000E+00   1.431224601356E-04  -4.031704132052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525874252941E-04   1.328806536224E-05   0.000000000000E+00  -1.189177233805E-04   9.474911841281E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.192205985865E-04  -1.498233409369E-05   0.000000000000E+00   1.380349192381E-04  -3.729052847248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502372648469E-04   1.284053168567E-05   0.000000000000E+00  -1.160373332171E-04   7.322582238572E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.111303962091E-04  -1.435876159438E-05   0.000000000000E+00   1.331319614522E-04  -3.436309711479E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479797663631E-04   1.240166551519E-05   0.000000000000E+00  -1.131973337575E-04   5.218520299864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.033926605341E-04  -1.375994201042E-05   0.000000000000E+00   1.284054958542E-04  -3.153121180442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.458080727621E-04   1.197115548684E-05   0.000000000000E+00  -1.103955306692E-04   3.161911255568E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.959927204231E-04  -1.318474529170E-05   0.000000000000E+00   1.238477967915E-04  -2.879150487877E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.437156942384E-04   1.154871157714E-05   0.000000000000E+00  -1.076298954554E-04   1.151987846364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.889162908444E-04  -1.263209228771E-05   0.000000000000E+00   1.194514100142E-04  -2.614074123650E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.416964935865E-04   1.113406385149E-05   0.000000000000E+00  -1.048985570487E-04  -8.119729950032E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.821493668556E-04  -1.210095315915E-05   0.000000000000E+00   1.152091049995E-04  -2.357579999107E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.397446719728E-04   1.072696126503E-05   0.000000000000E+00  -1.021997937091E-04  -2.730653304667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756783338380E-04  -1.159034597777E-05   0.000000000000E+00   1.111139133850E-04  -2.109368597736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378547551774E-04   1.032717052766E-05   0.000000000000E+00  -9.953202524383E-05  -4.604697079806E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.694902046782E-04  -1.109933492162E-05   0.000000000000E+00   1.071592176120E-04  -1.869155779848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.360215802620E-04   9.934475015737E-06   0.000000000000E+00  -9.689380550694E-05  -6.434713129669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.635727651296E-04  -1.062702787929E-05   0.000000000000E+00   1.033388031475E-04  -1.636674253052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.342402826856E-04   9.548673743280E-06   0.000000000000E+00  -9.428381520361E-05  -8.221277768298E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579144682028E-04  -1.017257382582E-05   0.000000000000E+00   9.964681191534E-05  -1.411671664961E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325062838257E-04   9.169580377725E-06   0.000000000000E+00  -9.170085496250E-05  -9.964937374312E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.525041319862E-04  -9.735160664720E-06   0.000000000000E+00   9.607761910452E-05  -1.193906179396E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.308152789137E-04   8.797022305367E-06   0.000000000000E+00  -8.914383868311E-05  -1.166621081275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473306803768E-04  -9.314013932894E-06   0.000000000000E+00   9.262572763937E-05  -9.831427728399E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.291632253729E-04   8.430839745417E-06   0.000000000000E+00  -8.661178714872E-05  -1.332559172446E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423831512537E-04  -8.908396085501E-06   0.000000000000E+00   8.928576758616E-05  -7.791531338629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.275463315376E-04   8.070884903821E-06   0.000000000000E+00  -8.410382188925E-05  -1.494355069349E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.376509784345E-04  -8.517605619256E-06   0.000000000000E+00   8.605260183098E-05  -5.817190896654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259610457560E-04   7.717021173213E-06   0.000000000000E+00  -8.161915929603E-05  -1.652053729206E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331243111187E-04  -8.140975408654E-06   0.000000000000E+00   8.292144613680E-05  -3.906364193574E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244040458574E-04   7.369122371098E-06   0.000000000000E+00  -7.915710497209E-05  -1.805698201230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.287940849944E-04  -7.777870326554E-06   0.000000000000E+00   7.988788921082E-05  -2.057152076292E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228722289804E-04   7.027072018853E-06   0.000000000000E+00  -7.671704831812E-05  -1.955329808481E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246517476477E-04  -7.427684881120E-06   0.000000000000E+00   7.694778472165E-05  -2.677609534558E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.213627017480E-04   6.690762656718E-06   0.000000000000E+00  -7.429845734014E-05  -2.100988319361E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.206888486572E-04  -7.089841682161E-06   0.000000000000E+00   7.409709707811E-05   1.463553670387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.198727707824E-04   6.360095194291E-06   0.000000000000E+00  -7.190087367556E-05  -2.242712108849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168968066672E-04  -6.763790949327E-06   0.000000000000E+00   7.133179322444E-05   3.138514852498E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183999335499E-04   6.034978297032E-06   0.000000000000E+00  -6.952390783066E-05  -2.380538309997E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132670730816E-04  -6.449010446146E-06   0.000000000000E+00   6.864791320014E-05   4.758805888324E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169418695282E-04   5.715327804338E-06   0.000000000000E+00  -6.716723462289E-05  -2.514502955963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097915651227E-04  -6.145004886226E-06   0.000000000000E+00   6.604174599274E-05   6.326023417852E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154964316793E-04   5.401066177109E-06   0.000000000000E+00  -6.483058881330E-05  -2.644641113626E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064629763874E-04  -5.851304319446E-06   0.000000000000E+00   6.350991126613E-05   7.841632649359E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.140616382375E-04   5.092121980642E-06   0.000000000000E+00  -6.251376094363E-05  -2.770987007763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.032747586514E-04  -5.567461795052E-06   0.000000000000E+00   6.104937143865E-05   9.306980932389E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.126356647786E-04   4.788429389540E-06   0.000000000000E+00  -6.021659334139E-05  -2.893574138094E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002207103695E-04  -5.293051299021E-06   0.000000000000E+00   5.865726640777E-05   1.072334885362E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.112168365850E-04   4.489927725695E-06   0.000000000000E+00  -5.793897631534E-05  -3.012435387749E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.729451151002E-05  -5.027666753385E-06   0.000000000000E+00   5.633073690790E-05   1.209200764787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098036212845E-04   4.196561018632E-06   0.000000000000E+00  -5.568084451804E-05  -3.127603124612E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.448956411853E-05  -4.770922096645E-06   0.000000000000E+00   5.406686466634E-05   1.341423838065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083946217608E-04   3.908277593615E-06   0.000000000000E+00  -5.344217347625E-05  -3.239109295478E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.179926397896E-05  -4.522451631811E-06   0.000000000000E+00   5.186277266978E-05   1.469129971491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.069885693265E-04   3.625029682217E-06   0.000000000000E+00  -5.122297628175E-05  -3.346985513379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.921749103260E-05  -4.281909651356E-06   0.000000000000E+00   4.971580424734E-05   1.592437149696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055843171478E-04   3.346773055362E-06   0.000000000000E+00  -4.902330043683E-05  -3.451263138575E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.673893121884E-05  -4.048968928864E-06   0.000000000000E+00   4.762363734114E-05   1.711452017556E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041808339206E-04   3.073466680295E-06   0.000000000000E+00  -4.684322485186E-05  -3.551973353099E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.435896850729E-05  -3.823318555707E-06   0.000000000000E+00   4.558423992938E-05   1.826271498434E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.027771977845E-04   2.805072395850E-06   0.000000000000E+00  -4.468285698506E-05  -3.649147229662E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.207322086321E-05  -3.604662141084E-06   0.000000000000E+00   4.359569684722E-05   1.936988376419E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013725904657E-04   2.541554609564E-06   0.000000000000E+00  -4.254233012308E-05  -3.742815794865E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.987707149023E-05  -3.392717125136E-06   0.000000000000E+00   4.165603811515E-05   2.043696666438E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.996629165353E-05   2.282880012851E-06   0.000000000000E+00  -4.042180079720E-05  -3.833010086953E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.776554431590E-05  -3.187215133308E-06   0.000000000000E+00   3.976319461248E-05   2.146492957049E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.855767358537E-05   2.029017313384E-06   0.000000000000E+00  -3.832144632529E-05  -3.919761208813E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.573360564039E-05  -2.987902560685E-06   0.000000000000E+00   3.791510742869E-05   2.245473072208E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.714619585554E-05   1.779936987575E-06   0.000000000000E+00  -3.624146248656E-05  -4.003100375691E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.377665751979E-05  -2.794540439571E-06   0.000000000000E+00   3.610990336354E-05   2.340726706936E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.573140041734E-05   1.535611045945E-06   0.000000000000E+00  -3.418206130826E-05  -4.083058958804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.189085072709E-05  -2.606903219790E-06   0.000000000000E+00   3.434600268332E-05   2.432334084098E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.431290679199E-05   1.296012815635E-06   0.000000000000E+00  -3.214346897287E-05  -4.159668524347E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.007298234606E-05  -2.424776905890E-06   0.000000000000E+00   3.262207769828E-05   2.520367251280E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.289040747286E-05   1.061116739774E-06   0.000000000000E+00  -3.012592384151E-05  -4.232960868208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.832005812285E-05  -2.247957459570E-06   0.000000000000E+00   3.093689413905E-05   2.604895134390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.146366350293E-05   8.308981861136E-07   0.000000000000E+00  -2.812967457213E-05  -4.302968047455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.662884663814E-05  -2.076250184590E-06   0.000000000000E+00   2.928915324399E-05   2.685988585246E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.003250025201E-05   6.053332748454E-07   0.000000000000E+00  -2.615497835845E-05  -4.369722407170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.499573938430E-05  -1.909470068537E-06   0.000000000000E+00   2.767744424452E-05   2.763721845587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.859680335325E-05   3.843987144242E-07   0.000000000000E+00  -2.420209925354E-05  -4.433256604655E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.341699414876E-05  -1.747442430636E-06   0.000000000000E+00   2.610033094283E-05   2.838169754758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.715651481604E-05   1.680716519749E-07   0.000000000000E+00  -2.227130659730E-05  -4.493603629884E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.188917104658E-05  -1.590003063572E-06   0.000000000000E+00   2.455650250239E-05   2.909403073688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.571162930540E-05  -4.367046467591E-08   0.000000000000E+00  -2.036287353624E-05  -4.550796822849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.040944620611E-05  -1.436997458962E-06   0.000000000000E+00   2.304487842611E-05   2.977485357041E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.426219057344E-05  -2.508500153975E-07   0.000000000000E+00  -1.847707562794E-05  -4.604869888167E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.897558349948E-05  -1.288279375369E-06   0.000000000000E+00   2.156459412680E-05   3.042473517489E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.280828804840E-05  -4.534893255128E-07   0.000000000000E+00  -1.661418953194E-05  -4.655856906855E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.758559819561E-05  -1.143709457831E-06   0.000000000000E+00   2.011488215679E-05   3.104421517106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.135005357061E-05  -6.516107718497E-07   0.000000000000E+00  -1.477449178521E-05  -4.703792345325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.623736417387E-05  -1.003154536629E-06   0.000000000000E+00   1.869493748961E-05   3.163384466017E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988765827441E-05  -8.452368827706E-07   0.000000000000E+00  -1.295825765206E-05  -4.748711062247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.492843098309E-05  -8.664877449575E-07   0.000000000000E+00   1.730385713405E-05   3.219420419512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.842130960453E-05  -1.034390426091E-06   0.000000000000E+00  -1.116576005252E-05  -4.790648312822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.365614852251E-05  -7.335890452621E-07   0.000000000000E+00   1.594068424386E-05   3.272589015686E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.695124846895E-05  -1.219094491380E-06   0.000000000000E+00  -9.397268559312E-06  -4.829639751168E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.241799059525E-05  -6.043455596350E-07   0.000000000000E+00   1.460451685889E-05   3.322948197631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.547774652056E-05  -1.399372562771E-06   0.000000000000E+00  -7.653048467254E-06  -4.865721430519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.121184939268E-05  -4.786512792776E-07   0.000000000000E+00   1.329460377493E-05   3.370551365809E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.400110356450E-05  -1.575248584412E-06   0.000000000000E+00  -5.933359928398E-06  -4.898929801576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.003610449660E-05  -3.564061707627E-07   0.000000000000E+00   1.201036359064E-05   3.415446858822E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.252164508412E-05  -1.746747020167E-06   0.000000000000E+00  -4.238457148086E-06  -4.929301709247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.888943577069E-05  -2.375151016012E-07   0.000000000000E+00   1.075131956820E-05   3.457679942559E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.103971988434E-05  -1.913892905533E-06   0.000000000000E+00  -2.568587644150E-06  -4.956874387633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.777052697245E-05  -1.218870878193E-07   0.000000000000E+00   9.517000962489E-06   3.497295766921E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.955569785053E-05  -2.076711893026E-06   0.000000000000E+00  -9.239915655028E-07  -4.981685453406E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.667785973115E-05  -9.435104726477E-09   0.000000000000E+00   8.306876644463E-06   3.534341330262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.806996780682E-05  -2.235230293532E-06   0.000000000000E+00   6.950989394921E-07  -5.003772898196E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.560971161689E-05   9.992366073229E-08   0.000000000000E+00   7.120356340091E-06   3.568865421094E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.658293549074E-05  -2.389475110026E-06   0.000000000000E+00   2.288460293965E-06  -5.023175079165E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.456433336392E-05   2.062674831960E-07   0.000000000000E+00   5.956848780374E-06   3.600916878928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.509502161800E-05  -2.539474067480E-06   0.000000000000E+00   3.855878019027E-06  -5.039930708784E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.354017554416E-05   3.096700483890E-07   0.000000000000E+00   4.815833409624E-06   3.630542471532E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.360666005077E-05  -2.685255637548E-06   0.000000000000E+00   5.397147208302E-06  -5.054078843393E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.253601696193E-05   4.102008209279E-07   0.000000000000E+00   3.696898765136E-06   3.657785775222E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.211829605798E-05  -2.826849058220E-06   0.000000000000E+00   6.912072957062E-06  -5.065658870688E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.155092420763E-05   5.079257003777E-07   0.000000000000E+00   2.599726917932E-06   3.682687653913E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.063038466386E-05  -2.964284350215E-06   0.000000000000E+00   8.400470748510E-06  -5.074710496418E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.058408737278E-05   6.029076658227E-07   0.000000000000E+00   1.524040084685E-06   3.705287844740E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.914338908468E-05  -3.097592328470E-06   0.000000000000E+00   9.862166796727E-06  -5.081273730246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.963464663948E-05   6.952071574402E-07   0.000000000000E+00   4.695462245380E-07   3.725626557525E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.765777925014E-05  -3.226804610380E-06   0.000000000000E+00   1.129699835020E-05  -5.085388870764E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.870161190723E-05   7.848821305480E-07   0.000000000000E+00  -5.640850440916E-07   3.743745170408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.617403040393E-05  -3.351953620079E-06   0.000000000000E+00   1.270481395640E-05  -5.087096489924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.778390664253E-05   8.719879137420E-07   0.000000000000E+00  -1.577207923987E-06   3.759685789026E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.469262177796E-05  -3.473072590926E-06   0.000000000000E+00   1.408547369441E-05  -5.086437416966E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.688048854341E-05   9.565770688480E-07   0.000000000000E+00  -2.570163262867E-06   3.773490144550E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.321403535107E-05  -3.590195562209E-06   0.000000000000E+00   1.543884936435E-05  -5.083452721538E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.599046398183E-05   1.038699423777E-06   0.000000000000E+00  -3.543244738997E-06   3.785198596975E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.173875466589E-05  -3.703357376566E-06   0.000000000000E+00   1.676482465578E-05  -5.078183696710E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.511313408840E-05   1.118402313486E-06   0.000000000000E+00  -4.496686625840E-06   3.794849776557E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.026726372565E-05  -3.812593671873E-06   0.000000000000E+00   1.806329527559E-05  -5.070671841314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.424795588642E-05   1.195730961112E-06   0.000000000000E+00  -5.430676838632E-06   3.802480969919E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.880004595119E-05  -3.917940872208E-06   0.000000000000E+00   1.933416905096E-05  -5.060958842088E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339444807343E-05   1.270728843136E-06   0.000000000000E+00  -6.345385618241E-06   3.808128959842E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.733758320228E-05  -4.019436176628E-06   0.000000000000E+00   2.057736600473E-05  -5.049086555486E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.255210414650E-05   1.343437909359E-06   0.000000000000E+00  -7.240991334205E-06   3.811830771506E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.588035485945E-05  -4.117117545415E-06   0.000000000000E+00   2.179281840378E-05  -5.035096989349E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.172036402632E-05   1.413898645213E-06   0.000000000000E+00  -8.117688693643E-06   3.813623898891E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.442883696924E-05  -4.211023684443E-06   0.000000000000E+00   2.298047078029E-05  -5.019032284124E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.089864296267E-05   1.482150046477E-06   0.000000000000E+00  -8.975680081389E-06   3.813546038918E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.298350143457E-05  -4.301194028634E-06   0.000000000000E+00   2.414027993556E-05  -5.000934694392E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.008638109789E-05   1.548229580580E-06   0.000000000000E+00  -9.815161231331E-06   3.811634660266E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.154481527064E-05  -4.387668723238E-06   0.000000000000E+00   2.527221491614E-05  -4.980846569905E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.928308916977E-05   1.612173189438E-06   0.000000000000E+00  -1.063630862242E-05   3.807926625366E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.011323990528E-05  -4.470488603244E-06   0.000000000000E+00   2.637625697064E-05  -4.958810336792E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.848837931229E-05   1.674015392963E-06   0.000000000000E+00  -1.143927135015E-05   3.802457949692E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.868923052957E-05  -4.549695173179E-06   0.000000000000E+00   2.745239949018E-05  -4.934868478719E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.770195596003E-05   1.733789488422E-06   0.000000000000E+00  -1.222417402878E-05   3.795263884400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.727323549892E-05  -4.625330583788E-06   0.000000000000E+00   2.850064792530E-05  -4.909063517985E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.692356542056E-05   1.791527760535E-06   0.000000000000E+00  -1.299113121306E-05   3.786379329220E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.586569577481E-05  -4.697437609203E-06   0.000000000000E+00   2.952101969049E-05  -4.881437996873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.615295377332E-05   1.847261615794E-06   0.000000000000E+00  -1.374025956424E-05   3.775839174954E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.446704441197E-05  -4.766059622687E-06   0.000000000000E+00   3.051354405064E-05  -4.852034458945E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.538986304382E-05   1.901021654310E-06   0.000000000000E+00  -1.447167926827E-05   3.763678333480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.307770609076E-05  -4.831240571139E-06   0.000000000000E+00   3.147826199040E-05  -4.820895430472E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.463403865552E-05   1.952837720133E-06   0.000000000000E+00  -1.518551217432E-05   3.749931671766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.169809667889E-05  -4.893024950038E-06   0.000000000000E+00   3.241522607552E-05  -4.788063402149E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.388522611902E-05   2.002738907786E-06   0.000000000000E+00  -1.588188288920E-05   3.734634030798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.032862284356E-05  -4.951457776561E-06   0.000000000000E+00   3.332450029372E-05  -4.753580810817E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.314318344095E-05   2.050753530119E-06   0.000000000000E+00  -1.656091545841E-05   3.717820121881E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.896968168882E-05  -5.006584563418E-06   0.000000000000E+00   3.420615989058E-05  -4.717490021545E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.240772086004E-05   2.096909126398E-06   0.000000000000E+00  -1.722272221472E-05   3.699524199816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.762166043537E-05  -5.058451290863E-06   0.000000000000E+00   3.506029118807E-05  -4.679833309901E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.167871213774E-05   2.141232574091E-06   0.000000000000E+00  -1.786740049368E-05   3.679779958433E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.628493612749E-05  -5.107104380094E-06   0.000000000000E+00   3.588699139806E-05  -4.640652844378E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.095605649204E-05   2.183750213130E-06   0.000000000000E+00  -1.849504334469E-05   3.658620824687E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495987537492E-05  -5.152590664812E-06   0.000000000000E+00   3.668636842246E-05  -4.599990669253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023965580422E-05   2.224487909364E-06   0.000000000000E+00  -1.910574624106E-05   3.636080138851E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364683412212E-05  -5.194957363745E-06   0.000000000000E+00   3.745854064775E-05  -4.557888687666E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.952943170997E-05   2.263471102792E-06   0.000000000000E+00  -1.969960266474E-05   3.612191016436E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.234615744924E-05  -5.234252052355E-06   0.000000000000E+00   3.820363672825E-05  -4.514388644887E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882532807996E-05   2.300724886213E-06   0.000000000000E+00  -2.027670363029E-05   3.586986325499E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.105817939319E-05  -5.270522635038E-06   0.000000000000E+00   3.892179536683E-05  -4.469532112217E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812727723287E-05   2.336274048644E-06   0.000000000000E+00  -2.083714720871E-05   3.560498957897E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.978322280557E-05  -5.303817316757E-06   0.000000000000E+00   3.961316508320E-05  -4.423360470806E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.743518946731E-05   2.370143031379E-06   0.000000000000E+00  -2.138104124979E-05   3.532761911360E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852159922259E-05  -5.334184575375E-06   0.000000000000E+00   4.027790398230E-05  -4.375914896240E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674899897601E-05   2.402355885682E-06   0.000000000000E+00  -2.190848997169E-05   3.503807897176E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.727360876735E-05  -5.361673133654E-06   0.000000000000E+00   4.091617951321E-05  -4.327236343162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.606869191829E-05   2.432936331552E-06   0.000000000000E+00  -2.241958577268E-05   3.473669084126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.603954006896E-05  -5.386331931493E-06   0.000000000000E+00   4.152816822582E-05  -4.277365530488E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539426938977E-05   2.461907851655E-06   0.000000000000E+00  -2.291442009363E-05   3.442377394234E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481967020597E-05  -5.408210098662E-06   0.000000000000E+00   4.211405552216E-05  -4.226342926816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.472572015966E-05   2.489293709561E-06   0.000000000000E+00  -2.339309182717E-05   3.409964733365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.361426466558E-05  -5.427356927420E-06   0.000000000000E+00   4.267403540515E-05  -4.174208736424E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.406304986947E-05   2.515116945962E-06   0.000000000000E+00  -2.385569924104E-05   3.376462740430E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.242357732535E-05  -5.443821845574E-06   0.000000000000E+00   4.320831022384E-05  -4.121002885447E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340630061515E-05   2.539400438405E-06   0.000000000000E+00  -2.430233415670E-05   3.341902604630E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124785044984E-05  -5.457654390060E-06   0.000000000000E+00   4.371709041647E-05  -4.066765008671E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.275551336709E-05   2.562166972212E-06   0.000000000000E+00  -2.473309266247E-05   3.306315384287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008731470535E-05  -5.468904180449E-06   0.000000000000E+00   4.420059425128E-05  -4.011534436538E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211069335742E-05   2.583439224722E-06   0.000000000000E+00  -2.514808503440E-05   3.269732317500E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.942189188121E-06  -5.477620893298E-06   0.000000000000E+00   4.465904756661E-05  -3.955350182732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.147184203487E-05   2.603239699457E-06   0.000000000000E+00  -2.554742567345E-05   3.232184525820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.812681471888E-06  -5.483854236529E-06   0.000000000000E+00   4.509268350803E-05  -3.898250932038E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.083900272394E-05   2.621590734195E-06   0.000000000000E+00  -2.593121879274E-05   3.193702562697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.698987663228E-06  -5.487653924607E-06   0.000000000000E+00   4.550174226711E-05  -3.840275028698E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.021224091456E-05   2.638514577190E-06   0.000000000000E+00  -2.629956459065E-05   3.154316575762E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.601292474944E-06  -5.489069653779E-06   0.000000000000E+00   4.588647081787E-05  -3.781460465125E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.591600631948E-06   2.654033414407E-06   0.000000000000E+00  -2.665257370492E-05   3.114056737732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.519769308534E-06  -5.488151078233E-06   0.000000000000E+00   4.624712265504E-05  -3.721844871214E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.977117236154E-06   2.668169332382E-06   0.000000000000E+00  -2.699036398755E-05   3.072953136856E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.454580349841E-06  -5.484947786347E-06   0.000000000000E+00   4.658395753055E-05  -3.661465503701E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.368857034573E-06   2.680944317367E-06   0.000000000000E+00  -2.731304759744E-05   3.031035356634E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.405876675097E-06  -5.479509277708E-06   0.000000000000E+00   4.689724119286E-05  -3.600359236412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.766907274982E-06   2.692380317111E-06   0.000000000000E+00  -2.762073333610E-05   2.988332541258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.373798364798E-06  -5.471884940657E-06   0.000000000000E+00   4.718724512638E-05  -3.538562550553E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.171332006666E-06   2.702499269555E-06   0.000000000000E+00  -2.791354078197E-05   2.944873863970E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.584746319659E-07  -5.462124030146E-06   0.000000000000E+00   4.745424629094E-05  -3.476111525556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.582169220190E-06   2.711323060068E-06   0.000000000000E+00  -2.819160126190E-05   2.900688579829E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.399760482689E-07  -5.450275646488E-06   0.000000000000E+00   4.769852686594E-05  -3.413041830444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.999472268348E-06   2.718873483394E-06   0.000000000000E+00  -2.845504296672E-05   2.855805533488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621445793735E-06  -5.436388714280E-06   0.000000000000E+00   4.792037399246E-05  -3.349388715373E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.423325264057E-06   2.725172274919E-06   0.000000000000E+00  -2.870398470207E-05   2.810252923089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.585837168605E-06  -5.420511962318E-06   0.000000000000E+00   4.812007952097E-05  -3.285187003857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.853808429366E-06   2.730241158388E-06   0.000000000000E+00  -2.893854897752E-05   2.764058718308E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.533063026283E-06  -5.402693903739E-06   0.000000000000E+00   4.829793975854E-05  -3.220471085141E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.290976499591E-06   2.734101834053E-06   0.000000000000E+00  -2.915887149437E-05   2.717250985499E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.463046348560E-06  -5.382982816907E-06   0.000000000000E+00   4.845425522053E-05  -3.155274907161E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.734884884470E-06   2.736775939855E-06   0.000000000000E+00  -2.936509173589E-05   2.669857558015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.375720077220E-06  -5.361426726888E-06   0.000000000000E+00   4.858933038373E-05  -3.089631969874E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.185612837604E-06   2.738285057461E-06   0.000000000000E+00  -2.955734287590E-05   2.621905658490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.271026941795E-06  -5.338073387426E-06   0.000000000000E+00   4.870347344278E-05  -3.023575318825E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.643243941671E-06   2.738650747869E-06   0.000000000000E+00  -2.973575824919E-05   2.573422129202E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.148919281357E-06  -5.312970263582E-06   0.000000000000E+00   4.879699606965E-05  -2.957137539400E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.107840648208E-06   2.737894556388E-06   0.000000000000E+00  -2.990048198452E-05   2.524433847315E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.009358863370E-06  -5.286164514971E-06   0.000000000000E+00   4.887021317626E-05  -2.890350751153E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579452912591E-06   2.736037980413E-06   0.000000000000E+00  -3.005166596991E-05   2.474967629772E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.852316697975E-06  -5.257702979550E-06   0.000000000000E+00   4.892344268066E-05  -2.823246602740E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.058143883561E-06   2.733102450691E-06   0.000000000000E+00  -3.018945721861E-05   2.425049746317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.677772849327E-06  -5.227632157974E-06   0.000000000000E+00   4.895700527626E-05  -2.755856267116E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.439917575211E-07   2.729109352157E-06   0.000000000000E+00  -3.031399568059E-05   2.374705802066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048571624260E-05  -5.195998198595E-06   0.000000000000E+00   4.897122420445E-05  -2.688210437094E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.706499661509E-08   2.724080045062E-06   0.000000000000E+00  -3.042542733958E-05   2.323961233128E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127614447115E-05  -5.162846883080E-06   0.000000000000E+00   4.896642503229E-05  -2.620339321397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.625856967895E-07   2.718035849407E-06   0.000000000000E+00  -3.052390989672E-05   2.272841556133E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204906359837E-05  -5.128223612440E-06   0.000000000000E+00   4.894293543200E-05  -2.552272640855E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.549091152706E-07   2.710998019314E-06   0.000000000000E+00  -3.060960334061E-05   2.221371984488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280448795976E-05  -5.092173393779E-06   0.000000000000E+00   4.890108496580E-05  -2.484039625138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.439843421580E-06   2.702987742079E-06   0.000000000000E+00  -3.068266319462E-05   2.169577112253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.354243996308E-05  -5.054740827731E-06   0.000000000000E+00   4.884120487469E-05  -2.415669009803E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.917327327981E-06   2.694026150810E-06   0.000000000000E+00  -3.074324534744E-05   2.117481128249E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.426294988582E-05  -5.015970096034E-06   0.000000000000E+00   4.876362786978E-05  -2.347189033499E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.387311019134E-06   2.684134324030E-06   0.000000000000E+00  -3.079151299353E-05   2.065108155894E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.496605567432E-05  -4.975904950248E-06   0.000000000000E+00   4.866868793013E-05  -2.278627435840E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.849752695240E-06   2.673333270222E-06   0.000000000000E+00  -3.082763579695E-05   2.012482227662E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.565180274022E-05  -4.934588700473E-06   0.000000000000E+00   4.855672010255E-05  -2.210011455213E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.304606323753E-06   2.661643913742E-06   0.000000000000E+00  -3.085178024068E-05   1.959626836797E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.632024375676E-05  -4.892064205073E-06   0.000000000000E+00   4.842806030694E-05  -2.141367827250E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.751819551870E-06   2.649087099966E-06   0.000000000000E+00  -3.086410628318E-05   1.906564741300E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697143845593E-05  -4.848373860588E-06   0.000000000000E+00   4.828304514537E-05  -2.072722783361E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.191346818639E-06   2.635683603256E-06   0.000000000000E+00  -3.086477846298E-05   1.853318477457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.760545342500E-05  -4.803559592394E-06   0.000000000000E+00   4.812201171569E-05  -2.004102049714E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.623153397287E-06   2.621454117524E-06   0.000000000000E+00  -3.085397053321E-05   1.799910636635E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.822236190354E-05  -4.757662845759E-06   0.000000000000E+00   4.794529742908E-05  -1.935530846402E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.047206904635E-06   2.606419241739E-06   0.000000000000E+00  -3.083185827889E-05   1.746363515909E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882224358059E-05  -4.710724577624E-06   0.000000000000E+00   4.775323983286E-05  -1.867033887075E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.463473722355E-06   2.590599473951E-06   0.000000000000E+00  -3.079861574377E-05   1.692698878411E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.940518439400E-05  -4.662785248516E-06   0.000000000000E+00   4.754617643638E-05  -1.798635378597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.871921569339E-06   2.574015209617E-06   0.000000000000E+00  -3.075441627233E-05   1.638938013397E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.997127632909E-05  -4.613884815392E-06   0.000000000000E+00   4.732444454262E-05  -1.730359021208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.272522679007E-06   2.556686740719E-06   0.000000000000E+00  -3.069943549125E-05   1.585101933120E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052061721871E-05  -4.564062724647E-06   0.000000000000E+00   4.708838108293E-05  -1.662228008847E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.665255599216E-06   2.538634250147E-06   0.000000000000E+00  -3.063385481819E-05   1.531211591059E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.105331054618E-05  -4.513357905765E-06   0.000000000000E+00   4.683832245741E-05  -1.594265029716E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.050101130201E-06   2.519877800870E-06   0.000000000000E+00  -3.055785626625E-05   1.477287588872E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.156946524739E-05  -4.461808765352E-06   0.000000000000E+00   4.657460437827E-05  -1.526492267139E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.427038304084E-06   2.500437331936E-06   0.000000000000E+00  -3.047161531617E-05   1.423349697879E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.206919551660E-05  -4.409453181786E-06   0.000000000000E+00   4.629756171950E-05  -1.458931400693E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.796049634188E-06   2.480332659648E-06   0.000000000000E+00  -3.037530842974E-05   1.369417286303E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.255262061196E-05  -4.356328500041E-06   0.000000000000E+00   4.600752836827E-05  -1.391603607468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.157124470774E-06   2.459583472909E-06   0.000000000000E+00  -3.026911902159E-05   1.315509772696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.301986466548E-05  -4.302471527299E-06   0.000000000000E+00   4.570483708377E-05  -1.324529563702E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.510255312172E-06   2.438209324749E-06   0.000000000000E+00  -3.015323175977E-05   1.261646281447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.347105649194E-05  -4.247918528686E-06   0.000000000000E+00   4.538981935762E-05  -1.257729446528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.855437132066E-06   2.416229627103E-06   0.000000000000E+00  -3.002783129892E-05   1.207845543095E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390632940276E-05  -4.192705223574E-06   0.000000000000E+00   4.506280528010E-05  -1.191222935944E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.192667862850E-06   2.393663644981E-06   0.000000000000E+00  -2.989310277448E-05   1.154125934567E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.432582102024E-05  -4.136866782360E-06   0.000000000000E+00   4.472412341052E-05  -1.125029217064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.521947270302E-06   2.370530492430E-06   0.000000000000E+00  -2.974922931756E-05   1.100505249709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.472967309461E-05  -4.080437823446E-06   0.000000000000E+00   4.437410065131E-05  -1.059166982519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.843278846022E-06   2.346849130727E-06   0.000000000000E+00  -2.959639602273E-05   1.047001032968E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.511803132445E-05  -4.023452410855E-06   0.000000000000E+00   4.401306212707E-05  -9.936544350422E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.015667065715E-05   2.322638362676E-06   0.000000000000E+00  -2.943479228023E-05   9.936308529117E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549104517745E-05  -3.965944051944E-06   0.000000000000E+00   4.364133106669E-05  -9.285092902702E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.046213219451E-05   2.297916825831E-06   0.000000000000E+00  -2.926460388648E-05   9.404116063650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.584886771614E-05  -3.907945695845E-06   0.000000000000E+00   4.325922869117E-05  -8.637487797332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075967445498E-05   2.272702990267E-06   0.000000000000E+00  -2.908601277211E-05   8.873593823708E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.619165542480E-05  -3.849489731859E-06   0.000000000000E+00   4.286707410377E-05  -7.993896539511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.104931303487E-05   2.247015156251E-06   0.000000000000E+00  -2.889920540795E-05   8.344903039169E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.651956803921E-05  -3.790607988546E-06   0.000000000000E+00   4.246518418579E-05  -7.354481857893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133106682457E-05   2.220871448675E-06   0.000000000000E+00  -2.870436961725E-05   7.818202770404E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683276837974E-05  -3.731331732981E-06   0.000000000000E+00   4.205387349526E-05  -6.719401739289E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.160495702460E-05   2.194289813299E-06   0.000000000000E+00  -2.850169169760E-05   7.293646872073E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.713142218654E-05  -3.671691670365E-06   0.000000000000E+00   4.163345417022E-05  -6.088809464823E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187100834186E-05   2.167288012861E-06   0.000000000000E+00  -2.829135970669E-05   6.771389090995E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.741569795800E-05  -3.611717943979E-06   0.000000000000E+00   4.120423583552E-05  -5.462853647621E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.212924795521E-05   2.139883622241E-06   0.000000000000E+00  -2.807356085508E-05   6.251579120994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.768576679220E-05  -3.551440135387E-06   0.000000000000E+00   4.076652551341E-05  -4.841678271935E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237970480690E-05   2.112094025734E-06   0.000000000000E+00  -2.784847932620E-05   5.734358057912E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.794180223079E-05  -3.490887265114E-06   0.000000000000E+00   4.032062753884E-05  -4.225422734069E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262241119029E-05   2.083936415005E-06   0.000000000000E+00  -2.761630119423E-05   5.219866292866E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.818398010645E-05  -3.430087793350E-06   0.000000000000E+00   3.986684347712E-05  -3.614221883724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.285740275659E-05   2.055427784839E-06   0.000000000000E+00  -2.737721469799E-05   4.708245597874E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.841247839233E-05  -3.369069621153E-06   0.000000000000E+00   3.940547204608E-05  -3.008206067066E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.308471649975E-05   2.026584929121E-06   0.000000000000E+00  -2.713140338763E-05   4.199627889979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862747705628E-05  -3.307860091864E-06   0.000000000000E+00   3.893680904215E-05  -2.407501171190E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330439175238E-05   1.997424439272E-06   0.000000000000E+00  -2.687904969354E-05   3.694139524540E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.882915791558E-05  -3.246485992662E-06   0.000000000000E+00   3.846114726887E-05  -1.812228669002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351647123046E-05   1.967962701665E-06   0.000000000000E+00  -2.662033880966E-05   3.191909227963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.901770449748E-05  -3.184973556684E-06   0.000000000000E+00   3.797877647061E-05  -1.222505666243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372099965861E-05   1.938215894150E-06   0.000000000000E+00  -2.635545395999E-05   2.693059053357E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.919330189991E-05  -3.123348464863E-06   0.000000000000E+00   3.748998326755E-05  -6.384449478099E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.391802401503E-05   1.908199984172E-06   0.000000000000E+00  -2.608457733823E-05   2.197707351302E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.935613665828E-05  -3.061635848694E-06   0.000000000000E+00   3.699505109647E-05  -6.015502715242E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.410759395422E-05   1.877930726186E-06   0.000000000000E+00  -2.580789182628E-05   1.705975160045E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.950639661228E-05  -2.999860292563E-06   0.000000000000E+00   3.649426015289E-05   5.122598053302E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.428976116722E-05   1.847423658975E-06   0.000000000000E+00  -2.552557893205E-05   1.217978971072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964427077811E-05  -2.938045836724E-06   0.000000000000E+00   3.598788733752E-05   1.078699431952E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446457895621E-05   1.816694103712E-06   0.000000000000E+00  -2.523781734944E-05   7.338242794175E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.976994922246E-05  -2.876215980249E-06   0.000000000000E+00   3.547620620532E-05   1.639067857288E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.463210306683E-05   1.785757162841E-06   0.000000000000E+00  -2.494478611244E-05   2.536164649827E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.988362293994E-05  -2.814393684490E-06   0.000000000000E+00   3.495948691904E-05   2.193273155841E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479239177084E-05   1.754627717631E-06   0.000000000000E+00  -2.464666507107E-05  -2.225349118007E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.998548373337E-05  -2.752601376134E-06   0.000000000000E+00   3.443799620297E-05   2.741227421318E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494550447626E-05   1.723320426076E-06   0.000000000000E+00  -2.434363010051E-05  -6.945324453891E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007572409739E-05  -2.690860951231E-06   0.000000000000E+00   3.391199730350E-05   3.282846712290E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509150252851E-05   1.691849722114E-06   0.000000000000E+00  -2.403585615132E-05  -1.162282600699E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015453710476E-05  -2.629193778730E-06   0.000000000000E+00   3.338174994934E-05   3.818050999765E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.523044959864E-05   1.660229814270E-06   0.000000000000E+00  -2.372351873857E-05  -1.625688519871E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022211629536E-05  -2.567620704502E-06   0.000000000000E+00   3.284751031659E-05   4.346764112873E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.536241078558E-05   1.628474684074E-06   0.000000000000E+00  -2.340679094109E-05  -2.084662699387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.027865556955E-05  -2.506162055550E-06   0.000000000000E+00   3.230953099574E-05   4.868913684498E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.548745289118E-05   1.596598085205E-06   0.000000000000E+00  -2.308584462740E-05  -2.539119539228E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.032434908189E-05  -2.444837644150E-06   0.000000000000E+00   3.176806096175E-05   5.384431096654E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.560564445848E-05   1.564613542535E-06   0.000000000000E+00  -2.276085076461E-05  -2.988972044306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.035939114089E-05  -2.383666772363E-06   0.000000000000E+00   3.122334554665E-05   5.893251424834E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.571705567231E-05   1.532534351267E-06   0.000000000000E+00  -2.243197919620E-05  -3.434134039598E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.038397610880E-05  -2.322668236574E-06   0.000000000000E+00   3.067562641499E-05   6.395313382803E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.582175795260E-05   1.500373575887E-06   0.000000000000E+00  -2.209939741177E-05  -3.874530083361E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039829830639E-05  -2.261860332130E-06   0.000000000000E+00   3.012514154143E-05   6.890559266391E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.591982409437E-05   1.468144050076E-06   0.000000000000E+00  -2.176327122882E-05  -4.310090567632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.040255191944E-05  -2.201260858294E-06   0.000000000000E+00   2.957212519195E-05   7.378934897085E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601132877453E-05   1.435858376175E-06   0.000000000000E+00  -2.142376657978E-05  -4.740736154747E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039693090817E-05  -2.140887122926E-06   0.000000000000E+00   2.901680790518E-05   7.860389566244E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.609634756088E-05   1.403528924458E-06   0.000000000000E+00  -2.108104654965E-05  -5.166398366163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.038162891981E-05  -2.080755947856E-06   0.000000000000E+00   2.845941647954E-05   8.334875977524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.617495711553E-05   1.371167833102E-06   0.000000000000E+00  -2.073527218139E-05  -5.587016162016E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.035683920349E-05  -2.020883673656E-06   0.000000000000E+00   2.790017395858E-05   8.802350191135E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.624723568644E-05   1.338787008365E-06   0.000000000000E+00  -2.038660408615E-05  -6.002521980505E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.032275452808E-05  -1.961286165178E-06   0.000000000000E+00   2.733929962244E-05   9.262771565947E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631326237257E-05   1.306398124341E-06   0.000000000000E+00  -2.003520035172E-05  -6.412858470512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.027956710313E-05  -1.901978816749E-06   0.000000000000E+00   2.677700897911E-05   9.716102702852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.637311737826E-05   1.274012623136E-06   0.000000000000E+00  -1.968121753442E-05  -6.817968636500E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022746850105E-05  -1.842976557546E-06   0.000000000000E+00   2.621351375836E-05   1.016230938773E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642688188850E-05   1.241641715315E-06   0.000000000000E+00  -1.932481043127E-05  -7.217798470175E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.016664958407E-05  -1.784293857276E-06   0.000000000000E+00   2.564902190838E-05   1.060136053406E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.647463811835E-05   1.209296380148E-06   0.000000000000E+00  -1.896613234581E-05  -7.612294359226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009730043109E-05  -1.725944731452E-06   0.000000000000E+00   2.508373759305E-05   1.103322812620E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651646931597E-05   1.176987366105E-06   0.000000000000E+00  -1.860533517321E-05  -8.001401743459E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.001961026982E-05  -1.667942747325E-06   0.000000000000E+00   2.451786119309E-05   1.145788716185E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655245907016E-05   1.144725190953E-06   0.000000000000E+00  -1.824256761782E-05  -8.385081461525E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.993376740947E-05  -1.610301029354E-06   0.000000000000E+00   2.395158930710E-05   1.187531559528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.658269201936E-05   1.112520143224E-06   0.000000000000E+00  -1.787797730761E-05  -8.763289169928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.983995917655E-05  -1.553032265139E-06   0.000000000000E+00   2.338511475633E-05   1.228549428018E-05
Spline
40  3.9
5.820764847629269e+00  1.069175631820493e+01  3.569025891545918e-02
1.90000  1.95000  7.280172584548068e-01  -4.029872661983279e+00  1.172847056564723e+01  -1.596828444721244e+01
1.95000  2.00000  5.538487662138593e-01  -2.976787738772648e+00  9.333227898565362e+00  -1.392154846676569e+01
2.00000  2.05000  4.266022554632944e-01  -2.147876562416854e+00  7.244995628550507e+00  -1.218143872355793e+01
2.05000  2.10000  3.357982365733835e-01  -1.514737789988490e+00  5.417779820016824e+00  -1.035910058774922e+01
2.10000  2.15000  2.723109090505322e-01  -1.050653062394924e+00  3.863914731854432e+00  -8.559049785103925e+00
2.15000  2.20000  2.283681615372842e-01  -7.284544625977616e-01  2.580057264088848e+00  -6.752078042407493e+00
2.20000  2.25000  1.975515718123171e-01  -5.210893215069321e-01  1.567245557727719e+00  -4.950502726753198e+00
2.25000  2.30000  1.747964067904458e-01  -4.014935361848095e-01  8.246701487147418e-01  -3.134262642980341e+00
2.30000  2.35000  1.563916225226196e-01  -3.425334911356880e-01  3.545307522676923e-01  -1.371285204635083e+00
2.35000  2.40000  1.399798641959250e-01  -3.173650549436818e-01  1.488379715724288e-01  5.900780472973078e-01
2.40000  2.45000  1.245574661335842e-01  -2.980556724317092e-01  2.373496786670246e-01  1.226540034225395e+00
2.45000  2.50000  1.104013742129444e-01  -2.651216543083161e-01  4.213306838008348e-01  5.333940508097446e-01
2.50000  2.55000  9.826529246338195e-02  -2.189881305471597e-01  5.013397914222962e-01  5.275399696142713e-02
2.55000  2.60000  8.857582966419991e-02  -1.684584964277195e-01  5.092528909665103e-01  -5.329224608795617e-01
2.60000  2.65000  8.135942176262023e-02  -1.215301257876650e-01  4.293145218345756e-01  -7.584458073913096e-01
2.65000  2.70000  7.626139605189952e-02  -8.428701715964239e-02  3.155476507258795e-01  -6.418975209503733e-01
2.70000  2.75000  7.275567713061329e-02  -5.754648349418212e-02  2.192630225833230e-01  -5.761412033901137e-01
2.75000  2.80000  7.035449286193873e-02  -3.994124026127572e-02  1.328418420748063e-01  -4.967752183248401e-01
2.80000  2.85000  6.862743855177136e-02  -3.038287019123141e-02  5.832555932608054e-02  -4.210559343985847e-01
2.85000  2.90000  6.720147694872516e-02  -2.770823376661274e-02  -4.832830833707506e-03  -3.443595134223553e-01
2.90000  2.95000  6.576093824413247e-02  -3.077421320065114e-02  -5.648675784706061e-02  -2.679249395053982e-01
2.95000  3.00000  6.404752007204408e-02  -3.843232603164774e-02  -9.667549877287056e-02  -1.914201144031754e-01
3.00000  3.05000  6.186028750922912e-02  -4.953552676695857e-02  -1.253885159333468e-01  -1.149344469811015e-01
3.05000  3.10000  5.905567307517520e-02  -6.293638671265145e-02  -1.426286829805119e-01  -3.844240002458123e-02
3.10000  3.15000  5.554747673208826e-02  -7.748757301088709e-02  -1.483950429841991e-01  3.804328647457329e-02
3.15000  3.20000  5.130686588489274e-02  -9.204175266074766e-02  -1.426885500130132e-01  1.145480352686252e-01
3.20000  3.25000  4.636237538123138e-02  -1.054514973975343e-01  -1.255063447227193e-01  1.909828953405412e-01
3.25000  3.30000  4.079990751146545e-02  -1.165697601547522e-01  -9.685891042163822e-02  2.676782480059429e-01
3.30000  3.35000  3.476273200867451e-02  -1.242480643368714e-01  -5.670717322074693e-02  3.434015190197509e-01
3.35000  3.40000  2.845148604865651e-02  -1.273432702662980e-01  -5.196945367784020e-03  4.227526240461235e-01
3.40000  3.45000  2.212417424992794e-02  -1.246923201227305e-01  5.821594823913426e-02  4.885644746754945e-01
3.45000  3.50000  1.609616867372365e-02  -1.152064917387508e-01  1.315006194404588e-01  6.049055088768744e-01
3.50000  3.55000  1.074020882399689e-02  -9.751963847812840e-02  2.222364457719897e-01  3.722413575717424e-01
3.55000  3.60000  6.466348184216924e-03  -7.250418371914147e-02  2.780726494077508e-01  -2.796359970724674e-01
3.60000  3.65000  3.501366122145157e-03  -4.679418875640976e-02  2.361272498468805e-01  -5.074415188144517e-01
3.65000  3.70000  1.688544619090068e-03  -2.698727516283016e-02  1.600110220247130e-01  -3.806443202484032e-01
3.70000  3.75000  6.916278759792890e-04  -1.384100536222183e-02  1.029143739874522e-01  -3.042252816220551e-01
3.75000  3.80000  2.188353826340723e-04  -5.831257575642037e-03  5.728058174414413e-02  -2.179777277089775e-01
3.80000  3.85000  4.322674224870894e-05  -1.738032359044963e-03  2.458392258779763e-02  -1.206660750032778e-01
3.85000  3.90000  2.701671390545075e-06  -1.846356627897801e-04  6.484011337305862e-03  -1.620488007864859e-01  2.448142523529304e+00  -1.511906325781808e+01


==> anc/O-C.skf <==
0.020000 550
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178606088632E+00  -1.747819323353E+00   0.000000000000E+00   4.110271681198E-02  -1.337400116805E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.744408414855E-01   9.009912242509E-01   0.000000000000E+00  -2.264319797495E-01   8.559272962897E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113329991814E+00  -1.719030647098E+00   0.000000000000E+00   7.430782360892E-02  -1.286686150962E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.568057882873E-01   8.945471017287E-01   0.000000000000E+00  -2.382874066337E-01   8.503495356455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048594276701E+00  -1.689904533977E+00   0.000000000000E+00   1.082862917641E-01  -1.241279330391E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.386944540842E-01   8.878762411787E-01   0.000000000000E+00  -2.501056313206E-01   8.448136942189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.845898195797E-01  -1.660513306022E+00   0.000000000000E+00   1.427907492162E-01  -1.200813966833E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.201460637655E-01   8.809883636946E-01   0.000000000000E+00  -2.618698544991E-01   8.393266694052E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.214864991080E-01  -1.630924637609E+00   0.000000000000E+00   1.775940981952E-01  -1.164922524766E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.011993148547E-01   8.738931939252E-01   0.000000000000E+00  -2.735632936432E-01   8.338932722234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.594343024228E-01  -1.601201662913E+00   0.000000000000E+00   2.124891572233E-01  -1.133241225741E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.818922816959E-01   8.666004363124E-01   0.000000000000E+00  -2.851693028989E-01   8.285164602320E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.985644770316E-01  -1.571403104194E+00   0.000000000000E+00   2.472881006989E-01  -1.105414397392E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.622623311937E-01   8.591197533528E-01   0.000000000000E+00  -2.966714789066E-01   8.231975589601E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.389907086872E-01  -1.541583416887E+00   0.000000000000E+00   2.818217451098E-01  -1.081097788431E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.423460492018E-01   8.514607457691E-01   0.000000000000E+00  -3.080537533971E-01   8.179364705202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.808103081599E-01  -1.511792947926E+00   0.000000000000E+00   3.159387222045E-01  -1.059961032609E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.221791767092E-01   8.436329344792E-01   0.000000000000E+00  -3.193004734530E-01   8.127318685992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.241053921221E-01  -1.482078104206E+00   0.000000000000E+00   3.495045726170E-01  -1.041689413720E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.017965550176E-01   8.356457442520E-01   0.000000000000E+00  -3.303964703532E-01   8.075813794365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.689440456759E-01  -1.452481528411E+00   0.000000000000E+00   3.824007871669E-01  -1.025985057979E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.812320791626E-01   8.275084889451E-01   0.000000000000E+00  -3.413271179139E-01   8.024817487195E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.153814558098E-01  -1.423042279745E+00   0.000000000000E+00   4.145238188699E-01  -1.012567659824E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.605186588775E-01   8.192303582195E-01   0.000000000000E+00  -3.520783812246E-01   7.974289945737E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.634610072740E-01  -1.393796017380E+00   0.000000000000E+00   4.457840841374E-01  -1.001174829493E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.396881864512E-01   8.108204056353E-01   0.000000000000E+00  -3.626368566428E-01   7.924185470075E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.132153336779E-01  -1.364775184627E+00   0.000000000000E+00   4.761049681202E-01  -9.915621368219E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.187715108794E-01   8.022875380348E-01   0.000000000000E+00  -3.729898038733E-01   7.874453743083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.646673193778E-01  -1.336009192090E+00   0.000000000000E+00   5.054218469022E-01  -9.835029133650E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.977984177508E-01   7.936405061242E-01   0.000000000000E+00  -3.831251709088E-01   7.825040969823E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178310478169E-01  -1.307524598206E+00   0.000000000000E+00   5.336811351854E-01  -9.767878653151E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.767976143543E-01   7.848878961712E-01   0.000000000000E+00  -3.930316125614E-01   7.775890898963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727126951263E-01  -1.279345285744E+00   0.000000000000E+00   5.608393673131E-01  -9.712245406159E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.557967195323E-01   7.760381227394E-01   0.000000000000E+00  -4.026985032610E-01   7.726945733155E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.293113678407E-01  -1.251492633044E+00   0.000000000000E+00   5.868623163474E-01  -9.666366867255E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.348222578383E-01   7.670994223861E-01   0.000000000000E+00  -4.121159447473E-01   7.678146935564E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.876198850796E-01  -1.223985678884E+00   0.000000000000E+00   6.117241547649E-01  -9.628635290627E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138996575941E-01   7.580798482530E-01   0.000000000000E+00  -4.212747692299E-01   7.629435939739E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.476255059983E-01  -1.196841280102E+00   0.000000000000E+00   6.354066588582E-01  -9.597589949090E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.930532524704E-01   7.489872654862E-01   0.000000000000E+00  -4.301665385443E-01   7.580754769970E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.093106035682E-01  -1.170074261288E+00   0.000000000000E+00   6.578984579986E-01  -9.571909030664E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.723062862433E-01   7.398293474221E-01   0.000000000000E+00  -4.387835397847E-01   7.532046579098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.265328574208E-02  -1.143697556106E+00   0.000000000000E+00   6.791943293090E-01  -9.550401358748E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.516809204067E-01   7.306135724836E-01   0.000000000000E+00  -4.471187778506E-01   7.483256110516E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.762796492236E-02  -1.117722340101E+00   0.000000000000E+00   6.992945379769E-01  -9.531998071719E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.311982443416E-01   7.213472217316E-01   0.000000000000E+00  -4.551659653046E-01   7.434330090836E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.205876560126E-03  -1.092158155127E+00   0.000000000000E+00   7.182042233565E-01  -9.515744373614E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.108782877706E-01   7.120373770222E-01   0.000000000000E+00  -4.629195099005E-01   7.385217559349E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.764445211289E-02  -1.067013025780E+00   0.000000000000E+00   7.359328307816E-01  -9.500791447416E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.907400352410E-01   7.026909197209E-01   0.000000000000E+00  -4.703745001064E-01   7.335870140126E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.795678177884E-02  -1.042293568446E+00   0.000000000000E+00   7.524935889419E-01  -9.486388605833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.708014424043E-01   6.933145299312E-01   0.000000000000E+00  -4.775266889156E-01   7.286242262208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.676678690051E-02  -1.018005093646E+00   0.000000000000E+00   7.679030321279E-01  -9.471875738774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.510794538735E-01   6.839146861953E-01   0.000000000000E+00  -4.843724762082E-01   7.236291333035E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141117245697E-01  -9.941517023734E-01   0.000000000000E+00   7.821805660653E-01  -9.456676102171E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.315900224593E-01   6.744976656273E-01   0.000000000000E+00  -4.909088899016E-01   7.185977869879E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.400301422181E-01  -9.707363770212E-01   0.000000000000E+00   7.953480753263E-01  -9.440289478275E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.123481296002E-01   6.650695444440E-01   0.000000000000E+00  -4.971335661014E-01   7.135265593732E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.645616193944E-01  -9.477610673554E-01   0.000000000000E+00   8.074295695384E-01  -9.422285723986E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.933678068161E-01   6.556361988575E-01   0.000000000000E+00  -5.030447284441E-01   7.084121489768E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.877465385224E-01  -9.252267718533E-01   0.000000000000E+00   8.184508650562E-01  -9.402298711582E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.746621580301E-01   6.462033062998E-01   0.000000000000E+00  -5.086411668041E-01   7.032515838165E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.096258796986E-01  -9.031336146032E-01   0.000000000000E+00   8.284392984299E-01  -9.380020656268E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.562433826133E-01   6.367763469475E-01   0.000000000000E+00  -5.139222155155E-01   6.980422218784E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.302410351306E-01  -8.814809178973E-01   0.000000000000E+00   8.374234679688E-01  -9.355196817725E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.381227990211E-01   6.273606055195E-01   0.000000000000E+00  -5.188877312479E-01   6.927817492923E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.496336396268E-01  -8.602672706232E-01   0.000000000000E+00   8.454329999219E-01  -9.327620558366E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203108689010E-01   6.179611733227E-01   0.000000000000E+00  -5.235380706577E-01   6.874681765059E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.678454144635E-01  -8.394905925661E-01   0.000000000000E+00   8.524983362247E-01  -9.297128739097E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.028172215604E-01   6.085829505195E-01   0.000000000000E+00  -5.278740679239E-01   6.820998327273E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.849180229724E-01  -8.191481947605E-01   0.000000000000E+00   8.586505412586E-01  -9.263597433271E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.565067869385E-02   5.992306485954E-01   0.000000000000E+00  -5.318970122656E-01   6.766753588787E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.008929368818E-01  -7.992368360466E-01   0.000000000000E+00   8.639211256327E-01  -9.226937940855E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.881927927907E-02   5.899087930061E-01   0.000000000000E+00  -5.356086255279E-01   6.711936992828E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.158113130782E-01  -7.797527760183E-01   0.000000000000E+00   8.683418854886E-01  -9.187093086562E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.233030455774E-02   5.806217259826E-01   0.000000000000E+00  -5.390110399119E-01   6.656540922829E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.297138808522E-01  -7.606918245471E-01   0.000000000000E+00   8.719447561775E-01  -9.144033787587E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.619030302626E-02   5.713736094779E-01   0.000000000000E+00  -5.421067759180E-01   6.600560599771E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.426408397537E-01  -7.420493880757E-01   0.000000000000E+00   8.747616794886E-01  -9.097755877970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.040511536882E-02   5.621684282363E-01   0.000000000000E+00  -5.448987205599E-01   6.543993972302E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.546317681570E-01  -7.238205128634E-01   0.000000000000E+00   8.768244837330E-01  -9.048277177631E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.979899271847E-03   5.530099929715E-01   0.000000000000E+00  -5.473901059047E-01   6.486841601100E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.657255424966E-01  -7.059999253577E-01   0.000000000000E+00   8.781647760670E-01  -8.995634794473E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008084593466E-02   5.439019436365E-01   0.000000000000E+00  -5.495844879818E-01   6.429106538799E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.759602668977E-01  -6.885820698534E-01   0.000000000000E+00   8.788138464612E-01  -8.939882647928E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.477325485730E-02   5.348477527735E-01   0.000000000000E+00  -5.514857261033E-01   6.370794206643E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.853732127680E-01  -6.715611435911E-01   0.000000000000E+00   8.788025826873E-01  -8.881089202172E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.909407188414E-02   5.258507289300E-01   0.000000000000E+00  -5.530979626281E-01   6.311912268918E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.940007677544E-01  -6.549311294329E-01   0.000000000000E+00   8.781613956716E-01  -8.819335396948E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.304062733214E-02   5.169140201296E-01   0.000000000000E+00  -5.544256032008E-01   6.252470506102E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.018783933881E-01  -6.386858262477E-01   0.000000000000E+00   8.769201545360E-01  -8.754712763816E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.661081393053E-02   5.080406173877E-01   0.000000000000E+00  -5.554732974887E-01   6.192480687532E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.090405907077E-01  -6.228188771279E-01   0.000000000000E+00   8.751081306430E-01  -8.687321715667E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.980306366903E-02   4.992333582595E-01   0.000000000000E+00  -5.562459204400E-01   6.131956444330E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.155208731581E-01  -6.073237955542E-01   0.000000000000E+00   8.727539499600E-01  -8.617269997591E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.261632503612E-02   4.904949304150E-01   0.000000000000E+00  -5.567485540777E-01   6.070913143210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.213517460986E-01  -5.921939896185E-01   0.000000000000E+00   8.698855530799E-01  -8.544671287526E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050500406687E-01   4.818278752286E-01   0.000000000000E+00  -5.569864698452E-01   6.009367761733E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.265646923019E-01  -5.774227844096E-01   0.000000000000E+00   8.665301622601E-01  -8.469643935641E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.171041254315E-01   4.732345913783E-01   0.000000000000E+00  -5.569651115126E-01   5.947338765463E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.311901628745E-01  -5.630034426632E-01   0.000000000000E+00   8.627142548723E-01  -8.392309831968E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287789449409E-01   4.647173384458E-01   0.000000000000E+00  -5.566900786526E-01   5.884845987467E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.352575730783E-01  -5.489291837709E-01   0.000000000000E+00   8.584635426888E-01  -8.312793392400E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.400752945469E-01   4.562782405126E-01   0.000000000000E+00  -5.561671106903E-01   5.821910510492E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.387953025737E-01  -5.351932012413E-01   0.000000000000E+00   8.538029564683E-01  -8.231220653739E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509943787811E-01   4.479192897439E-01   0.000000000000E+00  -5.554020715307E-01   5.758554552111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.418306996401E-01  -5.217886787012E-01   0.000000000000E+00   8.487566353369E-01  -8.147718469122E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.615377912810E-01   4.396423499569E-01   0.000000000000E+00  -5.544009347639E-01   5.694801353111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.443900889609E-01  -5.087088045220E-01   0.000000000000E+00   8.433479204871E-01  -8.062413795638E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.717074951942E-01   4.314491601679E-01   0.000000000000E+00  -5.531697694476E-01   5.630675069298E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.464987825860E-01  -4.959467851518E-01   0.000000000000E+00   8.375993527468E-01  -7.975433066527E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.815058040683E-01   4.233413381133E-01   0.000000000000E+00  -5.517147264639E-01   5.566200666908E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.481810937088E-01  -4.834958572323E-01   0.000000000000E+00   8.315326736204E-01  -7.886901640852E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.909353632269E-01   4.153203837413E-01   0.000000000000E+00  -5.500420254449E-01   5.501403821735E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.494603529175E-01  -4.713492985750E-01   0.000000000000E+00   8.251688294040E-01  -7.796943323902E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.999991316353E-01   4.073876826699E-01   0.000000000000E+00  -5.481579422639E-01   5.436310822079E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.503589266011E-01  -4.595004380673E-01   0.000000000000E+00   8.185279780129E-01  -7.705679952238E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.087003642527E-01   3.995445096081E-01   0.000000000000E+00  -5.460687970822E-01   5.370948475596E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.508982372132E-01  -4.479426645792E-01   0.000000000000E+00   8.116294982101E-01  -7.613231037472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.170425948718E-01   3.917920317382E-01   0.000000000000E+00  -5.437809429458E-01   5.305344020067E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.510987851126E-01  -4.366694349338E-01   0.000000000000E+00   8.044920009043E-01  -7.519713463421E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.250296194422E-01   3.841313120555E-01   0.000000000000E+00  -5.413007549218E-01   5.239525038133E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509801717276E-01  -4.256742810058E-01   0.000000000000E+00   7.971333422511E-01  -7.425241231689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.326654798749E-01   3.765633126630E-01   0.000000000000E+00  -5.386346197651E-01   5.173519375988E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.505611238009E-01  -4.149508160077E-01   0.000000000000E+00   7.895706382953E-01  -7.329925250879E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399544483230E-01   3.690888980212E-01   0.000000000000E+00  -5.357889261035E-01   5.107355066006E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.498595185009E-01  -4.044927400183E-01   0.000000000000E+00   7.818202809065E-01  -7.233873165298E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.469010119358E-01   3.617088381473E-01   0.000000000000E+00  -5.327700551327E-01   5.041060253290E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.488924091956E-01  -3.942938448108E-01   0.000000000000E+00   7.738979548088E-01  -7.137189219035E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.535098580784E-01   3.544238117669E-01   0.000000000000E+00  -5.295843718063E-01   4.974663126080E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.476760517084E-01  -3.843480180285E-01   0.000000000000E+00   7.658186554686E-01  -7.039974151464E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.597858600141E-01   3.472344094124E-01   0.000000000000E+00  -5.262382165103E-01   4.908191849982E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.462259308906E-01  -3.746492467599E-01   0.000000000000E+00   7.575967077395E-01  -6.942325121958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.657340630407E-01   3.401411364704E-01   0.000000000000E+00  -5.227378972094E-01   4.841674505934E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.445567873611E-01  -3.651916205547E-01   0.000000000000E+00   7.492457849965E-01  -6.844335658947E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.713596710768E-01   3.331444161753E-01   0.000000000000E+00  -5.190896820516E-01   4.775139031857E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.426826442783E-01  -3.559693339296E-01   0.000000000000E+00   7.407789287119E-01  -6.746095632030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.766680336890E-01   3.262445925484E-01   0.000000000000E+00  -5.152997924184E-01   4.708613167885E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.406168340259E-01  -3.469766883995E-01   0.000000000000E+00   7.322085682289E-01  -6.647691242626E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.816646335550E-01   3.194419332824E-01   0.000000000000E+00  -5.113743964071E-01   4.642124405111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.383720247072E-01  -3.382080940765E-01   0.000000000000E+00   7.235465407698E-01  -6.549205033677E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.863550743547E-01   3.127366325709E-01   0.000000000000E+00  -5.073196027317E-01   4.575699937741E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.359602463531E-01  -3.296580708707E-01   0.000000000000E+00   7.148041114342E-01  -6.450715913559E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.907450690814E-01   3.061288138814E-01   0.000000000000E+00  -5.031414550295E-01   4.509366618558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.333929167617E-01  -3.213212493286E-01   0.000000000000E+00   7.059919931579E-01  -6.352299193194E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.948404287666E-01   2.996185326725E-01   0.000000000000E+00  -4.988459265588E-01   4.443150917616E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.306808668994E-01  -3.131923711386E-01   0.000000000000E+00   6.971203665421E-01  -6.254026634726E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.986470516111E-01   2.932057790552E-01   0.000000000000E+00  -4.944389152758E-01   4.377078884037E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.278343658030E-01  -3.052662893363E-01   0.000000000000E+00   6.881988994835E-01  -6.155966509943E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.021709125133E-01   2.868904803975E-01   0.000000000000E+00  -4.899262392757E-01   4.311176110822E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.248631449287E-01  -2.975379682360E-01   0.000000000000E+00   6.792367665417E-01  -6.058183666930E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054180529895E-01   2.806725038725E-01   0.000000000000E+00  -4.853136325858E-01   4.245467702570E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.217764219080E-01  -2.900024831138E-01   0.000000000000E+00   6.702426679860E-01  -5.960739603699E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083945714758E-01   2.745516589505E-01   0.000000000000E+00  -4.806067412976E-01   4.179978245990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.185829236719E-01  -2.826550196690E-01   0.000000000000E+00   6.612248484873E-01  -5.863692547528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.111066140069E-01   2.685276998352E-01   0.000000000000E+00  -4.758111200242E-01   4.114731783115E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.152909089170E-01  -2.754908732839E-01   0.000000000000E+00   6.521911154048E-01  -5.767097539008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.135603652620E-01   2.626003278434E-01   0.000000000000E+00  -4.709322286700E-01   4.049751787092E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.119081898909E-01  -2.685054481046E-01   0.000000000000E+00   6.431488566460E-01  -5.671006519782E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.157620399709E-01   2.567691937298E-01   0.000000000000E+00  -4.659754295019E-01   3.985061140462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.084421534810E-01  -2.616942559625E-01   0.000000000000E+00   6.341050580712E-01  -5.575468423121E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.177178746735E-01   2.510338999554E-01   0.000000000000E+00  -4.609459845076E-01   3.920682115816E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.048997815956E-01  -2.550529151530E-01   0.000000000000E+00   6.250663204191E-01  -5.480529266611E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.194341198237E-01   2.453940029025E-01   0.000000000000E+00  -4.558490530302E-01   3.856636358719E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.012876708325E-01  -2.485771490904E-01   0.000000000000E+00   6.160388757455E-01  -5.386232246245E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.209170322322E-01   2.398490150339E-01   0.000000000000E+00  -4.506896896667E-01   3.792944872811E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.976120514321E-01  -2.422627848525E-01   0.000000000000E+00   6.070286033589E-01  -5.292617831342E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.221728678388E-01   2.343984069987E-01   0.000000000000E+00  -4.454728424188E-01   3.729628006973E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.938788055176E-01  -2.361057516303E-01   0.000000000000E+00   5.980410452466E-01  -5.199723859774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.232078748076E-01   2.290416096843E-01   0.000000000000E+00  -4.402033510854E-01   3.666705444476E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.900934846279E-01  -2.301020790960E-01   0.000000000000E+00   5.890814209917E-01  -5.107585633016E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.240282869392E-01   2.237780162156E-01   0.000000000000E+00  -4.348859458851E-01   3.604196193990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862613265514E-01  -2.242478957009E-01   0.000000000000E+00   5.801546421759E-01  -5.016236010662E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.246403173894E-01   2.186069839015E-01   0.000000000000E+00  -4.295252462979E-01   3.542118582387E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.823872714709E-01  -2.185394269143E-01   0.000000000000E+00   5.712653262719E-01  -4.925705504038E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.250501526911E-01   2.135278361297E-01   0.000000000000E+00  -4.241257601163E-01   3.480490249223E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.784759774331E-01  -2.129729934138E-01   0.000000000000E+00   5.624178100307E-01  -4.836022368639E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.252639470689E-01   2.085398642105E-01   0.000000000000E+00  -4.186918826950E-01   3.419328142826E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.745318351559E-01  -2.075450092370E-01   0.000000000000E+00   5.536161623693E-01  -4.747212695113E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.252878170414E-01   2.036423291688E-01   0.000000000000E+00  -4.132278963902E-01   3.358648517889E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.705589821912E-01  -2.022519799011E-01   0.000000000000E+00   5.448641967648E-01  -4.659300498601E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251278363035E-01   1.988344634881E-01   0.000000000000E+00  -4.077379701775E-01   3.298466934485E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.665613164581E-01  -1.970905005004E-01   0.000000000000E+00   5.361654831660E-01  -4.572307806243E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.247900308811E-01   1.941154728028E-01   0.000000000000E+00  -4.022261594414E-01   3.238798258435E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.625425091653E-01  -1.920572537870E-01   0.000000000000E+00   5.275233594336E-01  -4.486254742729E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.242803745532E-01   1.894845375440E-01   0.000000000000E+00  -3.966964059244E-01   3.179656662928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.585060171407E-01  -1.871490082425E-01   0.000000000000E+00   5.189409423161E-01  -4.401159613734E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.236047845320E-01   1.849408145359E-01   0.000000000000E+00  -3.911525378304E-01   3.121055631323E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.544550945866E-01  -1.823626161449E-01   0.000000000000E+00   5.104211379750E-01  -4.317038987166E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.227691173962E-01   1.804834385455E-01   0.000000000000E+00  -3.855982700714E-01   3.063007961071E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.503928042786E-01  -1.776950116372E-01   0.000000000000E+00   5.019666520728E-01  -4.233907772168E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.217791652701E-01   1.761115237856E-01   0.000000000000E+00  -3.800372046501E-01   3.005525768662E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.463220282282E-01  -1.731432088019E-01   0.000000000000E+00   4.935799994357E-01  -4.151779295830E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206406522415E-01   1.718241653720E-01   0.000000000000E+00  -3.744728311717E-01   2.948620495539E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.422454778263E-01  -1.687042997452E-01   0.000000000000E+00   4.852635132977E-01  -4.070665377470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.193592310124E-01   1.676204407359E-01   0.000000000000E+00  -3.689085274756E-01   2.892302914914E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.381657034859E-01  -1.643754526952E-01   0.000000000000E+00   4.770193541483E-01  -3.990576400589E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.179404797758E-01   1.634994109910E-01   0.000000000000E+00  -3.633475603812E-01   2.836583139411E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340851038035E-01  -1.601539101178E-01   0.000000000000E+00   4.688495181913E-01  -3.911521382506E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.163898993115E-01   1.594601222582E-01   0.000000000000E+00  -3.577930865392E-01   2.781470629483E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.300059342541E-01  -1.560369868517E-01   0.000000000000E+00   4.607558454233E-01  -3.833508041425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.147129102956E-01   1.555016069465E-01   0.000000000000E+00  -3.522481533840E-01   2.726974202535E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.259303154401E-01  -1.520220682671E-01   0.000000000000E+00   4.527400273546E-01  -3.756542861332E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.129148508163E-01   1.516228849919E-01   0.000000000000E+00  -3.467157001773E-01   2.673102042699E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.218602409083E-01  -1.481066084492E-01   0.000000000000E+00   4.448036143761E-01  -3.680631154425E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.110009740901E-01   1.478229650552E-01   0.000000000000E+00  -3.411985591404E-01   2.619861711205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.177975845529E-01  -1.442881284085E-01   0.000000000000E+00   4.369480227867E-01  -3.605777121167E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.089764463731E-01   1.441008456790E-01   0.000000000000E+00  -3.356994566661E-01   2.567260157294E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.137441076198E-01  -1.405642143204E-01   0.000000000000E+00   4.291745414996E-01  -3.531983908233E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.068463450589E-01   1.404555164047E-01   0.000000000000E+00  -3.302210146061E-01   2.515303729625E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.097014653291E-01  -1.369325157951E-01   0.000000000000E+00   4.214843384265E-01  -3.459253663932E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.046156569596E-01   1.368859588504E-01   0.000000000000E+00  -3.247657516274E-01   2.463998188118E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056712131292E-01  -1.333907441788E-01   0.000000000000E+00   4.138784665687E-01  -3.387587591702E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.022892767624E-01   1.333911477507E-01   0.000000000000E+00  -3.193360846334E-01   2.413348716202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.016548125993E-01  -1.299366708882E-01   0.000000000000E+00   4.063578698093E-01  -3.316986001175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.998720056561E-01   1.299700519582E-01   0.000000000000E+00  -3.139343302432E-01   2.363359933409E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.976536370141E-01  -1.265681257781E-01   0.000000000000E+00   3.989233884342E-01  -3.247448357363E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.973685501220E-01   1.266216354090E-01   0.000000000000E+00  -3.085627063253E-01   2.314035908280E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.936689765855E-01  -1.232829955438E-01   0.000000000000E+00   3.915757643792E-01  -3.178973327581E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.947835208826E-01   1.233448580512E-01   0.000000000000E+00  -3.032233335805E-01   2.265380171536E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.897020433958E-01  -1.200792221585E-01   0.000000000000E+00   3.843156462270E-01  -3.111558826561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.921214320033E-01   1.201386767389E-01   0.000000000000E+00  -2.979182371695E-01   2.217395729489E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857539760349E-01  -1.169548013450E-01   0.000000000000E+00   3.771435939545E-01  -3.045202059452E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.893867001412E-01   1.170020460904E-01   0.000000000000E+00  -2.926493483802E-01   2.170085077639E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.818258439579E-01  -1.139077810848E-01   0.000000000000E+00   3.700600834504E-01  -2.979899563095E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.865836439345E-01   1.139339193141E-01   0.000000000000E+00  -2.874185063324E-01   2.123450214435E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.779186515738E-01  -1.109362601612E-01   0.000000000000E+00   3.630655108057E-01  -2.915647245337E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.837164835285E-01   1.109332489996E-01   0.000000000000E+00  -2.822274597139E-01   2.077492655162E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.740333420799E-01  -1.080383867394E-01   0.000000000000E+00   3.561601963951E-01  -2.852440422748E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.807893402318E-01   1.079989878776E-01   0.000000000000E+00  -2.770778685446E-01   2.032213445929E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.701708010549E-01  -1.052123569821E-01   0.000000000000E+00   3.493443887528E-01  -2.790273856485E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.778062362974E-01   1.051300895476E-01   0.000000000000E+00  -2.719713059665E-01   1.987613177717E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.663318598226E-01  -1.024564137006E-01   0.000000000000E+00   3.426182682580E-01  -2.729141786663E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747710948243E-01   1.023255091746E-01   0.000000000000E+00  -2.669092600541E-01   1.943692000474E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.625172985992E-01  -9.976884504109E-02   0.000000000000E+00   3.359819506365E-01  -2.669037965085E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.716877397728E-01   9.958420415595E-02   0.000000000000E+00  -2.618931356428E-01   1.900449637221E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.587278494353E-01  -9.714798320699E-02   0.000000000000E+00   3.294354902883E-01  -2.609955686499E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.685598960907E-01   9.690513475830E-02   0.000000000000E+00  -2.569242561728E-01   1.857885398144E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549641989658E-01  -9.459220321499E-02   0.000000000000E+00   3.229788834522E-01  -2.551887818412E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.653911899432E-01   9.428726472598E-02   0.000000000000E+00  -2.520038655435E-01   1.815998194663E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.512269909769E-01  -9.209992168609E-02   0.000000000000E+00   3.166120712129E-01  -2.494826829501E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.621851490434E-01   9.172956186133E-02   0.000000000000E+00  -2.471331299781E-01   1.774786553432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.475168288025E-01  -8.966959567023E-02   0.000000000000E+00   3.103349423616E-01  -2.438764816742E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589452030771E-01   8.923099857752E-02   0.000000000000E+00  -2.423131398938E-01   1.734248630278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.438342775600E-01  -8.729972150440E-02   0.000000000000E+00   3.041473361178E-01  -2.383693531252E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.556746842186E-01   8.679055242479E-02   0.000000000000E+00  -2.375449117752E-01   1.694382224034E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.401798662356E-01  -8.498883370342E-02   0.000000000000E+00   2.980490447171E-01  -2.329604402892E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.523768277322E-01   8.440720659067E-02   0.000000000000E+00  -2.328293900494E-01   1.655184790274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.365540896283E-01  -8.273550388301E-02   0.000000000000E+00   2.920398158771E-01  -2.276488563764E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.490547726544E-01   8.207995037494E-02   0.000000000000E+00  -2.281674489596E-01   1.616653454906E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.329574101628E-01  -8.053833971426E-02   0.000000000000E+00   2.861193551444E-01  -2.224336870585E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.457115625537E-01   7.980777963986E-02   0.000000000000E+00  -2.235598944351E-01   1.578785027636E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.293902595784E-01  -7.839598390908E-02   0.000000000000E+00   2.802873281301E-01  -2.173139925978E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.423501463627E-01   7.758969723657E-02   0.000000000000E+00  -2.190074659563E-01   1.541576015265E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.258530405035E-01  -7.630711323594E-02   0.000000000000E+00   2.745433626424E-01  -2.122888098811E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.389733792786E-01   7.542471340808E-02   0.000000000000E+00  -2.145108384109E-01   1.505022634826E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.223461279235E-01  -7.427043756495E-02   0.000000000000E+00   2.688870507179E-01  -2.073571543501E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.355840237282E-01   7.331184616971E-02   0.000000000000E+00  -2.100706239425E-01   1.469120826533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.188698705483E-01  -7.228469894197E-02   0.000000000000E+00   2.633179505612E-01  -2.025180218456E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.321847503928E-01   7.125012166747E-02   0.000000000000E+00  -2.056873737859E-01   1.433866266541E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.154245920877E-01  -7.034867069069E-02   0.000000000000E+00   2.578355883966E-01  -1.977703903656E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.287781392903E-01   6.923857451507E-02   0.000000000000E+00  -2.013615800915E-01   1.399254379505E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.120105924408E-01  -6.846115654209E-02   0.000000000000E+00   2.524394602349E-01  -1.931132217323E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253666809094E-01   6.727624811026E-02   0.000000000000E+00  -1.970936777338E-01   1.365280350928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.086281488053E-01  -6.662098979074E-02   0.000000000000E+00   2.471290335626E-01  -1.885454631838E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219527773929E-01   6.536219493104E-02   0.000000000000E+00  -1.928840461048E-01   1.331939139290E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052775167126E-01  -6.482703247688E-02   0.000000000000E+00   2.419037489573E-01  -1.840660488933E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.185387437666E-01   6.349547681229E-02   0.000000000000E+00  -1.887330108898E-01   1.299225487952E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.019589309946E-01  -6.307817459381E-02   0.000000000000E+00   2.367630216315E-01  -1.796739014072E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.151268092103E-01   6.167516520361E-02   0.000000000000E+00  -1.846408458243E-01   1.267133936830E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.986726066868E-01  -6.137333331983E-02   0.000000000000E+00   2.317062429101E-01  -1.753679330186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.117191183669E-01   5.990034140880E-02   0.000000000000E+00  -1.806077744322E-01   1.235658833822E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.954187398718E-01  -5.971145227390E-02   0.000000000000E+00   2.267327816472E-01  -1.711470470800E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.083177326876E-01   5.817009680764E-02   0.000000000000E+00  -1.766339717418E-01   1.204794346009E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.921975084695E-01  -5.809150079446E-02   0.000000000000E+00   2.218419855790E-01  -1.670101392385E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.049246318083E-01   5.648353306048E-02   0.000000000000E+00  -1.727195659805E-01   1.174534470589E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.890090729760E-01  -5.651247324073E-02   0.000000000000E+00   2.170331826228E-01  -1.629560986200E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015417149566E-01   5.483976229634E-02   0.000000000000E+00  -1.688646402470E-01   1.144873045579E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858535771560E-01  -5.497338831568E-02   0.000000000000E+00   2.123056821233E-01  -1.589838089605E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.981708023831E-01   5.323790728487E-02   0.000000000000E+00  -1.650692341587E-01   1.115803760251E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827311486930E-01  -5.347328841003E-02   0.000000000000E+00   2.076587760451E-01  -1.550921496695E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.948136368179E-01   5.167710159296E-02   0.000000000000E+00  -1.613333454752E-01   1.087320165316E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.796418997981E-01  -5.201123896682E-02   0.000000000000E+00   2.030917401175E-01  -1.512799968459E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914718849464E-01   5.015648972629E-02   0.000000000000E+00  -1.576569316967E-01   1.059415682852E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.765859277842E-01  -5.058632786562E-02   0.000000000000E+00   1.986038349355E-01  -1.475462242506E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881471389039E-01   4.867522725654E-02   0.000000000000E+00  -1.540399116356E-01   1.032083615969E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.735633156046E-01  -4.919766482586E-02   0.000000000000E+00   1.941943070134E-01  -1.438897042200E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.848409177845E-01   4.723248093470E-02   0.000000000000E+00  -1.504821669620E-01   1.005317158217E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.705741323616E-01  -4.784438082876E-02   0.000000000000E+00   1.898623897980E-01  -1.403093085336E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.815546691646E-01   4.582742879094E-02   0.000000000000E+00  -1.469835437220E-01   9.791094027335E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.676184337854E-01  -4.652562755725E-02   0.000000000000E+00   1.856073046425E-01  -1.368039092477E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.782897706351E-01   4.445926022163E-02   0.000000000000E+00  -1.435438538282E-01   9.534533511274E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.646962626875E-01  -4.524057685305E-02   0.000000000000E+00   1.814282617422E-01  -1.333723794795E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.750475313434E-01   4.312717606398E-02   0.000000000000E+00  -1.401628765221E-01   9.283419221070E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.618076493887E-01  -4.398842019062E-02   0.000000000000E+00   1.773244610317E-01  -1.300135941470E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.718291935406E-01   4.183038865864E-02   0.000000000000E+00  -1.368403598079E-01   9.037679598455E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.589526121257E-01  -4.276836816741E-02   0.000000000000E+00   1.732950930495E-01  -1.267264306765E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.686359341336E-01   4.056812190098E-02   0.000000000000E+00  -1.335760218581E-01   8.797242420913E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.561311574360E-01  -4.157965000957E-02   0.000000000000E+00   1.693393397686E-01  -1.235097696720E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.654688662382E-01   3.933961128125E-02   0.000000000000E+00  -1.303695523891E-01   8.562034880193E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.533432805247E-01  -4.042151309297E-02   0.000000000000E+00   1.654563753946E-01  -1.203624955465E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623290407334E-01   3.814410391422E-02   0.000000000000E+00  -1.272206140082E-01   8.331983658298E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.505889656133E-01  -3.929322247876E-02   0.000000000000E+00   1.616453671328E-01  -1.172834971174E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.592174478136E-01   3.698085855875E-02   0.000000000000E+00  -1.241288435309E-01   8.107015000931E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.478681862726E-01  -3.819406046322E-02   0.000000000000E+00   1.579054759274E-01  -1.142716681751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.561350185374E-01   3.584914562754E-02   0.000000000000E+00  -1.210938532683E-01   7.887054788450E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.451809057415E-01  -3.712332614107E-02   0.000000000000E+00   1.542358571711E-01  -1.113259080170E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.530826263715E-01   3.474824718773E-02   0.000000000000E+00  -1.181152322853E-01   7.672028604350E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.425270772310E-01  -3.608033498211E-02   0.000000000000E+00   1.506356613882E-01  -1.084451219505E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.500610887283E-01   3.367745695257E-02   0.000000000000E+00  -1.151925476285E-01   7.461861801287E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.399066442172E-01  -3.506441842059E-02   0.000000000000E+00   1.471040348906E-01  -1.056282217672E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.470711684950E-01   3.263608026455E-02   0.000000000000E+00  -1.123253455244E-01   7.256479564699E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.373195407222E-01  -3.407492345682E-02   0.000000000000E+00   1.436401204097E-01  -1.028741261903E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.441135755534E-01   3.162343407057E-02   0.000000000000E+00  -1.095131525484E-01   7.055806974035E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.347656915849E-01  -3.311121227074E-02   0.000000000000E+00   1.402430577038E-01  -1.001817612971E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.411889682896E-01   3.063884688931E-02   0.000000000000E+00  -1.067554767632E-01   6.859769061643E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.322450127222E-01  -3.217266184694E-02   0.000000000000E+00   1.369119841419E-01  -9.755006091275E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.382979550906E-01   2.968165877124E-02   0.000000000000E+00  -1.040518088279E-01   6.668290869339E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297574113815E-01  -3.125866361071E-02   0.000000000000E+00   1.336460352648E-01  -9.497796698163E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354410958286E-01   2.875122125172E-02   0.000000000000E+00  -1.014016230782E-01   6.481297502703E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273027863855E-01  -3.036862307488E-02   0.000000000000E+00   1.304443453248E-01  -9.246442991425E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326189033307E-01   2.784689729738E-02   0.000000000000E+00  -9.880437857586E-02   6.298714183146E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.248810283693E-01  -2.950195949695E-02   0.000000000000E+00   1.273060478046E-01  -9.000840891393E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.298318448334E-01   2.696806124626E-02   0.000000000000E+00  -9.625952013028E-02   6.120466297767E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.224920200114E-01  -2.865810554615E-02   0.000000000000E+00   1.242302759157E-01  -8.760887227966E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.270803434207E-01   2.611409874190E-02   0.000000000000E+00  -9.376647929035E-02   5.946479447065E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.201356362580E-01  -2.783650698019E-02   0.000000000000E+00   1.212161630763E-01  -8.526479768934E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.243647794453E-01   2.528440666189E-02   0.000000000000E+00  -9.132467530771E-02   5.776679490539E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178117445426E-01  -2.703662233131E-02   0.000000000000E+00   1.182628433719E-01  -8.297517246148E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216854919317E-01   2.447839304096E-02   0.000000000000E+00  -8.893351607145E-02   5.610992590208E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155202049999E-01  -2.625792260120E-02   0.000000000000E+00   1.153694519958E-01  -8.073899380060E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.190427799602E-01   2.369547698912E-02   0.000000000000E+00  -8.659239901459E-02   5.449345252115E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132608706752E-01  -2.549989096471E-02   0.000000000000E+00   1.125351256734E-01  -7.855526902310E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.164369040320E-01   2.293508860496E-02   0.000000000000E+00  -8.430071199247E-02   5.291664365836E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.110335877296E-01  -2.476202248187E-02   0.000000000000E+00   1.097590030684E-01  -7.642301576673E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138680874140E-01   2.219666888460E-02   0.000000000000E+00  -8.205783413364E-02   5.137877242065E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.088381956417E-01  -2.404382381801E-02   0.000000000000E+00   1.070402251720E-01  -7.434126218049E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113365174624E-01   2.147966962635E-02   0.000000000000E+00  -7.986313666326E-02   4.987911648288E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.066745274052E-01  -2.334481297158E-02   0.000000000000E+00   1.043779356766E-01  -7.230904710106E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.088423469256E-01   2.078355333150E-02   0.000000000000E+00  -7.771598369957E-02   4.841695842624E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.045424097238E-01  -2.266451900967E-02   0.000000000000E+00   1.017712813337E-01  -7.032542021415E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063856952253E-01   2.010779310141E-02   0.000000000000E+00  -7.561573302377E-02   4.699158605852E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.024416632025E-01  -2.200248181064E-02   0.000000000000E+00   9.921941229613E-02  -6.838944219914E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039666497151E-01   1.945187253122E-02   0.000000000000E+00  -7.356173682351E-02   4.560229271685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.003721025367E-01  -2.135825181396E-02   0.000000000000E+00   9.672148244632E-02  -6.650018486146E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.015852669163E-01   1.881528560037E-02   0.000000000000E+00  -7.155334241064E-02   4.424837755328E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.833353669878E-02  -2.073138977662E-02   0.000000000000E+00   9.427664970910E-02  -6.465673124966E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.924157373179E-02   1.819753656016E-02   0.000000000000E+00  -6.958989291340E-02   4.292914580372E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.632576912168E-02  -2.012146653622E-02   0.000000000000E+00   9.188407635138E-02  -6.285817576014E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.693556863525E-02   1.759813981860E-02   0.000000000000E+00  -6.767072794354E-02   4.164390904063E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.434859788118E-02  -1.952806278040E-02   0.000000000000E+00   8.954292926818E-02  -6.110362423004E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.466722283805E-02   1.701661982282E-02   0.000000000000E+00  -6.579518423883E-02   4.039198540997E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.240181587546E-02  -1.895076882230E-02   0.000000000000E+00   8.725238025555E-02  -5.939219401892E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.243648143170E-02   1.645251093907E-02   0.000000000000E+00  -6.396259628130E-02   3.917269985283E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.048521100305E-02  -1.838918438207E-02   0.000000000000E+00   8.501160627050E-02  -5.772301407735E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.024326450667E-02   1.590535733076E-02   0.000000000000E+00  -6.217229689173E-02   3.798538431215E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.859856633893E-02  -1.784291837393E-02   0.000000000000E+00   8.281978967853E-02  -5.609522500448E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.808746824713E-02   1.537471283453E-02   0.000000000000E+00  -6.042361780075E-02   3.682937792506E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.674166030885E-02  -1.731158869887E-02   0.000000000000E+00   8.067611848939E-02  -5.450797909693E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.596896600150E-02   1.486014083461E-02   0.000000000000E+00  -5.871589019707E-02   3.570402720121E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.491426686208E-02  -1.679482204264E-02   0.000000000000E+00   7.857978658099E-02  -5.296044038688E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.388760932876E-02   1.436121413572E-02   0.000000000000E+00  -5.704844525327E-02   3.460868618755E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.311615564246E-02  -1.629225367890E-02   0.000000000000E+00   7.652999391179E-02  -5.145178466984E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.184322902052E-02   1.387751483460E-02   0.000000000000E+00  -5.542061462956E-02   3.354271661998E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.134709215802E-02  -1.580352727734E-02   0.000000000000E+00   7.452594672220E-02  -4.998119952388E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.983563609879E-02   1.340863419026E-02   0.000000000000E+00  -5.383173095606E-02   3.250548806233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.960683794905E-02  -1.532829471676E-02   0.000000000000E+00   7.256685772541E-02  -4.854788432163E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.786462278958E-02   1.295417249337E-02   0.000000000000E+00  -5.228112829396E-02   3.149637803305E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.789515075466E-02  -1.486621590260E-02   0.000000000000E+00   7.065194628751E-02  -4.715105023134E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.592996347211E-02   1.251373893465E-02   0.000000000000E+00  -5.076814257616E-02   3.051477212000E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.621178467796E-02  -1.441695858916E-02   0.000000000000E+00   6.878043859742E-02  -4.578992021116E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.403141560413E-02   1.208695147260E-02   0.000000000000E+00  -4.929211202769E-02   2.956006408390E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.455649034969E-02  -1.398019820611E-02   0.000000000000E+00   6.695156782707E-02  -4.446372899560E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.216872062304E-02   1.167343670063E-02   0.000000000000E+00  -4.785237756654E-02   2.863165595062E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.292901509045E-02  -1.355561768928E-02   0.000000000000E+00   6.516457428203E-02  -4.317172307618E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.034160482318E-02   1.127282971377E-02   0.000000000000E+00  -4.644828318529E-02   2.772895809286E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.132910307149E-02  -1.314290731550E-02   0.000000000000E+00   6.341870554277E-02  -4.191316067394E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.854978020941E-02   1.088477397502E-02   0.000000000000E+00  -4.507917631395E-02   2.685138930162E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.975649547390E-02  -1.274176454143E-02   0.000000000000E+00   6.171321659661E-02  -4.068731170488E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.679294532704E-02   1.050892118157E-02   0.000000000000E+00  -4.374440816463E-02   2.599837684771E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.821093064648E-02  -1.235189384628E-02   0.000000000000E+00   6.004736996119E-02  -3.949345774031E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.507078606840E-02   1.014493113085E-02   0.000000000000E+00  -4.244333405836E-02   2.516935653385E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.669214426197E-02  -1.197300657813E-02   0.000000000000E+00   5.842043579920E-02  -3.833089196086E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.338297645630E-02   9.792471586753E-03   0.000000000000E+00  -4.117531373462E-02   2.436377273755E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.519986947171E-02  -1.160482080399E-02   0.000000000000E+00   5.683169202475E-02  -3.719891910452E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.172917940441E-02   9.451218145897E-03   0.000000000000E+00  -3.993971164400E-02   2.358107844530E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.373383705879E-02  -1.124706116328E-02   0.000000000000E+00   5.528042440166E-02  -3.609685540925E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.010904745505E-02   9.120854104167E-03   0.000000000000E+00  -3.873589722443E-02   2.282073527831E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.229377558960E-02  -1.089945872476E-02   0.000000000000E+00   5.376592663399E-02  -3.502402855090E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.852222349448E-02   8.801070323632E-03   0.000000000000E+00  -3.756324516149E-02   2.208221351022E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.087941156355E-02  -1.056175084665E-02   0.000000000000E+00   5.228750044905E-02  -3.397977757714E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.696834144603E-02   8.491565099858E-03   0.000000000000E+00  -3.642113563321E-02   2.136499207702E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.949046956130E-02  -1.023368104003E-02   0.000000000000E+00   5.084445567298E-02  -3.296345283648E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.544702694128E-02   8.192044029780E-03   0.000000000000E+00  -3.530895453984E-02   2.066855857967E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.812667239115E-02  -9.914998835322E-03   0.000000000000E+00   4.943611029888E-02  -3.197441590116E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.395789796973E-02   7.902219880175E-03   0.000000000000E+00  -3.422609371899E-02   1.999240927958E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.678774123360E-02  -9.605459651741E-03   0.000000000000E+00   4.806179054812E-02  -3.101203948697E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.250056550715E-02   7.621812456815E-03   0.000000000000E+00  -3.317195114658E-02   1.933604908738E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.547339578410E-02  -9.304824669694E-03   0.000000000000E+00   4.672083092488E-02  -3.007570736950E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.107463412292E-02   7.350548474396E-03   0.000000000000E+00  -3.214593112419E-02   1.869899154525E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.418335439402E-02  -9.012860706009E-03   0.000000000000E+00   4.541257426451E-02  -2.916481429795E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.967970256681E-02   7.088161427297E-03   0.000000000000E+00  -3.114744445291E-02   1.808075880310E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.291733420958E-02  -8.729340091903E-03   0.000000000000E+00   4.413637177532E-02  -2.827876590458E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.831536433534E-02   6.834391461231E-03   0.000000000000E+00  -3.017590859446E-02   1.748088158892E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.167505130875E-02  -8.454040553633E-03   0.000000000000E+00   4.289158307401E-02  -2.741697861028E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.698120821832E-02   6.588985245872E-03   0.000000000000E+00  -2.923074781983E-02   1.689889917358E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.045622083635E-02  -8.186745095738E-03   0.000000000000E+00   4.167757621543E-02  -2.657887952751E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.567681882564E-02   6.351695848488E-03   0.000000000000E+00  -2.831139334579E-02   1.633435933036E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.926055713693E-02  -7.927241886844E-03   0.000000000000E+00   4.049372771653E-02  -2.576390636070E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.440177709491E-02   6.122282608674E-03   0.000000000000E+00  -2.741728345983E-02   1.578681828943E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.808777388544E-02  -7.675324147868E-03   0.000000000000E+00   3.933942257461E-02  -2.497150730382E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.315566078011E-02   5.900511014168E-03   0.000000000000E+00  -2.654786363384E-02   1.525584068768E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.693758421601E-02  -7.430790042673E-03   0.000000000000E+00   3.821405428043E-02  -2.420114093585E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.193804492180E-02   5.686152577900E-03   0.000000000000E+00  -2.570258662696E-02   1.474099951398E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.580970084837E-02  -7.193442571013E-03   0.000000000000E+00   3.711702482603E-02  -2.345227611375E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.074850229909E-02   5.478984716206E-03   0.000000000000E+00  -2.488091257786E-02   1.424187605028E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.470383621203E-02  -6.963089463776E-03   0.000000000000E+00   3.604774470753E-02  -2.272439186348E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.958660386386E-02   5.278790628344E-03   0.000000000000E+00  -2.408230908707E-02   1.375805980866E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.361970256814E-02  -6.739543080404E-03   0.000000000000E+00   3.500563292302E-02  -2.201697726883E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.845191915752E-02   5.085359177279E-03   0.000000000000E+00  -2.330625128951E-02   1.328914846467E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.255701212923E-02  -6.522620308488E-03   0.000000000000E+00   3.399011696591E-02  -2.132953135882E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.734401671084E-02   4.898484771828E-03   0.000000000000E+00  -2.255222191772E-02   1.283474778714E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.151547717646E-02  -6.312142465450E-03   0.000000000000E+00   3.300063281382E-02  -2.066156299370E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.626246442694E-02   4.717967250150E-03   0.000000000000E+00  -2.181971135603E-02   1.239447156465E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.049481017442E-02  -6.107935202273E-03   0.000000000000E+00   3.203662491293E-02  -2.001259074895E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.520682994814E-02   4.543611764652E-03   0.000000000000E+00  -2.110821768614E-02   1.196794152896E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.949472388359E-02  -5.909828409208E-03   0.000000000000E+00   3.109754615819E-02  -1.938214279752E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.417668100684E-02   4.375228668301E-03   0.000000000000E+00  -2.041724672442E-02   1.155478727549E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.851493147046E-02  -5.717656123434E-03   0.000000000000E+00   3.018285786960E-02  -1.876975679140E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.317158576088E-02   4.212633402402E-03   0.000000000000E+00  -1.974631205117E-02   1.115464618121E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.755514661502E-02  -5.531256438628E-03   0.000000000000E+00   2.929202976466E-02  -1.817497974231E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.219111311374E-02   4.055646385835E-03   0.000000000000E+00  -1.909493503237E-02   1.076716331991E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.661508361572E-02  -5.350471416357E-03   0.000000000000E+00   2.842453992702E-02  -1.759736790165E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.123483301998E-02   3.904092905785E-03   0.000000000000E+00  -1.846264483396E-02   1.039199137531E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.569445749206E-02  -5.175146999304E-03   0.000000000000E+00   2.757987477174E-02  -1.703648663954E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.030231677624E-02   3.757803009982E-03   0.000000000000E+00  -1.784897842927E-02   1.002879055193E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.479298408460E-02  -5.005132926247E-03   0.000000000000E+00   2.675752900695E-02  -1.649191032257E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.939313729827E-02   3.616611400469E-03   0.000000000000E+00  -1.725348059971E-02   9.677228484071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.391038015231E-02  -4.840282648763E-03   0.000000000000E+00   2.595700559225E-02  -1.596322219100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.850686938423E-02   3.480357328892E-03   0.000000000000E+00  -1.667570392900E-02   9.336980142995E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304636346737E-02  -4.680453249605E-03   0.000000000000E+00   2.517781569398E-02  -1.545001423579E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.764308996476E-02   3.348884493352E-03   0.000000000000E+00  -1.611520879143E-02   9.007727742493E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.220065290746E-02  -4.525505362751E-03   0.000000000000E+00   2.441947863765E-02  -1.495188707529E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.680137834007E-02   3.222040936817E-03   0.000000000000E+00  -1.557156333419E-02   8.689160642990E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.137296854543E-02  -4.375303095017E-03   0.000000000000E+00   2.368152185739E-02  -1.446844983157E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.598131640451E-02   3.099678947077E-03   0.000000000000E+00  -1.504434345423E-02   8.380975254313E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056303173627E-02  -4.229713949306E-03   0.000000000000E+00   2.296348084266E-02  -1.399932000647E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518248885888E-02   2.981654958302E-03   0.000000000000E+00  -1.453313276984E-02   8.082874937337E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.977056520148E-02  -4.088608749333E-03   0.000000000000E+00   2.226489908238E-02  -1.354412335752E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.440448341094E-02   2.867829454145E-03   0.000000000000E+00  -1.403752258724E-02   7.794569904534E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.899529311093E-02  -3.951861565904E-03   0.000000000000E+00   2.158532800664E-02  -1.310249377393E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364689096436E-02   2.758066872446E-03   0.000000000000E+00  -1.355711186236E-02   7.515777119691E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.823694116206E-02  -3.819349644640E-03   0.000000000000E+00   2.092432692599E-02  -1.267407315253E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.290930579656E-02   2.652235511500E-03   0.000000000000E+00  -1.309150715823E-02   7.246220196807E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.749523665630E-02  -3.690953335157E-03   0.000000000000E+00   2.028146296853E-02  -1.225851127403E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.219132572568E-02   2.550207437914E-03   0.000000000000E+00  -1.264032259799E-02   6.985629298369E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.676990857307E-02  -3.566556021664E-03   0.000000000000E+00   1.965631101491E-02  -1.185546567927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.149255226713E-02   2.451858396033E-03   0.000000000000E+00  -1.220317981402E-02   6.733741033084E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.606068764108E-02  -3.446044054920E-03   0.000000000000E+00   1.904845363126E-02  -1.146460154594E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081259077992E-02   2.357067718947E-03   0.000000000000E+00  -1.177970789309E-02   6.490298353198E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.536730640706E-02  -3.329306685569E-03   0.000000000000E+00   1.845748100034E-02  -1.108559156560E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.015105060324E-02   2.265718241061E-03   0.000000000000E+00  -1.136954331814E-02   6.255050451495E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.468949930179E-02  -3.216235998804E-03   0.000000000000E+00   1.788299085092E-02  -1.071811582132E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.950754518345E-02   2.177696212241E-03   0.000000000000E+00  -1.097232990654E-02   6.027752658110E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.402700270359E-02  -3.106726850321E-03   0.000000000000E+00   1.732458838534E-02  -1.036186166562E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888169219199E-02   2.092891213506E-03   0.000000000000E+00  -1.058771874529E-02   5.808166337197E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.337955499907E-02  -3.000676803553E-03   0.000000000000E+00   1.678188620570E-02  -1.001652359892E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.827311363430E-02   2.011196074281E-03   0.000000000000E+00  -1.021536812325E-02   5.596058783614E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274689664152E-02  -2.897986068148E-03   0.000000000000E+00   1.625450423843E-02  -9.681803148394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.768143595026E-02   1.932506791184E-03   0.000000000000E+00  -9.854943460552E-03   5.391203119645E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.212877020845E-02  -2.798557439686E-03   0.000000000000E+00   1.574206965730E-02  -9.357408747300E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.710629010635E-02   1.856722448355E-03   0.000000000000E+00  -9.506117235551E-03   5.193378191917E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.152492045982E-02  -2.702296240578E-03   0.000000000000E+00   1.524421680457E-02  -9.043055614445E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.654731167977E-02   1.783745139301E-03   0.000000000000E+00  -9.168568909305E-03   5.002368468516E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093509437540E-02  -2.609110262169E-03   0.000000000000E+00   1.476058711401E-02  -8.738465638436E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.600414093492E-02   1.713479890259E-03   0.000000000000E+00  -8.841984847871E-03   4.817963936446E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.035904120261E-02  -2.518909708004E-03   0.000000000000E+00   1.429082903077E-02  -8.443367259991E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547642289251E-02   1.645834585054E-03   0.000000000000E+00  -8.526058242572E-03   4.639959999462E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.979651251970E-02  -2.431607138194E-03   0.000000000000E+00   1.383459792735E-02  -8.157495351107E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.496380739150E-02   1.580719891449E-03   0.000000000000E+00  -8.220489028368E-03   4.468157376354E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.924726226489E-02  -2.347117414911E-03   0.000000000000E+00   1.339155602369E-02  -7.880591101780E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446594914412E-02   1.518049188965E-03   0.000000000000E+00  -7.924983800511E-03   4.302361999764E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.871104680183E-02  -2.265357648974E-03   0.000000000000E+00   1.296137230028E-02  -7.612401899528E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398250778449E-02   1.457738498173E-03   0.000000000000E+00  -7.639255729651E-03   4.142384915582E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.818762492420E-02  -2.186247147529E-03   0.000000000000E+00   1.254372241983E-02  -7.352681222240E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351314791069E-02   1.399706411409E-03   0.000000000000E+00  -7.363024475473E-03   3.988042182961E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.767675790287E-02  -2.109707362787E-03   0.000000000000E+00   1.213828864122E-02  -7.101188522653E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.305753912089E-02   1.343874024953E-03   0.000000000000E+00  -7.096016099117E-03   3.839154775069E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.717820952852E-02  -2.035661841749E-03   0.000000000000E+00   1.174475973311E-02  -6.857689114262E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261535604364E-02   1.290164872598E-03   0.000000000000E+00  -6.837962974409E-03   3.695548480556E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.669174614103E-02  -1.964036176985E-03   0.000000000000E+00   1.136283088880E-02  -6.621954060648E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.218627836249E-02   1.238504860628E-03   0.000000000000E+00  -6.588603698092E-03   3.557053805823E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621713665792E-02  -1.894757958394E-03   0.000000000000E+00   1.099220364045E-02  -6.393760065593E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.176999083536E-02   1.188822204184E-03   0.000000000000E+00  -6.347682999157E-03   3.423505878135E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.575415260181E-02  -1.827756725961E-03   0.000000000000E+00   1.063258577283E-02  -6.172889364128E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136618330875E-02   1.141047364990E-03   0.000000000000E+00  -6.114951647430E-03   3.294744349626E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.530256812575E-02  -1.762963923453E-03   0.000000000000E+00   1.028369123655E-02  -5.959129614625E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.097455072701E-02   1.095112990437E-03   0.000000000000E+00  -5.890166361471E-03   3.170613302203E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.486216003661E-02  -1.700312853090E-03   0.000000000000E+00   9.945240061224E-03  -5.752273792111E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.059479313701E-02   1.050953853994E-03   0.000000000000E+00  -5.673089715964E-03   3.050961153443E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.443270781629E-02  -1.639738631105E-03   0.000000000000E+00   9.616958268337E-03  -5.552120082720E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.022661568829E-02   1.008506796936E-03   0.000000000000E+00  -5.463490048642E-03   2.935640563457E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.401399364099E-02  -1.581178144256E-03   0.000000000000E+00   9.298577784039E-03  -5.358471779408E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.869728628963E-03   9.677106713699E-04   0.000000000000E+00  -5.261141366888E-03   2.824508342790E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.360580239845E-02  -1.524570007200E-03   0.000000000000E+00   8.989836351884E-03  -5.171137178878E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.523847297593E-03   9.285062845411E-04   0.000000000000E+00  -5.065823254098E-03   2.717425361385E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320792170322E-02  -1.469854520769E-03   0.000000000000E+00   8.690477445531E-03  -4.989929479737E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.188692111170E-03   8.908363443979E-04   0.000000000000E+00  -4.877320775890E-03   2.614256458615E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282014191003E-02  -1.416973631100E-03   0.000000000000E+00   8.400250181515E-03  -4.814666681917E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.863988549442E-03   8.546454064015E-04   0.000000000000E+00  -4.695424386255E-03   2.514870354431E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.244225612532E-02  -1.365870889614E-03   0.000000000000E+00   8.118909232108E-03  -4.645171487354E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.549467135756E-03   8.198798215575E-04   0.000000000000E+00  -4.519929833737E-03   2.419139561638E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.207406021699E-02  -1.316491413836E-03   0.000000000000E+00   7.846214738344E-03  -4.481271201973E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.244863414604E-03   7.864876856540E-04   0.000000000000E+00  -4.350638067708E-03   2.326940299319E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171535282227E-02  -1.268781849025E-03   0.000000000000E+00   7.581932223229E-03  -4.322797638946E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.949917926021E-03   7.544187896868E-04   0.000000000000E+00  -4.187355144841E-03   2.238152407437E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.136593535401E-02  -1.222690330622E-03   0.000000000000E+00   7.325832505199E-03  -4.169587023268E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.664376177043E-03   7.236245714505E-04   0.000000000000E+00  -4.029892135818E-03   2.152659262606E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.102561200515E-02  -1.178166447471E-03   0.000000000000E+00   7.077691611872E-03  -4.021479897633E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.387988610359E-03   6.940580682781E-04   0.000000000000E+00  -3.878065032372E-03   2.070347695078E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.069418975160E-02  -1.135161205833E-03   0.000000000000E+00   6.837290694118E-03  -3.878321029638E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.120510570311E-03   6.656738709085E-04   0.000000000000E+00  -3.731694654699E-03   1.991107906925E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.037147835362E-02  -1.093626994162E-03   0.000000000000E+00   6.604415940543E-03  -3.739959320346E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.861702266447E-03   6.384280784717E-04   0.000000000000E+00  -3.590606559351E-03   1.914833391466E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.005729035545E-02  -1.053517548619E-03   0.000000000000E+00   6.378858492324E-03  -3.606247714126E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.611328734698E-03   6.122782545534E-04   0.000000000000E+00  -3.454630947594E-03   1.841420853907E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.751441083670E-03  -1.014787919338E-03   0.000000000000E+00   6.160414358559E-03  -3.477043109854E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.369159796398E-03   5.871833843443E-04   0.000000000000E+00  -3.323602574371E-03   1.770770133236E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.453748643946E-03  -9.773944374027E-04   0.000000000000E+00   5.948884332053E-03  -3.352206273378E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.134970015236E-03   5.631038328327E-04   0.000000000000E+00  -3.197360657839E-03   1.702784125360E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.164033916376E-03  -9.412946825498E-04   0.000000000000E+00   5.744073905617E-03  -3.231601751325E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.908538652277E-03   5.400013040391E-04   0.000000000000E+00  -3.075748789596E-03   1.637368707489E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.882120549509E-03  -9.064474515535E-04   0.000000000000E+00   5.545793188946E-03  -3.115097786271E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.689649619240E-03   5.178388012630E-04   0.000000000000E+00  -2.958614845610E-03   1.574432663788E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.607834953040E-03  -8.728127273043E-04   0.000000000000E+00   5.353856826067E-03  -3.002566233234E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.478091430065E-03   4.965805883230E-04   0.000000000000E+00  -2.845810897884E-03   1.513887612275E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.341006289192E-03  -8.403516485705E-04   0.000000000000E+00   5.168083913400E-03  -2.893882477329E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.273657150981E-03   4.761921517852E-04   0.000000000000E+00  -2.737193126951E-03   1.455647932994E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.081466463109E-03  -8.090264804074E-04   0.000000000000E+00   4.988297918575E-03  -2.788925353499E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.076144349121E-03   4.566401641424E-04   0.000000000000E+00  -2.632621735147E-03   1.399630697430E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.829050111539E-03  -7.788005852219E-04   0.000000000000E+00   4.814326599654E-03  -2.687577066558E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.885355039837E-03   4.378924479333E-04   0.000000000000E+00  -2.531960860788E-03   1.345755599188E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.583594590445E-03  -7.496383944836E-04   0.000000000000E+00   4.646001925097E-03  -2.589723112598E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.701095632825E-03   4.199179407959E-04   0.000000000000E+00  -2.435078493240E-03   1.293944885942E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.344939962443E-03  -7.215053810485E-04   0.000000000000E+00   4.483159994866E-03  -2.495252203244E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.523176877124E-03   4.026866614116E-04   0.000000000000E+00  -2.341846388888E-03   1.244123292613E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.112928982132E-03  -6.943680321128E-04   0.000000000000E+00   4.325640961774E-03  -2.404056189296E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.351413805153E-03   3.861696763469E-04   0.000000000000E+00  -2.252139988102E-03   1.196217975815E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.887407080697E-03  -6.681938227581E-04   0.000000000000E+00   4.173288953718E-03  -2.316029986606E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.185625675813E-03   3.703390677574E-04   0.000000000000E+00  -2.165838333150E-03   1.150158449534E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.668222349414E-03  -6.429511900993E-04   0.000000000000E+00   4.025951996652E-03  -2.231071503091E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.025635916801E-03   3.551679019445E-04   0.000000000000E+00  -2.082823987130E-03   1.105876522048E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.455225522469E-03  -6.186095080133E-04   0.000000000000E+00   3.883481938459E-03  -2.149081567074E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.871272066192E-03   3.406301987473E-04   0.000000000000E+00  -2.002982953929E-03   1.063306234075E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.248269959167E-03  -5.951390624387E-04   0.000000000000E+00   3.745734373750E-03  -2.069963856967E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.722365713410E-03   3.267009017499E-04   0.000000000000E+00  -1.926204599228E-03   1.022383798152E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.047211624978E-03  -5.725110272344E-04   0.000000000000E+00   3.612568569346E-03  -1.993624832151E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.578752439601E-03   3.133558492826E-04   0.000000000000E+00  -1.852381572559E-03   9.830475392140E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.851909071370E-03  -5.506974405987E-04   0.000000000000E+00   3.483847390449E-03  -1.919973665053E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.440271757603E-03   3.005717462191E-04   0.000000000000E+00  -1.781409730463E-03   9.452378364008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.662223414719E-03  -5.296711820118E-04   0.000000000000E+00   3.359437227567E-03  -1.848922174383E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.306767051423E-03   2.883261365166E-04   0.000000000000E+00  -1.713188060709E-03   9.088970660279E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.478018315776E-03  -5.094059497305E-04   0.000000000000E+00   3.239207924960E-03  -1.780384760110E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178085515483E-03   2.765973765277E-04   0.000000000000E+00  -1.647618607651E-03   8.739695457803E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.299159957985E-03  -4.898762387913E-04   0.000000000000E+00   3.123032709653E-03  -1.714278339313E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054078093547E-03   2.653646090298E-04   0.000000000000E+00  -1.584606398688E-03   8.404014800572E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.125517023296E-03  -4.710573195246E-04   0.000000000000E+00   3.010788120393E-03  -1.650522282528E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.934599417466E-03   2.546077379739E-04   0.000000000000E+00  -1.524059371838E-03   8.081409064854E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956960672720E-03  -4.529252165639E-04   0.000000000000E+00   2.902353940502E-03  -1.589038354100E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.819507745811E-03   2.443074039372E-04   0.000000000000E+00  -1.465888304469E-03   7.771376435919E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.793364516067E-03  -4.354566883677E-04   0.000000000000E+00   2.797613126148E-03  -1.529750648869E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.708664902415E-03   2.344449602538E-04   0.000000000000E+00  -1.410006743142E-03   7.473432396073E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.634604591474E-03  -4.186292072042E-04   0.000000000000E+00   2.696451740923E-03  -1.472585534601E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.601936214912E-03   2.250024498199E-04   0.000000000000E+00  -1.356330934625E-03   7.187109224061E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.480559341079E-03  -4.024209396214E-04   0.000000000000E+00   2.598758889466E-03  -1.417471593821E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.499190453320E-03   2.159625825511E-04   0.000000000000E+00  -1.304779758040E-03   6.911955505579E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.331109585788E-03  -3.868107273668E-04   0.000000000000E+00   2.504426651858E-03  -1.364339566840E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.400299768708E-03   2.073087134729E-04   0.000000000000E+00  -1.255274658161E-03   6.647535654748E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.186138497924E-03  -3.717780687686E-04   0.000000000000E+00   2.413350018277E-03  -1.313122295648E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.305139631992E-03   1.990248214429E-04   0.000000000000E+00  -1.207739579866E-03   6.393429446535E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.045531573414E-03  -3.573031005698E-04   0.000000000000E+00   2.325426824602E-03  -1.263754668941E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.213588772960E-03   1.910954884797E-04   0.000000000000E+00  -1.162100903752E-03   6.149231559959E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.909176605772E-03  -3.433665801924E-04   0.000000000000E+00   2.240557689849E-03  -1.216173568710E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.125529119484E-03   1.835058796776E-04   0.000000000000E+00  -1.118287382880E-03   5.914551131703E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.776963661599E-03  -3.299498684375E-04   0.000000000000E+00   2.158645955332E-03  -1.170317818345E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.040845737012E-03   1.762417237184E-04   0.000000000000E+00  -1.076230080686E-03   5.689011320409E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.648785054433E-03  -3.170349125994E-04   0.000000000000E+00   2.079597624177E-03  -1.126128131563E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.959426768415E-03   1.692892939338E-04   0.000000000000E+00  -1.035862310041E-03   5.472248881135E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.524535314884E-03  -3.046042299717E-04   0.000000000000E+00   2.003321300325E-03  -1.083547061661E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881163374113E-03   1.626353899301E-04   0.000000000000E+00  -9.971195734354E-04   5.263913750022E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.404111159437E-03  -2.926408917834E-04   0.000000000000E+00   1.929728128091E-03  -1.042518951671E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.805949672647E-03   1.562673197490E-04   0.000000000000E+00  -9.599395043214E-04   5.063668638922E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.287411462300E-03  -2.811285075339E-04   0.000000000000E+00   1.858731734056E-03  -1.002989886259E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.733682681638E-03   1.501728825553E-04   0.000000000000E+00  -9.242618095839E-04   4.871188639979E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.174337231097E-03  -2.700512097080E-04   0.000000000000E+00   1.790248171545E-03  -9.649076454675E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.664262259192E-03   1.443403518371E-04   0.000000000000E+00  -8.900282131279E-04   4.686160839822E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.064791581846E-03  -2.593936388635E-04   0.000000000000E+00   1.724195865782E-03  -9.282216593681E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597591045800E-03   1.387584591087E-04   0.000000000000E+00  -8.571824006018E-04   4.508283943353E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.958679708287E-03  -2.491409290695E-04   0.000000000000E+00   1.660495557676E-03  -8.928829625882E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.533574406721E-03   1.334163780951E-04   0.000000000000E+00  -8.256699652168E-04   4.337267906875E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.855908847091E-03  -2.392786937355E-04   0.000000000000E+00   1.599070246960E-03  -8.588441490749E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.472120374928E-03   1.283037094045E-04   0.000000000000E+00  -7.954383546984E-04   4.172833580648E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.756388245957E-03  -2.297930117934E-04   0.000000000000E+00   1.539845137525E-03  -8.260593284354E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.413139594561E-03   1.234104656507E-04   0.000000000000E+00  -7.664368192988E-04   4.014712360267E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.660029139130E-03  -2.206704142565E-04   0.000000000000E+00   1.482747586800E-03  -7.944840848047E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.356545264984E-03   1.187270570327E-04   0.000000000000E+00  -7.386163609122E-04   3.862645847095E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.566744726035E-03  -2.118978710877E-04   0.000000000000E+00   1.427707057274E-03  -7.640754372384E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.302253085453E-03   1.142442773612E-04   0.000000000000E+00  -7.119296832876E-04   3.716385517619E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.476450143695E-03  -2.034627783777E-04   0.000000000000E+00   1.374655066310E-03  -7.347917997860E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.250181200354E-03   1.099532905006E-04   0.000000000000E+00  -6.863311432657E-04   3.575692401120E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.389062429925E-03  -1.953529458558E-04   0.000000000000E+00   1.323525133156E-03  -7.065929406782E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200250145107E-03   1.058456172397E-04   0.000000000000E+00  -6.617767031063E-04   3.440336766060E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.304500485066E-03  -1.875565847454E-04   0.000000000000E+00   1.274252726344E-03  -6.794399421922E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.152382792721E-03   1.019131225650E-04   0.000000000000E+00  -6.382238838527E-04   3.310097814705E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.222685043085E-03  -1.800622959614E-04   0.000000000000E+00   1.226775215898E-03  -6.532951633190E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.106504300983E-03   9.814800332966E-05   0.000000000000E+00  -6.156317197165E-04   3.184763385852E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.143538653428E-03  -1.728590586029E-04   0.000000000000E+00   1.181031830725E-03  -6.281222053449E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.062542060341E-03   9.454277630514E-05   0.000000000000E+00  -5.939607134924E-04   3.064129665546E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.066985662530E-03  -1.659362187186E-04   0.000000000000E+00   1.136963616617E-03  -6.038858775405E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.020425642485E-03   9.109026661883E-05   0.000000000000E+00  -5.731727929945E-04   2.948000905825E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992952182306E-03  -1.592834783102E-04   0.000000000000E+00   1.094513389675E-03  -5.805521619453E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.800867495877E-04   8.778359653940E-05   0.000000000000E+00  -5.532312684544E-04   2.836189150829E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.921366046155E-03  -1.528908846565E-04   0.000000000000E+00   1.053625685587E-03  -5.580881787410E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.414591643182E-04   8.461617463752E-05   0.000000000000E+00  -5.341007909550E-04   2.728513970847E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.852156768810E-03  -1.467488199768E-04   0.000000000000E+00   1.014246711589E-03  -5.364621479694E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.044787004948E-04   8.158168527388E-05   0.000000000000E+00  -5.157473117770E-04   2.624802203368E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.785255521552E-03  -1.408479913754E-04   0.000000000000E+00   9.763243054654E-04  -5.156433590632E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.690831545290E-04   7.867407843749E-05   0.000000000000E+00  -4.981380427543E-04   2.524887701697E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.720595122801E-03  -1.351794210571E-04   0.000000000000E+00   9.398079014832E-04  -4.956021397798E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.352122575452E-04   7.588755989964E-05   0.000000000000E+00  -4.812414175284E-04   2.428611090361E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.658110022965E-03  -1.297344367340E-04   0.000000000000E+00   9.046484943033E-04  -4.763098340445E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.028076282957E-04   7.321658169884E-05   0.000000000000E+00  -4.650270537789E-04   2.335819527786E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.597736272252E-03  -1.245046622211E-04   0.000000000000E+00   8.707985968038E-04  -4.577387673649E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.718127267478E-04   7.065583291867E-05   0.000000000000E+00  -4.494657163256E-04   2.246366475432E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539411469729E-03  -1.194820083354E-04   0.000000000000E+00   8.382121913289E-04  -4.398622130304E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.421728084726E-04   6.820023078298E-05   0.000000000000E+00  -4.345292811674E-04   2.160111473856E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.483074714898E-03  -1.146586641130E-04   0.000000000000E+00   8.068446831562E-04  -4.226543601453E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.138348797480E-04   6.584491203012E-05   0.000000000000E+00  -4.201907003908E-04   2.076919925101E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.428666583504E-03  -1.100270883403E-04   0.000000000000E+00   7.766528646271E-04  -4.060902866939E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.867476534219E-04   6.358522457847E-05   0.000000000000E+00  -4.064239679609E-04   1.996662881555E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.376129128697E-03  -1.055800012836E-04   0.000000000000E+00   7.475948897046E-04  -3.901459378430E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.608615055209E-04   6.141671946398E-05   0.000000000000E+00  -3.932040863660E-04   1.919216840944E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.325405883835E-03  -1.013103765167E-04   0.000000000000E+00   7.196302490961E-04  -3.747981049206E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.361284326195E-04   5.933514305084E-05   0.000000000000E+00  -3.805070341218E-04   1.844463547550E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.276441836475E-03  -9.721143287885E-05   0.000000000000E+00   6.927197342397E-04  -3.600243995256E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.125020099331E-04   5.733642949194E-05   0.000000000000E+00  -3.683097340818E-04   1.772289799147E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229183365185E-03  -9.327662670640E-05   0.000000000000E+00   6.668253878946E-04  -3.458032215777E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.899373502027E-04   5.541669345743E-05   0.000000000000E+00  -3.565900225995E-04   1.702587260039E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183578166521E-03  -8.949964438171E-05   0.000000000000E+00   6.419104526364E-04  -3.321137264530E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.683910632810E-04   5.357222309450E-05   0.000000000000E+00  -3.453266194610E-04   1.635252279525E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139575217502E-03  -8.587439529161E-05   0.000000000000E+00   6.179393345943E-04  -3.189357995864E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.478212164965E-04   5.179947323241E-05   0.000000000000E+00  -3.344990986225E-04   1.570185716012E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097124795594E-03  -8.239500494316E-05   0.000000000000E+00   5.948775894522E-04  -3.062500419219E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.281872957478E-04   5.009505881901E-05   0.000000000000E+00  -3.240878597230E-04   1.507292766575E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.056178524840E-03  -7.905580807092E-05   0.000000000000E+00   5.726919175263E-04  -2.940377601273E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.094501673378E-04   4.845574858165E-05   0.000000000000E+00  -3.140741003520E-04   1.446482801754E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016689379777E-03  -7.585134169574E-05   0.000000000000E+00   5.513501421034E-04  -2.822809493050E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.915720405429E-04   4.687845890078E-05   0.000000000000E+00  -3.044397890584E-04   1.387669205479E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.786116026532E-04  -7.277633837474E-05   0.000000000000E+00   5.308211559436E-04  -2.709622608679E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.745164309192E-04   4.536024790344E-05   0.000000000000E+00  -2.951676391031E-04   1.330769220110E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.419005686317E-04  -6.982571990541E-05   0.000000000000E+00   5.110748507234E-04  -2.600649623870E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.582481243339E-04   4.389830975738E-05   0.000000000000E+00  -2.862410829201E-04   1.275703796346E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.065127004468E-04  -6.699459155391E-05   0.000000000000E+00   4.920820674605E-04  -2.495729074098E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.427331417107E-04   4.248996915976E-05   0.000000000000E+00  -2.776442472773E-04   1.222397447865E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.724055122260E-04  -6.427823655033E-05   0.000000000000E+00   4.738145956036E-04  -2.394705285181E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.279387044986E-04   4.113267603053E-05   0.000000000000E+00  -2.693619291377E-04   1.170778110766E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.395377475781E-04  -6.167211037795E-05   0.000000000000E+00   4.562452053498E-04  -2.297428464458E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.138332008603E-04   3.982400037999E-05   0.000000000000E+00  -2.613795721868E-04   1.120777007419E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.078694659317E-04  -5.917183471300E-05   0.000000000000E+00   4.393476587359E-04  -2.203754696138E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.003861525426E-04   3.856162736799E-05   0.000000000000E+00  -2.536832440238E-04   1.072328514867E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.773619450309E-04  -5.677319138244E-05   0.000000000000E+00   4.230966531498E-04  -2.113545621899E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.875681824602E-04   3.734335253002E-05   0.000000000000E+00  -2.462596139973E-04   1.025370037433E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.479774273347E-04  -5.447211683247E-05   0.000000000000E+00   4.074677105710E-04  -2.026667866255E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.753509829803E-04   3.616707718496E-05   0.000000000000E+00  -2.390959316879E-04   9.798418837025E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.196789114200E-04  -5.226469754077E-05   0.000000000000E+00   3.924370872419E-04  -1.942992559120E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.637072848619E-04   3.503080399547E-05   0.000000000000E+00  -2.321800059901E-04   9.356871474166E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.924301955330E-04  -5.014716593204E-05   0.000000000000E+00   3.779817766829E-04  -1.862395296238E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.526108268974E-04   3.393263269728E-05   0.000000000000E+00  -2.255001848184E-04   8.928515924818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.661961682200E-04  -4.811589597564E-05   0.000000000000E+00   3.640796000363E-04  -1.784756509770E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.420363262151E-04   3.287075598121E-05   0.000000000000E+00  -2.190453354018E-04   8.512835418528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.409430788957E-04  -4.616739791941E-05   0.000000000000E+00   3.507092867063E-04  -1.709961798252E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.319594492467E-04   3.184345552483E-05   0.000000000000E+00  -2.128048251610E-04   8.109337701756E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.166384797197E-04  -4.429831250989E-05   0.000000000000E+00   3.378504363652E-04  -1.637901708919E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223567833311E-04   3.084909816756E-05   0.000000000000E+00  -2.067685031424E-04   7.717554000643E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.932508138841E-04  -4.250540579084E-05   0.000000000000E+00   3.254833493128E-04  -1.568470899975E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.132058089936E-04   2.988613223176E-05   0.000000000000E+00  -2.009266820271E-04   7.337038020821E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.707489515675E-04  -4.078556533466E-05   0.000000000000E+00   3.135888488757E-04  -1.501567276314E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044848728422E-04   2.895308397740E-05   0.000000000000E+00  -1.952701206696E-04   6.967364981158E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.491021181120E-04  -3.913579764475E-05   0.000000000000E+00   3.021482495036E-04  -1.437091803771E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.961731610831E-04   2.804855418449E-05   0.000000000000E+00  -1.897900071600E-04   6.608130681010E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.282803585417E-04  -3.755322540548E-05   0.000000000000E+00   2.911435080729E-04  -1.374949159722E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.882506736877E-04   2.717121487366E-05   0.000000000000E+00  -1.844779424240E-04   6.258950601772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.082551314019E-04  -3.603508325303E-05   0.000000000000E+00   2.805574273609E-04  -1.315048639914E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.806981991398E-04   2.631980613834E-05   0.000000000000E+00  -1.793259243070E-04   5.919459038794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.889994793000E-04  -3.457871209759E-05   0.000000000000E+00   2.703736963583E-04  -1.257304301659E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.734972898046E-04   2.549313310752E-05   0.000000000000E+00  -1.743263321696E-04   5.589308265939E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.704874993539E-04  -3.318155351511E-05   0.000000000000E+00   2.605766821183E-04  -1.201633967286E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.666302378792E-04   2.469006301419E-05   0.000000000000E+00  -1.694719119485E-04   5.268167728808E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.526934839063E-04  -3.184114611562E-05   0.000000000000E+00   2.511511153959E-04  -1.147957754486E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.600800519386E-04   2.390952238558E-05   0.000000000000E+00  -1.647557617034E-04   4.955723268818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.355914946347E-04  -3.055512408325E-05   0.000000000000E+00   2.420819362203E-04  -1.096197343000E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.538304340493E-04   2.315049433401E-05   0.000000000000E+00  -1.601713176084E-04   4.651676374593E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.191558281271E-04  -2.932121647708E-05   0.000000000000E+00   2.333544538351E-04  -1.046276676380E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.478657574445E-04   2.241201595403E-05   0.000000000000E+00  -1.557123403983E-04   4.355743461417E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.033620472385E-04  -2.813724481984E-05   0.000000000000E+00   2.249546987325E-04  -9.981235302283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421710447796E-04   2.169317582693E-05   0.000000000000E+00  -1.513729022548E-04   4.067655178142E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.881876699488E-04  -2.700111796331E-05   0.000000000000E+00   2.168696465117E-04  -9.516704896464E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.367319469043E-04   2.099311161171E-05   0.000000000000E+00  -1.471473741027E-04   3.787155738699E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.736118069124E-04  -2.591082571621E-05   0.000000000000E+00   2.090870721912E-04  -9.068542518310E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.315347221999E-04   2.031100774326E-05   0.000000000000E+00  -1.430304133418E-04   3.514002280722E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.596139308988E-04  -2.486443406061E-05   0.000000000000E+00   2.015951084510E-04  -8.636136010569E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265662164224E-04   1.964609320936E-05   0.000000000000E+00  -1.390169519586E-04   3.247964246664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.461727896810E-04  -2.386008380398E-05   0.000000000000E+00   1.943818641232E-04  -8.218876716511E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218138430953E-04   1.899763942808E-05   0.000000000000E+00  -1.351021850555E-04   2.988822790695E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.332664558813E-04  -2.289599164147E-05   0.000000000000E+00   1.874354423662E-04  -7.816160177258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.172655643848E-04   1.836495820104E-05   0.000000000000E+00  -1.312815597450E-04   2.736370207112E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.208735762937E-04  -2.197045047312E-05   0.000000000000E+00   1.807443694121E-04  -7.427405187431E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.129098724928E-04   1.774739975206E-05   0.000000000000E+00  -1.275507644249E-04   2.490409381692E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.089748071637E-04  -2.108182625610E-05   0.000000000000E+00   1.742980769000E-04  -7.052075068444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.087357715411E-04   1.714435084929E-05   0.000000000000E+00  -1.239057184172E-04   2.250753264838E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.975531597282E-04  -2.022855154181E-05   0.000000000000E+00   1.680870015188E-04  -6.689681707643E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.047327599342E-04   1.655523299665E-05   0.000000000000E+00  -1.203425619560E-04   2.017224365237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.865928368381E-04  -1.940911885919E-05   0.000000000000E+00   1.621021690726E-04  -6.339766666617E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008908132022E-04   1.597950070574E-05   0.000000000000E+00  -1.168576465251E-04   1.789654264237E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.760774465705E-04  -1.862207751114E-05   0.000000000000E+00   1.563345765486E-04  -6.001873512512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.972003673036E-04   1.541663983507E-05   0.000000000000E+00  -1.134475255239E-04   1.567883149445E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.659890909407E-04  -1.786603473411E-05   0.000000000000E+00   1.507748838616E-04  -5.675534118904E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936523023900E-04   1.486616600164E-05   0.000000000000E+00  -1.101089452668E-04   1.351759367937E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.563091491418E-04  -1.713965852603E-05   0.000000000000E+00   1.454136823087E-04  -5.360280683513E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.902379270141E-04   1.432762305654E-05   0.000000000000E+00  -1.068388362920E-04   1.141138997302E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.470202011814E-04  -1.644167811550E-05   0.000000000000E+00   1.402421448002E-04  -5.055674155456E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.869489627769E-04   1.380058162437E-05   0.000000000000E+00  -1.036343049799E-04   9.358854347239E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.381074896656E-04  -1.577087965303E-05   0.000000000000E+00   1.352525058086E-04  -4.761325000212E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.837775294065E-04   1.328463770808E-05   0.000000000000E+00  -1.004926254742E-04   7.358690034095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.295586490378E-04  -1.512609886728E-05   0.000000000000E+00   1.304379486931E-04  -4.476887977528E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807161302571E-04   1.277941135063E-05   0.000000000000E+00  -9.741123189244E-05   5.409665757723E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.213618694467E-04  -1.450621493345E-05   0.000000000000E+00   1.257919766902E-04  -4.202034085061E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.777576382135E-04   1.228454535158E-05   0.000000000000E+00  -9.438771080946E-05   3.510612118578E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135039213428E-04  -1.391014898469E-05   0.000000000000E+00   1.213077476648E-04  -3.936421442321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.748952820149E-04   1.179970404805E-05   0.000000000000E+00  -9.141979403689E-05   1.660418150320E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.059696759890E-04  -1.333686705003E-05   0.000000000000E+00   1.169779193860E-04  -3.679688682746E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.721226329536E-04   1.132457213759E-05   0.000000000000E+00  -8.850535164323E-05  -1.419719925416E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.987435238946E-04  -1.278538369783E-05   0.000000000000E+00   1.127951266090E-04  -3.431475837516E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.694335919772E-04   1.085885356257E-05   0.000000000000E+00  -8.564238525235E-05  -1.897562186473E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918115586871E-04  -1.225476211696E-05   0.000000000000E+00   1.087527019221E-04  -3.191455516095E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.668223771555E-04   1.040227043645E-05   0.000000000000E+00  -8.282902158262E-05  -3.607307358720E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851627809972E-04  -1.174410927155E-05   0.000000000000E+00   1.048450601816E-04  -2.959349170415E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642835115283E-04   9.954562023918E-06   0.000000000000E+00  -8.006350623530E-05  -5.272116367316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.787883463512E-04  -1.125256863195E-05   0.000000000000E+00   1.010674329713E-04  -2.734915151947E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.618118113093E-04   9.515483763282E-06   0.000000000000E+00  -7.734419771523E-05  -6.892854752597E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.726794367841E-04  -1.077931491743E-05   0.000000000000E+00   9.741515699748E-05  -2.517917747463E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.594023744394E-04   9.084806332674E-06   0.000000000000E+00  -7.466956168236E-05  -8.470347363350E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.668254423984E-04  -1.032355369808E-05   0.000000000000E+00   9.388307700323E-05  -2.308101519985E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.570505694949E-04   8.662314762896E-06   0.000000000000E+00  -7.203816542771E-05  -1.000538085732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.612138676595E-04  -9.884524889534E-06   0.000000000000E+00   9.046552138769E-05  -2.105190488016E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.547520249274E-04   8.247807586208E-06   0.000000000000E+00  -6.944867256154E-05  -1.149870608882E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558319725015E-04  -9.461506295766E-06   0.000000000000E+00   8.715684153711E-05  -1.908911387651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525026186312E-04   7.841096028668E-06   0.000000000000E+00  -6.689983791329E-05  -1.295104038024E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.506688204088E-04  -9.053813534211E-06   0.000000000000E+00   8.395207354478E-05  -1.719021832942E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502984678416E-04   7.442003237972E-06   0.000000000000E+00  -6.439050263270E-05  -1.436306968516E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.457161634554E-04  -8.660795611996E-06   0.000000000000E+00   8.084721312383E-05  -1.535321649408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481359193332E-04   7.050363546844E-06   0.000000000000E+00  -6.191958948430E-05  -1.573545064947E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.409675398160E-04  -8.281828706802E-06   0.000000000000E+00   7.783891007398E-05  -1.357639449356E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.460115399468E-04   6.666021776622E-06   0.000000000000E+00  -5.948609834205E-05  -1.706881256348E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.364163300388E-04  -7.916311889525E-06   0.000000000000E+00   7.492383342778E-05  -1.185805470594E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.439221073906E-04   6.288832567822E-06   0.000000000000E+00  -5.708910185443E-05  -1.836375922636E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.320542745605E-04  -7.563666896835E-06   0.000000000000E+00   7.209819521725E-05  -1.019631479972E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418646013516E-04   5.918659745901E-06   0.000000000000E+00  -5.472774129488E-05  -1.962087071141E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278715295424E-04  -7.223341001101E-06   0.000000000000E+00   6.935777319718E-05  -8.589119670920E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.398361948934E-04   5.555375722117E-06   0.000000000000E+00  -5.240122259121E-05  -2.084070503722E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238581057068E-04  -6.894809910744E-06   0.000000000000E+00   6.669837281525E-05  -7.034437936652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378342461112E-04   5.198860915029E-06   0.000000000000E+00  -5.010881250287E-05  -2.202379976520E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.200055062794E-04  -6.577577742561E-06   0.000000000000E+00   6.411634490173E-05  -5.530478765155E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.358562900882E-04   4.849003211175E-06   0.000000000000E+00  -4.784983498439E-05  -2.317067349583E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.163073423421E-04  -6.271173800541E-06   0.000000000000E+00   6.160877237969E-05  -4.075767009044E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339000310919E-04   4.505697444665E-06   0.000000000000E+00  -4.562366768304E-05  -2.428182730063E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127585892338E-04  -5.975148077115E-06   0.000000000000E+00   5.917322569639E-05  -2.669037287593E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.319633350370E-04   4.168844907517E-06   0.000000000000E+00  -4.342973859921E-05  -2.535774606860E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.093541575537E-04  -5.689068043234E-06   0.000000000000E+00   5.680730623292E-05  -1.309041472488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.300442222080E-04   3.838352885915E-06   0.000000000000E+00  -4.126752289365E-05  -2.639889977840E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.060878397527E-04  -5.412518124920E-06   0.000000000000E+00   5.450831443016E-05   5.589124931019E-09   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.281408602110E-04   3.514134217652E-06   0.000000000000E+00  -3.913653982850E-05  -2.740574470384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029523280297E-04  -5.145101298346E-06   0.000000000000E+00   5.227325758538E-05   1.276338693479E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262515571733E-04   3.196106873737E-06   0.000000000000E+00  -3.703634984814E-05  -2.837872454971E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.994019581371E-05  -4.886440860608E-06   0.000000000000E+00   5.009915709013E-05   2.504677951928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.243747551744E-04   2.884193566190E-06   0.000000000000E+00  -3.496655179485E-05  -2.931827151803E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.704501884987E-05  -4.636180511858E-06   0.000000000000E+00   4.798339439942E-05   3.691921172252E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225090239021E-04   2.578321370150E-06   0.000000000000E+00  -3.292678024609E-05  -3.022480731866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.426176713802E-05  -4.393982412623E-06   0.000000000000E+00   4.592382718979E-05   4.839180281265E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.206530545288E-04   2.278421373810E-06   0.000000000000E+00  -3.091670298013E-05  -3.109874411247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.158629737436E-05  -4.159524444211E-06   0.000000000000E+00   4.391862716967E-05   5.947434294869E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188056538005E-04   1.984428341939E-06   0.000000000000E+00  -2.893601855282E-05  -3.194048540390E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.901449375292E-05  -3.932498238101E-06   0.000000000000E+00   4.196601219934E-05   7.017641031538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169657383359E-04   1.696280401847E-06   0.000000000000E+00  -2.698445399559E-05  -3.275042687299E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.654169717790E-05  -3.712608594503E-06   0.000000000000E+00   4.006407010013E-05   8.050809424035E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.151323291297E-04   1.413918747063E-06   0.000000000000E+00  -2.506176262167E-05  -3.352895715589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.416271548341E-05  -3.499573905161E-06   0.000000000000E+00   3.821076154472E-05   9.047997303074E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133045462485E-04   1.137287355534E-06   0.000000000000E+00  -2.316772193501E-05  -3.427645857759E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.187233240706E-05  -3.293126735589E-06   0.000000000000E+00   3.640407414490E-05   1.001024735048E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.114816037213E-04   8.663327268029E-07   0.000000000000E+00  -2.130213164557E-05  -3.499330783337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.966591811514E-05  -3.093013719575E-06   0.000000000000E+00   3.464220532971E-05   1.093851232303E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096628046214E-04   6.010036354640E-07   0.000000000000E+00  -1.946481178472E-05  -3.567987662269E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.753964829516E-05  -2.898994446696E-06   0.000000000000E+00   3.292362486493E-05   1.183363049445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.078475363146E-04   3.412508961273E-07   0.000000000000E+00  -1.765560090801E-05  -3.633653224552E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.549018339583E-05  -2.710839919316E-06   0.000000000000E+00   3.124697471405E-05   1.269636773334E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060352659027E-04   8.702714647384E-08   0.000000000000E+00  -1.587435439950E-05  -3.696363814822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.351415154745E-05  -2.528331521284E-06   0.000000000000E+00   2.961091253753E-05   1.352748220839E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042255358212E-04  -1.617133581218E-07   0.000000000000E+00  -1.412094285557E-05  -3.756155443564E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.160789744525E-05  -2.351260853361E-06   0.000000000000E+00   2.801403729572E-05   1.432775513191E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024179596135E-04  -4.050149365136E-07   0.000000000000E+00  -1.239525056012E-05  -3.813063834159E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.976764164606E-05  -2.179429899350E-06   0.000000000000E+00   2.645493677816E-05   1.509797135623E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006122178642E-04  -6.429206600802E-07   0.000000000000E+00  -1.069717403794E-05  -3.867124466315E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.798980844844E-05  -2.012650860375E-06   0.000000000000E+00   2.493228304213E-05   1.583888019233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.880805428432E-05  -8.754725214904E-07   0.000000000000E+00  -9.026620686098E-06  -3.918372616161E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.627122605689E-05  -1.850745598175E-06   0.000000000000E+00   2.344488885578E-05   1.655117218795E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.700527195361E-05  -1.102711589864E-06   0.000000000000E+00  -7.383507483479E-06  -3.966843392886E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.460913288365E-05  -1.693544868756E-06   0.000000000000E+00   2.199170646539E-05   1.723547963612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.520372970961E-05  -1.324678156334E-06   0.000000000000E+00  -5.767759770332E-06  -4.012571772275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.300104622984E-05  -1.540887439698E-06   0.000000000000E+00   2.057178562444E-05   1.789239384258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.340333868006E-05  -1.541411868123E-06   0.000000000000E+00  -4.179310100968E-06  -4.055592627138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.144449423521E-05  -1.392619313883E-06   0.000000000000E+00   1.918419300010E-05   1.852249818197E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.160405894540E-05  -1.752951856269E-06   0.000000000000E+00  -2.618097155075E-06  -4.095940755327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.993673157865E-05  -1.248593508372E-06   0.000000000000E+00   1.782793007744E-05   1.912640184386E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.980589635590E-05  -1.959336847515E-06   0.000000000000E+00  -1.084064728635E-06  -4.133650904196E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.847480558385E-05  -1.108670554531E-06   0.000000000000E+00   1.650195526055E-05   1.970473139940E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.800889945373E-05  -2.160605275360E-06   0.000000000000E+00   4.228392327483E-07  -4.168757793561E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.705601773583E-05  -9.727187987403E-07   0.000000000000E+00   1.520531905220E-05   2.025807667980E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.621315654333E-05  -2.356795376046E-06   0.000000000000E+00   1.902663525313E-06  -4.201296135358E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.567818625593E-05  -8.406137459947E-07   0.000000000000E+00   1.393723711741E-05   2.078696140225E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.441879287259E-05  -2.547945279743E-06   0.000000000000E+00   3.355454529394E-06  -4.231300651409E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.433941455304E-05  -7.122371407613E-07   0.000000000000E+00   1.269701815064E-05   2.129187162207E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.262596793375E-05  -2.734093094430E-06   0.000000000000E+00   4.781256997828E-06  -4.258806089022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.303787843435E-05  -5.874764700459E-07   0.000000000000E+00   1.148399917621E-05   2.177328114157E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.083487288199E-05  -2.915276980791E-06   0.000000000000E+00   6.180114789254E-06  -4.283847234449E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.177189471020E-05  -4.662244358843E-07   0.000000000000E+00   1.029756516584E-05   2.223164376142E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.904572806955E-05  -3.091535221208E-06   0.000000000000E+00   7.552071551074E-06  -4.306458924191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.053982382913E-05  -3.483781727901E-07   0.000000000000E+00   9.137121708671E-06   2.266740451553E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.725878067294E-05  -3.262906282816E-06   0.000000000000E+00   8.897171360313E-06  -4.326676055021E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.933972877290E-05  -2.338390715608E-07   0.000000000000E+00   8.001997172496E-06   2.308103875027E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.547430244134E-05  -3.429428874366E-06   0.000000000000E+00   1.021545931296E-05  -4.344533591796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.816942924244E-05  -1.225135480449E-07   0.000000000000E+00   6.891458741072E-06   2.347304629324E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.369258753721E-05  -3.591141994713E-06   0.000000000000E+00   1.150698206974E-05  -4.360066573706E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.702705915112E-05  -1.431355151758E-08   0.000000000000E+00   5.804872439786E-06   2.384388895523E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.191395047250E-05  -3.748084980992E-06   0.000000000000E+00   1.277178836643E-05  -4.373310119351E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.591125229046E-05   9.084401105402E-08   0.000000000000E+00   4.741754463562E-06   2.419397007408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.013872414804E-05  -3.900297546120E-06   0.000000000000E+00   1.400992947610E-05  -4.384299429869E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.482073742849E-05   1.930380219962E-07   0.000000000000E+00   3.701652711180E-06   2.452367980657E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.836725797444E-05  -4.047819815107E-06   0.000000000000E+00   1.522145963912E-05  -4.393069791183E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.375421954881E-05   2.923433712800E-07   0.000000000000E+00   2.684112544798E-06   2.483340790491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.659991608560E-05  -4.190692355790E-06   0.000000000000E+00   1.640643645602E-05  -4.399656574797E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.271065436443E-05   3.888314303019E-07   0.000000000000E+00   1.688756151706E-06   2.512351346644E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.483707564416E-05  -4.328956203736E-06   0.000000000000E+00   1.756492124015E-05  -4.404095237244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.168918283341E-05   4.825710194258E-07   0.000000000000E+00   7.152630668282E-07   2.539433332804E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.307912521139E-05  -4.462652885954E-06   0.000000000000E+00   1.869697934888E-05  -4.406421318938E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.068870963378E-05   5.736288171134E-07   0.000000000000E+00  -2.367522741353E-07   2.564622965634E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.132646321849E-05  -4.591824437878E-06   0.000000000000E+00   1.980268047000E-05  -4.406670441413E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.970781160000E-05   6.620687387511E-07   0.000000000000E+00  -1.167768503104E-06   2.587960089382E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.957949649549E-05  -4.716513419505E-06   0.000000000000E+00   2.088209888986E-05  -4.404878304169E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.874514532852E-05   7.479511887398E-07   0.000000000000E+00  -2.078241644109E-06   2.609483744766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.783863889030E-05  -4.836762924441E-06   0.000000000000E+00   2.193531372308E-05  -4.401080680182E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.779965656299E-05   8.313330596014E-07   0.000000000000E+00  -2.968544902465E-06   2.629229807091E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.610430994519E-05  -4.952616590816E-06   0.000000000000E+00   2.296240912457E-05  -4.395313410973E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.687038789254E-05   9.122680628446E-07   0.000000000000E+00  -3.839021792902E-06   2.647232902877E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.437693365308E-05  -5.064118604256E-06   0.000000000000E+00   2.396347446819E-05  -4.387612400697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.595648734233E-05   9.908069977643E-07   0.000000000000E+00  -4.689981479260E-06   2.663526192225E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.265693727335E-05  -5.171313701565E-06   0.000000000000E+00   2.493860450643E-05  -4.378013609744E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.505738513024E-05   1.066998344504E-06   0.000000000000E+00  -5.521648764619E-06   2.678139556161E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.094475021740E-05  -5.274247170303E-06   0.000000000000E+00   2.588789950320E-05  -4.366553047451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.417270441545E-05   1.140889117623E-06   0.000000000000E+00  -6.334191822165E-06   2.691100730597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.924080298677E-05  -5.372964846154E-06   0.000000000000E+00   2.681146534901E-05  -4.353266764657E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.330200410167E-05   1.212525336817E-06   0.000000000000E+00  -7.127796786466E-06   2.702438124623E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.754552618624E-05  -5.467513108297E-06   0.000000000000E+00   2.770941364950E-05  -4.338190845223E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.244462296472E-05   1.281951888806E-06   0.000000000000E+00  -7.902715108061E-06   2.712182612684E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.585934957616E-05  -5.557938872620E-06   0.000000000000E+00   2.858186180107E-05  -4.321361397624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.159969092424E-05   1.349212026723E-06   0.000000000000E+00  -8.659265605644E-06   2.720367642139E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.418270119374E-05  -5.644289583288E-06   0.000000000000E+00   2.942893304308E-05  -4.302814545697E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.076623112333E-05   1.414346770795E-06   0.000000000000E+00  -9.397806371432E-06   2.727028130830E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.251600652052E-05  -5.726613201439E-06   0.000000000000E+00   3.025075649483E-05  -4.282586419302E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.994339645254E-05   1.477394549455E-06   0.000000000000E+00  -1.011865899649E-05   2.732197496134E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.085968770373E-05  -5.804958194426E-06   0.000000000000E+00   3.104746717634E-05  -4.260713144494E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.913070257022E-05   1.538391498784E-06   0.000000000000E+00  -1.082203276265E-05   2.735904762065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921416282447E-05  -5.879373521131E-06   0.000000000000E+00   3.181920601191E-05  -4.237230833496E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.832794050739E-05   1.597372299653E-06   0.000000000000E+00  -1.150805250480E-05   2.738175698447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.757984521605E-05  -5.949908617552E-06   0.000000000000E+00   3.256611982150E-05  -4.212175574375E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.753493057396E-05   1.654370839564E-06   0.000000000000E+00  -1.217683724119E-05   2.739035843628E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.595714282438E-05  -6.016613380817E-06   0.000000000000E+00   3.328836129676E-05  -4.185583420595E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.675150818197E-05   1.709420420833E-06   0.000000000000E+00  -1.282850249967E-05   2.738510560506E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.434645761539E-05  -6.079538151496E-06   0.000000000000E+00   3.398608896451E-05  -4.157490380245E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.597756573699E-05   1.762553869163E-06   0.000000000000E+00  -1.346314553676E-05   2.736624462254E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.274818501907E-05  -6.138733695694E-06   0.000000000000E+00   3.465946714008E-05  -4.127932405340E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.521282359093E-05   1.813803596435E-06   0.000000000000E+00  -1.408092165519E-05   2.733404291533E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.116271342239E-05  -6.194251185505E-06   0.000000000000E+00   3.530866586580E-05  -4.096945380791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445657620591E-05   1.863201186579E-06   0.000000000000E+00  -1.468212927958E-05   2.728882072930E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.959042368980E-05  -6.246142179561E-06   0.000000000000E+00   3.593386084349E-05  -4.064565113467E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.370797097814E-05   1.910776541842E-06   0.000000000000E+00  -1.526712184646E-05   2.723091755457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.803168872960E-05  -6.294458601748E-06   0.000000000000E+00   3.653523335399E-05  -4.030827321087E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.296660195743E-05   1.956557605645E-06   0.000000000000E+00  -1.583611221966E-05   2.716061897640E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.648687309096E-05  -6.339252720069E-06   0.000000000000E+00   3.711297016915E-05  -3.995767621273E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.223252507956E-05   2.000571171486E-06   0.000000000000E+00  -1.638916198795E-05   2.707815313326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495633259549E-05  -6.380577125119E-06   0.000000000000E+00   3.766726345543E-05  -3.959421520276E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.150574928902E-05   2.042843713720E-06   0.000000000000E+00  -1.692635006296E-05   2.698375386627E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.344041400427E-05  -6.418484706952E-06   0.000000000000E+00   3.819831066901E-05  -3.921824402132E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.078613584223E-05   2.083401419221E-06   0.000000000000E+00  -1.744780822266E-05   2.687767375375E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.193945470891E-05  -6.453028633134E-06   0.000000000000E+00   3.870631444579E-05  -3.883011517570E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.007371022637E-05   2.122270084555E-06   0.000000000000E+00  -1.795361333689E-05   2.676014390330E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.045378246307E-05  -6.484262325157E-06   0.000000000000E+00   3.919148248134E-05  -3.843017973023E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936858389350E-05   2.159475388012E-06   0.000000000000E+00  -1.844381407089E-05   2.663138398500E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.898371512924E-05  -6.512239435289E-06   0.000000000000E+00   3.965402741007E-05  -3.801878719956E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.867056258454E-05   2.195042964969E-06   0.000000000000E+00  -1.891857006286E-05   2.649165366508E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752956046511E-05  -6.537013822970E-06   0.000000000000E+00   4.009416667346E-05  -3.759628543930E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797910143518E-05   2.228997944921E-06   0.000000000000E+00  -1.937817206815E-05   2.634125965787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.609161592678E-05  -6.558639531176E-06   0.000000000000E+00   4.051212238768E-05  -3.716302054171E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.729369206601E-05   2.261364336542E-06   0.000000000000E+00  -1.982290758019E-05   2.618050585694E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.467016850143E-05  -6.577170762786E-06   0.000000000000E+00   4.090812120462E-05  -3.671933672967E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.661428703303E-05   2.292164984171E-06   0.000000000000E+00  -2.025290224320E-05   2.600963489989E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.326549456123E-05  -6.592661856596E-06   0.000000000000E+00   4.128239416993E-05  -3.626557625408E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.594110284947E-05   2.321422320380E-06   0.000000000000E+00  -2.066818395001E-05   2.582885203864E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187785974135E-05  -6.605167263622E-06   0.000000000000E+00   4.163517657668E-05  -3.580207929252E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.527414103654E-05   2.349158823042E-06   0.000000000000E+00  -2.106886224380E-05   2.563839125093E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.050751883709E-05  -6.614741523684E-06   0.000000000000E+00   4.196670781729E-05  -3.532918384861E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.461334327017E-05   2.375396785669E-06   0.000000000000E+00  -2.145507272655E-05   2.543849461112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.154715725079E-06  -6.621439241181E-06   0.000000000000E+00   4.227723123092E-05  -3.484722565526E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395885470877E-05   2.400158313499E-06   0.000000000000E+00  -2.182687246783E-05   2.522937374423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.819683299040E-06  -6.625315062301E-06   0.000000000000E+00   4.256699395038E-05  -3.435653807800E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331076242954E-05   2.423465534644E-06   0.000000000000E+00  -2.218434193184E-05   2.501124731946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.502643426891E-06  -6.626423651472E-06   0.000000000000E+00   4.283624674661E-05  -3.385745202194E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266893938184E-05   2.445340514210E-06   0.000000000000E+00  -2.252765409099E-05   2.478436643638E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.203806924407E-06  -6.624819668194E-06   0.000000000000E+00   4.308524387072E-05  -3.335029583985E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203315390883E-05   2.465805061801E-06   0.000000000000E+00  -2.285703527853E-05   2.454900015770E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.923373546790E-06  -6.620557744509E-06   0.000000000000E+00   4.331424289538E-05  -3.283539524267E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140319747675E-05   2.484880497696E-06   0.000000000000E+00  -2.317270952942E-05   2.430541494195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.661531992163E-06  -6.613692462306E-06   0.000000000000E+00   4.352350455591E-05  -3.231307321362E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077910320426E-05   2.502587569416E-06   0.000000000000E+00  -2.347479973148E-05   2.405383818907E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.418459924110E-06  -6.604278331174E-06   0.000000000000E+00   4.371329258950E-05  -3.178364992253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.016104553907E-05   2.518946830471E-06   0.000000000000E+00  -2.376336731778E-05   2.379447280165E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.943240057719E-07  -6.592369766415E-06   0.000000000000E+00   4.388387357474E-05  -3.124744264444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.549060831061E-06   2.533978887203E-06   0.000000000000E+00  -2.403853605782E-05   2.352754280326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010720053027E-06  -6.578021067680E-06   0.000000000000E+00   4.403551677104E-05  -3.070476568062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.943180404498E-06   2.547704273459E-06   0.000000000000E+00  -2.430043480905E-05   2.325327219599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.196527434279E-06  -6.561286397733E-06   0.000000000000E+00   4.416849395773E-05  -3.015593028014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.343526136813E-06   2.560143465804E-06   0.000000000000E+00  -2.454914856329E-05   2.297186680117E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.362964141195E-06  -6.542219761588E-06   0.000000000000E+00   4.428307927427E-05  -2.960124456761E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.750142488134E-06   2.571316935157E-06   0.000000000000E+00  -2.478479817902E-05   2.268354373813E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.509906915379E-06  -6.520874986345E-06   0.000000000000E+00   4.437954906051E-05  -2.904101346962E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.163007385329E-06   2.581245073283E-06   0.000000000000E+00  -2.500754746384E-05   2.238853401494E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.637243142073E-06  -6.497305701168E-06   0.000000000000E+00   4.445818169726E-05  -2.847553864701E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.582091081398E-06   2.589948172921E-06   0.000000000000E+00  -2.521757662592E-05   2.208707267851E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.744870748874E-06  -6.471565317795E-06   0.000000000000E+00   4.451925744915E-05  -2.790511842791E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.007366883962E-06   2.597446374560E-06   0.000000000000E+00  -2.541506538062E-05   2.177939271365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.832698093211E-06  -6.443707011510E-06   0.000000000000E+00   4.456305830747E-05  -2.733004774439E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.438871574735E-06   2.603759616819E-06   0.000000000000E+00  -2.560015573514E-05   2.146571110924E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.900643842125E-06  -6.413783702606E-06   0.000000000000E+00   4.458986783475E-05  -2.675061807100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.876685613767E-06   2.608907710473E-06   0.000000000000E+00  -2.577297074106E-05   2.114623544124E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.948636843182E-06  -6.381848038354E-06   0.000000000000E+00   4.459997101100E-05  -2.616711736774E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.320889231125E-06   2.612910426077E-06   0.000000000000E+00  -2.593363281559E-05   2.082117081987E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097661599078E-05  -6.347952375243E-06   0.000000000000E+00   4.459365408146E-05  -2.557983002320E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.771557468618E-06   2.615787530273E-06   0.000000000000E+00  -2.608226706917E-05   2.049072111699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.198453008224E-05  -6.312148762037E-06   0.000000000000E+00   4.457120440605E-05  -2.498903680275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.228754251893E-06   2.617558770740E-06   0.000000000000E+00  -2.621900568643E-05   2.015509059125E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297233766895E-05  -6.274488923052E-06   0.000000000000E+00   4.453291031035E-05  -2.439501479810E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.692532024227E-06   2.618243850941E-06   0.000000000000E+00  -2.634398293329E-05   1.981448222286E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.394000690380E-05  -6.235024242125E-06   0.000000000000E+00   4.447906093996E-05  -2.379803738008E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.162929468166E-06   2.617862426466E-06   0.000000000000E+00  -2.645735110404E-05   1.946910341283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.488751537907E-05  -6.193805746811E-06   0.000000000000E+00   4.440994611469E-05  -2.319837415354E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.639973643385E-06   2.616434106504E-06   0.000000000000E+00  -2.655928550810E-05   1.911916780629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.581484996466E-05  -6.150884093691E-06   0.000000000000E+00   4.432585618824E-05  -2.259629091638E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.123699386143E-06   2.613978420414E-06   0.000000000000E+00  -2.664995505917E-05   1.876488452075E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.672200663562E-05  -6.106309553279E-06   0.000000000000E+00   4.422708190582E-05  -2.199204961876E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.141770775819E-07   2.610514821766E-06   0.000000000000E+00  -2.672948826291E-05   1.840644516144E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.760899030293E-05  -6.060131996400E-06   0.000000000000E+00   4.411391426930E-05  -2.138590832790E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114435704199E-07   2.606062729917E-06   0.000000000000E+00  -2.679804715052E-05   1.804405189503E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847581463360E-05  -6.012400880345E-06   0.000000000000E+00   4.398664440032E-05  -2.077812119312E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.844522204553E-07   2.600641480039E-06   0.000000000000E+00  -2.685578896428E-05   1.767790247150E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.932250187289E-05  -5.963165235917E-06   0.000000000000E+00   4.384556340849E-05  -2.016893841420E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.734238827634E-07   2.594270357983E-06   0.000000000000E+00  -2.690283060240E-05   1.730817624149E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.014908266075E-05  -5.912473654966E-06   0.000000000000E+00   4.369096226184E-05  -1.955860621297E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.355431759555E-06   2.586968628470E-06   0.000000000000E+00  -2.693933364438E-05   1.693506780318E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.095559584635E-05  -5.860374278220E-06   0.000000000000E+00   4.352313165919E-05  -1.894736680660E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.830429388118E-06   2.578755491613E-06   0.000000000000E+00  -2.696544713557E-05   1.655876466443E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174208830176E-05  -5.806914783966E-06   0.000000000000E+00   4.334236190636E-05  -1.833545838372E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.298360429887E-06   2.569650098063E-06   0.000000000000E+00  -2.698130764406E-05   1.617944677175E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.250861473073E-05  -5.752142376787E-06   0.000000000000E+00   4.314894279362E-05  -1.772311508267E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.759188598396E-06   2.559671554510E-06   0.000000000000E+00  -2.698708835085E-05   1.579730583457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.325523747929E-05  -5.696103777341E-06   0.000000000000E+00   4.294316347794E-05  -1.711056697305E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.212886142541E-06   2.548838896911E-06   0.000000000000E+00  -2.698297885698E-05   1.541253795254E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.398202634343E-05  -5.638845212077E-06   0.000000000000E+00   4.272531236624E-05  -1.649804003824E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.659398508268E-06   2.537171071410E-06   0.000000000000E+00  -2.696911773037E-05   1.502531636584E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.468905837529E-05  -5.580412403935E-06   0.000000000000E+00   4.249567700274E-05  -1.588575616163E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.098673887074E-06   2.524686973083E-06   0.000000000000E+00  -2.694564053784E-05   1.463581043223E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.537641768945E-05  -5.520850563186E-06   0.000000000000E+00   4.225454395840E-05  -1.527393311438E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.530686387757E-06   2.511405444097E-06   0.000000000000E+00  -2.691272454162E-05   1.424420463116E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.604419526870E-05  -5.460204378943E-06   0.000000000000E+00   4.200219872410E-05  -1.466278454573E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.955396730075E-06   2.497345240604E-06   0.000000000000E+00  -2.687052818663E-05   1.385067270138E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.669248876869E-05  -5.398518011073E-06   0.000000000000E+00   4.173892560589E-05  -1.405251997521E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.372766327515E-06   2.482525037920E-06   0.000000000000E+00  -2.681920360602E-05   1.345538321295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.732140232416E-05  -5.335835082532E-06   0.000000000000E+00   4.146500762347E-05  -1.344334478715E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.782767543576E-06   2.466963432910E-06   0.000000000000E+00  -2.675891773645E-05   1.305850900139E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.793104635345E-05  -5.272198672404E-06   0.000000000000E+00   4.118072641249E-05  -1.283546022809E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.185363536180E-06   2.450678939818E-06   0.000000000000E+00  -2.668981086627E-05   1.266020868761E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.852153736495E-05  -5.207651309009E-06   0.000000000000E+00   4.088636212815E-05  -1.222906340478E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.580522846035E-06   2.433689996659E-06   0.000000000000E+00  -2.661203120185E-05   1.226064144230E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.909299776234E-05  -5.142234963794E-06   0.000000000000E+00   4.058219335296E-05  -1.162434728529E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.968228536910E-06   2.416014956381E-06   0.000000000000E+00  -2.652577185593E-05   1.185998365085E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964555565379E-05  -5.075991045583E-06   0.000000000000E+00   4.026849700748E-05  -1.102150070208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.348460813039E-06   2.397672066343E-06   0.000000000000E+00  -2.643120909010E-05   1.145840250831E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.017934465749E-05  -5.008960395045E-06   0.000000000000E+00   3.994554826274E-05  -1.042070835624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.721191913972E-06   2.378679470758E-06   0.000000000000E+00  -2.632848016459E-05   1.105604484113E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.069450371306E-05  -4.941183280081E-06   0.000000000000E+00   3.961362045763E-05  -9.822150825022E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.086401846215E-06   2.359055219465E-06   0.000000000000E+00  -2.621773868679E-05   1.065306213659E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.119117688951E-05  -4.872699390855E-06   0.000000000000E+00   3.927298501674E-05  -9.226004568930E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.444073241166E-06   2.338817263873E-06   0.000000000000E+00  -2.609913653342E-05   1.024960253437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.166951319988E-05  -4.803547836246E-06   0.000000000000E+00   3.892391137352E-05  -8.632441943682E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.794199555852E-06   2.317983446891E-06   0.000000000000E+00  -2.597286133053E-05   9.845829611494E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.212966641147E-05  -4.733767139726E-06   0.000000000000E+00   3.856666689447E-05  -8.041631211002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.136770203603E-06   2.296571488789E-06   0.000000000000E+00  -2.583907578749E-05   9.441892364641E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.257179486293E-05  -4.663395236273E-06   0.000000000000E+00   3.820151680706E-05  -7.453736552955E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.471775424672E-06   2.274598992918E-06   0.000000000000E+00  -2.569793234293E-05   9.037932116268E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.299606127992E-05  -4.592469469345E-06   0.000000000000E+00   3.782872413018E-05  -6.868918086849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.799207630408E-06   2.252083444500E-06   0.000000000000E+00  -2.554957729253E-05   8.634084402938E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.340263259361E-05  -4.521026588603E-06   0.000000000000E+00   3.744854960817E-05  -6.287331883406E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011906308666E-05   2.229042208612E-06   0.000000000000E+00  -2.539416318529E-05   8.230485166401E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.379167976150E-05  -4.449102747282E-06   0.000000000000E+00   3.706125164544E-05  -5.709129983240E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.043134616536E-05   2.205492523179E-06   0.000000000000E+00  -2.523188488717E-05   7.827290302739E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.416337759011E-05  -4.376733500925E-06   0.000000000000E+00   3.666708624718E-05  -5.134460419182E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073605906425E-05   2.181451488656E-06   0.000000000000E+00  -2.506290133084E-05   7.424635249188E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.451790455907E-05  -4.303953805543E-06   0.000000000000E+00   3.626630695938E-05  -4.563467236156E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.103320573752E-05   2.156936070004E-06   0.000000000000E+00  -2.488736352605E-05   7.022648492592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.485544264808E-05  -4.230798016633E-06   0.000000000000E+00   3.585916481404E-05  -3.996290514850E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.132279283458E-05   2.131963094445E-06   0.000000000000E+00  -2.470542246814E-05   6.621455526892E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.517617716786E-05  -4.157299888519E-06   0.000000000000E+00   3.544590827561E-05  -3.433066395970E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.160482992099E-05   2.106549248372E-06   0.000000000000E+00  -2.451723017265E-05   6.221179753055E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.548029658891E-05  -4.083492573713E-06   0.000000000000E+00   3.502678319075E-05  -2.873927105398E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187933156540E-05   2.080711072853E-06   0.000000000000E+00  -2.432295714546E-05   5.821954611804E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.576799237853E-05  -4.009408622886E-06   0.000000000000E+00   3.460203273991E-05  -2.319000981527E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.214631469392E-05   2.054464957931E-06   0.000000000000E+00  -2.412277575799E-05   5.423912859810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.603945883541E-05  -3.935079985085E-06   0.000000000000E+00   3.417189739259E-05  -1.768412503060E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.240579588455E-05   2.027827138358E-06   0.000000000000E+00  -2.391683172853E-05   5.027167780495E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.629489292980E-05  -3.860538008065E-06   0.000000000000E+00   3.373661486364E-05  -1.222282318187E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265779472834E-05   2.000813693520E-06   0.000000000000E+00  -2.370527390652E-05   4.631832436658E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.653449414547E-05  -3.785813439309E-06   0.000000000000E+00   3.329642007378E-05  -6.807272756533E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290233305924E-05   1.973440545440E-06   0.000000000000E+00  -2.348824852351E-05   4.238015584221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.675846432353E-05  -3.710936426689E-06   0.000000000000E+00   3.285154511013E-05  -1.438604549184E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.313943901068E-05   1.945723454978E-06   0.000000000000E+00  -2.326593769482E-05   3.845848284734E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.696700751017E-05  -3.635936520312E-06   0.000000000000E+00   3.240221919242E-05   3.882087996741E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336914002548E-05   1.917678013912E-06   0.000000000000E+00  -2.303849289439E-05   3.455439604807E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.716032980644E-05  -3.560842673539E-06   0.000000000000E+00   3.194866863735E-05   9.153748472772E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359146581520E-05   1.889319646018E-06   0.000000000000E+00  -2.280606425868E-05   3.066895482217E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.733863922062E-05  -3.485683245270E-06   0.000000000000E+00   3.149111682931E-05   1.437535714549E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.380644797913E-05   1.860663605211E-06   0.000000000000E+00  -2.256879740052E-05   2.680315899488E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.750214552486E-05  -3.410486001866E-06   0.000000000000E+00   3.102978419078E-05   1.954593060992E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401412177681E-05   1.831724972000E-06   0.000000000000E+00  -2.232685001281E-05   2.295808635957E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.765106011139E-05  -3.335278119343E-06   0.000000000000E+00   3.056488815552E-05   2.466452142899E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.421452374265E-05   1.802518650577E-06   0.000000000000E+00  -2.208037041274E-05   1.913472328214E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.778559585678E-05  -3.260086186360E-06   0.000000000000E+00   3.009664314462E-05   2.973021775633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440769268581E-05   1.773059367622E-06   0.000000000000E+00  -2.182950731317E-05   1.533404352602E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.790596698196E-05  -3.184936206389E-06   0.000000000000E+00   2.962526054315E-05   3.474214296971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459367133112E-05   1.743361669768E-06   0.000000000000E+00  -2.157442146793E-05   1.155711241989E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.801238892292E-05  -3.109853601319E-06   0.000000000000E+00   2.915094868093E-05   3.969945527313E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.477250149445E-05   1.713439918223E-06   0.000000000000E+00  -2.131525030356E-05   7.804772838800E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.810507819802E-05  -3.034863214224E-06   0.000000000000E+00   2.867391281319E-05   4.460134731306E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494422745463E-05   1.683308290982E-06   0.000000000000E+00  -2.105213455153E-05   4.077875359722E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.818425228144E-05  -2.959989313091E-06   0.000000000000E+00   2.819435510511E-05   4.944704577293E-06
Spline
52  4.6
2.646759947901638e+00  4.201104723047592e+00  -5.086478946357348e-02
2.00000  2.05000  2.845406631239929e-01  -8.877377182165920e-01  1.174814318408633e+00  -7.381993345167164e-01
2.05000  2.10000  2.429985380923704e-01  -7.757927813846045e-01  1.064084418231126e+00  -6.947582897723600e-01
2.10000  2.15000  2.067822652824963e-01  -6.745950267347840e-01  9.598706747652714e-01  -6.578248509350827e-01
2.15000  2.20000  1.753699625263035e-01  -5.835416456402703e-01  8.611969471250094e-01  -6.191477043236382e-01
2.20000  2.25000  1.482684791490619e-01  -5.020655587101963e-01  7.683247914764632e-01  -5.809377828993925e-01
2.25000  2.30000  1.250133959693809e-01  -4.295901129342956e-01  6.811841240415546e-01  -5.426026685021283e-01
2.30000  2.35000  1.051690252992073e-01  -3.655412205439064e-01  5.997937237662356e-01  -5.043011008094621e-01
2.35000  2.40000  8.832841094382632e-02  -3.093441064233535e-01  5.241485586448159e-01  -4.659905392709146e-01
2.40000  2.45000  7.411332820186187e-02  -2.604241796034039e-01  4.542499777541790e-01  -4.276824064118141e-01
2.45000  2.50000  6.217428386527558e-02  -2.182067998760744e-01  3.900976167924065e-01  -3.893735526806222e-01
2.50000  2.55000  5.219051621936784e-02  -1.821173398419385e-01  3.316915838903134e-01  -3.510651537584262e-01
2.55000  2.60000  4.386999504277692e-02  -1.515811701060955e-01  2.790318108265497e-01  -3.127556564721825e-01
2.60000  2.65000  3.694942160747946e-02  -1.260236564469818e-01  2.321184623557220e-01  -2.744500978325482e-01
2.65000  2.70000  3.119422867879063e-02  -1.048701859451537e-01  1.909509476808399e-01  -2.361298829721191e-01
2.70000  2.75000  2.639858051536350e-02  -8.754606529936056e-02  1.555314652350219e-01  -1.978643543484961e-01
2.75000  2.80000  2.238537286918948e-02  -7.347690143347213e-02  1.258518120827476e-01  -1.593947369929816e-01
2.80000  2.85000  1.900623298559863e-02  -6.208718075264477e-02  1.019426015338004e-01  -1.216867883365272e-01
2.85000  2.90000  1.614151960325881e-02  -5.280557151178863e-02  8.368958328332127e-02  -8.113625361191683e-02
2.90000  2.95000  1.370032295417620e-02  -4.504513508554591e-02  7.151914524153379e-02  -5.956119292992765e-02
2.95000  3.00000  1.161941891388649e-02  -3.833992950836695e-02  6.258496630204459e-02  -5.696160534071368e-02
3.00000  3.05000  9.851764653555669e-03  -3.250864491821787e-02  5.404072550093757e-02  -5.151943452741559e-02
3.05000  3.10000  8.354994292081197e-03  -2.749096812707975e-02  4.631281032182526e-02  -4.683892198950460e-02
3.10000  3.15000  7.090373046283079e-03  -2.321097900981848e-02  3.928697202339953e-02  -4.195435957437244e-02
3.15000  3.20000  6.022797230903860e-03  -1.959693950428634e-02  3.299381808724369e-02  -3.712433839259664e-02
3.20000  3.25000  5.120794258608573e-03  -1.657599023350643e-02  2.742516732835416e-02  -3.228020215465541e-02
3.25000  3.30000  4.356522639984808e-03  -1.407557501683094e-02  2.258313700515586e-02  -2.743798490806138e-02
3.30000  3.35000  3.705771983542645e-03  -1.202304620312582e-02  1.846743926894667e-02  -2.260220675208449e-02
3.35000  3.40000  3.147962995714708e-03  -1.034581882687177e-02  1.507710825613398e-02  -1.773875324254510e-02
3.40000  3.45000  2.666147480856138e-03  -8.971148650577469e-03  1.241629526975222e-02  -1.297956205646759e-02
3.45000  3.50000  2.247008341244584e-03  -7.826865839025749e-03  1.046936096128208e-02  -7.830996930074101e-03
3.50000  3.55000  1.880859577080244e-03  -6.838662219873099e-03  9.294711421770964e-03  -5.281798595831671e-03
3.55000  3.60000  1.561503019816538e-03  -5.948804567164743e-03  8.502441632396216e-03  -5.331973929830377e-03
3.60000  3.65000  1.284652398798062e-03  -5.138550208398845e-03  7.702645542921656e-03  -4.992754695281535e-03
3.65000  3.70000  1.046357407898514e-03  -4.405731314321294e-03  6.953732338629428e-03  -4.757873420919160e-03
3.70000  3.75000  8.428604388514071e-04  -3.746042131115242e-03  6.240051325491550e-03  -4.495034874356992e-03
3.75000  3.80000  6.705965812500798e-04  -3.155749760123766e-03  5.565796094338004e-03  -4.239687456411391e-03
3.80000  3.85000  5.261936225476856e-04  -2.630967806613053e-03  4.929842975876298e-03  -3.982332796202006e-03
3.85000  3.90000  4.064720480571979e-04  -2.167851004996936e-03  4.332493056445993e-03  -3.725515976423954e-03
3.90000  3.95000  3.084450409514134e-04  -1.762543069175517e-03  3.773665659982402e-03  -3.468555037187527e-03
3.95000  4.00000  2.293184822629447e-04  -1.411190665956182e-03  3.253382404404270e-03  -3.211632735353465e-03
4.00000  4.05000  1.664909508842273e-04  -1.109939671030907e-03  2.771637494101253e-03  -2.954700003369704e-03
4.05000  4.10000  1.175537235675141e-04  -8.549361716460551e-04  2.328432493595798e-03  -2.697770354581320e-03
4.10000  4.15000  8.029077492487826e-05  -6.423261999458357e-04  1.923766940408602e-03  -2.440838803167625e-03
4.15000  4.20000  5.267877742821169e-05  -4.682557969287306e-04  1.557641119933453e-03  -2.183911779031494e-03
4.20000  4.25000  3.288710140922992e-05  -3.288710232781219e-04  1.230054353078730e-03  -1.926968548468353e-03
4.25000  4.30000  1.927781505946214e-05  -2.203178520837619e-04  9.410090708084781e-04  -1.670085616254549e-03
4.30000  4.35000  1.040568443026345e-05  -1.387425871248234e-04  6.904962283702967e-04  -1.412977697155678e-03
4.35000  4.40000  5.018173432803572e-06  -8.029029701646152e-05  4.785495737969457e-04  -1.156709427175194e-03
4.40000  4.45000  2.055443838075931e-06  -4.111066034058047e-05  3.050431597206642e-04  -8.973075476583084e-04
4.45000  4.50000  6.503552768912825e-07  -1.733615097595142e-05  1.704470275719184e-04  -6.496004571524316e-04
4.50000  4.55000  1.284652398794543e-07  -5.163451647402845e-06  7.300695899905404e-05  -3.582478201138993e-04
4.55000  4.60000  8.029077492709841e-09  -5.496143983516933e-07  1.926978598196932e-05  -4.794388022908844e-04  7.218207666358500e-03  -4.450166450697138e-02


==> anc/O-F.skf <==
0.020000 1000
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340365305683E+00  -2.506974923103E+00   0.000000000000E+00  -4.762009416818E-01  -1.866519839785E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.256625625092E-01   9.004738028037E-01   0.000000000000E+00  -1.592362613163E-01   8.810236358438E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.221461810679E+00  -2.448441192084E+00   0.000000000000E+00  -4.092631164231E-01  -1.808684582904E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.024208628372E-01   8.915978321057E-01   0.000000000000E+00  -1.703042720917E-01   8.742071878660E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105907543247E+00  -2.389902746548E+00   0.000000000000E+00  -3.409288522472E-01  -1.759117225952E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.787716336958E-01   8.824628164985E-01   0.000000000000E+00  -1.814943020570E-01   8.674734405257E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.939857152717E-01  -2.331512059284E+00   0.000000000000E+00  -2.718744431301E-01  -1.716888180228E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.547793303064E-01   8.730862351969E-01   0.000000000000E+00  -1.927714316282E-01   8.608210266221E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.859217992731E-01  -2.273406548137E+00   0.000000000000E+00  -2.026989132367E-01  -1.681118976609E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.305060717959E-01   8.634852916310E-01   0.000000000000E+00  -2.041011154284E-01   8.542461373324E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.818891338564E-01  -2.215709419249E+00   0.000000000000E+00  -1.339281285847E-01  -1.650987959392E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.060115261285E-01   8.536768727587E-01   0.000000000000E+00  -2.154494597245E-01   8.477429870961E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.820143296837E-01  -2.158530534835E+00   0.000000000000E+00  -6.601935424113E-02  -1.625733498366E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.813528232047E-01   8.436775138935E-01   0.000000000000E+00  -2.267834582573E-01   8.413042322098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.863824198228E-01  -2.101967289668E+00   0.000000000000E+00   6.339249242022E-04  -1.604655270504E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.565844930990E-01   8.335033686050E-01   0.000000000000E+00  -2.380711900561E-01   8.349213444216E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.950417149019E-01  -2.046105482573E+00   0.000000000000E+00   6.569706592412E-02  -1.587114059290E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.317584266431E-01   8.231701832695E-01   0.000000000000E+00  -2.492819827196E-01   8.285849414871E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.080083379755E-01  -1.991020171527E+00   0.000000000000E+00   1.288893267016E-01  -1.572530435751E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.069238557916E-01   8.126932758762E-01   0.000000000000E+00  -2.603865444931E-01   8.222850771026E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.252704261287E-01  -1.936776502371E+00   0.000000000000E+00   1.899790111269E-01  -1.560382615349E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.821273514184E-01   8.020875187132E-01   0.000000000000E+00  -2.713570682955E-01   8.160114929043E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467919951104E-01  -1.883430503294E+00   0.000000000000E+00   2.487787662261E-01  -1.550203727987E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.574128363940E-01   7.913673245862E-01   0.000000000000E+00  -2.821673106592E-01   8.097538353721E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725164684145E-01  -1.831029838751E+00   0.000000000000E+00   3.051410800642E-01  -1.541578690541E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.328216119778E-01   7.805466362429E-01   0.000000000000E+00  -2.927926483458E-01   8.035018405245E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023698760013E-01  -1.779614518657E+00   0.000000000000E+00   3.589540151245E-01  -1.534140833035E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.083923957307E-01   7.696389186982E-01   0.000000000000E+00  -3.032101152058E-01   7.972454892651E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.626372931406E-02  -1.729217560856E+00   0.000000000000E+00   4.101372021177E-01  -1.527568398426E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.841613693134E-01   7.586571541786E-01   0.000000000000E+00  -3.133984216525E-01   7.909751361697E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.590241825182E-02  -1.679865607226E+00   0.000000000000E+00   4.586381116595E-01  -1.521581011550E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.601622346850E-01   7.476138394225E-01   0.000000000000E+00  -3.233379589339E-01   7.846816143881E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.423871303386E-02  -1.631579495620E+00   0.000000000000E+00   5.044286149807E-01  -1.515936191972E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.364262773488E-01   7.365209850915E-01   0.000000000000E+00  -3.330107902036E-01   7.783563191963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.388630260686E-01  -1.584374791147E+00   0.000000000000E+00   5.475018378469E-01  -1.510425969153E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.129824354241E-01   7.253901170691E-01   0.000000000000E+00  -3.424006302204E-01   7.719912725858E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.898992363857E-01  -1.538262280639E+00   0.000000000000E+00   5.878693043319E-01  -1.504873642760E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.898573734358E-01   7.142322794349E-01   0.000000000000E+00  -3.514928153403E-01   7.655791711123E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374757424958E-01  -1.493248433501E+00   0.000000000000E+00   6.255583593838E-01  -1.499130716813E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.670755598273E-01   7.030580389247E-01   0.000000000000E+00  -3.602742653140E-01   7.591134190605E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817241694538E-01  -1.449335831425E+00   0.000000000000E+00   6.606098525223E-01  -1.493074024390E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.446593472996E-01   6.918774906951E-01   0.000000000000E+00  -3.687334382548E-01   7.525881488209E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.227782399281E-01  -1.406523568599E+00   0.000000000000E+00   6.930760607361E-01  -1.486603049727E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.226290551765E-01   6.807002652308E-01   0.000000000000E+00  -3.768602800081E-01   7.459982302085E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.607727820283E-01  -1.364807623516E+00   0.000000000000E+00   7.230188272236E-01  -1.479637446773E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010030530814E-01   6.695355362435E-01   0.000000000000E+00  -3.846461690280E-01   7.393392703029E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.958428521498E-01  -1.324181203354E+00   0.000000000000E+00   7.505078934687E-01  -1.472114748808E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.797978452938E-01   6.583920294228E-01   0.000000000000E+00  -3.920838577469E-01   7.326076052360E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.281229568823E-01  -1.284635062129E+00   0.000000000000E+00   7.756194045778E-01  -1.463988261505E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.590281552263E-01   6.472780319145E-01   0.000000000000E+00  -3.991674113171E-01   7.258002852166E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577463637946E-01  -1.246157793680E+00   0.000000000000E+00   7.984345711304E-01  -1.455225129851E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387070095344E-01   6.362014024078E-01   0.000000000000E+00  -4.058921445026E-01   7.189150539456E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.848444940661E-01  -1.208736101058E+00   0.000000000000E+00   8.190384736572E-01  -1.445804570444E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.188458214329E-01   6.251695817286E-01   0.000000000000E+00  -4.122545574047E-01   7.119503234560E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.095463927994E-01  -1.172355043693E+00   0.000000000000E+00   8.375189985046E-01  -1.435716260082E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.945447285364E-02   6.141896038406E-01   0.000000000000E+00  -4.182522706222E-01   7.049051452929E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.319782737778E-01  -1.136998263769E+00   0.000000000000E+00   8.539658955073E-01  -1.424958872121E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.054139512975E-02   6.032681071683E-01   0.000000000000E+00  -4.238839603675E-01   6.977791788458E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.522631353247E-01  -1.102648193228E+00   0.000000000000E+00   8.684699489074E-01  -1.413538752394E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.211364794397E-02   5.924113461632E-01   0.000000000000E+00  -4.291492939896E-01   6.905726575486E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.705204433490E-01  -1.069286242782E+00   0.000000000000E+00   8.811222533727E-01  -1.401468726678E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.417699632028E-02   5.816252030408E-01   0.000000000000E+00  -4.340488662887E-01   6.832863535706E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.868658773731E-01  -1.036892974035E+00   0.000000000000E+00   8.920135871485E-01  -1.388767031062E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.673598547997E-02   5.709151996269E-01   0.000000000000E+00  -4.385841369509E-01   6.759215415443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.014111343204E-01  -1.005448255977E+00   0.000000000000E+00   9.012338743299E-01  -1.375456357104E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.794013418882E-03   5.602865092543E-01   0.000000000000E+00  -4.427573693755E-01   6.684799617991E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.142637845172E-01  -9.749314068536E-01   0.000000000000E+00   9.088717283517E-01  -1.361563003314E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.646598904386E-03   5.497439686592E-01   0.000000000000E+00  -4.465715711233E-01   6.609637835058E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.255271743593E-01  -9.453213224711E-01   0.000000000000E+00   9.150140689037E-01  -1.347116124642E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.258453985093E-02   5.392920898338E-01   0.000000000000E+00  -4.500304361675E-01   6.533755680747E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.353003700987E-01  -9.165965918716E-01   0.000000000000E+00   9.197458048051E-01  -1.332147071786E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.801944190990E-02   5.289350717937E-01   0.000000000000E+00  -4.531382890949E-01   6.457182330986E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.436781374707E-01  -8.887356013139E-01   0.000000000000E+00   9.231495757463E-01  -1.316688812483E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.295181906548E-02   5.186768122255E-01   0.000000000000E+00  -4.559000313682E-01   6.379950170798E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.507509523359E-01  -8.617166273628E-01   0.000000000000E+00   9.253055463123E-01  -1.300775427102E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.738300673533E-02   5.085209189854E-01   0.000000000000E+00  -4.583210897319E-01   6.302094451434E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.566050377551E-01  -8.355179200328E-01   0.000000000000E+00   9.262912461504E-01  -1.284441671721E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.131510427545E-02   4.984707214209E-01   0.000000000000E+00  -4.604073668191E-01   6.223652958941E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.613224236178E-01  -8.101177765503E-01   0.000000000000E+00   9.261814507623E-01  -1.267722601546E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.475092003201E-02   4.885292814944E-01   0.000000000000E+00  -4.621651939901E-01   6.144665695462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.649810250190E-01  -7.854946067244E-01   0.000000000000E+00   9.250480977721E-01  -1.250653249043E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.076939189074E-01   4.786994046896E-01   0.000000000000E+00  -4.636012864186E-01   6.065174574228E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.676547362749E-01  -7.616269904347E-01   0.000000000000E+00   9.229602341199E-01  -1.233268350653E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.201481723968E-01   4.689836506835E-01   0.000000000000E+00  -4.647227004210E-01   5.985223128963E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.694135376719E-01  -7.384937279057E-01   0.000000000000E+00   9.199839900211E-01  -1.215602116867E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.321183110439E-01   4.593843437726E-01   0.000000000000E+00  -4.655367930109E-01   5.904856238193E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.703236123594E-01  -7.160738834869E-01   0.000000000000E+00   9.161825759329E-01  -1.197688041031E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436094792539E-01   4.499035830420E-01   0.000000000000E+00  -4.660511836479E-01   5.824119864750E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.704474711491E-01  -6.943468234263E-01   0.000000000000E+00   9.116162991816E-01  -1.179558742342E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.546272923999E-01   4.405432522687E-01   0.000000000000E+00  -4.662737181414E-01   5.743060810610E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.698440832744E-01  -6.732922481588E-01   0.000000000000E+00   9.063425972607E-01  -1.161245838936E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651777961510E-01   4.313050295538E-01   0.000000000000E+00  -4.662124346591E-01   5.661726487032E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.685690113305E-01  -6.528902196525E-01   0.000000000000E+00   9.004160850978E-01  -1.142779847515E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.752674279486E-01   4.221903966791E-01   0.000000000000E+00  -4.658755317850E-01   5.580164699884E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.666745488545E-01  -6.331211843225E-01   0.000000000000E+00   8.938886138912E-01  -1.124190106381E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.849029805539E-01   4.132006481850E-01   0.000000000000E+00  -4.652713385647E-01   5.498423449890E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.642098593119E-01  -6.139659917906E-01   0.000000000000E+00   8.868093394347E-01  -1.105504718472E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.940915675891E-01   4.043369001682E-01   0.000000000000E+00  -4.644082864733E-01   5.416550747506E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.612211152562E-01  -5.954059100825E-01   0.000000000000E+00   8.792247980076E-01  -1.086750512211E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.028405909927E-01   3.956000988012E-01   0.000000000000E+00  -4.632948832368E-01   5.334594442007E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.577516367697E-01  -5.774226374566E-01   0.000000000000E+00   8.711789882210E-01  -1.067953017337E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.111577103106E-01   3.869910285717E-01   0.000000000000E+00  -4.619396884346E-01   5.252602064355E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.538420282924E-01  -5.599983113762E-01   0.000000000000E+00   8.627134573340E-01  -1.049136453967E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.190508137431E-01   3.785103202469E-01   0.000000000000E+00  -4.603512908140E-01   5.170620683353E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.495303132170E-01  -5.431155147491E-01   0.000000000000E+00   8.538673908140E-01  -1.030323732542E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265279908724E-01   3.701584585637E-01   0.000000000000E+00  -4.585382872401E-01   5.088696774556E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.448520656080E-01  -5.267572799029E-01   0.000000000000E+00   8.446777040109E-01  -1.011536463337E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335975069907E-01   3.619357896503E-01   0.000000000000E+00  -4.565092632099E-01   5.006876101407E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.398405386281E-01  -5.109070904355E-01   0.000000000000E+00   8.351791350095E-01  -9.927949737653E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402677789579E-01   3.538425281813E-01   0.000000000000E+00  -4.542727748585E-01   4.925203608022E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.345267892602E-01  -4.955488812350E-01   0.000000000000E+00   8.254043378611E-01  -9.741183322162E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465473525130E-01   3.458787642740E-01   0.000000000000E+00  -4.518373323842E-01   4.843723323055E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.289397990471E-01  -4.806670369030E-01   0.000000000000E+00   8.153839754638E-01  -9.555243773230E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524448809704E-01   3.380444701280E-01   0.000000000000E+00  -4.492113848222E-01   4.762478274080E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.231065906352E-01  -4.662463887035E-01   0.000000000000E+00   8.051468115511E-01  -9.370297514081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.579691052317E-01   3.303395064170E-01   0.000000000000E+00  -4.464033060992E-01   4.681510411897E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.170523399239E-01  -4.522722103637E-01   0.000000000000E+00   7.947198012564E-01  -9.186499375171E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.631288350477E-01   3.227636284357E-01   0.000000000000E+00  -4.434213823001E-01   4.600860544214E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.108004837711E-01  -4.387302127083E-01   0.000000000000E+00   7.841281798833E-01  -9.003992988742E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.679329314663E-01   3.153164920109E-01   0.000000000000E+00  -4.402738000816E-01   4.520568278133E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.043728231378E-01  -4.256065374665E-01   0.000000000000E+00   7.733955495214E-01  -8.822911204391E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.723902904067E-01   3.079976591803E-01   0.000000000000E+00  -4.369686361709E-01   4.440671970905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.977896217077E-01  -4.128877502003E-01   0.000000000000E+00   7.625439632693E-01  -8.643376516077E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765098272995E-01   3.008066036476E-01   0.000000000000E+00  -4.335138478858E-01   4.361208688414E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.910696999396E-01  -4.005608326757E-01   0.000000000000E+00   7.515940068292E-01  -8.465501499309E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.803004627391E-01   2.937427160189E-01   0.000000000000E+00  -4.299172646199E-01   4.282214170876E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.842305246464E-01  -3.886131745931E-01   0.000000000000E+00   7.405648773437E-01  -8.289389250324E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.837711090944E-01   2.868053088286E-01   0.000000000000E+00  -4.261865802342E-01   4.203722805264E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.772882941381E-01  -3.770325649440E-01   0.000000000000E+00   7.294744593394E-01  -8.115133826962E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.869306580257E-01   2.799936213589E-01   0.000000000000E+00  -4.223293463018E-01   4.125767603965E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.702580190201E-01  -3.658071829389E-01   0.000000000000E+00   7.183393977170E-01  -7.942820684956E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.897879688623E-01   2.733068242620E-01   0.000000000000E+00  -4.183529661537E-01   4.048380189225E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.631535987704E-01  -3.549255886957E-01   0.000000000000E+00   7.071751677374E-01  -7.772527109672E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.923518577922E-01   2.667440239899E-01   0.000000000000E+00  -4.142646896750E-01   3.971590782931E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.559878941490E-01  -3.443767137112E-01   0.000000000000E+00   6.959961419821E-01  -7.604322639462E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.946310878221E-01   2.603042670378E-01   0.000000000000E+00  -4.100716088049E-01   3.895428201316E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.487727956865E-01  -3.341498511701E-01   0.000000000000E+00   6.848156543207E-01  -7.438269479752E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.966343594660E-01   2.539865440094E-01   0.000000000000E+00  -4.057806536945E-01   3.819919854187E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.415192882417E-01  -3.242346461746E-01   0.000000000000E+00   6.736460608821E-01  -7.274422905780E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983703021224E-01   2.477897935072E-01   0.000000000000E+00  -4.013985894799E-01   3.745091748297E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.342375118715E-01  -3.146210859269E-01   0.000000000000E+00   6.624987980983E-01  -7.112831653469E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.998474661043E-01   2.417129058575E-01   0.000000000000E+00  -3.969320136284E-01   3.670968494498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.269368191081E-01  -3.052994899155E-01   0.000000000000E+00   6.513844378673E-01  -6.953538297142E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010743152856E-01   2.357547266722E-01   0.000000000000E+00  -3.923873538202E-01   3.597573318345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.196258288346E-01  -2.962605001260E-01   0.000000000000E+00   6.403127399182E-01  -6.796579613751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.020592203320E-01   2.299140602559E-01   0.000000000000E+00  -3.877708663264E-01   3.524928073818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.123124768604E-01  -2.874950713513E-01   0.000000000000E+00   6.292927014433E-01  -6.641986933376E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.028104524832E-01   2.241896728634E-01   0.000000000000E+00  -3.830886348511E-01   3.453053259870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.050040633668E-01  -2.789944615745E-01   0.000000000000E+00   6.183326040936E-01  -6.489786474994E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.033361778578E-01   2.185802958115E-01   0.000000000000E+00  -3.783465698009E-01   3.381968039515E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.977072973870E-01  -2.707502224808E-01   0.000000000000E+00   6.074400584299E-01  -6.339999668095E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036444522532E-01   2.130846284523E-01   0.000000000000E+00  -3.735504079530E-01   3.311690261181E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.904283384280E-01  -2.627541901521E-01   0.000000000000E+00   5.966220459150E-01  -6.192643460528E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.037432164117E-01   2.077013410124E-01   0.000000000000E+00  -3.687057124900E-01   3.242236482094E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.831728354551E-01  -2.549984758382E-01   0.000000000000E+00   5.858849585720E-01  -6.047730610873E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.036402917299E-01   2.024290773029E-01   0.000000000000E+00  -3.638178733746E-01   3.173621993443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.759459632746E-01  -2.474754570154E-01   0.000000000000E+00   5.752346363690E-01  -5.905269968479E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.033433763860E-01   1.972664573049E-01   0.000000000000E+00  -3.588921080363E-01   3.105860847122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.687524565272E-01  -2.401777685562E-01   0.000000000000E+00   5.646764024639E-01  -5.765266738270E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.028600418629E-01   1.922120796353E-01   0.000000000000E+00  -3.539334623457E-01   3.038965883829E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.615966414582E-01  -2.330982941498E-01   0.000000000000E+00   5.542150964023E-01  -5.627722733939E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.021977298458E-01   1.872645238984E-01   0.000000000000E+00  -3.489468118524E-01   2.972948762357E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.544824654907E-01  -2.262301578525E-01   0.000000000000E+00   5.438551053595E-01  -5.492636615685E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.013637494733E-01   1.824223529256E-01   0.000000000000E+00  -3.439368632631E-01   2.907819989866E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.474135248038E-01  -2.195667159656E-01   0.000000000000E+00   5.336003935218E-01  -5.360004118067E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.003652749241E-01   1.776841149095E-01   0.000000000000E+00  -3.389081561409E-01   2.843588953014E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.403930900236E-01  -2.131015490461E-01   0.000000000000E+00   5.234545297164E-01  -5.229818263948E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.992093433190E-01   1.730483454348E-01   0.000000000000E+00  -3.338650648030E-01   2.780263949751E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.334241301662E-01  -2.068284541424E-01   0.000000000000E+00   5.134207133823E-01  -5.102069567286E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.979028529236E-01   1.685135694118E-01   0.000000000000E+00  -3.288118004009E-01   2.717852221680E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.265093348261E-01  -2.007414373245E-01   0.000000000000E+00   5.035017989360E-01  -4.976746224859E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.964525616320E-01   1.640783029142E-01   0.000000000000E+00  -3.237524131631E-01   2.656359986818E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.196511349301E-01  -1.948347063413E-01   0.000000000000E+00   4.937003186851E-01  -4.853834297125E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.948650857191E-01   1.597410549263E-01   0.000000000000E+00  -3.186907947853E-01   2.595792472661E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.128517219275E-01  -1.891026635634E-01   0.000000000000E+00   4.840185043054E-01  -4.733317878556E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.931468988443E-01   1.555003290026E-01   0.000000000000E+00  -3.136306809518E-01   2.536153949433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.061130656748E-01  -1.835398991261E-01   0.000000000000E+00   4.744583070052E-01  -4.615179258553E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913043312941E-01   1.513546248438E-01   0.000000000000E+00  -3.085756539736E-01   2.477447763426E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.994369310119E-01  -1.781411842989E-01   0.000000000000E+00   4.650214164322E-01  -4.499399072690E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.893435694482E-01   1.473024397907E-01   0.000000000000E+00  -3.035291455294E-01   2.419676370325E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.928248931824E-01  -1.729014650558E-01   0.000000000000E+00   4.557092784101E-01  -4.385956445229E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.872706554593E-01   1.433422702425E-01   0.000000000000E+00  -2.984944394975E-01   2.362841368452E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.862783521204E-01  -1.678158558736E-01   0.000000000000E+00   4.465231115606E-01  -4.274829123139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.850914871312E-01   1.394726129980E-01   0.000000000000E+00  -2.934746748651E-01   2.306943531839E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.797985456993E-01  -1.628796337368E-01   0.000000000000E+00   4.374639228825E-01  -4.165993601832E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.828118179860E-01   1.356919665275E-01   0.000000000000E+00  -2.884728487051E-01   2.251982843060E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.733865620485E-01  -1.580882323321E-01   0.000000000000E+00   4.285325223596E-01  -4.059425243644E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.804372575080E-01   1.319988321740E-01   0.000000000000E+00  -2.834918192092E-01   2.197958525767E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.670433509207E-01  -1.534372364812E-01   0.000000000000E+00   4.197295366321E-01  -3.955098388766E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.779732715544E-01   1.283917152892E-01   0.000000000000E+00  -2.785343087680E-01   2.144869076869E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.607697342850E-01  -1.489223767053E-01   0.000000000000E+00   4.110554218238E-01  -3.852986459229E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.754251829226E-01   1.248691263060E-01   0.000000000000E+00  -2.736029070884E-01   2.092712298300E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.545664160974E-01  -1.445395240490E-01   0.000000000000E+00   4.025104755415E-01  -3.753062056887E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727981720640E-01   1.214295817496E-01   0.000000000000E+00  -2.687000743402E-01   2.041485328332E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.484339913665E-01  -1.402846850474E-01   0.000000000000E+00   3.940948481206E-01  -3.655297054716E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.700972779358E-01   1.180716051903E-01   0.000000000000E+00  -2.638281443244E-01   1.991184672391E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.423729545471E-01  -1.361539968845E-01   0.000000000000E+00   3.858085531550E-01  -3.559662682516E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.673273989820E-01   1.147937281397E-01   0.000000000000E+00  -2.589893276547E-01   1.941806233346E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.363837073095E-01  -1.321437227409E-01   0.000000000000E+00   3.776514773574E-01  -3.466129607393E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.644932942345E-01   1.115944908938E-01   0.000000000000E+00  -2.541857149465E-01   1.893345341224E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304665657306E-01  -1.282502472709E-01   0.000000000000E+00   3.696233897935E-01  -3.374668008236E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.615995845267E-01   1.084724433234E-01   0.000000000000E+00  -2.494192800069E-01   1.845796782345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.246217669330E-01  -1.244700723091E-01   0.000000000000E+00   3.617239505211E-01  -3.285247646304E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.586507538126E-01   1.054261456154E-01   0.000000000000E+00  -2.446918830195E-01   1.799154827825E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.188494752584E-01  -1.207998126728E-01   0.000000000000E+00   3.539527186899E-01  -3.197837930634E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.556511505823E-01   1.024541689661E-01   0.000000000000E+00  -2.400052737185E-01   1.753413261456E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.131497879465E-01  -1.172361921565E-01   0.000000000000E+00   3.463091601149E-01  -3.112407979186E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.526049893691E-01   9.955509622895E-02   0.000000000000E+00  -2.353610945487E-01   1.708565406925E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.075227403827E-01  -1.137760396707E-01   0.000000000000E+00   3.387926543650E-01  -3.028926675607E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495163523396E-01   9.672752251842E-02   0.000000000000E+00  -2.307608838040E-01   1.664604154357E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019683109784E-01  -1.104162855269E-01   0.000000000000E+00   3.314025014077E-01  -2.947362723026E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463891909615E-01   9.397005577199E-02   0.000000000000E+00  -2.262060787437E-01   1.621521986191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964864256595E-01  -1.071539578248E-01   0.000000000000E+00   3.241379278239E-01  -2.867684692812E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432273277421E-01   9.128131727165E-02   0.000000000000E+00  -2.216980186797E-01   1.579311002351E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910769620083E-01  -1.039861790457E-01   0.000000000000E+00   3.169980926226E-01  -2.789861071206E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.400344580330E-01   8.865994212692E-02   0.000000000000E+00  -2.172379480333E-01   1.537962944731E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.857397531112E-01  -1.009101627103E-01   0.000000000000E+00   3.099820926901E-01  -2.713860302064E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.368141518933E-01   8.610457972084E-02   0.000000000000E+00  -2.128270193571E-01   1.497469220968E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.804745910957E-01  -9.792321019431E-02   0.000000000000E+00   3.030889678883E-01  -2.639650826622E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335698560077E-01   8.361389412065E-02   0.000000000000E+00  -2.084662963200E-01   1.457820927521E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.752812303920E-01  -9.502270766331E-02   0.000000000000E+00   2.963177058220E-01  -2.567201120326E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.303048956537E-01   8.118656445448E-02   0.000000000000E+00  -2.041567566525E-01   1.419008872033E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.701593907728E-01  -9.220612310846E-02   0.000000000000E+00   2.896672463139E-01  -2.496479727429E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.270224767127E-01   7.882128525559E-02   0.000000000000E+00  -1.998992950496E-01   1.381023594999E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.651087601214E-01  -8.947100351020E-02   0.000000000000E+00   2.831364855790E-01  -2.427455292240E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.237256877206E-01   7.651676677570E-02   0.000000000000E+00  -1.956947260297E-01   1.343855390725E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.601289970196E-01  -8.681497210257E-02   0.000000000000E+00   2.767242801434E-01  -2.360096588858E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.204175019536E-01   7.427173526849E-02   0.000000000000E+00  -1.915437867477E-01   1.307494327590E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552197331209E-01  -8.423572573949E-02   0.000000000000E+00   2.704294505088E-01  -2.294372548091E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.171007795444E-01   7.208493324477E-02   0.000000000000E+00  -1.874471397600E-01   1.271930267615E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.503805753420E-01  -8.173103236647E-02   0.000000000000E+00   2.642507845813E-01  -2.230252282480E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.137782696246E-01   6.995511970060E-02   0.000000000000E+00  -1.834053757414E-01   1.237152885345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.456111078894E-01  -7.929872858601E-02   0.000000000000E+00   2.581870408847E-01  -2.167705109307E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.104526124907E-01   6.788107031939E-02   0.000000000000E+00  -1.794190161507E-01   1.203151686055E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.409108941279E-01  -7.693671730902E-02   0.000000000000E+00   2.522369515657E-01  -2.106700571641E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071263417880E-01   6.586157764936E-02   0.000000000000E+00  -1.754885158459E-01   1.169916023272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.362794783141E-01  -7.464296549123E-02   0.000000000000E+00   2.463992252124E-01  -2.047208457887E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.038018867100E-01   6.389545125737E-02   0.000000000000E+00  -1.716142656468E-01   1.137435115653E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.317163871722E-01  -7.241550200483E-02   0.000000000000E+00   2.406725494824E-01  -1.989198819600E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.004815742105E-01   6.198151786022E-02   0.000000000000E+00  -1.677965948449E-01   1.105698063194E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.272211313853E-01  -7.025241549760E-02   0.000000000000E+00   2.350555935777E-01  -1.932641987447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.971676312232E-01   6.011862143456E-02   0.000000000000E+00  -1.640357736596E-01   1.074693862803E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.227932069439E-01  -6.815185241419E-02   0.000000000000E+00   2.295470105502E-01  -1.877508586174E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.938621868880E-01   5.830562330623E-02   0.000000000000E+00  -1.603320156412E-01   1.044411423248E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.184320964059E-01  -6.611201505446E-02   0.000000000000E+00   2.241454394651E-01  -1.823769547989E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.905672747793E-01   5.654140222030E-02   0.000000000000E+00  -1.566854800188E-01   1.014839579475E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.141372700511E-01  -6.413115972033E-02   0.000000000000E+00   2.188495074238E-01  -1.771396124640E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.872848351346E-01   5.482485439245E-02   0.000000000000E+00  -1.530962739943E-01   9.859671063262E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.099081869668E-01  -6.220759490660E-02   0.000000000000E+00   2.136578314631E-01  -1.720359898461E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.840167170803E-01   5.315489354279E-02   0.000000000000E+00  -1.495644549818E-01   9.577827316625E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057442960288E-01  -6.033967958655E-02   0.000000000000E+00   2.085690203250E-01  -1.670632791970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.807646808526E-01   5.153045091301E-02   0.000000000000E+00  -1.460900327923E-01   9.302751489006E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.016450368239E-01  -5.852582156890E-02   0.000000000000E+00   2.035816761179E-01  -1.622187077117E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.775304000104E-01   4.995047526751E-02   0.000000000000E+00  -1.426729717642E-01   9.034330289860E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976098405034E-01  -5.676447586567E-02   0.000000000000E+00   1.986943958732E-01  -1.574995382520E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.743154636388E-01   4.841393287956E-02   0.000000000000E+00  -1.393131928394E-01   8.772450318082E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936381305686E-01  -5.505414317340E-02   0.000000000000E+00   1.939057729977E-01  -1.529030700642E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.711213785409E-01   4.691980750314E-02   0.000000000000E+00  -1.360105755853E-01   8.516998170753E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897293236010E-01  -5.339336838747E-02   0.000000000000E+00   1.892143986349E-01  -1.484266393677E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.679495714157E-01   4.546710033125E-02   0.000000000000E+00  -1.327649601630E-01   8.267860546598E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858828299447E-01  -5.178073916820E-02   0.000000000000E+00   1.846188629397E-01  -1.440676198830E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.648013910200E-01   4.405482994143E-02   0.000000000000E+00  -1.295761492430E-01   8.024924344306E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.820980543331E-01  -5.021488456462E-02   0.000000000000E+00   1.801177562686E-01  -1.398234232574E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.616781103134E-01   4.268203222915E-02   0.000000000000E+00  -1.264439098666E-01   7.788076755848E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.783743964734E-01  -4.869447371501E-02   0.000000000000E+00   1.757096702927E-01  -1.356914994853E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.585809285842E-01   4.134776032983E-02   0.000000000000E+00  -1.233679752562E-01   7.557205354927E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747112515975E-01  -4.721821451003E-02   0.000000000000E+00   1.713931990428E-01  -1.316693371196E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555109735544E-01   4.005108453003E-02   0.000000000000E+00  -1.203480465730E-01   7.332198180706E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711080109650E-01  -4.578485242144E-02   0.000000000000E+00   1.671669398794E-01  -1.277544636154E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524693034632E-01   3.879109216859E-02   0.000000000000E+00  -1.173837946239E-01   7.112943816941E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.675640623362E-01  -4.439316928794E-02   0.000000000000E+00   1.630294944049E-01  -1.239444454493E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494569091269E-01   3.756688752811E-02   0.000000000000E+00  -1.144748615175E-01   6.899331466675E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.640787904211E-01  -4.304198216858E-02   0.000000000000E+00   1.589794693114E-01  -1.202368882922E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.464747159743E-01   3.637759171759E-02   0.000000000000E+00  -1.116208622703E-01   6.691251022613E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.606515772856E-01  -4.173014225008E-02   0.000000000000E+00   1.550154771760E-01  -1.166294370535E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.435235860566E-01   3.522234254659E-02   0.000000000000E+00  -1.088213863638E-01   6.488593133318E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.572818027484E-01  -4.045653376896E-02   0.000000000000E+00   1.511361372017E-01  -1.131197759479E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406043200305E-01   3.410029439160E-02   0.000000000000E+00  -1.060759992527E-01   6.291249265376E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539688447317E-01  -3.922007300051E-02   0.000000000000E+00   1.473400759036E-01  -1.097056284455E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.377176591134E-01   3.301061805500E-02   0.000000000000E+00  -1.033842438255E-01   6.099111761639E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507120796149E-01  -3.801970727023E-02   0.000000000000E+00   1.436259277576E-01  -1.063847572798E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.348642870105E-01   3.195250061723E-02   0.000000000000E+00  -1.007456418187E-01   5.912073895702E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.475108825507E-01  -3.685441396584E-02   0.000000000000E+00   1.399923357970E-01  -1.031549642709E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.320448318120E-01   3.092514528256E-02   0.000000000000E+00  -9.815969518346E-02   5.730029922727E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.443646277684E-01  -3.572319965733E-02   0.000000000000E+00   1.364379521673E-01  -1.000140903020E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.292598678607E-01   2.992777121897E-02   0.000000000000E+00  -9.562588740861E-02   5.552875126751E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.412726888600E-01  -3.462509918332E-02   0.000000000000E+00   1.329614386536E-01  -9.696001506914E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.265099175887E-01   2.895961339256E-02   0.000000000000E+00  -9.314368479769E-02   5.380505864603E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.382344390510E-01  -3.355917479671E-02   0.000000000000E+00   1.295614671520E-01  -9.399065695441E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237954533223E-01   2.801992239690E-02   0.000000000000E+00  -9.071253770300E-02   5.212819606544E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.352492514542E-01  -3.252451533889E-02   0.000000000000E+00   1.262367201198E-01  -9.110397278110E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211168990558E-01   2.710796427773E-02   0.000000000000E+00  -8.833188171667E-02   5.049714973772E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.323164993168E-01  -3.152023543117E-02   0.000000000000E+00   1.229858909919E-01  -8.829795757683E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.184746321923E-01   2.622302035349E-02   0.000000000000E+00  -8.600113881965E-02   4.891091772890E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.294355562467E-01  -3.054547470872E-02   0.000000000000E+00   1.198076845596E-01  -8.557064430319E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.158689852526E-01   2.536438703185E-02   0.000000000000E+00  -8.371971848961E-02   4.736851027465E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266057964349E-01  -2.959939706199E-02   0.000000000000E+00   1.167008173257E-01  -8.292010355593E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133002475501E-01   2.453137562282E-02   0.000000000000E+00  -8.148701876866E-02   4.586895006793E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238265948627E-01  -2.868118994636E-02   0.000000000000E+00   1.136640178284E-01  -8.034444330830E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.107686668329E-01   2.372331214860E-02   0.000000000000E+00  -7.930242729150E-02   4.441127251981E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.210973275035E-01  -2.779006362599E-02   0.000000000000E+00   1.106960269421E-01  -7.784180847834E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082744508926E-01   2.293953715068E-02   0.000000000000E+00  -7.716532227519E-02   4.299452599453E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.184173715128E-01  -2.692525055450E-02   0.000000000000E+00   1.077955981501E-01  -7.541038068425E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.058177691389E-01   2.217940549429E-02   0.000000000000E+00  -7.507507347121E-02   4.161777201985E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157861054099E-01  -2.608600469825E-02   0.000000000000E+00   1.049614977968E-01  -7.304837782591E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033987541405E-01   2.144228617070E-02   0.000000000000E+00  -7.303104308073E-02   4.028008547384E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132029092563E-01  -2.527160090562E-02   0.000000000000E+00   1.021925053187E-01  -7.075405371507E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010175031324E-01   2.072756209751E-02   0.000000000000E+00  -7.103258663395E-02   3.898055474906E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106671648207E-01  -2.448133430256E-02   0.000000000000E+00   9.948741344811E-02  -6.852569769354E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.867407948839E-02   2.003462991732E-02   0.000000000000E+00  -6.907905383443E-02   3.771828189503E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.081782557423E-01  -2.371451969888E-02   0.000000000000E+00   9.684502839872E-02  -6.636163424706E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.636851416098E-02   1.936289979491E-02   0.000000000000E+00  -6.716978936915E-02   3.649238274019E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.057355676855E-01  -2.297049102165E-02   0.000000000000E+00   9.426417004501E-02  -6.426022253530E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.410080708597E-02   1.871179521332E-02   0.000000000000E+00  -6.530413368526E-02   3.530198699404E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033384884915E-01  -2.224860075465E-02   0.000000000000E+00   9.174367206005E-02  -6.221985604527E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.187092855421E-02   1.808075276898E-02   0.000000000000E+00  -6.348142373435E-02   3.414623833058E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.009864083206E-01  -2.154821941723E-02   0.000000000000E+00   8.928238206643E-02  -6.023896207327E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.967882054917E-02   1.746922196607E-02   0.000000000000E+00  -6.170099368496E-02   3.302429445375E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.867871979205E-02  -2.086873503031E-02   0.000000000000E+00   8.687916173180E-02  -5.831600137908E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.752439805123E-02   1.687666501055E-02   0.000000000000E+00  -5.996217560434E-02   3.193532714594E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.641481811874E-02  -2.020955262937E-02   0.000000000000E+00   8.453288689241E-02  -5.644946766206E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.540755030843E-02   1.630255660371E-02   0.000000000000E+00  -5.826430011018E-02   3.087852230019E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.419410123709E-02  -1.957009377207E-02   0.000000000000E+00   8.224244763254E-02  -5.463788714073E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.332814207424E-02   1.574638373578E-02   0.000000000000E+00  -5.660669699305E-02   2.985307993710E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.201596993165E-02  -1.894979607103E-02   0.000000000000E+00   8.000674835714E-02  -5.287981810417E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.128601481235E-02   1.520764547958E-02   0.000000000000E+00  -5.498869581056E-02   2.885821420708E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.987982795692E-02  -1.834811273768E-02   0.000000000000E+00   7.782470785583E-02  -5.117385044120E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.928098786883E-02   1.468585278441E-02   0.000000000000E+00  -5.340962645382E-02   2.789315337875E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.778508215510E-02  -1.776451214073E-02   0.000000000000E+00   7.569525935776E-02  -4.951860514827E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.731285961206E-02   1.418052827045E-02   0.000000000000E+00  -5.186881968707E-02   2.695713981433E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.573114256672E-02  -1.719847738285E-02   0.000000000000E+00   7.361735055464E-02  -4.791273392166E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.538140854059E-02   1.369120602370E-02   0.000000000000E+00  -5.036560766129E-02   2.604942993249E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.371742254417E-02  -1.664950588034E-02   0.000000000000E+00   7.158994363944E-02  -4.635491864401E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.348639435931E-02   1.321743139169E-02   0.000000000000E+00  -4.889932440248E-02   2.516929415966E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.174333885489E-02  -1.611710896071E-02   0.000000000000E+00   6.961201532436E-02  -4.484387087123E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.162755902442E-02   1.275876078003E-02   0.000000000000E+00  -4.746930627537E-02   2.431601687024E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.980831178396E-02  -1.560081149681E-02   0.000000000000E+00   6.768255682883E-02  -4.337833150053E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.980462775737E-02   1.231476145004E-02   0.000000000000E+00  -4.607489242336E-02   2.348889631636E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.791176523344E-02  -1.510015148662E-02   0.000000000000E+00   6.580057389757E-02  -4.195707009553E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.801731002837E-02   1.188501131750E-02   0.000000000000E+00  -4.471542518525E-02   2.268724454801E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.605312681908E-02  -1.461467972339E-02   0.000000000000E+00   6.396508676454E-02  -4.057888461819E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.626530050968E-02   1.146909875260E-02   0.000000000000E+00  -4.339025048975E-02   2.191038732391E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.423182796092E-02  -1.414395942801E-02   0.000000000000E+00   6.217513015493E-02  -3.924260078263E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.454827999935E-02   1.106662238136E-02   0.000000000000E+00  -4.209871822813E-02   2.115766401378E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.244730397336E-02  -1.368756590448E-02   0.000000000000E+00   6.042975323457E-02  -3.794707169945E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.286591631555E-02   1.067719088846E-02   0.000000000000E+00  -4.084018260600E-02   2.042842749265E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.069899415085E-02  -1.324508620761E-02   0.000000000000E+00   5.872801958287E-02  -3.669117734687E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.121786516229E-02   1.030042282163E-02   0.000000000000E+00  -3.961400247465E-02   1.972204402763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.898634185244E-02  -1.281611881461E-02   0.000000000000E+00   5.706900714858E-02  -3.547382410341E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.960377096660E-02   9.935946397721E-03   0.000000000000E+00  -3.841954164281E-02   1.903789315763E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.730879457781E-02  -1.240027331917E-02   0.000000000000E+00   5.545180818636E-02  -3.429394431819E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.802326768807E-02   9.583399310566E-03   0.000000000000E+00  -3.725616916934E-02   1.837536756674E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.566580404835E-02  -1.199717011726E-02   0.000000000000E+00   5.387552921441E-02  -3.315049577619E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.647597960082E-02   9.242428540572E-03   0.000000000000E+00  -3.612325963756E-02   1.773387295145E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.405682627837E-02  -1.160644011128E-02   0.000000000000E+00   5.233929093122E-02  -3.204246131317E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.496152204868E-02   8.912690166275E-03   0.000000000000E+00  -3.502019341176E-02   1.711282788241E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.248132164736E-02  -1.122772444208E-02   0.000000000000E+00   5.084222816074E-02  -3.096884830823E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.347950217394E-02   8.593849177840E-03   0.000000000000E+00  -3.394635687664E-02   1.651166366097E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.093875496708E-02  -1.086067416660E-02   0.000000000000E+00   4.938348976336E-02  -2.992868820867E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.202951962024E-02   8.285579292591E-03   0.000000000000E+00  -3.290114266013E-02   1.592982417118E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.942859554736E-02  -1.050495003041E-02   0.000000000000E+00   4.796223855748E-02  -2.892103614036E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.061116721003E-02   7.987562772612E-03   0.000000000000E+00  -3.188394984021E-02   1.536676572726E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.795031725835E-02  -1.016022218127E-02   0.000000000000E+00   4.657765123839E-02  -2.794497037708E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.922403159713E-02   7.699490244502E-03   0.000000000000E+00  -3.089418413646E-02   1.482195691742E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.650339858920E-02  -9.826169918287E-03   0.000000000000E+00   4.522891826987E-02  -2.699959199249E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.786769389497E-02   7.421060521302E-03   0.000000000000E+00  -2.993125808655E-02   1.429487844390E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.508732270584E-02  -9.502481443047E-03   0.000000000000E+00   4.391524380992E-02  -2.608402429266E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.654173028100E-02   7.151980426653E-03   0.000000000000E+00  -2.899459120866E-02   1.378502295999E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.370157750468E-02  -9.188853614823E-03   0.000000000000E+00   4.263584558836E-02  -2.519741250332E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.524571257758E-02   6.891964621219E-03   0.000000000000E+00  -2.808361014994E-02   1.329189490407E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.234565566241E-02  -8.884991722535E-03   0.000000000000E+00   4.138995481738E-02  -2.433892323048E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.397920881034E-02   6.640735431416E-03   0.000000000000E+00  -2.719774882183E-02   1.281501033122E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.101905468568E-02  -8.590609249450E-03   0.000000000000E+00   4.017681606852E-02  -2.350774413083E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.274178374391E-02   6.398022680472E-03   0.000000000000E+00  -2.633644852262E-02   1.235389674253E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.972127695696E-02  -8.305427654363E-03   0.000000000000E+00   3.899568717804E-02  -2.270308337462E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.153299939615E-02   6.163563521841E-03   0.000000000000E+00  -2.549915804776E-02   1.190809291250E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.845182977676E-02  -8.029176152868E-03   0.000000000000E+00   3.784583911632E-02  -2.192416930924E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.035241553089E-02   5.937102275020E-03   0.000000000000E+00  -2.468533378838E-02   1.147714871480E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.721022540358E-02  -7.761591521442E-03   0.000000000000E+00   3.672655586914E-02  -2.117025006156E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.919959013000E-02   5.718390263747E-03   0.000000000000E+00  -2.389443981858E-02   1.106062494660E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.599598109355E-02  -7.502417864602E-03   0.000000000000E+00   3.563713433129E-02  -2.044059300143E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.807407984521E-02   5.507185656645E-03   0.000000000000E+00  -2.312594797183E-02   1.065809315185E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.480861913311E-02  -7.251406446601E-03   0.000000000000E+00   3.457688416071E-02  -1.973448449827E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.697544043018E-02   5.303253310288E-03   0.000000000000E+00  -2.237933790703E-02   1.026913544351E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.364766687342E-02  -7.008315482438E-03   0.000000000000E+00   3.354512767147E-02  -1.905122938430E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.590322715330E-02   5.106364614724E-03   0.000000000000E+00  -2.165409716461E-02   9.893344325284E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.251265675925E-02  -6.772909954416E-03   0.000000000000E+00   3.254119969097E-02  -1.839015064288E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.485699519177E-02   4.916297341450E-03   0.000000000000E+00  -2.094972121310E-02   9.530322512775E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.140312635656E-02  -6.544961429348E-03   0.000000000000E+00   3.156444742828E-02  -1.775058901941E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.383630000750E-02   4.732835493860E-03   0.000000000000E+00  -2.026571348660E-02   9.179682754451E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.031861837823E-02  -6.324247880537E-03   0.000000000000E+00   3.061423035352E-02  -1.713190256151E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.284069770514E-02   4.555769160144E-03   0.000000000000E+00  -1.960158541354E-02   8.841047652539E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.925868070530E-02  -6.110553516494E-03   0.000000000000E+00   2.968992004611E-02  -1.653346633455E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.186974537298E-02   4.384894368674E-03   0.000000000000E+00  -1.895685643711E-02   8.514049484037E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822286640809E-02  -5.903668611589E-03   0.000000000000E+00   2.879090006947E-02  -1.595467198080E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.092300140698E-02   4.220012945841E-03   0.000000000000E+00  -1.833105402780E-02   8.198330022053E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.721073376339E-02  -5.703389343257E-03   0.000000000000E+00   2.791656582794E-02  -1.539492737646E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.000002581859E-02   4.060932376368E-03   0.000000000000E+00  -1.772371368831E-02   7.893540357590E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.622184626947E-02  -5.509517635674E-03   0.000000000000E+00   2.706632442150E-02  -1.485365630657E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.910038052662E-02   3.907465666069E-03   0.000000000000E+00  -1.713437895128E-02   7.599340721945E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.525577266005E-02  -5.321860995736E-03   0.000000000000E+00   2.623959451853E-02  -1.433029800846E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.822362963392E-02   3.759431207072E-03   0.000000000000E+00  -1.656260137016E-02   7.315400309892E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.431208691331E-02  -5.140232369785E-03   0.000000000000E+00   2.543580619797E-02  -1.382430691846E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.736933968900E-02   3.616652645469E-03   0.000000000000E+00  -1.600794050355E-02   7.041397103739E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339036826210E-02  -4.964450007713E-03   0.000000000000E+00   2.465440081264E-02  -1.333515232088E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.653707993329E-02   3.478958751415E-03   0.000000000000E+00  -1.546996389338E-02   6.777017698436E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.249020119901E-02  -4.794337297031E-03   0.000000000000E+00   2.389483084910E-02  -1.286231792519E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.572642253443E-02   3.346183291620E-03   0.000000000000E+00  -1.494824703710E-02   6.521957127807E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.161117548057E-02  -4.629722639824E-03   0.000000000000E+00   2.315655977491E-02  -1.240530161701E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.493694280585E-02   3.218164904281E-03   0.000000000000E+00  -1.444237335448E-02   6.275918692064E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.075288612913E-02  -4.470439313790E-03   0.000000000000E+00   2.243906189530E-02  -1.196361510370E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.416821941344E-02   3.094746976357E-03   0.000000000000E+00  -1.395193414893E-02   6.038613786646E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.991493343309E-02  -4.316325339915E-03   0.000000000000E+00   2.174182221237E-02  -1.153678356221E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.341983456933E-02   2.975777523263E-03   0.000000000000E+00  -1.347652856402E-02   5.809761732572E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.909692294350E-02  -4.167223357205E-03   0.000000000000E+00   2.106433627052E-02  -1.112434536112E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.269137421346E-02   2.861109070877E-03   0.000000000000E+00  -1.301576353515E-02   5.589089608280E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.829846547098E-02  -4.022980493572E-03   0.000000000000E+00   2.040611001225E-02  -1.072585175022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.198242818332E-02   2.750598539914E-03   0.000000000000E+00  -1.256925373691E-02   5.376332083157E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.751917707892E-02  -3.883448248324E-03   0.000000000000E+00   1.976665963748E-02  -1.034086649704E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.129259037214E-02   2.644107132589E-03   0.000000000000E+00  -1.213662152617E-02   5.171231252733E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.675867907483E-02  -3.748482372336E-03   0.000000000000E+00   1.914551144631E-02  -9.968965656525E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.062145887605E-02   2.541500221591E-03   0.000000000000E+00  -1.171749688131E-02   4.973536475695E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.601659800065E-02  -3.617942754603E-03   0.000000000000E+00   1.854220169443E-02  -9.609737262882E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.996863613054E-02   2.442647241313E-03   0.000000000000E+00  -1.131151733774E-02   4.783004212713E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.529256562089E-02  -3.491693304647E-03   0.000000000000E+00   1.795627645572E-02  -9.262780964446E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.933372903661E-02   2.347421581344E-03   0.000000000000E+00  -1.091832792001E-02   4.599397867206E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.458621890907E-02  -3.369601852288E-03   0.000000000000E+00   1.738729146031E-02  -8.927707850968E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871634907702E-02   2.255700482164E-03   0.000000000000E+00  -1.053758107069E-02   4.422487628040E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.389720003055E-02  -3.251540035924E-03   0.000000000000E+00   1.683481195935E-02  -8.604140093269E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.811611242287E-02   2.167364933059E-03   0.000000000000E+00  -1.016893657628E-02   4.252050314259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.322515632795E-02  -3.137383198756E-03   0.000000000000E+00   1.629841257013E-02  -8.291710724208E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.753264003114E-02   2.082299572193E-03   0.000000000000E+00  -9.812061490281E-03   4.087869221863E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.256974030112E-02  -3.027010289905E-03   0.000000000000E+00   1.577767713946E-02  -7.990063305721E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.696555773315E-02   2.000392588831E-03   0.000000000000E+00  -9.466630053814E-03   3.929733972684E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.193060958269E-02  -2.920303765991E-03   0.000000000000E+00   1.527219859080E-02  -7.698851721271E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641449631469E-02   1.921535627686E-03   0.000000000000E+00  -9.132323613720E-03   3.777440365388E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.130742692693E-02  -2.817149495441E-03   0.000000000000E+00   1.478157877999E-02  -7.417739907187E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.587909158782E-02   1.845623695353E-03   0.000000000000E+00  -8.808830538576E-03   3.630790228661E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.069986017049E-02  -2.717436665103E-03   0.000000000000E+00   1.430542835561E-02  -7.146401572020E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.535898445490E-02   1.772555068809E-03   0.000000000000E+00  -8.495846132649E-03   3.489591276554E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.010758222126E-02  -2.621057691132E-03   0.000000000000E+00   1.384336660944E-02  -6.884519981550E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.485382096498E-02   1.702231205948E-03   0.000000000000E+00  -8.193072548049E-03   3.353656966071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.953027102651E-02  -2.527908128511E-03   0.000000000000E+00   1.339502133752E-02  -6.631787697651E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436325236304E-02   1.634556658136E-03   0.000000000000E+00  -7.900218695214E-03   3.222806356984E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.896760954101E-02  -2.437886587198E-03   0.000000000000E+00   1.296002869563E-02  -6.387906348689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.388693513221E-02   1.569438984723E-03   0.000000000000E+00  -7.617000151888E-03   3.096863973892E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.841928570293E-02  -2.350894647349E-03   0.000000000000E+00   1.253803306068E-02  -6.152586379174E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.342453102943E-02   1.506788669531E-03   0.000000000000E+00  -7.343139070777E-03   2.975659670563E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.788499240428E-02  -2.266836781302E-03   0.000000000000E+00   1.212868688870E-02  -5.925546841481E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297570711466E-02   1.446519039238E-03   0.000000000000E+00  -7.078364085973E-03   2.859028496524E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.736442745376E-02  -2.185620261311E-03   0.000000000000E+00   1.173165057118E-02  -5.706515172287E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254013577412E-02   1.388546183679E-03   0.000000000000E+00  -6.822410218381E-03   2.746810565979E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.685729354786E-02  -2.107155102018E-03   0.000000000000E+00   1.134659230757E-02  -5.495226939866E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211749473760E-02   1.332788877984E-03   0.000000000000E+00  -6.575018780183E-03   2.638850928967E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.636329823564E-02  -2.031353974716E-03   0.000000000000E+00   1.097318795413E-02  -5.291425701049E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170746709032E-02   1.279168506569E-03   0.000000000000E+00  -6.335937278546E-03   2.534999444844E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.588215388495E-02  -1.958132130055E-03   0.000000000000E+00   1.061112090041E-02  -5.094862695032E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.130974127948E-02   1.227608988915E-03   0.000000000000E+00  -6.104919318675E-03   2.435110658047E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.541357764194E-02  -1.887407333492E-03   0.000000000000E+00   1.026008192205E-02  -4.905296737506E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092401111575E-02   1.178036707126E-03   0.000000000000E+00  -5.881724506313E-03   2.339043676141E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495729139756E-02  -1.819099793227E-03   0.000000000000E+00   9.919769057879E-03  -4.722493929679E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.054997577000E-02   1.130380435225E-03   0.000000000000E+00  -5.666118349832E-03   2.246662050149E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.451302174838E-02  -1.753132092969E-03   0.000000000000E+00   9.589887467807E-03  -4.546227548141E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018733976545E-02   1.084571270172E-03   0.000000000000E+00  -5.457872162021E-03   2.157833657177E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.408049995657E-02  -1.689429125883E-03   0.000000000000E+00   9.270149309178E-03  -4.376277759218E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.835812965478E-03   1.040542564548E-03   0.000000000000E+00  -5.256762961641E-03   2.072430585274E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365946191255E-02  -1.627918030104E-03   0.000000000000E+00   8.960273597179E-03  -4.212431540990E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.495110557356E-03   9.982298609109E-04   0.000000000000E+00  -5.062573374898E-03   1.990329020583E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.324964808829E-02  -1.568528127240E-03   0.000000000000E+00   8.659986086343E-03  -4.054482382559E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.164953032054E-03   9.575708277530E-04   0.000000000000E+00  -4.875091536884E-03   1.911409136709E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.285080350139E-02  -1.511190860108E-03   0.000000000000E+00   8.369019133005E-03  -3.902230211972E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.845066160381E-03   9.185051970724E-04   0.000000000000E+00  -4.694110993110E-03   1.835554986337E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246267767018E-02  -1.455839734345E-03   0.000000000000E+00   8.087111577579E-03  -3.755481127899E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.535180965636E-03   8.809747034931E-04   0.000000000000E+00  -4.519430601191E-03   1.762654395057E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208502456978E-02  -1.402410262844E-03   0.000000000000E+00   7.814008609086E-03  -3.614047326751E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.235033692959E-03   8.449230249255E-04   0.000000000000E+00  -4.350854432782E-03   1.692598857386E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171760259054E-02  -1.350839902477E-03   0.000000000000E+00   7.549461654387E-03  -3.477746822730E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.944365775593E-03   8.102957247306E-04   0.000000000000E+00  -4.188191675833E-03   1.625283434975E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.136017449027E-02  -1.301068001463E-03   0.000000000000E+00   7.293228243012E-03  -3.346403381368E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.662923798231E-03   7.770401953594E-04   0.000000000000E+00  -4.031256537236E-03   1.560606656974E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101250735279E-02  -1.253035762848E-03   0.000000000000E+00   7.045071897725E-03  -3.219846309445E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.390459457594E-03   7.451056034408E-04   0.000000000000E+00  -3.879868145936E-03   1.498470422540E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.067437253981E-02  -1.206686165705E-03   0.000000000000E+00   6.804762004801E-03  -3.097910329405E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.126729520484E-03   7.144428362874E-04   0.000000000000E+00  -3.733850456582E-03   1.438779905463E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034554564595E-02  -1.161963930921E-03   0.000000000000E+00   6.572073705883E-03  -2.980435371025E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.871495779370E-03   6.850044497855E-04   0.000000000000E+00  -3.593032153737E-03   1.381443460883E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002580644984E-02  -1.118815468910E-03   0.000000000000E+00   6.346787772219E-03  -2.867266511572E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.624525005787E-03   6.567446176595E-04   0.000000000000E+00  -3.457246556773E-03   1.326372534089E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.714938870925E-03  -1.077188830921E-03   0.000000000000E+00   6.128690498380E-03  -2.758253735029E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.385588901601E-03   6.296190820579E-04   0.000000000000E+00  -3.326331525449E-03   1.273481571369E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.412730919496E-03  -1.037033663109E-03   0.000000000000E+00   5.917573579982E-03  -2.653251893027E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.154464048339E-03   6.035851054513E-04   0.000000000000E+00  -3.200129366238E-03   1.222687932867E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.118974650085E-03  -9.983011604290E-04   0.000000000000E+00   5.713234012497E-03  -2.552120439578E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.930931854706E-03   5.786014238087E-04   0.000000000000E+00  -3.078486739462E-03   1.173911807460E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.833466109680E-03  -9.609440233543E-04   0.000000000000E+00   5.515473969299E-03  -2.454723426703E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.714778502455E-03   5.546282010257E-04   0.000000000000E+00  -2.961254567275E-03   1.127076129592E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.556005295165E-03  -9.249164137371E-04   0.000000000000E+00   5.324100700748E-03  -2.360929298031E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.505794890698E-03   5.316269845763E-04   0.000000000000E+00  -2.848287942524E-03   1.082106498061E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.286396102175E-03  -8.901739145622E-04   0.000000000000E+00   5.138926426571E-03  -2.270610752825E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.303776578824E-03   5.095606623678E-04   0.000000000000E+00  -2.739446038546E-03   1.038931096727E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.024446274801E-03  -8.566734872139E-04   0.000000000000E+00   4.959768221855E-03  -2.183644700120E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.108523728122E-03   4.883934207614E-04   0.000000000000E+00  -2.634592019920E-03   9.974806171021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.769967354663E-03  -8.243734356639E-04   0.000000000000E+00   4.786447924925E-03  -2.099912031689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.919841042237E-03   4.680907037474E-04   0.000000000000E+00  -2.533592954213E-03   9.576881828086E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.522774637028E-03  -7.932333573916E-04   0.000000000000E+00   4.618792023731E-03  -2.019297570710E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.737537706575E-03   4.486191732358E-04   0.000000000000E+00  -2.436319724762E-03   9.194892758766E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.282687121642E-03  -7.632141215412E-04   0.000000000000E+00   4.456631563869E-03  -1.941689942138E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.561427326748E-03   4.299466704475E-04   0.000000000000E+00  -2.342646944493E-03   8.828216648400E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.049527459139E-03  -7.342778228951E-04   0.000000000000E+00   4.299802040381E-03  -1.866981487839E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.391327866181E-03   4.120421783745E-04   0.000000000000E+00  -2.252452870838E-03   8.476253346111E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.823121897598E-03  -7.063877450111E-04   0.000000000000E+00   4.148143305655E-03  -1.795068080579E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.227061582977E-03   3.948757852889E-04   0.000000000000E+00  -2.165619321736E-03   8.138424181095E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.603300239135E-03  -6.795083291116E-04   0.000000000000E+00   4.001499469296E-03  -1.725849083717E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.068454966118E-03   3.784186492737E-04   0.000000000000E+00  -2.082031592776E-03   7.814171296006E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.389895796300E-03  -6.536051403723E-04   0.000000000000E+00   3.859718806661E-03  -1.659227229656E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.915338671122E-03   3.626429637558E-04   0.000000000000E+00  -2.001578375471E-03   7.502956997339E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.182745336219E-03  -6.286448333757E-04   0.000000000000E+00   3.722653665887E-03  -1.595108511778E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.767547455216E-03   3.475219240131E-04   0.000000000000E+00  -1.924151676702E-03   7.204263122355E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.981689023121E-03  -6.045951216577E-04   0.000000000000E+00   3.590160366601E-03  -1.533402108560E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.624920112123E-03   3.330296946350E-04   0.000000000000E+00  -1.849646739326E-03   6.917590422320E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.786570370308E-03  -5.814247458906E-04   0.000000000000E+00   3.462099119850E-03  -1.474020232273E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.487299406536E-03   3.191413779131E-04   0.000000000000E+00  -1.777961963977E-03   6.642457961763E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.597236205813E-03  -5.591034440179E-04   0.000000000000E+00   3.338333933818E-03  -1.416878105394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.354532008364E-03   3.058329831446E-04   0.000000000000E+00  -1.708998832078E-03   6.378402533505E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.413536622764E-03  -5.376019218247E-04   0.000000000000E+00   3.218732534059E-03  -1.361893826736E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.226468426806E-03   2.930813968157E-04   0.000000000000E+00  -1.642661830042E-03   6.124978089039E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.235324915078E-03  -5.168918241876E-04   0.000000000000E+00   3.103166271372E-03  -1.308988282923E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.102962944341E-03   2.808643536567E-04   0.000000000000E+00  -1.578858374717E-03   5.881755184122E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.062457519442E-03  -4.969457072600E-04   0.000000000000E+00   2.991510026760E-03  -1.258085092512E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.983873550686E-03   2.691604085361E-04   0.000000000000E+00  -1.517498740027E-03   5.648320439163E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.894793982538E-03  -4.777370140815E-04   0.000000000000E+00   2.883642144944E-03  -1.209110470186E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.869061876770E-03   2.579489091810E-04   0.000000000000E+00  -1.458495984862E-03   5.424276014154E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.732196933132E-03  -4.592400412424E-04   0.000000000000E+00   2.779444352054E-03  -1.161993202688E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758393128840E-03   2.472099697008E-04   0.000000000000E+00  -1.401765882199E-03   5.209239097961E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.574532018318E-03  -4.414299150088E-04   0.000000000000E+00   2.678801675696E-03  -1.116664530172E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.651736022673E-03   2.369244448896E-04   0.000000000000E+00  -1.347226849448E-03   5.002841411450E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.421667828195E-03  -4.242825830838E-04   0.000000000000E+00   2.581602354838E-03  -1.073058084570E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.548962718023E-03   2.270739052985E-04   0.000000000000E+00  -1.294799880050E-03   4.804728724464E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.273475846509E-03  -4.077747642357E-04   0.000000000000E+00   2.487737755564E-03  -1.031109820012E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.449948753292E-03   2.176406130478E-04   0.000000000000E+00  -1.244408476296E-03   4.614560386100E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.129830443886E-03  -3.918839408024E-04   0.000000000000E+00   2.397102322714E-03  -9.907579023090E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.354572980520E-03   2.086074983617E-04   0.000000000000E+00  -1.195978583386E-03   4.432008868115E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.990608849594E-03  -3.765883321876E-04   0.000000000000E+00   2.309593503345E-03  -9.519426994305E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.262717500712E-03   1.999581368184E-04   0.000000000000E+00  -1.149438524730E-03   4.256759321312E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.855691060143E-03  -3.618668725346E-04   0.000000000000E+00   2.225111662616E-03  -9.146066699800E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.174267599544E-03   1.916767272784E-04   0.000000000000E+00  -1.104718938459E-03   4.088509144322E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.724959749425E-03  -3.476991889227E-04   0.000000000000E+00   2.143559993740E-03  -8.786942933079E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.089111683511E-03   1.837480704912E-04   0.000000000000E+00  -1.061752715179E-03   3.926967564852E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.598300252818E-03  -3.340655809356E-04   0.000000000000E+00   2.064844455479E-03  -8.441520250971E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.007141216516E-03   1.761575483511E-04   0.000000000000E+00  -1.020474936930E-03   3.771855232867E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.475600594515E-03  -3.209469999245E-04   0.000000000000E+00   1.988873737582E-03  -8.109282290291E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.928250656976E-03   1.688911037888E-04   0.000000000000E+00  -9.808228173637E-04   3.622903825557E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.356751441136E-03  -3.083250288725E-04   0.000000000000E+00   1.915559194291E-03  -7.789731069591E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852337395443E-03   1.619352212853E-04   0.000000000000E+00  -9.427356431235E-04   3.479855663851E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.241645962153E-03  -2.961818632574E-04   0.000000000000E+00   1.844814737823E-03  -7.482386554614E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779301692805E-03   1.552769079857E-04   0.000000000000E+00  -9.061547164282E-04   3.342463340128E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.130179733170E-03  -2.845002921546E-04   0.000000000000E+00   1.776556753398E-03  -7.186785716598E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.709046619043E-03   1.489036753992E-04   0.000000000000E+00  -8.710232988324E-04   3.210489356911E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022250783124E-03  -2.732636805242E-04   0.000000000000E+00   1.710704072744E-03  -6.902482135738E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.641477992653E-03   1.428035216757E-04   0.000000000000E+00  -8.372865561828E-04   3.083705776355E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.917759671535E-03  -2.624559526469E-04   0.000000000000E+00   1.647177956342E-03  -6.629046123090E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.576504320647E-03   1.369649144274E-04   0.000000000000E+00  -8.048915047197E-04   2.961893880078E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.816609395612E-03  -2.520615694485E-04   0.000000000000E+00   1.585902022579E-03  -6.366063047470E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.514036739276E-03   1.313767741020E-04   0.000000000000E+00  -7.737869583645E-04   2.844843839402E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.718705156556E-03  -2.420655188068E-04   0.000000000000E+00   1.526802105879E-03  -6.113133749662E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.453988955400E-03   1.260284578755E-04   0.000000000000E+00  -7.439234771363E-04   2.732354395442E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.623954270299E-03  -2.324532958386E-04   0.000000000000E+00   1.469806181897E-03  -5.869873088502E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.396277188566E-03   1.209097440557E-04   0.000000000000E+00  -7.152533167074E-04   2.624232548993E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.532266340363E-03  -2.232108871050E-04   0.000000000000E+00   1.414844392719E-03  -5.635910260928E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.340820113821E-03   1.160108169866E-04   0.000000000000E+00  -6.877303790876E-04   2.520293259936E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.443553418673E-03  -2.143247561233E-04   0.000000000000E+00   1.361849070654E-03  -5.410888399828E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.287538805243E-03   1.113222524325E-04   0.000000000000E+00  -6.613101644120E-04   2.420359155890E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.357729806064E-03  -2.057818274436E-04   0.000000000000E+00   1.310754625510E-03  -5.194464111800E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.236356680235E-03   1.068350034344E-04   0.000000000000E+00  -6.359497238338E-04   2.324260249950E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.274711642624E-03  -1.975694716643E-04   0.000000000000E+00   1.261497351142E-03  -4.986305915390E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187199444581E-03   1.025403866227E-04   0.000000000000E+00  -6.116076134988E-04   2.231833667224E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.194416826391E-03  -1.896754930829E-04   0.000000000000E+00   1.214015347216E-03  -4.786094527114E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139995038273E-03   9.843006897072E-05   0.000000000000E+00  -5.882438495870E-04   2.142923379958E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.116765430041E-03  -1.820881168477E-04   0.000000000000E+00   1.168248646548E-03  -4.593522755885E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.094673582118E-03   9.449605498418E-05   0.000000000000E+00  -5.658198644135E-04   2.057379951058E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.041680036374E-03  -1.747959739552E-04   0.000000000000E+00   1.124139313873E-03  -4.408295395663E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051167325164E-03   9.073067430792E-05   0.000000000000E+00  -5.442984635797E-04   1.975060285814E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.969085361811E-03  -1.677880869805E-04   0.000000000000E+00   1.081631266399E-03  -4.230128759315E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.009410592898E-03   8.712656973456E-05   0.000000000000E+00  -5.236437841346E-04   1.895827391483E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.898907485086E-03  -1.610538585837E-04   0.000000000000E+00   1.040669949880E-03  -4.058749012894E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.693397362666E-04   8.367668561856E-05   0.000000000000E+00  -5.038212537647E-04   1.819550144733E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.831073714358E-03  -1.545830601754E-04   0.000000000000E+00   1.001202245561E-03  -3.893891665335E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.308930815216E-04   8.037425666347E-05   0.000000000000E+00  -4.847975509774E-04   1.746103066559E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.765513420316E-03  -1.483658229147E-04   0.000000000000E+00   9.631767569442E-04  -3.735302788690E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.940108808619E-04   7.721279708945E-05   0.000000000000E+00  -4.665405662627E-04   1.675366104579E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.702158785582E-03  -1.423926265033E-04   0.000000000000E+00   9.265440704038E-04  -3.582739228631E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.586352639140E-04   7.418609015782E-05   0.000000000000E+00  -4.490193642248E-04   1.607224422446E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.640944246990E-03  -1.366542723029E-04   0.000000000000E+00   8.912565180340E-04  -3.435967572043E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.247101900367E-04   7.128817804962E-05   0.000000000000E+00  -4.322041466706E-04   1.541568196272E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.581805062500E-03  -1.311418929910E-04   0.000000000000E+00   8.572675981335E-04  -3.294762655990E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.921814014398E-04   6.851335208354E-05   0.000000000000E+00  -4.160662166257E-04   1.478292417784E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.524676835722E-03  -1.258469336799E-04   0.000000000000E+00   8.245317659168E-04  -3.158905837500E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.609963771445E-04   6.585614326508E-05   0.000000000000E+00  -4.005779432774E-04   1.417296704063E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.469496883426E-03  -1.207611427430E-04   0.000000000000E+00   7.930049206403E-04  -3.028186938853E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.311042877579E-04   6.331131315426E-05   0.000000000000E+00  -3.857127278166E-04   1.358485113695E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.416205869576E-03  -1.158765656406E-04   0.000000000000E+00   7.626450007080E-04  -2.902406240974E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.024559510925E-04   6.087384505061E-05   0.000000000000E+00  -3.714449701824E-04   1.301765969199E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.364747383530E-03  -1.111855281677E-04   0.000000000000E+00   7.334118047943E-04  -2.781373290079E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.750037885844E-04   5.853893547271E-05   0.000000000000E+00  -3.577500366608E-04   1.247051685421E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.315065550042E-03  -1.066806234693E-04   0.000000000000E+00   7.052660627358E-04  -2.664903822589E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.487017825459E-04   5.630198593300E-05   0.000000000000E+00  -3.446042283497E-04   1.194258603847E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.267103538705E-03  -1.023547098706E-04   0.000000000000E+00   6.781688449503E-04  -2.552817693423E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.235054342531E-04   5.415859500138E-05   0.000000000000E+00  -3.319847504770E-04   1.143306832705E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.220805158548E-03  -9.820090823783E-05   0.000000000000E+00   6.520821332357E-04  -2.444940851017E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.993717228152E-04   5.210455063489E-05   0.000000000000E+00  -3.198696825210E-04   1.094120092493E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.176117910389E-03  -9.421259354903E-05   0.000000000000E+00   6.269699543495E-04  -2.341108352963E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.762590648817E-04   5.013582278195E-05   0.000000000000E+00  -3.082379491606E-04   1.046625567008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132993612409E-03  -9.038337874464E-05   0.000000000000E+00   6.027985872023E-04  -2.241165734306E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.541272751512E-04   4.824855624182E-05   0.000000000000E+00  -2.970692920139E-04   1.000753759574E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091385316585E-03  -8.670709880609E-05   0.000000000000E+00   5.795353929931E-04  -2.144964168353E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.329375276701E-04   4.643906377518E-05   0.000000000000E+00  -2.863442421521E-04   9.564383543701E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.051243942880E-03  -8.317780747781E-05   0.000000000000E+00   5.571475307230E-04  -2.052356719183E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.126523179336E-04   4.470381945484E-05   0.000000000000E+00  -2.760440933754E-04   9.136160826419E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012518921342E-03  -7.978978026438E-05   0.000000000000E+00   5.356021751620E-04  -1.963198507864E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.932354257858E-04   4.303945225933E-05   0.000000000000E+00  -2.661508762505E-04   8.722265938332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.751625081199E-04  -7.653751355847E-05   0.000000000000E+00   5.148680993101E-04  -1.877352794832E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.746518790733E-04   4.144273988282E-05   0.000000000000E+00  -2.566473328557E-04   8.322123311992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.391327144612E-04  -7.341570753331E-05   0.000000000000E+00   4.949167563141E-04  -1.794692809171E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.568679181191E-04   3.991060277830E-05   0.000000000000E+00  -2.475168922741E-04   7.935184121081E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.043909792606E-04  -7.041925721714E-05   0.000000000000E+00   4.757213895125E-04  -1.715100112387E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.398509609129E-04   3.844009840327E-05   0.000000000000E+00  -2.387436467564E-04   7.560925125576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.708969265262E-04  -6.754322050863E-05   0.000000000000E+00   4.572550765813E-04  -1.638457126813E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.235695691054E-04   3.702841568086E-05   0.000000000000E+00  -2.303123285988E-04   7.198847560737E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.386063650271E-04  -6.478284611253E-05   0.000000000000E+00   4.394899692976E-04  -1.564645353060E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.079934147199E-04   3.567286965416E-05   0.000000000000E+00  -2.222082876673E-04   6.848476065926E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.074751499065E-04  -6.213356902196E-05   0.000000000000E+00   4.223986958380E-04  -1.493549636663E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.930932476425E-04   3.437089634267E-05   0.000000000000E+00  -2.144174696059E-04   6.509357654705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.774645956823E-04  -5.959100619974E-05   0.000000000000E+00   4.059563403135E-04  -1.425064374450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.788408638092E-04   3.312004777612E-05   0.000000000000E+00  -2.069263946603E-04   6.181060722192E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.485420330821E-04  -5.715093610664E-05   0.000000000000E+00   3.901406342797E-04  -1.359094036753E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.652090741502E-04   3.191798722055E-05   0.000000000000E+00  -1.997221371511E-04   5.863174090983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.206756480750E-04  -5.480928177833E-05   0.000000000000E+00   3.749300587202E-04  -1.295546356311E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.521716742333E-04   3.076248457151E-05   0.000000000000E+00  -1.927923055474E-04   5.555306092614E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.938294982845E-04  -5.256210955613E-05   0.000000000000E+00   3.603019932856E-04  -1.234327398130E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.397034146219E-04   2.965141192255E-05   0.000000000000E+00  -1.861250231474E-04   5.257083684615E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.679644325707E-04  -5.040563922981E-05   0.000000000000E+00   3.462330294414E-04  -1.175342216000E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.277799719273E-04   2.858273929471E-05   0.000000000000E+00  -1.797089093378E-04   4.968151601095E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.430438127184E-04  -4.833624798902E-05   0.000000000000E+00   3.327010355346E-04  -1.118501253249E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.163779205563E-04   2.755453052928E-05   0.000000000000E+00  -1.735330614360E-04   4.688171536994E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.190373833887E-04  -4.635045695062E-05   0.000000000000E+00   3.196865629252E-04  -1.063724483152E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.054747051210E-04   2.656493932706E-05   0.000000000000E+00  -1.675870370729E-04   4.416821363142E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.959188871225E-04  -4.444491348355E-05   0.000000000000E+00   3.071719849034E-04  -1.010938752840E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.950486135421E-04   2.561220544579E-05   0.000000000000E+00  -1.618608371424E-04   4.153794373358E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.736604132128E-04  -4.261638005432E-05   0.000000000000E+00   2.951394416449E-04  -9.600711067509E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.850787507845E-04   2.469465103293E-05   0.000000000000E+00  -1.563448892635E-04   3.898798560442E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.522300426703E-04  -4.086173896671E-05   0.000000000000E+00   2.835699531723E-04  -9.110459771699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.755450132579E-04   2.381067710102E-05   0.000000000000E+00  -1.510300317693E-04   3.651555921343E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.315951807138E-04  -3.917800100301E-05   0.000000000000E+00   2.724445764382E-04  -8.637895689679E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.664280638495E-04   2.295876013761E-05   0.000000000000E+00  -1.459074982021E-04   3.411801790359E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.117273691025E-04  -3.756229871304E-05   0.000000000000E+00   2.617461287668E-04  -8.182342957152E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.577093075849E-04   2.213744884461E-05   0.000000000000E+00  -1.409689023014E-04   3.179284199258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.926028359864E-04  -3.601188863878E-05   0.000000000000E+00   2.514594132922E-04  -7.743197235837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.493708679035E-04   2.134536100012E-05   0.000000000000E+00  -1.362062234659E-04   2.953763263162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.741984179228E-04  -3.452410629186E-05   0.000000000000E+00   2.415697903582E-04  -7.319874219444E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.413955635450E-04   2.058118044572E-05   0.000000000000E+00  -1.316117926932E-04   2.735010592022E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.564881724070E-04  -3.309639681968E-05   0.000000000000E+00   2.320619430899E-04  -6.911777751714E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337668860315E-04   1.984365418841E-05   0.000000000000E+00  -1.271782789709E-04   2.522808726327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.394446853499E-04  -3.172630674634E-05   0.000000000000E+00   2.229202701079E-04  -6.518315712627E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264689777294E-04   1.913158961288E-05   0.000000000000E+00  -1.228986761093E-04   2.316950596031E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.230432181024E-04  -3.041148607745E-05   0.000000000000E+00   2.141303017971E-04  -6.138934156031E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.194866104917E-04   1.844385180924E-05   0.000000000000E+00  -1.187662900133E-04   2.117239002707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.072634511982E-04  -2.914967951024E-05   0.000000000000E+00   2.056793238807E-04  -5.773144599346E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.128051648682E-04   1.777936099849E-05   0.000000000000E+00  -1.147747263701E-04   1.923486123018E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.920862853029E-04  -2.793871232801E-05   0.000000000000E+00   1.975553272728E-04  -5.420481789944E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.064106098600E-04   1.713709006580E-05   0.000000000000E+00  -1.109178787500E-04   1.735513033904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.774894883618E-04  -2.677648813470E-05   0.000000000000E+00   1.897455276803E-04  -5.080463091696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.002894832237E-04   1.651606218606E-05   0.000000000000E+00  -1.071899171022E-04   1.553149257600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.634478985713E-04  -2.566099600698E-05   0.000000000000E+00   1.822363943884E-04  -4.752588424678E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.944288723154E-04   1.591534855075E-05   0.000000000000E+00  -1.035852766474E-04   1.376232327014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.499382992597E-04  -2.459031661653E-05   0.000000000000E+00   1.750152439717E-04  -4.436389058096E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.888163954419E-04   1.533406617881E-05   0.000000000000E+00  -1.000986471366E-04   1.204607369464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.369435312711E-04  -2.356261605791E-05   0.000000000000E+00   1.680715890898E-04  -4.131473210458E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.834401837368E-04   1.477137582023E-05   0.000000000000E+00  -9.672496248374E-05   1.038126708966E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.244508982737E-04  -2.257612786587E-05   0.000000000000E+00   1.613966159093E-04  -3.837498688131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.782888635369E-04   1.422647994364E-05   0.000000000000E+00  -9.345939075642E-05   8.766494864067E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124456963544E-04  -2.162914169037E-05   0.000000000000E+00   1.549810505536E-04  -3.554117342404E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.733515392494E-04   1.369862080492E-05   0.000000000000E+00  -9.029732451015E-05   7.200412963595E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009067103159E-04  -2.072000510677E-05   0.000000000000E+00   1.488136881046E-04  -3.280923959897E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.686177766943E-04   1.318707859387E-05   0.000000000000E+00  -8.723437145709E-05   5.681738403257E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.898091105402E-04  -1.984714051161E-05   0.000000000000E+00   1.428823480623E-04  -3.017488561484E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.640775869342E-04   1.269116965971E-05   0.000000000000E+00  -8.426634547138E-05   4.209245961002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.791320681811E-04  -1.900904984856E-05   0.000000000000E+00   1.371763517540E-04  -2.763431695957E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.597214105549E-04   1.221024480812E-05   0.000000000000E+00  -8.138925790558E-05   2.781765020011E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688634528810E-04  -1.820431766789E-05   0.000000000000E+00   1.316880197175E-04  -2.518467050599E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555401023927E-04   1.174368766691E-05   0.000000000000E+00  -7.859930921349E-05   1.398176556840E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.589967107713E-04  -1.743156649055E-05   0.000000000000E+00   1.264116163604E-04  -2.282370458695E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.515249167221E-04   1.129091312506E-05   0.000000000000E+00  -7.589288088289E-05   5.741027434571E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.495224437460E-04  -1.668946366224E-05   0.000000000000E+00   1.213406152986E-04  -2.054893633732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.476674928579E-04   1.085136583101E-05   0.000000000000E+00  -7.326652764814E-05  -1.241558135246E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.404228634984E-04  -1.597671425592E-05   0.000000000000E+00   1.164659316316E-04  -1.835716918663E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.439598411915E-04   1.042451875982E-05   0.000000000000E+00  -7.071696999497E-05  -2.499709591361E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.316747152327E-04  -1.529207987001E-05   0.000000000000E+00   1.117768990459E-04  -1.624477827647E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.403943296341E-04   1.000987183582E-05   0.000000000000E+00  -6.824108693026E-05  -3.717984106836E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232577312556E-04  -1.463439232098E-05   0.000000000000E+00   1.072639942662E-04  -1.420850185704E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.369636704698E-04   9.606950618986E-06   0.000000000000E+00  -6.583590902636E-05  -4.897283143418E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.151607021906E-04  -1.400254925182E-05   0.000000000000E+00   1.029207429974E-04  -1.224598845998E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.336609075978E-04   9.215305043673E-06   0.000000000000E+00  -6.349861171609E-05  -6.038471855724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.073797851812E-04  -1.339549609601E-05   0.000000000000E+00   9.874312282318E-05  -1.035564497927E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.304794041613E-04   8.834508212401E-06   0.000000000000E+00  -6.122650884070E-05  -7.142381222746E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999106843156E-04  -1.281220594262E-05   0.000000000000E+00   9.472704711332E-05  -8.535842008429E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.274128305610E-04   8.464155244996E-06   0.000000000000E+00  -5.901704644308E-05  -8.209810070671E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.927418528897E-04  -1.225167658993E-05   0.000000000000E+00   9.086622934126E-05  -6.784372973231E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244551528221E-04   8.103862172122E-06   0.000000000000E+00  -5.686779678731E-05  -9.241526997539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858548088176E-04  -1.171294040196E-05   0.000000000000E+00   8.715233085796E-05  -5.098410178029E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216006213338E-04   7.753264883610E-06   0.000000000000E+00  -5.477645261664E-05  -1.023827219391E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.792306723475E-04  -1.119508099655E-05   0.000000000000E+00   8.357704132344E-05  -3.475190834589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188437599266E-04   7.412018116796E-06   0.000000000000E+00  -5.274082161955E-05  -1.120075917567E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.728565332330E-04  -1.069723723682E-05   0.000000000000E+00   8.013406377678E-05  -1.912531202182E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.161793553050E-04   7.079794495812E-06   0.000000000000E+00  -5.075882112145E-05  -1.212967641952E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.667266818659E-04  -1.021859571586E-05   0.000000000000E+00   7.681944867427E-05  -4.089458099551E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.136024468016E-04   6.756283608946E-06   0.000000000000E+00  -4.882847297398E-05  -1.302568891661E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.608386352782E-04  -9.758375079994E-06   0.000000000000E+00   7.363031259003E-05   1.036735330207E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.111083164611E-04   6.441191128833E-06   0.000000000000E+00  -4.694789864698E-05  -1.388943964170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.551870768837E-04  -9.315813319864E-06   0.000000000000E+00   7.056295842768E-05   2.425913629738E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086924794431E-04   6.134237974433E-06   0.000000000000E+00  -4.511531451607E-05  -1.472155094122E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.497608705204E-04  -8.890169431031E-06   0.000000000000E+00   6.761197974626E-05   3.760463557087E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.063506747290E-04   5.835159507291E-06   0.000000000000E+00  -4.332902733354E-05  -1.552262584695E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.445458282210E-04  -8.480724956612E-06   0.000000000000E+00   6.477113804356E-05   5.042466078005E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.040788561342E-04   5.543704767618E-06   0.000000000000E+00  -4.158742988384E-05  -1.629324931525E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395292261470E-04  -8.086807901552E-06   0.000000000000E+00   6.203476199052E-05   6.273863528153E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018731836103E-04   5.259635743500E-06   0.000000000000E+00  -3.988899681094E-05  -1.703398939775E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.347018952253E-04  -7.707779801677E-06   0.000000000000E+00   5.939835704566E-05   7.456219317072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.973001483552E-05   4.982726675513E-06   0.000000000000E+00  -3.823228061826E-05  -1.774539834333E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.300585918749E-04  -7.343040704752E-06   0.000000000000E+00   5.685868669321E-05   8.590749661421E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.764589708115E-05   4.712763392528E-06   0.000000000000E+00  -3.661590782943E-05  -1.842801363796E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255961213272E-04  -6.992016097191E-06   0.000000000000E+00   5.441319627802E-05   9.678471720944E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.561755934980E-05   4.449542678423E-06   0.000000000000E+00  -3.503857530796E-05  -1.908235898258E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213094537144E-04  -6.654147917005E-06   0.000000000000E+00   5.205884295667E-05   1.072053523105E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.364190477740E-05   4.192871670374E-06   0.000000000000E+00  -3.349904673052E-05  -1.970894521272E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171907736697E-04  -6.328893470201E-06   0.000000000000E+00   4.979181375445E-05   1.171829527228E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.171600329208E-05   3.942567284483E-06   0.000000000000E+00  -3.199614920783E-05  -2.030827116160E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132313892422E-04  -6.015728448438E-06   0.000000000000E+00   4.760811043768E-05   1.267318219414E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.983708451864E-05   3.698455667484E-06   0.000000000000E+00  -3.052877004372E-05  -2.088082447285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.094222534069E-04  -5.714153349015E-06   0.000000000000E+00   4.550369952775E-05   1.358657394001E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.800253093475E-05   3.460371679267E-06   0.000000000000E+00  -2.909585364085E-05  -2.142708235743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.057550547874E-04  -5.423697809316E-06   0.000000000000E+00   4.347481788075E-05   1.445980919633E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.620987125211E-05   3.228158394963E-06   0.000000000000E+00  -2.769639852799E-05  -2.194751230807E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.022245695768E-04  -5.143920783989E-06   0.000000000000E+00   4.151867288528E-05   1.529393508578E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.445677403583E-05   3.001666636151E-06   0.000000000000E+00  -2.632945452394E-05  -2.244257276309E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.882721559341E-05  -4.874401960113E-06   0.000000000000E+00   3.963302441518E-05   1.608983620558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.274104154205E-05   2.780754521671E-06   0.000000000000E+00  -2.499412002075E-05  -2.291271372836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.555886627403E-05  -4.614735347035E-06   0.000000000000E+00   3.781553147164E-05   1.684844408022E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.106060377509E-05   2.565287043367E-06   0.000000000000E+00  -2.368953938761E-05  -2.335837735694E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.241551194236E-05  -4.364527531525E-06   0.000000000000E+00   3.606394009487E-05   1.757065372393E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.941351275469E-05   2.355135661609E-06   0.000000000000E+00  -2.241490048898E-05  -2.377999848873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.939214485320E-05  -4.123395174264E-06   0.000000000000E+00   3.437575052299E-05   1.825743021576E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.779793698570E-05   2.150177920807E-06   0.000000000000E+00  -2.116943231274E-05  -2.417800515337E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.648099097410E-05  -3.890972726469E-06   0.000000000000E+00   3.274768945219E-05   1.890994578453E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.621215613032E-05   1.950297086470E-06   0.000000000000E+00  -1.995240270702E-05  -2.455281903535E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.367523995572E-05  -3.666916504546E-06   0.000000000000E+00   3.117679919957E-05   1.952927975548E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.465455587181E-05   1.755381798610E-06   0.000000000000E+00  -1.876311621804E-05  -2.490485590655E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.097123495266E-05  -3.450898849131E-06   0.000000000000E+00   2.966108943968E-05   2.011621485948E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.312362296292E-05   1.565325744772E-06   0.000000000000E+00  -1.760091202690E-05  -2.523452602597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.836497555205E-05  -3.242615728620E-06   0.000000000000E+00   2.819852328893E-05   2.067159371224E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.161794046209E-05   1.380027349332E-06   0.000000000000E+00  -1.646516198326E-05  -2.554223450786E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.585263610271E-05  -3.041769464800E-06   0.000000000000E+00   2.678716192374E-05   2.119620041900E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.013618313839E-05   1.199389478508E-06   0.000000000000E+00  -1.535526872760E-05  -2.582838166261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.343271650021E-05  -2.848075163360E-06   0.000000000000E+00   2.542578316782E-05   2.169064615650E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.867711305776E-05   1.023319163456E-06   0.000000000000E+00  -1.427066390680E-05  -2.609336330744E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.110181986725E-05  -2.661254162418E-06   0.000000000000E+00   2.411264245602E-05   2.215568182558E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.723957532417E-05   8.517273352521E-07   0.000000000000E+00  -1.321080646878E-05  -2.633757105366E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.885289915293E-05  -2.481041181951E-06   0.000000000000E+00   2.284495865315E-05   2.259231462798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.582249398928E-05   6.845285754763E-07   0.000000000000E+00  -1.217518104186E-05  -2.656139256772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.668152574982E-05  -2.307189042706E-06   0.000000000000E+00   2.162074300663E-05   2.300135132512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.442486811982E-05   5.216408822255E-07   0.000000000000E+00  -1.116329639529E-05  -2.676521180804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.458649567592E-05  -2.139461856336E-06   0.000000000000E+00   2.043897578400E-05   2.338333345916E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.304576800532E-05   3.629854449241E-07   0.000000000000E+00  -1.017468396684E-05  -2.694940924356E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.256426123787E-05  -1.977630055595E-06   0.000000000000E+00   1.929799033827E-05   2.373896632857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.168433152781E-05   2.084864364761E-07   0.000000000000E+00  -9.208896473809E-06  -2.711436204615E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.061074075195E-05  -1.821475232736E-06   0.000000000000E+00   1.819599642299E-05   2.406898599165E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.033976066099E-05   5.807081325695E-08   0.000000000000E+00  -8.265506584188E-06  -2.726044426829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.872468748539E-05  -1.670789989044E-06   0.000000000000E+00   1.713205345807E-05   2.437394192019E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.901131811235E-05  -8.833187153908E-08   0.000000000000E+00  -7.344105659574E-06  -2.738802699982E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.690338967841E-05  -1.525371984687E-06   0.000000000000E+00   1.610481397781E-05   2.465445558437E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.769832410132E-05  -2.307896435029E-07   0.000000000000E+00  -6.444302562584E-06  -2.749747850738E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.514114881297E-05  -1.385030449060E-06   0.000000000000E+00   1.511208713667E-05   2.491137796542E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.640015326018E-05  -3.693682737390E-07   0.000000000000E+00  -5.565722522857E-06  -2.758916435882E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.343506276603E-05  -1.249589070958E-06   0.000000000000E+00   1.415251998668E-05   2.514533219876E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.511623166408E-05  -5.041314353115E-07   0.000000000000E+00  -4.708006063924E-06  -2.766344753174E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.178551783229E-05  -1.118878249308E-06   0.000000000000E+00   1.322573829705E-05   2.535668738491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.384603398071E-05  -6.351408487893E-07   0.000000000000E+00  -3.870807987059E-06  -2.772068850711E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.019095923936E-05  -9.927297945616E-07   0.000000000000E+00   1.233082798663E-05   2.554596155287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.258908073848E-05  -7.624564218056E-07   0.000000000000E+00  -3.053796408627E-06  -2.776124535092E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.864825854252E-05  -8.709831675675E-07   0.000000000000E+00   1.146643763143E-05   2.571377765993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.134493570546E-05  -8.861363771489E-07   0.000000000000E+00  -2.256651850050E-06  -2.778547378189E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.715493888159E-05  -7.534755342846E-07   0.000000000000E+00   1.063141529647E-05   2.586071324219E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.011320337891E-05  -1.006237375241E-06   0.000000000000E+00  -1.479066376351E-06  -2.779372722892E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.570792671886E-05  -6.400675836970E-07   0.000000000000E+00   9.824445182251E-06   2.598736859098E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.889352658085E-05  -1.122814627479E-06   0.000000000000E+00  -7.207427839548E-07  -2.778635687679E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.430335859972E-05  -5.306184732601E-07   0.000000000000E+00   9.043996391982E-06   2.609443501846E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.768558415625E-05  -1.235922002378E-06   0.000000000000E+00   1.860616613606E-08  -2.776371170189E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.293927018499E-05  -4.250009967150E-07   0.000000000000E+00   8.289117922176E-06   2.618242107820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.648908876844E-05  -1.345612125899E-06   0.000000000000E+00   7.392584727545E-07  -2.772613849934E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.161588616669E-05  -3.230933044464E-07   0.000000000000E+00   7.559520077673E-06   2.625167518251E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.530378479102E-05  -1.451936474193E-06   0.000000000000E+00   1.441483576045E-06  -2.767398190090E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.033289127969E-05  -2.247751288607E-07   0.000000000000E+00   6.854773187539E-06   2.630258335277E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.412944629456E-05  -1.554945459735E-06   0.000000000000E+00   2.125542997669E-06  -2.760758438412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.908962535015E-05  -1.299273584126E-07   0.000000000000E+00   6.174367965971E-06   2.633555365378E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.296587511504E-05  -1.654688513252E-06   0.000000000000E+00   2.791690947262E-06  -2.752728627676E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.788423240704E-05  -3.843336862930E-08   0.000000000000E+00   5.517446675293E-06   2.635107632597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.181289901801E-05  -1.751214158165E-06   0.000000000000E+00   3.440174886743E-06  -2.743342575118E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.671278508193E-05   4.981841898569E-08   0.000000000000E+00   4.882528824225E-06   2.634980550423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.067036993710E-05  -1.844570080825E-06   0.000000000000E+00   4.071236064389E-06  -2.732633881507E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.557171208971E-05   1.349301336209E-07   0.000000000000E+00   4.268232863140E-06   2.633236127226E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.953816229787E-05  -1.934803195474E-06   0.000000000000E+00   4.685110013220E-06  -2.720635929566E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.445984953494E-05   2.169950920161E-07   0.000000000000E+00   3.673921354398E-06   2.629915991642E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.841617141780E-05  -2.021959703934E-06   0.000000000000E+00   5.282027018103E-06  -2.707381881849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.337753248021E-05   2.961022919387E-07   0.000000000000E+00   3.099437627085E-06   2.625054532569E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.730431197897E-05  -2.106085151742E-06   0.000000000000E+00   5.862212553462E-06  -2.692904678223E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232401464392E-05   3.723390975726E-07   0.000000000000E+00   2.544300956077E-06   2.618688894932E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.620251657383E-05  -2.187224479186E-06   0.000000000000E+00   6.425887691634E-06  -2.677237032929E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.129935597282E-05   4.457909004882E-07   0.000000000000E+00   2.008300701846E-06   2.610851873409E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.511073432143E-05  -2.265422068616E-06   0.000000000000E+00   6.973269483276E-06  -2.660411431209E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.030375138091E-05   5.165427416205E-07   0.000000000000E+00   1.491288262146E-06   2.601575846445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.402892954907E-05  -2.340721787656E-06   0.000000000000E+00   7.504571312062E-06  -2.642460125665E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.933500734200E-05   5.846780420703E-07   0.000000000000E+00   9.923712519012E-07   2.590908492497E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.295708053511E-05  -2.413167030022E-06   0.000000000000E+00   8.020003226436E-06  -2.623415132364E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.838969483276E-05   6.502790318241E-07   0.000000000000E+00   5.102401931007E-07   2.578909985837E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.189517832229E-05  -2.482800750503E-06   0.000000000000E+00   8.519772242998E-06  -2.603308226553E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.746531471653E-05   7.134099487561E-07   0.000000000000E+00   4.386132630532E-08   2.565630809639E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.084322557953E-05  -2.549665499770E-06   0.000000000000E+00   9.004082633406E-06  -2.582170938327E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.656233260085E-05   7.741447829408E-07   0.000000000000E+00  -4.068152336895E-07   2.551101572981E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.980123553032E-05  -2.613803453670E-06   0.000000000000E+00   9.473136185123E-06  -2.560034547983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.568080625381E-05   8.325457313287E-07   0.000000000000E+00  -8.419537642814E-07   2.535350275817E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.876923093148E-05  -2.675256440902E-06   0.000000000000E+00   9.927132444357E-06  -2.536930081293E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.481989212562E-05   8.886764568589E-07   0.000000000000E+00  -1.262009992178E-06   2.518416589903E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.774724310559E-05  -2.734065968083E-06   0.000000000000E+00   1.036626893945E-05  -2.512888304623E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.397996052003E-05   9.425988872943E-07   0.000000000000E+00  -1.667016246164E-06   2.500326843894E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.673531102462E-05  -2.790273241789E-06   0.000000000000E+00   1.079074138619E-05  -2.487939720005E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.316056972866E-05   9.943740890415E-07   0.000000000000E+00  -2.057253299798E-06   2.481114526943E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.573348044631E-05  -2.843919188298E-06   0.000000000000E+00   1.120074387387E-05  -2.462114559993E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.236048497711E-05   1.044061767796E-06   0.000000000000E+00  -2.433286058155E-06   2.460819039805E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.474180308885E-05  -2.895044471758E-06   0.000000000000E+00   1.159646903949E-05  -2.435442782718E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.157769621269E-05   1.091719691246E-06   0.000000000000E+00  -2.795993638460E-06   2.439487674715E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.376033586063E-05  -2.943689509793E-06   0.000000000000E+00   1.197810822175E-05  -2.407954066683E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.081055550148E-05   1.137401242805E-06   0.000000000000E+00  -3.146132488283E-06   2.417164424926E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.278914012757E-05  -2.989894486704E-06   0.000000000000E+00   1.234585160332E-05  -2.379677805709E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.005928324052E-05   1.181155707670E-06   0.000000000000E+00  -3.483766552146E-06   2.393875549012E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.182828102310E-05  -3.033699366330E-06   0.000000000000E+00   1.269988833881E-05  -2.350643103823E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.932378056246E-05   1.223031643238E-06   0.000000000000E+00  -3.809064972729E-06   2.369651042623E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.087782680061E-05  -3.075143901531E-06   0.000000000000E+00   1.304040666890E-05  -2.320878770188E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860380808788E-05   1.263076543059E-06   0.000000000000E+00  -4.122240698348E-06   2.344522405959E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.993784822088E-05  -3.114267643331E-06   0.000000000000E+00   1.336759402353E-05  -2.290413314153E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.789901890948E-05   1.301336738016E-06   0.000000000000E+00  -4.423534650135E-06   2.318517522308E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.900841797779E-05  -3.151109948248E-06   0.000000000000E+00   1.368163711322E-05  -2.259274940296E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.720908552219E-05   1.337857125732E-06   0.000000000000E+00  -4.713148491251E-06   2.291669170576E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.808961016298E-05  -3.185709983740E-06   0.000000000000E+00   1.398272200756E-05  -2.227491543556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.653352872625E-05   1.372681838057E-06   0.000000000000E+00  -4.991378054165E-06   2.264006983716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.718149975528E-05  -3.218106733492E-06   0.000000000000E+00   1.427103420804E-05  -2.195090704535E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587128454394E-05   1.405853813491E-06   0.000000000000E+00  -5.258807117485E-06   2.235569492882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.628416215352E-05  -3.248339000424E-06   0.000000000000E+00   1.454675870609E-05  -2.162099684812E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.522168919312E-05   1.437412341865E-06   0.000000000000E+00  -5.515819148087E-06   2.206389654118E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.539767273118E-05  -3.276445409628E-06   0.000000000000E+00   1.481008003615E-05  -2.128545422441E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.458427505300E-05   1.467400154494E-06   0.000000000000E+00  -5.762719991616E-06   2.176499173958E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.452210642732E-05  -3.302464409163E-06   0.000000000000E+00   1.506118231835E-05  -2.094454527605E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.395890859375E-05   1.495851849779E-06   0.000000000000E+00  -5.999673966673E-06   2.145924974403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.365753736125E-05  -3.326434271381E-06   0.000000000000E+00   1.530024929395E-05  -2.059853278295E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.334563869611E-05   1.522804209995E-06   0.000000000000E+00  -6.226740897634E-06   2.114691933935E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.280403847738E-05  -3.348393092064E-06   0.000000000000E+00   1.552746435356E-05  -2.024767616280E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.274385423869E-05   1.548293373936E-06   0.000000000000E+00  -6.444287182110E-06   2.082831495527E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196168121400E-05  -3.368378789755E-06   0.000000000000E+00   1.574301055855E-05  -1.989223143155E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215350472679E-05   1.572354096969E-06   0.000000000000E+00  -6.652375954951E-06   2.050369230728E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.113053519938E-05  -3.386429103863E-06   0.000000000000E+00   1.594707065536E-05  -1.953245116515E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.157440863962E-05   1.595020870783E-06   0.000000000000E+00  -6.851162142219E-06   2.017328784174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.031066796630E-05  -3.402581592493E-06   0.000000000000E+00   1.613982708637E-05  -1.916858446465E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100582900266E-05   1.616326151022E-06   0.000000000000E+00  -7.041166638057E-06   1.983747525321E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.502144697896E-06  -3.416873629314E-06   0.000000000000E+00   1.632146199100E-05  -1.880087692048E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.044766215779E-05   1.636302828097E-06   0.000000000000E+00  -7.222508711156E-06   1.949648870288E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.705027985013E-06  -3.429342400422E-06   0.000000000000E+00   1.649215720685E-05  -1.842957058133E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.899681523745E-06   1.654981861228E-06   0.000000000000E+00  -7.395363558054E-06   1.915058626958E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.919377611737E-06  -3.440024900351E-06   0.000000000000E+00   1.665209426233E-05  -1.805490392261E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.361488275161E-06   1.672393538764E-06   0.000000000000E+00  -7.560042540536E-06   1.880005399731E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.145250356386E-06  -3.448957927720E-06   0.000000000000E+00   1.680145436699E-05  -1.767711181831E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.832962671041E-06   1.688567670061E-06   0.000000000000E+00  -7.716691994658E-06   1.844513863475E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.382699813277E-06  -3.456178080846E-06   0.000000000000E+00   1.694041839702E-05  -1.729642551352E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.313855820386E-06   1.703532996070E-06   0.000000000000E+00  -7.865516946033E-06   1.808609899753E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.631776230141E-06  -3.461721752653E-06   0.000000000000E+00   1.706916687816E-05  -1.691307260032E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.804063296611E-06   1.717317494603E-06   0.000000000000E+00  -8.006617387488E-06   1.772316045034E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.892526364568E-06  -3.465625125474E-06   0.000000000000E+00   1.718787996416E-05  -1.652727699401E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.303607232679E-06   1.729948860457E-06   0.000000000000E+00  -8.139983527057E-06   1.735652330933E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.164993354512E-06  -3.467924165810E-06   0.000000000000E+00   1.729673741342E-05  -1.613925891281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.812013778640E-06   1.741454549096E-06   0.000000000000E+00  -8.266074911203E-06   1.698650875121E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.449216605713E-06  -3.468654618468E-06   0.000000000000E+00   1.739591856188E-05  -1.574923485829E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.329110699096E-06   1.751860598896E-06   0.000000000000E+00  -8.385087565806E-06   1.661332980946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.745231690876E-06  -3.467852001019E-06   0.000000000000E+00   1.748560229520E-05  -1.535741759886E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.854894524149E-06   1.761192631951E-06   0.000000000000E+00  -8.497043820335E-06   1.623720816009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.053070266926E-06  -3.465551597719E-06   0.000000000000E+00   1.756596701634E-05  -1.496401615429E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.389305710895E-06   1.769478655898E-06   0.000000000000E+00  -8.601998670381E-06   1.585834606463E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372759999961E-06  -3.461788453732E-06   0.000000000000E+00   1.763719061375E-05  -1.456923578269E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.931986354947E-06   1.776736026161E-06   0.000000000000E+00  -8.700331959155E-06   1.547700176404E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.043245066295E-07  -3.456597368840E-06   0.000000000000E+00   1.769945042611E-05  -1.417327796925E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.482757947303E-06   1.782996392522E-06   0.000000000000E+00  -8.792266212788E-06   1.509342253853E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.778330442037E-08  -3.450012891580E-06   0.000000000000E+00   1.775292320711E-05  -1.377634041776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.041617763822E-06   1.788280998393E-06   0.000000000000E+00  -8.877809120906E-06   1.470778783561E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.968482255468E-07  -3.442069313000E-06   0.000000000000E+00   1.779778508736E-05  -1.337861704210E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.608526582244E-06   1.792613080012E-06   0.000000000000E+00  -8.956986913628E-06   1.432028307169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229558865770E-06  -3.432800660595E-06   0.000000000000E+00   1.783421153679E-05  -1.298029796217E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.183344017692E-06   1.796015737536E-06   0.000000000000E+00  -9.029991636502E-06   1.393113161655E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.850341581508E-06  -3.422240692320E-06   0.000000000000E+00   1.786237732555E-05  -1.258156949975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.765861335088E-06   1.798511359809E-06   0.000000000000E+00  -9.097141401048E-06   1.354056544833E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.459193526667E-06  -3.410422890437E-06   0.000000000000E+00   1.788245648336E-05  -1.218261417687E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.356021533354E-06   1.800122007006E-06   0.000000000000E+00  -9.158525212904E-06   1.314878719997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.056116047156E-06  -3.397380455720E-06   0.000000000000E+00   1.789462226068E-05  -1.178361071671E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.953806658499E-06   1.800869202278E-06   0.000000000000E+00  -9.214153388165E-06   1.275595254253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.641114669847E-06  -3.383146301425E-06   0.000000000000E+00   1.789904708665E-05  -1.138473404501E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559133885406E-06   1.800774305461E-06   0.000000000000E+00  -9.264125420650E-06   1.236224285654E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.214199088792E-06  -3.367753047702E-06   0.000000000000E+00   1.789590252924E-05  -1.098615529473E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171845854810E-06   1.799858521342E-06   0.000000000000E+00  -9.308689581245E-06   1.196788801283E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.775383141428E-06  -3.351233015824E-06   0.000000000000E+00   1.788535925352E-05  -1.058804181100E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.918270397672E-07   1.798142283810E-06   0.000000000000E+00  -9.348078796496E-06   1.157308280211E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.324684779781E-06  -3.333618222690E-06   0.000000000000E+00   1.786758698115E-05  -1.019055715895E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.190748705278E-07   1.795645745763E-06   0.000000000000E+00  -9.382240942136E-06   1.117797211227E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.862126034468E-06  -3.314940375471E-06   0.000000000000E+00   1.784275444952E-05  -9.793861133065E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.352972711451E-08   1.792389024451E-06   0.000000000000E+00  -9.411258280528E-06   1.078272281769E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.387732973631E-06  -3.295230866330E-06   0.000000000000E+00   1.781102937086E-05  -9.398109767140E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.049150508435E-07   1.788391759594E-06   0.000000000000E+00  -9.435374553025E-06   1.038753390922E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.901535655778E-06  -3.274520767348E-06   0.000000000000E+00   1.777257839263E-05  -9.003455347786E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.563215697328E-07   1.783673254852E-06   0.000000000000E+00  -9.454692109091E-06   9.992571058262E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.403568078296E-06  -3.252840825618E-06   0.000000000000E+00   1.772756705701E-05  -8.610046427506E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000745931067E-06   1.778252532718E-06   0.000000000000E+00  -9.469324303233E-06   9.598000851755E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.893868121380E-06  -3.230221458519E-06   0.000000000000E+00   1.767615976238E-05  -8.218027840822E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.338245927437E-06   1.772148356109E-06   0.000000000000E+00  -9.479379053899E-06   9.203972527849E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.372477487261E-06  -3.206692749103E-06   0.000000000000E+00   1.761851972430E-05  -7.827540721160E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.668883134931E-06   1.765380115983E-06   0.000000000000E+00  -9.484967440264E-06   8.810667816539E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.839441635150E-06  -3.182284441749E-06   0.000000000000E+00   1.755480893736E-05  -7.438722519189E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.992696985469E-06   1.757963271646E-06   0.000000000000E+00  -9.486106817555E-06   8.418183445346E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.294809714316E-06  -3.157025938020E-06   0.000000000000E+00   1.748518813861E-05  -7.051707023335E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.309767846696E-06   1.749918421939E-06   0.000000000000E+00  -9.483021210124E-06   8.026728086890E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.738634491690E-06  -3.130946292578E-06   0.000000000000E+00   1.740981677044E-05  -6.666624380480E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.620138544941E-06   1.741262500028E-06   0.000000000000E+00  -9.475763344483E-06   7.636418433220E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017097227795E-05  -3.104074209423E-06   0.000000000000E+00   1.732885294551E-05  -6.283601119093E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.923860288320E-06   1.732012834646E-06   0.000000000000E+00  -9.464457454430E-06   7.247404362858E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.059188285070E-05  -3.076438038414E-06   0.000000000000E+00   1.724245341211E-05  -5.902760173428E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.220988458795E-06   1.722186678342E-06   0.000000000000E+00  -9.449237090597E-06   6.859832383467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100142937418E-05  -3.048065771662E-06   0.000000000000E+00   1.715077351990E-05  -5.524220907973E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.511565019124E-06   1.711801036583E-06   0.000000000000E+00  -9.430141120819E-06   6.473829371387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.139967831855E-05  -3.018985040594E-06   0.000000000000E+00   1.705396718818E-05  -5.148099145146E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.795640747095E-06   1.700872344192E-06   0.000000000000E+00  -9.407301789653E-06   6.089522073585E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.178669937593E-05  -2.989223112767E-06   0.000000000000E+00   1.695218687341E-05  -4.774507191796E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.073272834175E-06   1.689417326948E-06   0.000000000000E+00  -9.380892118826E-06   5.707063407097E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.216256537464E-05  -2.958806889270E-06   0.000000000000E+00   1.684558353900E-05  -4.403553868906E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.344504422438E-06   1.677452139774E-06   0.000000000000E+00  -9.350977791772E-06   5.326569201871E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252735219298E-05  -2.927762902055E-06   0.000000000000E+00   1.673430662573E-05  -4.035344540962E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609375986986E-06   1.664992768929E-06   0.000000000000E+00  -9.317601230912E-06   4.948150382551E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.288113867094E-05  -2.896117311645E-06   0.000000000000E+00   1.661850402348E-05  -3.669981147216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.867925086629E-06   1.652055098661E-06   0.000000000000E+00  -9.280771800247E-06   4.571914736316E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.322400652100E-05  -2.863895904936E-06   0.000000000000E+00   1.649832204365E-05  -3.307562233209E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.120202480468E-06   1.638654548775E-06   0.000000000000E+00  -9.240635522727E-06   4.197966711697E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.355604023786E-05  -2.831124093378E-06   0.000000000000E+00   1.637390539347E-05  -2.948182984394E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.366266977897E-06   1.624806739446E-06   0.000000000000E+00  -9.197408898616E-06   3.826467343187E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387732700822E-05  -2.797826911092E-06   0.000000000000E+00   1.624539715084E-05  -2.591935259264E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.606162252828E-06   1.610526469781E-06   0.000000000000E+00  -9.151163822411E-06   3.457506936541E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418795661910E-05  -2.764029013474E-06   0.000000000000E+00   1.611293874065E-05  -2.238907624437E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.839915367633E-06   1.595828923805E-06   0.000000000000E+00  -9.101829538492E-06   3.091160672277E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.448802136572E-05  -2.729754675796E-06   0.000000000000E+00   1.597666991208E-05  -1.889185390225E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.067585161277E-06   1.580728758465E-06   0.000000000000E+00  -9.049614616397E-06   2.727554215039E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.477761596053E-05  -2.695027792120E-06   0.000000000000E+00   1.583672871744E-05  -1.542850646768E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.289223409026E-06   1.565240543139E-06   0.000000000000E+00  -8.994654731579E-06   2.366795542282E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.505683744003E-05  -2.659871874315E-06   0.000000000000E+00   1.569325149169E-05  -1.199982301233E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.504871001270E-06   1.549376292305E-06   0.000000000000E+00  -8.936997042676E-06   2.008967774318E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.532578507400E-05  -2.624310051435E-06   0.000000000000E+00   1.554637283391E-05  -8.606561157463E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.714575773504E-06   1.533156581106E-06   0.000000000000E+00  -8.876726239871E-06   1.654178933860E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.558456027208E-05  -2.588365069023E-06   0.000000000000E+00   1.539622558878E-05  -5.249447456126E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.918379274176E-06   1.516588834835E-06   0.000000000000E+00  -8.813903715283E-06   1.302493206350E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.583326649404E-05  -2.552059288924E-06   0.000000000000E+00   1.524294083086E-05  -1.929177787604E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.116299465507E-06   1.499688943163E-06   0.000000000000E+00  -8.748438445601E-06   9.539651012987E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.607200915697E-05  -2.515414688991E-06   0.000000000000E+00   1.508664784841E-05   1.353582247286E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.308415065356E-06   1.482470545304E-06   0.000000000000E+00  -8.680620616099E-06   6.087347683664E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.630089554559E-05  -2.478452863140E-06   0.000000000000E+00   1.492747412946E-05   4.598196924716E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.494784915526E-06   1.464946718209E-06   0.000000000000E+00  -8.610588488686E-06   2.668712057578E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.652003472188E-05  -2.441195021575E-06   0.000000000000E+00   1.476554534873E-05   7.804059988199E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.675432416610E-06   1.447130699518E-06   0.000000000000E+00  -8.538280110133E-06  -7.156400993945E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.672953743548E-05  -2.403661991092E-06   0.000000000000E+00   1.460098535558E-05   1.097059423574E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.850403317042E-06   1.429035373273E-06   0.000000000000E+00  -8.463780008246E-06  -4.064973018852E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.692951603571E-05  -2.365874215698E-06   0.000000000000E+00   1.443391616344E-05   1.409725110415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.019765574965E-06   1.410673478566E-06   0.000000000000E+00  -8.387254515465E-06  -7.378417981497E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.712008438287E-05  -2.327851757195E-06   0.000000000000E+00   1.426445793974E-05   1.718351024696E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.183564249232E-06   1.392057421689E-06   0.000000000000E+00  -8.308753253249E-06  -1.065536428672E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.730135776223E-05  -2.289614296202E-06   0.000000000000E+00   1.409272899791E-05   2.022887910899E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.341846582991E-06   1.373199543940E-06   0.000000000000E+00  -8.228340545394E-06  -1.389515075622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747345279792E-05  -2.251181133030E-06   0.000000000000E+00   1.391884578948E-05   2.323289249974E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.494665481399E-06   1.354112044651E-06   0.000000000000E+00  -8.146101135346E-06  -1.709716368174E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.763648736800E-05  -2.212571188948E-06   0.000000000000E+00   1.374292289787E-05   2.619511216119E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.642057614583E-06   1.334806761704E-06   0.000000000000E+00  -8.062061369718E-06  -2.026090358768E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.779058052106E-05  -2.173803007501E-06   0.000000000000E+00   1.356507303323E-05   2.911512633216E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.784057326199E-06   1.315295476810E-06   0.000000000000E+00  -7.976232913485E-06  -2.338591412600E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.793585239357E-05  -2.134894755971E-06   0.000000000000E+00   1.338540702802E-05   3.199254931370E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.920739980121E-06   1.295589761374E-06   0.000000000000E+00  -7.888775656727E-06  -2.647147538183E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.807242412867E-05  -2.095864226996E-06   0.000000000000E+00   1.320403383386E-05   3.482702103053E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.052165924903E-06   1.275701036433E-06   0.000000000000E+00  -7.799783037836E-06  -2.951701112326E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.820041779624E-05  -2.056728840294E-06   0.000000000000E+00   1.302106051919E-05   3.761820659044E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.178385551017E-06   1.255640508607E-06   0.000000000000E+00  -7.709313046724E-06  -3.252202079813E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.831995631422E-05  -2.017505644645E-06   0.000000000000E+00   1.283659226833E-05   4.036579584101E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.299429217691E-06   1.235418882094E-06   0.000000000000E+00  -7.617373667735E-06  -3.548641358331E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.843116337131E-05  -1.978211319785E-06   0.000000000000E+00   1.265073238097E-05   4.306950292830E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.415376951551E-06   1.215045101131E-06   0.000000000000E+00  -7.524100295336E-06  -3.840931748741E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.853416335072E-05  -1.938862178618E-06   0.000000000000E+00   1.246358227281E-05   4.572906585352E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.526280863014E-06   1.194536115186E-06   0.000000000000E+00  -7.429544976902E-06  -4.129037981923E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.862908125643E-05  -1.899474169482E-06   0.000000000000E+00   1.227524147752E-05   4.834424602626E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.632191828118E-06   1.173895866510E-06   0.000000000000E+00  -7.333765857427E-06  -4.412936908415E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.871604263897E-05  -1.860062878438E-06   0.000000000000E+00   1.208580764860E-05   5.091482782287E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.733166851875E-06   1.153136845974E-06   0.000000000000E+00  -7.236829629259E-06  -4.692586202732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879517352509E-05  -1.820643531923E-06   0.000000000000E+00   1.189537656362E-05   5.344061813685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.829226165201E-06   1.132269046331E-06   0.000000000000E+00  -7.138722858535E-06  -4.967965943236E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.886660034630E-05  -1.781230999090E-06   0.000000000000E+00   1.170404212758E-05   5.592144594048E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.920485397306E-06   1.111302379754E-06   0.000000000000E+00  -7.039631806410E-06  -5.239019829621E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.893044987152E-05  -1.741839794788E-06   0.000000000000E+00   1.151189637862E-05   5.835716183400E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000693068290E-05   1.090246396467E-06   0.000000000000E+00  -6.939468196555E-06  -5.505748622063E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.898684913890E-05  -1.702484082136E-06   0.000000000000E+00   1.131902949348E-05   6.074763760677E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008866871915E-05   1.069110834209E-06   0.000000000000E+00  -6.838398829070E-06  -5.768106222023E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.903592539088E-05  -1.663177675515E-06   0.000000000000E+00   1.112552979438E-05   6.309276579191E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.016577221748E-05   1.047904924150E-06   0.000000000000E+00  -6.736506335432E-06  -6.026064029916E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.907780600993E-05  -1.623934043483E-06   0.000000000000E+00   1.093148375628E-05   6.539245922666E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023825024420E-05   1.026637858938E-06   0.000000000000E+00  -6.633757152076E-06  -6.279606367196E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.911261845608E-05  -1.584766311977E-06   0.000000000000E+00   1.073697601526E-05   6.764665060859E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.030619460805E-05   1.005318505410E-06   0.000000000000E+00  -6.530266589028E-06  -6.528721301654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.914049020580E-05  -1.545687267204E-06   0.000000000000E+00   1.054208937684E-05   6.985529206300E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.036966673924E-05   9.839557195828E-07   0.000000000000E+00  -6.426091751706E-06  -6.773376179162E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916154869303E-05  -1.506709359144E-06   0.000000000000E+00   1.034690482615E-05   7.201835469955E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.042872199137E-05   9.625580982527E-07   0.000000000000E+00  -6.321279690365E-06  -7.013559277105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.917592125094E-05  -1.467844704657E-06   0.000000000000E+00   1.015150153776E-05   7.413582818088E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.048341294540E-05   9.411341824762E-07   0.000000000000E+00  -6.215873136922E-06  -7.249258542071E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918373505567E-05  -1.429105090898E-06   0.000000000000E+00   9.955956886566E-06   7.620772028928E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053377132428E-05   9.196920783686E-07   0.000000000000E+00  -6.109882246742E-06  -7.480472651985E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918511707219E-05  -1.390501978819E-06   0.000000000000E+00   9.760346459402E-06   7.823405649443E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057992035169E-05   8.982399721106E-07   0.000000000000E+00  -6.003451890285E-06  -7.707171523044E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.918019400012E-05  -1.352046506544E-06   0.000000000000E+00   9.564744066820E-06   8.021487952903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.062187313831E-05   8.767857629538E-07   0.000000000000E+00  -5.896560212595E-06  -7.929358526589E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916909222310E-05  -1.313749493011E-06   0.000000000000E+00   9.369221755933E-06   8.215024895905E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065967221906E-05   8.553372223419E-07   0.000000000000E+00  -5.789233934360E-06  -8.147037810877E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.915193775792E-05  -1.275621441556E-06   0.000000000000E+00   9.173849823426E-06   8.404024076523E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.069343836860E-05   8.339002043062E-07   0.000000000000E+00  -5.681605389266E-06  -8.360188909948E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.912885620644E-05  -1.237672543542E-06   0.000000000000E+00   8.978696829407E-06   8.588494692028E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.072320944227E-05   8.124870242823E-07   0.000000000000E+00  -5.573685531501E-06  -8.568805460865E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.909997270846E-05  -1.199912682152E-06   0.000000000000E+00   8.783829611483E-06   8.768447497409E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.074902107752E-05   7.911001275916E-07   0.000000000000E+00  -5.465490111141E-06  -8.772905433919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.906541189593E-05  -1.162351435994E-06   0.000000000000E+00   8.589313299400E-06   8.943894764062E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077097577528E-05   7.697481034259E-07   0.000000000000E+00  -5.357113918607E-06  -8.972465270908E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.902529784924E-05  -1.124998083102E-06   0.000000000000E+00   8.395211330396E-06   9.114850238714E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.078912536783E-05   7.484378918155E-07   0.000000000000E+00  -5.248587723056E-06  -9.167512794068E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.897975405431E-05  -1.087861604529E-06   0.000000000000E+00   8.201585464298E-06   9.281329103040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080352195399E-05   7.271762617972E-07   0.000000000000E+00  -5.139944087953E-06  -9.358035867654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.892890336165E-05  -1.050950688406E-06   0.000000000000E+00   8.008495799961E-06   9.443347933137E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.081420213616E-05   7.059697616094E-07   0.000000000000E+00  -5.031196889821E-06  -9.544050326900E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.887286794703E-05  -1.014273733762E-06   0.000000000000E+00   7.816000791500E-06   9.600924659745E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082127631300E-05   6.848247792942E-07   0.000000000000E+00  -4.922441528062E-06  -9.725554948062E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.881176927249E-05  -9.778388544028E-07   0.000000000000E+00   7.624157264892E-06   9.754078528871E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082478120810E-05   6.637475906303E-07   0.000000000000E+00  -4.813689672214E-06  -9.902561260437E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.874572805055E-05  -9.416538830198E-07   0.000000000000E+00   7.433020435249E-06   9.902830062511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082480357291E-05   6.427442287030E-07   0.000000000000E+00  -4.705007408434E-06  -1.007507786016E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.867486420764E-05  -9.057263749293E-07   0.000000000000E+00   7.242643924044E-06   1.004720102021E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082134186525E-05   6.218207294477E-07   0.000000000000E+00  -4.596366377434E-06  -1.024312753611E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.859929685118E-05  -8.700636122967E-07   0.000000000000E+00   7.053079777038E-06   1.018721436062E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.081452794880E-05   6.009827564651E-07   0.000000000000E+00  -4.487876793999E-06  -1.040671066350E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.851914423628E-05  -8.346726079968E-07   0.000000000000E+00   6.864378482276E-06   1.032289420364E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.080439560489E-05   5.802359864445E-07   0.000000000000E+00  -4.379545784339E-06  -1.056584689033E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.843452373462E-05  -7.995601097302E-07   0.000000000000E+00   6.676588988292E-06   1.045426579321E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.079100300337E-05   5.595858810093E-07   0.000000000000E+00  -4.271405850067E-06  -1.072055281999E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.834555180452E-05  -7.647326039780E-07   0.000000000000E+00   6.489758722769E-06   1.058135546016E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077443806280E-05   5.390377399278E-07   0.000000000000E+00  -4.163515261161E-06  -1.087084128432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.825234396189E-05  -7.301963201060E-07   0.000000000000E+00   6.303933611203E-06   1.070419058597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075475489951E-05   5.185967638793E-07   0.000000000000E+00  -4.055900779938E-06  -1.101672472310E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.815501475343E-05  -6.959572344422E-07   0.000000000000E+00   6.119158096095E-06   1.082279956637E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.073197091040E-05   4.982678442285E-07   0.000000000000E+00  -3.948556403705E-06  -1.115824929901E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.805367773005E-05  -6.620210742206E-07   0.000000000000E+00   5.935475156101E-06   1.093721177604E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.070620472672E-05   4.780560131768E-07   0.000000000000E+00  -3.841564408420E-06  -1.129541356310E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.794844542204E-05  -6.283933218084E-07   0.000000000000E+00   5.752926325390E-06   1.104745753339E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.067749005873E-05   4.579668610075E-07   0.000000000000E+00  -3.734931832253E-06  -1.142824112949E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.783942931530E-05  -5.950792185866E-07   0.000000000000E+00   5.571551713193E-06   1.115356806600E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.064590490368E-05   4.380018673708E-07   0.000000000000E+00  -3.628703840331E-06  -1.155675855195E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.772673982914E-05  -5.620837691497E-07   0.000000000000E+00   5.391390023642E-06   1.125557547644E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.061151042302E-05   4.181686151805E-07   0.000000000000E+00  -3.522909479440E-06  -1.168098928188E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.761048629473E-05  -5.294117452934E-07   0.000000000000E+00   5.212478575663E-06   1.135351270836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057434339288E-05   3.984703677023E-07   0.000000000000E+00  -3.417557567696E-06  -1.180096320233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749077693495E-05  -4.970676900930E-07   0.000000000000E+00   5.034853322750E-06   1.144741351377E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053446931238E-05   3.789112738558E-07   0.000000000000E+00  -3.312681285531E-06  -1.191670483244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.736771884513E-05  -4.650559218481E-07   0.000000000000E+00   4.858548873173E-06   1.153731242001E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.049197493782E-05   3.594952731043E-07   0.000000000000E+00  -3.208327350529E-06  -1.202823655833E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.724141797569E-05  -4.333805382885E-07   0.000000000000E+00   4.683598510289E-06   1.162324469760E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.044689600427E-05   3.402263545620E-07   0.000000000000E+00  -3.104504391334E-06  -1.213559116483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711197911460E-05  -4.020454204107E-07   0.000000000000E+00   4.510034212598E-06   1.170524632866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039932449527E-05   3.211082372148E-07   0.000000000000E+00  -3.001260635369E-06  -1.223879041811E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697950587202E-05  -3.710542365896E-07   0.000000000000E+00   4.337886674148E-06   1.178335397554E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034927756390E-05   3.021442847607E-07   0.000000000000E+00  -2.898590861880E-06  -1.233788003548E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.684410066520E-05  -3.404104465143E-07   0.000000000000E+00   4.167185324932E-06   1.185760495035E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.029685417293E-05   2.833382461251E-07   0.000000000000E+00  -2.796547000182E-06  -1.243287663993E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670586470521E-05  -3.101173051980E-07   0.000000000000E+00   3.997958351419E-06   1.192803718447E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.024207970203E-05   2.646934102931E-07   0.000000000000E+00  -2.695128991796E-06  -1.252381278390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.656489798360E-05  -2.801778669030E-07   0.000000000000E+00   3.830232716703E-06   1.199468919914E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018504061546E-05   2.462128700968E-07   0.000000000000E+00  -2.594378276646E-06  -1.261073912238E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.642129926072E-05  -2.505949890486E-07   0.000000000000E+00   3.664034181143E-06   1.205760007617E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.012578397308E-05   2.278998491445E-07   0.000000000000E+00  -2.494309419520E-06  -1.269365994582E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.627516605538E-05  -2.213713361921E-07   0.000000000000E+00   3.499387322934E-06   1.211680942912E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006437100923E-05   2.097572244992E-07   0.000000000000E+00  -2.394945249948E-06  -1.277262941167E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.612659463412E-05  -1.925093838463E-07   0.000000000000E+00   3.336315558299E-06   1.217235737537E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000086882420E-05   1.917878858768E-07   0.000000000000E+00  -2.296312078587E-06  -1.284767565660E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.597568000256E-05  -1.640114223537E-07   0.000000000000E+00   3.174841161983E-06   1.222428450844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.935287999013E-06   1.739944941558E-07   0.000000000000E+00  -2.198400426434E-06  -1.291884198403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.582251589742E-05  -1.358795607913E-07   0.000000000000E+00   3.014985287875E-06   1.227263187048E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.867750273878E-06   1.563796283913E-07   0.000000000000E+00  -2.101269577872E-06  -1.298615513574E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.566719477883E-05  -1.081157306651E-07   0.000000000000E+00   2.856767989026E-06   1.231744092611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.798260935234E-06   1.389459262390E-07   0.000000000000E+00  -2.004906820917E-06  -1.304965798767E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.550980782391E-05  -8.072168978775E-08   0.000000000000E+00   2.700208238199E-06   1.235875353590E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.726925170665E-06   1.216979433649E-07   0.000000000000E+00  -1.909358275419E-06  -1.310937336688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.535044492139E-05  -5.369902600826E-08   0.000000000000E+00   2.545323947946E-06   1.239661193093E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.653746306309E-06   1.046309629625E-07   0.000000000000E+00  -1.814611233475E-06  -1.316536618625E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.518919466622E-05  -2.704916088881E-08   0.000000000000E+00   2.392131990887E-06   1.243105868761E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.578816194176E-06   8.775404199031E-08   0.000000000000E+00  -1.720702509104E-06  -1.321765502092E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.502614435580E-05  -7.733534712639E-10   0.000000000000E+00   2.240648219683E-06   1.246213670298E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.502180024536E-06   7.106702753351E-08   0.000000000000E+00  -1.627642381885E-06  -1.326628440619E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.486137998657E-05   2.512729612116E-08   0.000000000000E+00   2.090887487186E-06   1.248988917054E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.423891260596E-06   5.457188159251E-08   0.000000000000E+00  -1.535445694141E-06  -1.331128304233E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.469498625115E-05   5.065184302272E-08   0.000000000000E+00   1.942863666260E-06   1.251435955678E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.344002005409E-06   3.827020104967E-08   0.000000000000E+00  -1.444125204632E-06  -1.335271400748E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.452704653654E-05   7.579949403985E-08   0.000000000000E+00   1.796589669508E-06   1.253559157785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.262566363978E-06   2.216380607944E-08   0.000000000000E+00  -1.353695575050E-06  -1.339059833554E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.435764292274E-05   1.005696041226E-07   0.000000000000E+00   1.652077469110E-06   1.255362917694E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.179639369103E-06   6.254402679683E-09   0.000000000000E+00  -1.264170950922E-06  -1.342498171462E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418685618224E-05   1.249616727528E-07   0.000000000000E+00   1.509338116341E-06   1.256851650222E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.095281587635E-06  -9.456662533971E-09   0.000000000000E+00  -1.175567760923E-06  -1.345590722168E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.401476577973E-05   1.489753405737E-07   0.000000000000E+00   1.368381760844E-06   1.258029788501E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.009504710809E-06  -2.496789286516E-08   0.000000000000E+00  -1.087878220348E-06  -1.348341928010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.384144987329E-05   1.726103858406E-07   0.000000000000E+00   1.229217670311E-06   1.258901781857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.922406719437E-06  -4.027799167397E-08   0.000000000000E+00  -1.001136581851E-06  -1.350755380798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.366698531503E-05   1.958667210457E-07   0.000000000000E+00   1.091854249285E-06   1.259472093758E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.834023325486E-06  -5.538574670011E-08   0.000000000000E+00  -9.153460492428E-07  -1.352835438215E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.349144765320E-05   2.187443895441E-07   0.000000000000E+00   9.562990583636E-07   1.259745199771E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.744390510705E-06  -7.029003311606E-08   0.000000000000E+00  -8.305103420690E-07  -1.354586404112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331491113460E-05   2.412435622244E-07   0.000000000000E+00   8.225588331088E-07   1.259725585584E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.653573813239E-06  -8.498982267656E-08   0.000000000000E+00  -7.466462882583E-07  -1.356012633434E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313744870739E-05   2.633645341250E-07   0.000000000000E+00   6.906395027065E-07   1.259417745089E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.561620801084E-06  -9.948426871649E-08   0.000000000000E+00  -6.637622642937E-07  -1.357118658809E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.295913202453E-05   2.851077213185E-07   0.000000000000E+00   5.605462085289E-07   1.258826178484E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.468574928599E-06  -1.137723881827E-07   0.000000000000E+00  -5.818644394309E-07  -1.357908336827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278003144775E-05   3.064736575520E-07   0.000000000000E+00   4.322833224849E-07   1.257955390446E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.374484079710E-06  -1.278534941371E-07   0.000000000000E+00  -5.009606659297E-07  -1.358386499069E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.260021605197E-05   3.274629911410E-07   0.000000000000E+00   3.058544653948E-07   1.256809888332E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.279395663485E-06  -1.417267979159E-07   0.000000000000E+00  -4.210587488149E-07  -1.358556216255E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.241975363035E-05   3.480764817971E-07   0.000000000000E+00   1.812625249466E-07   1.255394180437E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.183356039318E-06  -1.553923575280E-07   0.000000000000E+00  -3.421650145240E-07  -1.358424337360E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.223871069937E-05   3.683149975375E-07   0.000000000000E+00   5.850967356126E-08   1.253712774281E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.086412514603E-06  -1.688480956870E-07   0.000000000000E+00  -2.642865620385E-07  -1.357992496878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205715250482E-05   3.881795116367E-07   0.000000000000E+00  -6.240261394637E-08   1.251770174970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988616987277E-06  -1.820951956197E-07   0.000000000000E+00  -1.874316742192E-07  -1.357266846136E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187514302787E-05   4.076710995650E-07   0.000000000000E+00  -1.814735428089E-07   1.249570883568E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.889986768403E-06  -1.951325932477E-07   0.000000000000E+00  -1.115948847143E-07  -1.356251345163E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.169274499199E-05   4.267909360503E-07   0.000000000000E+00  -2.987029808594E-07   1.247119395522E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.790598365264E-06  -2.079602073350E-07   0.000000000000E+00  -3.679384285748E-08  -1.354950733770E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151001986956E-05   4.455402921265E-07   0.000000000000E+00  -4.140914417467E-07   1.244420199147E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.690472237060E-06  -2.205776988932E-07   0.000000000000E+00   3.697592950251E-08  -1.353369005102E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132702788930E-05   4.639205322500E-07   0.000000000000E+00  -5.276400677106E-07   1.241477774139E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.589667773317E-06  -2.329849717140E-07   0.000000000000E+00   1.097046246804E-07  -1.351510440876E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.114382804445E-05   4.819331113894E-07   0.000000000000E+00  -6.393506129318E-07   1.238296590125E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.488220634517E-06  -2.451819870763E-07   0.000000000000E+00   1.813910697311E-07  -1.349379904703E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.096047810015E-05   4.995795723202E-07   0.000000000000E+00  -7.492254270352E-07   1.234881105257E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.386170504389E-06  -2.571687593471E-07   0.000000000000E+00   2.520329410588E-07  -1.346981863512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077703460239E-05   5.168615427389E-07   0.000000000000E+00  -8.572674388143E-07   1.231235764873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.283558495919E-06  -2.689453634853E-07   0.000000000000E+00   3.216276368298E-07  -1.344320529587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.059355288636E-05   5.337807326053E-07   0.000000000000E+00  -9.634801400029E-07   1.227365000149E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.180425089050E-06  -2.805119512933E-07   0.000000000000E+00   3.901729692248E-07  -1.341400477716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.041008708563E-05   5.503389314512E-07   0.000000000000E+00  -1.067867569383E-06   1.223273226836E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.076809873152E-06  -2.918687748214E-07   0.000000000000E+00   4.576673274203E-07  -1.338226441612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.022669014149E-05   5.665380056943E-07   0.000000000000E+00  -1.170434297167E-06   1.218964844013E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.972751772195E-06  -3.030159813258E-07   0.000000000000E+00   5.241090242456E-07  -1.334801250778E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.004341381211E-05   5.823798960858E-07   0.000000000000E+00  -1.271185409438E-06   1.214444232884E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.868289104984E-06  -3.139541205609E-07   0.000000000000E+00   5.894980481136E-07  -1.331132278588E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.860308682975E-06   5.978666151050E-07   0.000000000000E+00  -1.370126492844E-06   1.209715755617E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.763461648412E-06  -3.246833725795E-07   0.000000000000E+00   6.538323049683E-07  -1.327221239597E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.677424176337E-06   6.130002444759E-07   0.000000000000E+00  -1.467263619559E-06   1.204783754210E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.658301399068E-06  -3.352043212616E-07   0.000000000000E+00   7.171137330024E-07  -1.323073891704E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.494808561767E-06   6.277829326781E-07   0.000000000000E+00  -1.562603332503E-06   1.199652549410E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.552853762180E-06  -3.455174822792E-07   0.000000000000E+00   7.793399796433E-07  -1.318694322433E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.312508966646E-06   6.422168924826E-07   0.000000000000E+00  -1.656152630604E-06   1.194326439659E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.447134144978E-06  -3.556238823910E-07   0.000000000000E+00   8.405172057014E-07  -1.314087175482E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.130571386998E-06   6.563043986074E-07   0.000000000000E+00  -1.747918954264E-06   1.188809700061E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.341198994137E-06  -3.655226336280E-07   0.000000000000E+00   9.006401927426E-07  -1.309256484951E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.949040697888E-06   6.700477853202E-07   0.000000000000E+00  -1.837910171546E-06   1.183106581436E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.235077202465E-06  -3.752160211666E-07   0.000000000000E+00   9.597126093200E-07  -1.304206429893E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.767960665129E-06   6.834494441566E-07   0.000000000000E+00  -1.926134563662E-06   1.177221309325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.128799599850E-06  -3.847040917761E-07   0.000000000000E+00   1.017736180362E-06  -1.298942112518E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.587373956093E-06   6.965118216132E-07   0.000000000000E+00  -2.012600811672E-06   1.171158083130E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.022400109059E-06  -3.939878226758E-07   0.000000000000E+00   1.074712969491E-06  -1.293467421109E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.407322151261E-06   7.092374169721E-07   0.000000000000E+00  -2.097317982584E-06   1.164921075193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.915911360120E-06  -4.030679192857E-07   0.000000000000E+00   1.130645193905E-06  -1.287786654368E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.227845755804E-06   7.216287800490E-07   0.000000000000E+00  -2.180295516189E-06   1.158514429975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.809365273143E-06  -4.119452772579E-07   0.000000000000E+00   1.185535457716E-06  -1.281904249157E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.048984211324E-06   7.336885090646E-07   0.000000000000E+00  -2.261543211884E-06   1.151942263240E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.702793112982E-06  -4.206208367036E-07   0.000000000000E+00   1.239386759894E-06  -1.275824576175E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.870775907375E-06   7.454192485861E-07   0.000000000000E+00  -2.341071215807E-06   1.145208661270E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.596225527558E-06  -4.290954824218E-07   0.000000000000E+00   1.292201834384E-06  -1.269550726674E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.693258193837E-06   7.568236873599E-07   0.000000000000E+00  -2.418890008092E-06   1.138317680121E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.489692597327E-06  -4.373703940114E-07   0.000000000000E+00   1.343985088202E-06  -1.263089475940E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.516467392713E-06   7.679045563603E-07   0.000000000000E+00  -2.495010390416E-06   1.131273344906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.383226973353E-06  -4.454464206528E-07   0.000000000000E+00   1.394738688431E-06  -1.256442664536E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.340438810230E-06   7.786646267713E-07   0.000000000000E+00  -2.569443473724E-06   1.124079649105E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.276849247475E-06  -4.533247052876E-07   0.000000000000E+00   1.444468672272E-06  -1.249615321488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.165206749327E-06   7.891067080150E-07   0.000000000000E+00  -2.642200666244E-06   1.116740553912E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.170590833593E-06  -4.610065720880E-07   0.000000000000E+00   1.493178594573E-06  -1.242612149085E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.990804521659E-06   7.992336458797E-07   0.000000000000E+00  -2.713293661612E-06   1.109259987608E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.064485778563E-06  -4.684929377142E-07   0.000000000000E+00   1.540871886273E-06  -1.235436650111E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.817264460318E-06   8.090483206011E-07   0.000000000000E+00  -2.782734427181E-06   1.101641844952E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.958555655645E-06  -4.757850958803E-07   0.000000000000E+00   1.587554299974E-06  -1.228092794729E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.644617932030E-06   8.185536450472E-07   0.000000000000E+00  -2.850535192819E-06   1.093889986633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.852826989930E-06  -4.828842879676E-07   0.000000000000E+00   1.633230742249E-06  -1.220585158372E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.472895349842E-06   8.277525629302E-07   0.000000000000E+00  -2.916708439440E-06   1.086008238705E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.747325911736E-06  -4.897917179972E-07   0.000000000000E+00   1.677906078878E-06  -1.212917837449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.302126185589E-06   8.366480470110E-07   0.000000000000E+00  -2.981266888295E-06   1.078000392085E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.642077641872E-06  -4.965088087211E-07   0.000000000000E+00   1.721586219216E-06  -1.205094592682E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.132338982612E-06   8.452430973967E-07   0.000000000000E+00  -3.044223489977E-06   1.069870202056E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.537106843773E-06  -5.030368246843E-07   0.000000000000E+00   1.764277002953E-06  -1.197119459403E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.963561368230E-06   8.535407398503E-07   0.000000000000E+00  -3.105591414036E-06   1.061621387818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.432437500018E-06  -5.093771876704E-07   0.000000000000E+00   1.805983533510E-06  -1.188996609067E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.795820066673E-06   8.615440241321E-07   0.000000000000E+00  -3.165384038391E-06   1.053257632028E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.328093124648E-06  -5.155311391508E-07   0.000000000000E+00   1.846712368899E-06  -1.180729873637E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.629140911535E-06   8.692560223826E-07   0.000000000000E+00  -3.223614939464E-06   1.044782580429E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.224096514084E-06  -5.215001871252E-07   0.000000000000E+00   1.886469500224E-06  -1.172322593964E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.463548858540E-06   8.766798275447E-07   0.000000000000E+00  -3.280297881946E-06   1.036199841412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.120469983296E-06  -5.272858447180E-07   0.000000000000E+00   1.925261602969E-06  -1.163779533353E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.299067998420E-06   8.838185518277E-07   0.000000000000E+00  -3.335446809205E-06   1.027512985689E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.017239701560E-06  -5.328895872500E-07   0.000000000000E+00   1.963095144079E-06  -1.155105072423E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.135721569330E-06   8.906753251663E-07   0.000000000000E+00  -3.389075833768E-06   1.018725545954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914414628316E-06  -5.383127959719E-07   0.000000000000E+00   1.999977285467E-06  -1.146301415000E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.973531969865E-06   8.972532937763E-07   0.000000000000E+00  -3.441199227825E-06   1.009841016541E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.812025118332E-06  -5.435570724142E-07   0.000000000000E+00   2.035914535090E-06  -1.137373321753E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.812520771553E-06   9.035556186969E-07   0.000000000000E+00  -3.491831414152E-06   1.000862853153E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.710091687397E-06  -5.486239447466E-07   0.000000000000E+00   2.070913951335E-06  -1.128324459974E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.652708731667E-06   9.095854743789E-07   0.000000000000E+00  -3.540986957167E-06   9.917944725857E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.608631018162E-06  -5.535149690640E-07   0.000000000000E+00   2.104982979926E-06  -1.119158231174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.494115805771E-06   9.153460473229E-07   0.000000000000E+00  -3.588680554142E-06   9.826392524754E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.507662478596E-06  -5.582316803501E-07   0.000000000000E+00   2.138128976470E-06  -1.109878440820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.336761160509E-06   9.208405347124E-07   0.000000000000E+00  -3.634927026584E-06   9.734005310601E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.407204555588E-06  -5.627758947580E-07   0.000000000000E+00   2.170359482448E-06  -1.100489354889E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.180663185988E-06   9.260721431292E-07   0.000000000000E+00  -3.679741311978E-06   9.640816069897E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.307275310424E-06  -5.671490187434E-07   0.000000000000E+00   2.201682143598E-06  -1.090993904816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.025839508589E-06   9.310440872596E-07   0.000000000000E+00  -3.723138455380E-06   9.546857391228E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.207892162737E-06  -5.713527283178E-07   0.000000000000E+00   2.232104749017E-06  -1.081395808631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.872307003311E-06   9.357595886445E-07   0.000000000000E+00  -3.765133601654E-06   9.452161463661E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.109071985559E-06  -5.753887513987E-07   0.000000000000E+00   2.261635219011E-06  -1.071698667131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.720081806417E-06   9.402218744811E-07   0.000000000000E+00  -3.805741987342E-06   9.356760075115E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010831200410E-06  -5.792587097314E-07   0.000000000000E+00   2.290281574555E-06  -1.061906097278E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.569179327660E-06   9.444341764160E-07   0.000000000000E+00  -3.844978933361E-06   9.260684611318E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913185670715E-06  -5.829643223523E-07   0.000000000000E+00   2.318052065330E-06  -1.052021360520E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.419614262852E-06   9.483997294114E-07   0.000000000000E+00  -3.882859837223E-06   9.163966054321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.816150959241E-06  -5.865072118632E-07   0.000000000000E+00   2.344954358102E-06  -1.042047222239E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.271400606016E-06   9.521217705940E-07   0.000000000000E+00  -3.919400165976E-06   9.066634981782E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.719742684748E-06  -5.898892326870E-07   0.000000000000E+00   2.370997962688E-06  -1.031989350173E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124551661841E-06   9.556035381912E-07   0.000000000000E+00  -3.954615448920E-06   8.968721566149E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.623971938095E-06  -5.931119102594E-07   0.000000000000E+00   2.396189921857E-06  -1.021848471862E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979080057603E-06   9.588482704458E-07   0.000000000000E+00  -3.988521270798E-06   8.870255574044E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.528856711329E-06  -5.961777409946E-07   0.000000000000E+00   2.420539734402E-06  -1.011629450997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.834997755631E-06   9.618592045701E-07   0.000000000000E+00  -4.021133264936E-06   8.771266365745E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.434409662938E-06  -5.990868633440E-07   0.000000000000E+00   2.444055482112E-06  -1.001334941365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.692316065007E-06   9.646395757641E-07   0.000000000000E+00  -4.052467106635E-06   8.671782894906E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.340642543327E-06  -6.018424773522E-07   0.000000000000E+00   2.466746101736E-06  -9.909685506370E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.551045653781E-06   9.671926162072E-07   0.000000000000E+00  -4.082538506858E-06   8.571833708615E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.247568340646E-06  -6.044458694931E-07   0.000000000000E+00   2.488620240332E-06  -9.805329899476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.411196560793E-06   9.695215541283E-07   0.000000000000E+00  -4.111363205780E-06   8.471446947128E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.155199210137E-06  -6.068988320265E-07   0.000000000000E+00   2.509686701930E-06  -9.700318646499E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.272778207433E-06   9.716296128443E-07   0.000000000000E+00  -4.138956966862E-06   8.370650344177E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.063546814206E-06  -6.092031493297E-07   0.000000000000E+00   2.529954353720E-06  -9.594683406283E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.135799409443E-06   9.735200099015E-07   0.000000000000E+00  -4.165335570732E-06   8.269471227200E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.972622360284E-06  -6.113606110953E-07   0.000000000000E+00   2.549432133905E-06  -9.488452527810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.000268388526E-06   9.751959561713E-07   0.000000000000E+00  -4.190514809561E-06   8.167936518016E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.882436612549E-06  -6.133730236915E-07   0.000000000000E+00   2.568129038337E-06  -9.381657167561E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.866192783916E-06   9.766606550122E-07   0.000000000000E+00  -4.214510481302E-06   8.066072733040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.792999936919E-06  -6.152421356682E-07   0.000000000000E+00   2.586054162488E-06  -9.274327129552E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.733579663845E-06   9.779173014483E-07   0.000000000000E+00  -4.237338384230E-06   7.963905984225E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.704322205940E-06  -6.169698028911E-07   0.000000000000E+00   2.603216180168E-06  -9.166494310212E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.602435536860E-06   9.789690813650E-07   0.000000000000E+00  -4.259014311697E-06   7.861461979844E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.616413092078E-06  -6.185578406195E-07   0.000000000000E+00   2.619624908306E-06  -9.058183010182E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.472766363158E-06   9.798191707417E-07   0.000000000000E+00  -4.279554046871E-06   7.758766025490E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529281215015E-06  -6.200079953914E-07   0.000000000000E+00   2.635288772588E-06  -8.949419676263E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.344577565714E-06   9.804707349040E-07   0.000000000000E+00  -4.298973357733E-06   7.655843025079E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.442936310192E-06  -6.213222244054E-07   0.000000000000E+00   2.650217965549E-06  -8.840254198177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.217874041424E-06   9.809269277808E-07   0.000000000000E+00  -4.317287992140E-06   7.552717481974E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.357385467714E-06  -6.225021540773E-07   0.000000000000E+00   2.664420362588E-06  -8.730687151486E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.092660171938E-06   9.811908912224E-07   0.000000000000E+00  -4.334513673219E-06   7.449413500490E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.272636485593E-06  -6.235497210862E-07   0.000000000000E+00   2.677905918773E-06  -8.620760078083E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.689398346867E-07   9.812657543127E-07   0.000000000000E+00  -4.350666094564E-06   7.345954787139E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188698147579E-06  -6.244667158664E-07   0.000000000000E+00   2.690683956547E-06  -8.510498162859E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.467164135390E-07   9.811546327103E-07   0.000000000000E+00  -4.365760915982E-06   7.242364652288E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.105576806138E-06  -6.252549305094E-07   0.000000000000E+00   2.702763576524E-06  -8.399928241424E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.259928094747E-07   9.808606280131E-07   0.000000000000E+00  -4.379813758980E-06   7.138666011553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023279308438E-06  -6.259161653370E-07   0.000000000000E+00   2.714154080233E-06  -8.289074374814E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.067714512195E-07   9.803868271477E-07   0.000000000000E+00  -4.392840202620E-06   7.034881387686E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.418114514368E-07  -6.264533494746E-07   0.000000000000E+00   2.724865017497E-06  -8.177967714592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.890543055445E-07   9.797363017789E-07   0.000000000000E+00  -4.404855779568E-06   6.931032912460E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.611809371300E-07  -6.268652876894E-07   0.000000000000E+00   2.734904947424E-06  -8.066628487113E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.728428877291E-07   9.789121077343E-07   0.000000000000E+00  -4.415875971960E-06   6.827142328302E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.813918469102E-07  -6.271566846643E-07   0.000000000000E+00   2.744283882016E-06  -7.955085720020E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.581382716941E-07   9.779172844531E-07   0.000000000000E+00  -4.425916207759E-06   6.723230990517E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.024500475441E-07  -6.273283831733E-07   0.000000000000E+00   2.753010907671E-06  -7.843362849734E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449411001178E-07   9.767548544606E-07   0.000000000000E+00  -4.434991856960E-06   6.619319869159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.243605156470E-07  -6.273822078300E-07   0.000000000000E+00   2.761095338563E-06  -7.731484963637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.325159448213E-08   9.754278228553E-07   0.000000000000E+00  -4.443118228097E-06   6.515429551415E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.471279135272E-07  -6.273199548177E-07   0.000000000000E+00   2.768546502392E-06  -7.619477774868E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.693043512298E-08   9.739391768136E-07   0.000000000000E+00  -4.450310564756E-06   6.411580243616E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.707566784263E-07  -6.271434153604E-07   0.000000000000E+00   2.775373537181E-06  -7.507357794789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.856055801487E-07   9.722918851274E-07   0.000000000000E+00  -4.456584042291E-06   6.307791773721E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.952505146562E-07  -6.268543224878E-07   0.000000000000E+00   2.781585612753E-06  -7.395151351873E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927748240598E-07   9.704888977345E-07   0.000000000000E+00  -4.461953764541E-06   6.204083593431E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.206135454814E-07  -6.264547232308E-07   0.000000000000E+00   2.787192823496E-06  -7.282898079796E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.984395326251E-07   9.685331453022E-07   0.000000000000E+00  -4.466434760812E-06   6.100474780948E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.468485973062E-07  -6.259461487326E-07   0.000000000000E+00   2.792203160253E-06  -7.170595728883E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.026014447041E-07   9.664275387955E-07   0.000000000000E+00  -4.470041982893E-06   5.996984043311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739590801521E-07  -6.253303650964E-07   0.000000000000E+00   2.796626502763E-06  -7.058278237962E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.052626627923E-07   9.641749690870E-07   0.000000000000E+00  -4.472790302098E-06   5.893629718989E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.019478536301E-07  -6.246093090097E-07   0.000000000000E+00   2.800472037879E-06  -6.945966331066E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.064256438700E-07   9.617783065666E-07   0.000000000000E+00  -4.474694506599E-06   5.790429780539E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.081719666290E-08  -6.237846450776E-07   0.000000000000E+00   2.803748808174E-06  -6.833681873023E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.060931904443E-07   9.592404007804E-07   0.000000000000E+00  -4.475769298734E-06   5.687401837291E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.943065258501E-08  -6.228581102274E-07   0.000000000000E+00   2.806465964269E-06  -6.721442812547E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.042684414049E-07   9.565640800793E-07   0.000000000000E+00  -4.476029292374E-06   5.584563138089E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.087938154658E-07  -6.218315657289E-07   0.000000000000E+00   2.808632646867E-06  -6.609272178061E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000954863363E-06   9.537521512859E-07   0.000000000000E+00  -4.475489010598E-06   5.481930574115E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.772706310310E-07  -6.207066516144E-07   0.000000000000E+00   2.810257892370E-06  -6.497191332695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096156241917E-06   9.508073993882E-07   0.000000000000E+00  -4.474162883305E-06   5.379520681851E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.448597271147E-07  -6.194850938900E-07   0.000000000000E+00   2.811350741790E-06  -6.385217653770E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.189876672926E-06   9.477325872137E-07   0.000000000000E+00  -4.472065244818E-06   5.277349645682E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.115600720045E-07  -6.181687012314E-07   0.000000000000E+00   2.811920201009E-06  -6.273374306019E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.282120554231E-06   9.445304551688E-07   0.000000000000E+00  -4.469210331915E-06   5.175433301152E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.773714708422E-07  -6.167602717582E-07   0.000000000000E+00   2.811975510749E-06  -6.161678924630E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372892577101E-06   9.412037209479E-07   0.000000000000E+00  -4.465612281650E-06   5.073787137794E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.422912125161E-07  -6.152582695777E-07   0.000000000000E+00   2.811524939327E-06  -6.050146071590E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.462197718198E-06   9.377550792895E-07   0.000000000000E+00  -4.461285129391E-06   4.972426302215E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.063214900475E-07  -6.136675656362E-07   0.000000000000E+00   2.810577637762E-06  -5.938797087519E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550041231199E-06   9.341872017252E-07   0.000000000000E+00  -4.456242806927E-06   4.871365601143E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.694608818300E-07  -6.119887819519E-07   0.000000000000E+00   2.809142664357E-06  -5.827646868677E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.636428639097E-06   9.305027363616E-07   0.000000000000E+00  -4.450499140747E-06   4.770619504632E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.317098873469E-07  -6.102236750032E-07   0.000000000000E+00   2.807228812467E-06  -5.716727168810E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.721365726011E-06   9.267043076385E-07   0.000000000000E+00  -4.444067850153E-06   4.670202148951E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.930686221848E-07  -6.083738193948E-07   0.000000000000E+00   2.804844539675E-06  -5.606038115314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.804858529637E-06   9.227945161667E-07   0.000000000000E+00  -4.436962545821E-06   4.570127340057E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.535382822337E-07  -6.064409574038E-07   0.000000000000E+00   2.801998828049E-06  -5.495603642652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886913333497E-06   9.187759384974E-07   0.000000000000E+00  -4.429196728124E-06   4.470408556579E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.131190491589E-07  -6.044266402892E-07   0.000000000000E+00   2.798699920956E-06  -5.385439585653E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.967536659393E-06   9.146511269795E-07   0.000000000000E+00  -4.420783785738E-06   4.371058953210E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.718123428292E-07  -6.023326732781E-07   0.000000000000E+00   2.794956698190E-06  -5.275565389619E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.046735260055E-06   9.104226095761E-07   0.000000000000E+00  -4.411736994210E-06   4.272091363860E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.296192914098E-07  -6.001605263292E-07   0.000000000000E+00   2.790777589884E-06  -5.165993666939E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.124516111746E-06   9.060928897130E-07   0.000000000000E+00  -4.402069514643E-06   4.173518304954E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.865414022596E-07  -5.979118777942E-07   0.000000000000E+00   2.786171067846E-06  -5.056737676629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.200886407117E-06   9.016644461497E-07   0.000000000000E+00  -4.391794392526E-06   4.075351978804E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.042580337018E-06  -5.955883259213E-07   0.000000000000E+00   2.781145535444E-06  -4.947816412556E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.275853548169E-06   8.971397328366E-07   0.000000000000E+00  -4.380924556483E-06   3.977604276831E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097737958396E-06  -5.931914620109E-07   0.000000000000E+00   2.775709337833E-06  -4.839245742072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.349425139166E-06   8.925211788084E-07   0.000000000000E+00  -4.369472817213E-06   3.880286782990E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152016324348E-06  -5.907228674010E-07   0.000000000000E+00   2.769870770350E-06  -4.731037652426E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.421608979929E-06   8.878111880652E-07   0.000000000000E+00  -4.357451866504E-06   3.783410777096E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205417680698E-06  -5.881841117569E-07   0.000000000000E+00   2.763638055568E-06  -4.623206855224E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.492413059012E-06   8.830121395032E-07   0.000000000000E+00  -4.344874276277E-06   3.686987238320E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.257944341707E-06  -5.855767471618E-07   0.000000000000E+00   2.757019507460E-06  -4.515767725837E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.561845547040E-06   8.781263867818E-07   0.000000000000E+00  -4.331752497591E-06   3.591026848321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.309599183964E-06  -5.829022816932E-07   0.000000000000E+00   2.750022875781E-06  -4.408733660185E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.629914790341E-06   8.731562583080E-07   0.000000000000E+00  -4.318098859998E-06   3.495539994960E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.360384704601E-06  -5.801622610816E-07   0.000000000000E+00   2.742656089713E-06  -4.302112683731E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.696629304341E-06   8.681040571055E-07   0.000000000000E+00  -4.303925570622E-06   3.400536775410E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.410304475400E-06  -5.773590864698E-07   0.000000000000E+00   2.734928477294E-06  -4.195935194611E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761997767439E-06   8.629720608203E-07   0.000000000000E+00  -4.289244713585E-06   3.306026999862E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.459360156067E-06  -5.744919195937E-07   0.000000000000E+00   2.726845882928E-06  -4.090190070099E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826029014728E-06   8.577625216207E-07   0.000000000000E+00  -4.274068249260E-06   3.212020194698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.507556311672E-06  -5.715644532443E-07   0.000000000000E+00   2.718417584715E-06  -3.984905656094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.888732031926E-06   8.524776662156E-07   0.000000000000E+00  -4.258408013829E-06   3.118525606211E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.554896072931E-06  -5.685774364749E-07   0.000000000000E+00   2.709650764609E-06  -3.880088617359E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.950115949436E-06   8.471196957590E-07   0.000000000000E+00  -4.242275718621E-06   3.025552203732E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.601382838809E-06  -5.655323477700E-07   0.000000000000E+00   2.700553365015E-06  -3.775751224157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.010190036441E-06   8.416907859009E-07   0.000000000000E+00  -4.225682949778E-06   2.933108683378E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647020392609E-06  -5.624306424507E-07   0.000000000000E+00   2.691132907548E-06  -3.671905113925E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.068963695187E-06   8.361930867160E-07   0.000000000000E+00  -4.208641167722E-06   2.841203471236E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.691812573931E-06  -5.592737540609E-07   0.000000000000E+00   2.681396955385E-06  -3.568562029762E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.126446455273E-06   8.306287227313E-07   0.000000000000E+00  -4.191161706893E-06   2.749844726972E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.735763338911E-06  -5.560630649948E-07   0.000000000000E+00   2.671352987667E-06  -3.465727707538E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.182647968147E-06   8.249997929327E-07   0.000000000000E+00  -4.173255775438E-06   2.659040347254E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.778876925809E-06  -5.528001410485E-07   0.000000000000E+00   2.661008450123E-06  -3.363420428435E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.237578001653E-06   8.193083707510E-07   0.000000000000E+00  -4.154934454894E-06   2.568797969136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.821157453608E-06  -5.494862130015E-07   0.000000000000E+00   2.650370650374E-06  -3.261646813398E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.291246434654E-06   8.135565041212E-07   0.000000000000E+00  -4.136208700028E-06   2.479124973580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.862609343627E-06  -5.461227237518E-07   0.000000000000E+00   2.639446861437E-06  -3.160416032592E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.343663251810E-06   8.077462154725E-07   0.000000000000E+00  -4.117089338700E-06   2.390028488854E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.903237061744E-06  -5.427110501440E-07   0.000000000000E+00   2.628244372174E-06  -3.059738236811E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.394838538425E-06   8.018795017749E-07   0.000000000000E+00  -4.097587071686E-06   2.301515393942E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.943045316659E-06  -5.392525540043E-07   0.000000000000E+00   2.616770180602E-06  -2.959624663619E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.444782475419E-06   7.959583346057E-07   0.000000000000E+00  -4.077712472714E-06   2.213592322118E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.982038691535E-06  -5.357484968783E-07   0.000000000000E+00   2.605030873191E-06  -2.860074763033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.493505334345E-06   7.899846601429E-07   0.000000000000E+00  -4.057475988312E-06   2.126265664109E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.020222142016E-06  -5.322003880753E-07   0.000000000000E+00   2.593034910917E-06  -2.761118853921E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.541017472538E-06   7.839603992721E-07   0.000000000000E+00  -4.036887937917E-06   2.039541571746E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.057600505203E-06  -5.286093275592E-07   0.000000000000E+00   2.580787444274E-06  -2.662738525879E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.587329328434E-06   7.778874476147E-07   0.000000000000E+00  -4.015958513932E-06   1.953425961257E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.094178828472E-06  -5.249766721290E-07   0.000000000000E+00   2.568296038776E-06  -2.564958078671E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.632451416797E-06   7.717676756121E-07   0.000000000000E+00  -3.994697781792E-06   1.867924516676E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.129962301808E-06  -5.213037956901E-07   0.000000000000E+00   2.555567706945E-06  -2.467786636334E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.676394324231E-06   7.656029285800E-07   0.000000000000E+00  -3.973115680110E-06   1.783042693222E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.164956286560E-06  -5.175920774748E-07   0.000000000000E+00   2.542608684591E-06  -2.371225849351E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.719168704699E-06   7.593950268082E-07   0.000000000000E+00  -3.951222020860E-06   1.698785720683E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.199165770523E-06  -5.138423861456E-07   0.000000000000E+00   2.529425672472E-06  -2.275284645396E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.760785275095E-06   7.531457656207E-07   0.000000000000E+00  -3.929026489614E-06   1.615158606782E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.232596407775E-06  -5.100562824984E-07   0.000000000000E+00   2.516025293527E-06  -2.179970806827E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.801254811033E-06   7.468569154951E-07   0.000000000000E+00  -3.906538645755E-06   1.532166140513E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.265253619831E-06  -5.062348947465E-07   0.000000000000E+00   2.502413916444E-06  -2.085291937868E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.840588142543E-06   7.405302221044E-07   0.000000000000E+00  -3.883767922748E-06   1.449812895417E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.297142978406E-06  -5.023794367393E-07   0.000000000000E+00   2.488597894504E-06  -1.991252309690E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.878796150105E-06   7.341674064908E-07   0.000000000000E+00  -3.860723628545E-06   1.368103233040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.328270133029E-06  -4.984911086550E-07   0.000000000000E+00   2.474583508533E-06  -1.897859242755E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.915889760454E-06   7.277701650933E-07   0.000000000000E+00  -3.837414945789E-06   1.287041306033E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.358640805663E-06  -4.945710959052E-07   0.000000000000E+00   2.460376964533E-06  -1.805121089005E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.951879942793E-06   7.213401699041E-07   0.000000000000E+00  -3.813850932305E-06   1.206631061591E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.388260767497E-06  -4.906205425847E-07   0.000000000000E+00   2.445984383636E-06  -1.713041923904E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.986777704888E-06   7.148790685720E-07   0.000000000000E+00  -3.790040521519E-06   1.126876244698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.417135942642E-06  -4.866406766113E-07   0.000000000000E+00   2.431411906140E-06  -1.621629766559E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.020594089259E-06   7.083884845003E-07   0.000000000000E+00  -3.765992522787E-06   1.047780401279E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445272203327E-06  -4.826326066575E-07   0.000000000000E+00   2.416665095708E-06  -1.530882309910E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.053340169581E-06   7.018700169960E-07   0.000000000000E+00  -3.741715621945E-06   9.693468815264E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.472675792578E-06  -4.785980768541E-07   0.000000000000E+00   2.401750882623E-06  -1.440817645552E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.085027047017E-06   6.953252413738E-07   0.000000000000E+00  -3.717218381796E-06   8.915788430685E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.499351960800E-06  -4.745361517190E-07   0.000000000000E+00   2.386673750443E-06  -1.351433505472E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.115665846763E-06   6.887557090910E-07   0.000000000000E+00  -3.692509242598E-06   8.144792541914E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.525307638877E-06  -4.704500747897E-07   0.000000000000E+00   2.371440196980E-06  -1.262730613572E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.145267714594E-06   6.821629478958E-07   0.000000000000E+00  -3.667596522660E-06   7.380508970070E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.550548693771E-06  -4.663401895163E-07   0.000000000000E+00   2.356055824006E-06  -1.174719028620E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.173843813418E-06   6.755484619262E-07   0.000000000000E+00  -3.642488418827E-06   6.622963705111E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.575081327273E-06  -4.622075657722E-07   0.000000000000E+00   2.340526161553E-06  -1.087403915822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.201405320189E-06   6.689137318996E-07   0.000000000000E+00  -3.617193007138E-06   5.872180938819E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.598911797271E-06  -4.580532574763E-07   0.000000000000E+00   2.324856767010E-06  -1.000787332417E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.227963422474E-06   6.622602151982E-07   0.000000000000E+00  -3.591718243418E-06   5.128183093990E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.622046358931E-06  -4.538782853430E-07   0.000000000000E+00   2.309052930027E-06  -9.148727920934E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.253529315580E-06   6.555893460872E-07   0.000000000000E+00  -3.566071963938E-06   4.390990857406E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.644491551709E-06  -4.496839100311E-07   0.000000000000E+00   2.293120237928E-06  -8.296658913011E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.278114199234E-06   6.489025357724E-07   0.000000000000E+00  -3.540261885992E-06   3.660623207819E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.666253241179E-06  -4.454704662520E-07   0.000000000000E+00   2.277063705083E-06  -7.451679265428E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.301729274885E-06   6.422011726511E-07   0.000000000000E+00  -3.514295608691E-06   2.937097449205E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.687338429288E-06  -4.412397603555E-07   0.000000000000E+00   2.260888785963E-06  -6.613853471066E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.324385742566E-06   6.354866223779E-07   0.000000000000E+00  -3.488180613536E-06   2.220429238341E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.707753249732E-06  -4.369923443627E-07   0.000000000000E+00   2.244600482635E-06  -5.783165342814E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.346094798228E-06   6.287602280957E-07   0.000000000000E+00  -3.461924265229E-06   1.510632616701E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.727504239447E-06  -4.327292686999E-07   0.000000000000E+00   2.228203880905E-06  -4.959676084837E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.366867630882E-06   6.220233105343E-07   0.000000000000E+00  -3.435533812339E-06   8.077200387362E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.746597912597E-06  -4.284514932641E-07   0.000000000000E+00   2.211704002557E-06  -4.143431173228E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.386715420004E-06   6.152771682143E-07   0.000000000000E+00  -3.409016388076E-06   1.117024022121E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.765040787192E-06  -4.241599641117E-07   0.000000000000E+00   2.195105812437E-06  -3.334447210476E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.405649332834E-06   6.085230776046E-07   0.000000000000E+00  -3.382379011082E-06  -5.774109228881E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.782839406769E-06  -4.198555431462E-07   0.000000000000E+00   2.178413442239E-06  -2.532652764201E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.423680521850E-06   6.017622932576E-07   0.000000000000E+00  -3.355628586132E-06  -1.259612065908E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.800000389906E-06  -4.155392673720E-07   0.000000000000E+00   2.161633320882E-06  -1.738281371871E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.440820122322E-06   5.949960480280E-07   0.000000000000E+00  -3.328771905008E-06  -1.934894626025E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.816530339471E-06  -4.112119559157E-07   0.000000000000E+00   2.144768416383E-06  -9.511404305114E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.457079249854E-06   5.882255532052E-07   0.000000000000E+00  -3.301815647247E-06  -2.603253644528E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.832435829362E-06  -4.068744798901E-07   0.000000000000E+00   2.127823854221E-06  -1.713707242662E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.472468998035E-06   5.814519986932E-07   0.000000000000E+00  -3.274766380998E-06  -3.264685576339E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.847723523819E-06  -4.025277535590E-07   0.000000000000E+00   2.110804589365E-06   6.010766368635E-08   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.487000436219E-06   5.746765532048E-07   0.000000000000E+00  -3.247630563870E-06  -3.919188261779E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862400067195E-06  -3.981726246250E-07   0.000000000000E+00   2.093714881115E-06   1.366154113553E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.500684607204E-06   5.679003644056E-07   0.000000000000E+00  -3.220414543718E-06  -4.566760899873E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.876472112883E-06  -3.938099219764E-07   0.000000000000E+00   2.076558907684E-06   2.123830859228E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.513532525119E-06   5.611245591155E-07   0.000000000000E+00  -3.193124559543E-06  -5.207404019875E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.889946344608E-06  -3.894404996947E-07   0.000000000000E+00   2.059341216930E-06   2.874121294942E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.525555173345E-06   5.543502434884E-07   0.000000000000E+00  -3.165766742364E-06  -5.841119454866E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.902829454668E-06  -3.850651652195E-07   0.000000000000E+00   2.042066045618E-06   3.617011103806E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.536763502397E-06   5.475785031572E-07   0.000000000000E+00  -3.138347116042E-06  -6.467910315099E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.915128062718E-06  -3.806847224887E-07   0.000000000000E+00   2.024737442452E-06   4.352488654225E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.547168428050E-06   5.408104034744E-07   0.000000000000E+00  -3.110871598226E-06  -7.087780960495E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.926848896209E-06  -3.762999321202E-07   0.000000000000E+00   2.007359642802E-06   5.080549971193E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.556780829318E-06   5.340469896251E-07   0.000000000000E+00  -3.083346001245E-06  -7.700736975422E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.937997920982E-06  -3.719106610543E-07   0.000000000000E+00   1.989936357174E-06   5.801196437934E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.565611546705E-06   5.272892868913E-07   0.000000000000E+00  -3.055776032993E-06  -8.306785141509E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.948584084543E-06  -3.675205770004E-07   0.000000000000E+00   1.972472433646E-06   6.514386945780E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.573671380203E-06   5.205383007374E-07   0.000000000000E+00  -3.028167297804E-06  -8.905933413579E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.958611832810E-06  -3.631275395974E-07   0.000000000000E+00   1.954970982344E-06   7.220164394708E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.580971087760E-06   5.137950171015E-07   0.000000000000E+00  -3.000525297442E-06  -9.498190892285E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.968088521766E-06  -3.587331794243E-07   0.000000000000E+00   1.937435861623E-06   7.918513091588E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.587521383392E-06   5.070604024899E-07   0.000000000000E+00  -2.972855431980E-06  -1.008356780046E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.977020904692E-06  -3.543382821468E-07   0.000000000000E+00   1.919871274606E-06   8.609412057173E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.593332935671E-06   5.003354042311E-07   0.000000000000E+00  -2.945163000749E-06  -1.066207545726E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.985415652266E-06  -3.499435673155E-07   0.000000000000E+00   1.902280880885E-06   9.292851970211E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598416366070E-06   4.936209506219E-07   0.000000000000E+00  -2.917453203290E-06  -1.123372625384E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.993279427671E-06  -3.455497050570E-07   0.000000000000E+00   1.884667729162E-06   9.968907694463E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.602782247399E-06   4.869179511258E-07   0.000000000000E+00  -2.889731140245E-06  -1.179853362937E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.000618887089E-06  -3.411573959049E-07   0.000000000000E+00   1.867035789866E-06   1.063752891157E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.606441102410E-06   4.802272965861E-07   0.000000000000E+00  -2.862001814385E-06  -1.235651204604E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007440686777E-06  -3.367673272502E-07   0.000000000000E+00   1.849388646922E-06   1.129871343909E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609403402219E-06   4.735498593675E-07   0.000000000000E+00  -2.834270131500E-06  -1.290767696633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.013751422063E-06  -3.323801223690E-07   0.000000000000E+00   1.831729698033E-06   1.195251712928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.611679565046E-06   4.668864935875E-07   0.000000000000E+00  -2.806540901370E-06  -1.345204482882E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019557860508E-06  -3.279965614218E-07   0.000000000000E+00   1.814062284778E-06   1.259888804280E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.613279954787E-06   4.602380352951E-07   0.000000000000E+00  -2.778818838755E-06  -1.398963302502E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.024866464639E-06  -3.236171498366E-07   0.000000000000E+00   1.796389672678E-06   1.323785852170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.614214879724E-06   4.536053026398E-07   0.000000000000E+00  -2.751108564303E-06  -1.452045987683E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.029683882638E-06  -3.192425639366E-07   0.000000000000E+00   1.778715124334E-06   1.386944688750E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.614494591329E-06   4.469890960933E-07   0.000000000000E+00  -2.723414605593E-06  -1.504454461326E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.034016690794E-06  -3.148734190279E-07   0.000000000000E+00   1.761041828551E-06   1.449366214200E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.614129283001E-06   4.403901986229E-07   0.000000000000E+00  -2.695741398024E-06  -1.556190734848E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.037871448902E-06  -3.105103205000E-07   0.000000000000E+00   1.743372908243E-06   1.511051440067E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.613129088927E-06   4.338093758740E-07   0.000000000000E+00  -2.668093285836E-06  -1.607256905965E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.041254710602E-06  -3.061538682312E-07   0.000000000000E+00   1.725711430583E-06   1.572001573500E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.611504082980E-06   4.272473763754E-07   0.000000000000E+00  -2.640474523084E-06  -1.657655156479E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.044172974583E-06  -3.018046361395E-07   0.000000000000E+00   1.708060381024E-06   1.632216950192E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.609264277651E-06   4.207049317401E-07   0.000000000000E+00  -2.612889274578E-06  -1.707387750142E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.046632708345E-06  -2.974631287169E-07   0.000000000000E+00   1.690422798265E-06   1.691701249177E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.606419622947E-06   4.141827568014E-07   0.000000000000E+00  -2.585341616898E-06  -1.756457030542E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.048640690751E-06  -2.931301874574E-07   0.000000000000E+00   1.672800958298E-06   1.750461582417E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.602980005544E-06   4.076815498875E-07   0.000000000000E+00  -2.557835539339E-06  -1.804865418960E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050202746217E-06  -2.888059524901E-07   0.000000000000E+00   1.655199235355E-06   1.808481044341E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598955247635E-06   4.012019929217E-07   0.000000000000E+00  -2.530374944884E-06  -1.852615412359E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051325813640E-06  -2.844912013868E-07   0.000000000000E+00   1.637618332256E-06   1.865782337637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.594355106232E-06   3.947447516964E-07   0.000000000000E+00  -2.502963651211E-06  -1.899709581269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.052016161445E-06  -2.801864336604E-07   0.000000000000E+00   1.620062265596E-06   1.922357355526E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.589189272121E-06   3.883104759728E-07   0.000000000000E+00  -2.475605391639E-06  -1.946150567828E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.052280147833E-06  -2.758921640854E-07   0.000000000000E+00   1.602533762463E-06   1.978209749227E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.583467369192E-06   3.818997997714E-07   0.000000000000E+00  -2.448303816124E-06  -1.991941083741E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.052124089591E-06  -2.716088451535E-07   0.000000000000E+00   1.585034554952E-06   2.033341221605E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.577198953472E-06   3.755133414569E-07   0.000000000000E+00  -2.421062492208E-06  -2.037083908365E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.051554317241E-06  -2.673370157880E-07   0.000000000000E+00   1.567567766217E-06   2.087753688937E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.570393512525E-06   3.691517040124E-07   0.000000000000E+00  -2.393884906005E-06  -2.081581886734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050577106503E-06  -2.630771520347E-07   0.000000000000E+00   1.550135739967E-06   2.141451380850E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.563060464637E-06   3.628154751703E-07   0.000000000000E+00  -2.366774463187E-06  -2.125437927665E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.049198701689E-06  -2.588297189593E-07   0.000000000000E+00   1.532740878125E-06   2.194436743870E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.555209158154E-06   3.565052276192E-07   0.000000000000E+00  -2.339734489929E-06  -2.168655001873E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.047425299346E-06  -2.545951522865E-07   0.000000000000E+00   1.515385548835E-06   2.246710498963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.546848870835E-06   3.502215192076E-07   0.000000000000E+00  -2.312768233873E-06  -2.211236140133E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.045263198147E-06  -2.503739834755E-07   0.000000000000E+00   1.498072089905E-06   2.298274037599E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.537988809229E-06   3.439648930868E-07   0.000000000000E+00  -2.285878865123E-06  -2.253184431416E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.042718476786E-06  -2.461665834027E-07   0.000000000000E+00   1.480802734503E-06   2.349132974616E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.528638108090E-06   3.377358779385E-07   0.000000000000E+00  -2.259069477169E-06  -2.294503021123E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039797282429E-06  -2.419734020700E-07   0.000000000000E+00   1.463579699878E-06   2.399289106138E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.518805829840E-06   3.315349881415E-07   0.000000000000E+00  -2.232343087882E-06  -2.335195109284E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.036505694983E-06  -2.377948613725E-07   0.000000000000E+00   1.446405147378E-06   2.448744980029E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.508500964031E-06   3.253627239431E-07   0.000000000000E+00  -2.205702640439E-06  -2.375263948819E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.032849760729E-06  -2.336313827813E-07   0.000000000000E+00   1.429281314159E-06   2.497501322735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.497732426892E-06   3.192195716666E-07   0.000000000000E+00  -2.179151004313E-06  -2.414712843801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.028835454420E-06  -2.294833029941E-07   0.000000000000E+00   1.412209407611E-06   2.545570841606E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.486509060800E-06   3.131060038786E-07   0.000000000000E+00  -2.152690976166E-06  -2.453545147797E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.024468859715E-06  -2.253511587327E-07   0.000000000000E+00   1.395193254741E-06   2.592938302941E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.474839633925E-06   3.070224795612E-07   0.000000000000E+00  -2.126325280859E-06  -2.491764262141E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019756337948E-06  -2.212357402164E-07   0.000000000000E+00   1.378233001613E-06   2.639625081818E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.462732839801E-06   3.009694443225E-07   0.000000000000E+00  -2.100056572358E-06  -2.529373634330E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.014702323322E-06  -2.171357744739E-07   0.000000000000E+00   1.361331086660E-06   2.685626369684E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.450197296934E-06   2.949473305455E-07   0.000000000000E+00  -2.073887434656E-06  -2.566376756392E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009314265086E-06  -2.130534161112E-07   0.000000000000E+00   1.344489728894E-06   2.730944561834E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.437241548518E-06   2.889565575785E-07   0.000000000000E+00  -2.047820382781E-06  -2.602777163263E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.003597407702E-06  -2.089883662586E-07   0.000000000000E+00   1.327710494035E-06   2.775583596779E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.423874062057E-06   2.829975319186E-07   0.000000000000E+00  -2.021857863612E-06  -2.638578431270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.997557491070E-06  -2.049409603081E-07   0.000000000000E+00   1.310995128823E-06   2.819548050695E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.410103229088E-06   2.770706473735E-07   0.000000000000E+00  -1.996002256903E-06  -2.673784176544E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.991200276803E-06  -2.009115573549E-07   0.000000000000E+00   1.294345346876E-06   2.862840405919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.395937364972E-06   2.711762852611E-07   0.000000000000E+00  -1.970255876159E-06  -2.708398053505E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.984531465156E-06  -1.969004848753E-07   0.000000000000E+00   1.277762812572E-06   2.905463214076E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.381384708562E-06   2.653148145520E-07   0.000000000000E+00  -1.944620969563E-06  -2.742423753386E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.977556718740E-06  -1.929080579685E-07   0.000000000000E+00   1.261249125678E-06   2.947423515508E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.366453422072E-06   2.594865920697E-07   0.000000000000E+00  -1.919099720865E-06  -2.775865002741E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.970281666937E-06  -1.889345893423E-07   0.000000000000E+00   1.244805879588E-06   2.988722500381E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.351151590876E-06   2.536919626612E-07   0.000000000000E+00  -1.893694250328E-06  -2.808725562002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.962711903000E-06  -1.849803873947E-07   0.000000000000E+00   1.228434617250E-06   3.029362031383E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.335487223263E-06   2.479312593361E-07   0.000000000000E+00  -1.868406615575E-06  -2.841009224060E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.954852959822E-06  -1.810457368597E-07   0.000000000000E+00   1.212136810037E-06   3.069348021370E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.319468250444E-06   2.422048034971E-07   0.000000000000E+00  -1.843238812551E-06  -2.872719812859E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.946710289177E-06  -1.771308883091E-07   0.000000000000E+00   1.195913909026E-06   3.108684747025E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.303102526237E-06   2.365129050417E-07   0.000000000000E+00  -1.818192776321E-06  -2.903861182042E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.938289502501E-06  -1.732362417267E-07   0.000000000000E+00   1.179767546026E-06   3.147371171679E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.286397827180E-06   2.308558625840E-07   0.000000000000E+00  -1.793270382069E-06  -2.934437213553E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.929595807800E-06  -1.693618714242E-07   0.000000000000E+00   1.163697856917E-06   3.185423126178E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.269361852304E-06   2.252339635978E-07   0.000000000000E+00  -1.768473445874E-06  -2.964451816354E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.920634731521E-06  -1.655082460739E-07   0.000000000000E+00   1.147708424268E-06   3.222823031038E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.252002223119E-06   2.196474845701E-07   0.000000000000E+00  -1.743803725626E-06  -2.993908925086E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.911411490236E-06  -1.616754686750E-07   0.000000000000E+00   1.131798859371E-06   3.259597919696E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.234326483616E-06   2.140966912013E-07   0.000000000000E+00  -1.719262921896E-06  -3.022812498812E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.901931393019E-06  -1.578638170578E-07   0.000000000000E+00   1.115970512421E-06   3.295740188544E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.216342100222E-06   2.085818385398E-07   0.000000000000E+00  -1.694852678787E-06  -3.051166519721E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.892199617313E-06  -1.540734848406E-07   0.000000000000E+00   1.100224968960E-06   3.331253862284E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.198056461766E-06   2.031031711450E-07   0.000000000000E+00  -1.670574584777E-06  -3.078974991939E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.882221500078E-06  -1.503048545975E-07   0.000000000000E+00   1.084563313313E-06   3.366143960240E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.179476879599E-06   1.976609232713E-07   0.000000000000E+00  -1.646430173596E-06  -3.106241940269E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.872002110186E-06  -1.465580726869E-07   0.000000000000E+00   1.068986626212E-06   3.400415036580E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.160610587565E-06   1.922553190034E-07   0.000000000000E+00  -1.622420925038E-06  -3.132971408994E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.861546468415E-06  -1.428332732476E-07   0.000000000000E+00   1.053495964962E-06   3.434071605121E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.141464742057E-06   1.868865724204E-07   0.000000000000E+00  -1.598548265801E-06  -3.159167460752E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.850859716182E-06  -1.391307348468E-07   0.000000000000E+00   1.038092401486E-06   3.467115907301E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.122046422162E-06   1.815548877711E-07   0.000000000000E+00  -1.574813570339E-06  -3.184834175338E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.839946168040E-06  -1.354495201290E-07   0.000000000000E+00   1.022776510641E-06   3.499553125779E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.102362629643E-06   1.762604595978E-07   0.000000000000E+00  -1.551218161640E-06  -3.209975648588E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.828812735862E-06  -1.317932064649E-07   0.000000000000E+00   1.007550569132E-06   3.531387484338E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.082420289193E-06   1.710034729287E-07   0.000000000000E+00  -1.527763312097E-06  -3.234595991290E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817462398254E-06  -1.281585936735E-07   0.000000000000E+00   9.924141801327E-07   3.562625118469E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.062226248405E-06   1.657841033883E-07   0.000000000000E+00  -1.504450244255E-06  -3.258699328061E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.805900660389E-06  -1.245469755412E-07   0.000000000000E+00   9.773686934631E-07   3.593267771027E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.041787278067E-06   1.606025173986E-07   0.000000000000E+00  -1.481280131651E-06  -3.282289796310E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.794132349268E-06  -1.209585340600E-07   0.000000000000E+00   9.624150095173E-07   3.623318616744E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.021110072197E-06   1.554588722803E-07   0.000000000000E+00  -1.458254099620E-06  -3.305371545159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.782162242949E-06  -1.173934383334E-07   0.000000000000E+00   9.475540116538E-07   3.652783021221E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.000201248318E-06   1.503533164509E-07   0.000000000000E+00  -1.435373226043E-06  -3.327948734465E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.769995044784E-06  -1.138518039412E-07   0.000000000000E+00   9.327858167583E-07   3.681671933622E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.979067347505E-06   1.452859895181E-07   0.000000000000E+00  -1.412638542162E-06  -3.350025533765E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.757635478021E-06  -1.103338727794E-07   0.000000000000E+00   9.181127882878E-07   3.709973738170E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.957714834766E-06   1.402570224916E-07   0.000000000000E+00  -1.390051033325E-06  -3.371606121321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.745088188880E-06  -1.068397271733E-07   0.000000000000E+00   9.035339768830E-07   3.737707936420E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.936150099109E-06   1.352665378617E-07   0.000000000000E+00  -1.367611639785E-06  -3.392694683122E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.732357717375E-06  -1.033695097522E-07   0.000000000000E+00   8.890509152616E-07   3.764871192777E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.914379453846E-06   1.303146497972E-07   0.000000000000E+00  -1.345321257435E-06  -3.413295411968E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.719448626292E-06  -9.992336539210E-08   0.000000000000E+00   8.746642617397E-07   3.791470809090E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.892409136793E-06   1.254014642616E-07   0.000000000000E+00  -1.323180738564E-06  -3.433412506537E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.706365411288E-06  -9.650141491868E-08   0.000000000000E+00   8.603745055628E-07   3.817511162143E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.870245310554E-06   1.205270791516E-07   0.000000000000E+00  -1.301190892639E-06  -3.453050170441E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.693112485118E-06  -9.310373746502E-08   0.000000000000E+00   8.461820802123E-07   3.842995280387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.847894062763E-06   1.156915844594E-07   0.000000000000E+00  -1.279352486975E-06  -3.472212611387E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.679695090805E-06  -8.973129206454E-08   0.000000000000E+00   8.320880166184E-07   3.867926368119E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.825361406384E-06   1.108950623882E-07   0.000000000000E+00  -1.257666247535E-06  -3.490904040250E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.666115275802E-06  -8.638189095095E-08   0.000000000000E+00   8.180922190907E-07   3.892313546496E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.802653279958E-06   1.061375874971E-07   0.000000000000E+00  -1.236132859610E-06  -3.509128670258E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.652379602740E-06  -8.305788059733E-08   0.000000000000E+00   8.041958549118E-07   3.916156261637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.779775547958E-06   1.014192268527E-07   0.000000000000E+00  -1.214752968561E-06  -3.526890716150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.638491565841E-06  -7.975859487397E-08   0.000000000000E+00   7.903991199013E-07   3.939461282048E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.756734001043E-06   9.674004013881E-08   0.000000000000E+00  -1.193527180524E-06  -3.544194393339E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.624455392902E-06  -7.648413795589E-08   0.000000000000E+00   7.767025226242E-07   3.962232272963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.733534356413E-06   9.210007980216E-08   0.000000000000E+00  -1.172456063103E-06  -3.561043917119E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.610275304384E-06  -7.323463435497E-08   0.000000000000E+00   7.631066535159E-07   3.984472679322E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.710182258113E-06   8.749939119156E-08   0.000000000000E+00  -1.151540146057E-06  -3.577443501903E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.595955336345E-06  -7.001009303161E-08   0.000000000000E+00   7.496114165089E-07   4.006190489325E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.686683277423E-06   8.293801267586E-08   0.000000000000E+00  -1.130779922040E-06  -3.593397360413E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.581499622065E-06  -6.681065368382E-08   0.000000000000E+00   7.362179455480E-07   4.027387152930E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.663042913100E-06   7.841597577618E-08   0.000000000000E+00  -1.110175847220E-06  -3.608909702984E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.566912139662E-06  -6.363630845310E-08   0.000000000000E+00   7.229253925614E-07   4.048071710389E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.639266591869E-06   7.393330530514E-08   0.000000000000E+00  -1.089728341984E-06  -3.623984736801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552196947016E-06  -6.048722462793E-08   0.000000000000E+00   7.097359023587E-07   4.068236204314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.615359668676E-06   6.949001947173E-08   0.000000000000E+00  -1.069437791610E-06  -3.638626665144E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.537357923467E-06  -5.736337626931E-08   0.000000000000E+00   6.966481921788E-07   4.087899932420E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.591327427132E-06   6.508613003420E-08   0.000000000000E+00  -1.049304546899E-06  -3.652839686801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.522398974250E-06  -5.426484739970E-08   0.000000000000E+00   6.836632539932E-07   4.107059742977E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.567175079854E-06   6.072164239334E-08   0.000000000000E+00  -1.029328924881E-06  -3.666627995238E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.507323969685E-06  -5.119175674814E-08   0.000000000000E+00   6.707812521753E-07   4.125721366950E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.542907768876E-06   5.639655575210E-08   0.000000000000E+00  -1.009511209381E-06  -3.679995778100E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.492136635328E-06  -4.814402458365E-08   0.000000000000E+00   6.580023718843E-07   4.143889496445E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.518530566007E-06   5.211086319080E-08   0.000000000000E+00  -9.898516517359E-07  -3.692947216371E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.476840878142E-06  -4.512180703220E-08   0.000000000000E+00   6.453268621773E-07   4.161567844528E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.494048473330E-06   4.786455183743E-08   0.000000000000E+00  -9.703504713721E-07  -3.705486483905E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.461440253740E-06  -4.212505467052E-08   0.000000000000E+00   6.327548718906E-07   4.178763842070E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.469466423454E-06   4.365760293584E-08   0.000000000000E+00  -9.510078564594E-07  -3.717617746685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.445938458720E-06  -3.915381149220E-08   0.000000000000E+00   6.202865954008E-07   4.195478125951E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.444789280085E-06   3.948999201133E-08   0.000000000000E+00  -9.318239645125E-07  -3.729345162311E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.430339237187E-06  -3.620822241350E-08   0.000000000000E+00   6.079222138918E-07   4.211716546364E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.420021838357E-06   3.536168894688E-08   0.000000000000E+00  -9.127989230024E-07  -3.740672879321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.414645919535E-06  -3.328808219651E-08   0.000000000000E+00   5.956617640074E-07   4.227484367394E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.395168825302E-06   3.127265811711E-08   0.000000000000E+00  -8.939328299766E-07  -3.751605036664E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.398862249112E-06  -3.039361106270E-08   0.000000000000E+00   5.835054268872E-07   4.242785330379E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.370234900247E-06   2.722285850773E-08   0.000000000000E+00  -8.752257546045E-07  -3.762145763150E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.382991618567E-06  -2.752473876952E-08   0.000000000000E+00   5.714532532920E-07   4.257624114827E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.345224655312E-06   2.321224380692E-08   0.000000000000E+00  -8.566777378566E-07  -3.772299176858E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.367037482164E-06  -2.468148857679E-08   0.000000000000E+00   5.595053440599E-07   4.272004548036E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.320142615766E-06   1.924076253348E-08   0.000000000000E+00  -8.382887929722E-07  -3.782069384649E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.351003195837E-06  -2.186383497841E-08   0.000000000000E+00   5.476617638872E-07   4.285930737373E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.294993240590E-06   1.530835814092E-08   0.000000000000E+00  -8.200589061260E-07  -3.791460481592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.334892628214E-06  -1.907248148688E-08   0.000000000000E+00   5.359222293525E-07   4.299414278241E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.269780922818E-06   1.141496911565E-08   0.000000000000E+00  -8.019880369497E-07  -3.800476550499E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.318707763638E-06  -1.630551411137E-08   0.000000000000E+00   5.242873735262E-07   4.312444902198E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.244509990085E-06   7.560529101950E-09   0.000000000000E+00  -7.840761191141E-07  -3.809121661430E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.302453094971E-06  -1.356476555602E-08   0.000000000000E+00   5.127564852904E-07   4.325040013954E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.219184705046E-06   3.744966995055E-09   0.000000000000E+00  -7.663230608596E-07  -3.817399871182E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.286131461322E-06  -1.084963330796E-08   0.000000000000E+00   5.013299955661E-07   4.337198655452E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.193809265828E-06  -3.179295781021E-11   0.000000000000E+00  -7.487287455574E-07  -3.825315222845E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.269746025342E-06  -8.160099635595E-09   0.000000000000E+00   4.900077179220E-07   4.348926238098E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.168387806559E-06  -3.769831041190E-09   0.000000000000E+00  -7.312930322434E-07  -3.832871745353E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.253299922289E-06  -5.496146640955E-09   0.000000000000E+00   4.787895803782E-07   4.360227061003E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.142924397824E-06  -7.469231977941E-09   0.000000000000E+00  -7.140157561705E-07  -3.840073453036E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.236796240819E-06  -2.857753464023E-09   0.000000000000E+00   4.676755051542E-07   4.371105500722E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.117423047060E-06  -1.113008483475E-08   0.000000000000E+00  -6.968967292921E-07  -3.846924345188E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.220238026112E-06  -2.448960231105E-10   0.000000000000E+00   4.566653974411E-07   4.381565114713E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.091887699200E-06  -1.475248291268E-08   0.000000000000E+00  -6.799357408319E-07  -3.853428405633E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.203628248406E-06   2.342473106602E-09   0.000000000000E+00   4.457591420951E-07   4.391612318164E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.066322236979E-06  -1.833652365330E-08   0.000000000000E+00  -6.631325577261E-07  -3.859589602389E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.186969996216E-06   4.904311500855E-09   0.000000000000E+00   4.349567678801E-07   4.401250540272E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.040730481573E-06  -2.188230854783E-08   0.000000000000E+00  -6.464869252491E-07  -3.865411887145E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.170266017750E-06   7.440774480890E-09   0.000000000000E+00   4.242575926529E-07   4.410483265890E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.015116192980E-06  -2.538994303000E-08   0.000000000000E+00  -6.299985673547E-07  -3.870899195068E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.153520001646E-06   9.951182925806E-09   0.000000000000E+00   4.136624279440E-07   4.419313677768E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.989483070581E-06  -2.885953639579E-08   0.000000000000E+00  -6.136671873095E-07  -3.876055444224E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.136732704674E-06   1.243743146954E-08   0.000000000000E+00   4.031696683408E-07   4.427750971250E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.963834753627E-06  -3.229120169242E-08   0.000000000000E+00  -5.974924680759E-07  -3.880884535411E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.119908959885E-06   1.489775438693E-08   0.000000000000E+00   3.927803533688E-07   4.435794686787E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.938174821652E-06  -3.568505565490E-08   0.000000000000E+00  -5.814740728718E-07  -3.885390351667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.103050840035E-06   1.733280317958E-08   0.000000000000E+00   3.824939679261E-07   4.443449898371E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.912506795121E-06  -3.904121858209E-08   0.000000000000E+00  -5.656116455771E-07  -3.889576758034E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.086161024387E-06   1.974267080022E-08   0.000000000000E+00   3.723095803238E-07   4.450727276227E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.886834135787E-06  -4.235981427936E-08   0.000000000000E+00  -5.499048112490E-07  -3.893447601141E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.069242290242E-06   2.212729270480E-08   0.000000000000E+00   3.622285600760E-07   4.457615233441E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.861160247293E-06  -4.564096994484E-08   0.000000000000E+00  -5.343531765477E-07  -3.897006708980E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052297116821E-06   2.448687239525E-08   0.000000000000E+00   3.522490108159E-07   4.464136879871E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.835488475600E-06  -4.888481609878E-08   0.000000000000E+00  -5.189563302061E-07  -3.900257890561E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.035328299255E-06   2.682133048076E-08   0.000000000000E+00   3.423714824867E-07   4.470285698353E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.809822109576E-06  -5.209148649419E-08   0.000000000000E+00  -5.037138434953E-07  -3.903204935592E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.018338241259E-06   2.913081527374E-08   0.000000000000E+00   3.325955453867E-07   4.476067255543E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.784164381398E-06  -5.526111802492E-08   0.000000000000E+00  -4.886252705900E-07  -3.905851614252E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.001329497941E-06   3.141536712377E-08   0.000000000000E+00   3.229209106676E-07   4.481486879522E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758518467182E-06  -5.839385065438E-08   0.000000000000E+00  -4.736901491223E-07  -3.908201676872E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.984304555294E-06   3.367504346755E-08   0.000000000000E+00   3.133472881272E-07   4.486548596924E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.732887487358E-06  -6.148982732960E-08   0.000000000000E+00  -4.589080005049E-07  -3.910258853685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.967265846556E-06   3.590992381546E-08   0.000000000000E+00   3.038743660790E-07   4.491256470644E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.707274507289E-06  -6.454919389218E-08   0.000000000000E+00  -4.442783304027E-07  -3.912026854573E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.950215773181E-06   3.812007558942E-08   0.000000000000E+00   2.945018260364E-07   4.495614658224E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.681682537709E-06  -6.757209901207E-08   0.000000000000E+00  -4.298006291368E-07  -3.913509368815E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.933156697300E-06   4.030557158212E-08   0.000000000000E+00   2.852293354326E-07   4.499626968302E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.656114535282E-06  -7.055869409790E-08   0.000000000000E+00  -4.154743721084E-07  -3.914710064877E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916090942137E-06   4.246648869627E-08   0.000000000000E+00   2.760565371523E-07   4.503297027694E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.630573403086E-06  -7.350913322109E-08   0.000000000000E+00  -4.012990201775E-07  -3.915632590165E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899020750040E-06   4.460292809974E-08   0.000000000000E+00   2.669830563609E-07   4.506632692275E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.605061991105E-06  -7.642357304831E-08   0.000000000000E+00  -3.872740200703E-07  -3.916280570783E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.881948434644E-06   4.671494766786E-08   0.000000000000E+00   2.580087750249E-07   4.509632572932E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.579583096776E-06  -7.930217275783E-08   0.000000000000E+00  -3.733988047879E-07  -3.916657611367E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.864876328779E-06   4.880250833313E-08   0.000000000000E+00   2.491330631732E-07   4.512302624653E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554139465500E-06  -8.214509396559E-08   0.000000000000E+00  -3.596727939885E-07  -3.916767294855E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.847806309956E-06   5.086594762466E-08   0.000000000000E+00   2.403554747395E-07   4.514648278929E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.528733791100E-06  -8.495250065614E-08   0.000000000000E+00  -3.460953943305E-07  -3.916613182332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.830740684356E-06   5.290520877148E-08   0.000000000000E+00   2.316752780291E-07   4.516677676510E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.503368716395E-06  -8.772455910671E-08   0.000000000000E+00  -3.326659998895E-07  -3.916198812789E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.813681618399E-06   5.492032621392E-08   0.000000000000E+00   2.230936322498E-07   4.518379971248E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.478046833659E-06  -9.046143781992E-08   0.000000000000E+00  -3.193839925165E-07  -3.915527703021E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.796631056039E-06   5.691150578520E-08   0.000000000000E+00   2.146083071466E-07   4.519775389432E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.452770685174E-06  -9.316330744972E-08   0.000000000000E+00  -3.062487421832E-07  -3.914603347420E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.779591123990E-06   5.887873695040E-08   0.000000000000E+00   2.062197847941E-07   4.520859356230E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.427542763679E-06  -9.583034074052E-08   0.000000000000E+00  -2.932596073729E-07  -3.913429217759E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.762563697634E-06   6.082227304547E-08   0.000000000000E+00   1.979274235884E-07   4.521638005503E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402365512949E-06  -9.846271244766E-08   0.000000000000E+00  -2.804159353866E-07  -3.912008763181E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.745550858564E-06   6.274202357347E-08   0.000000000000E+00   1.897309229568E-07   4.522117659789E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.377241328218E-06  -1.010605992835E-07   0.000000000000E+00  -2.677170627461E-07  -3.910345409909E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.728554510414E-06   6.463818905411E-08   0.000000000000E+00   1.816294245990E-07   4.522297453629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.352172556782E-06  -1.036241798361E-07   0.000000000000E+00  -2.551623154681E-07  -3.908442561250E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.711576537994E-06   6.651083516431E-08   0.000000000000E+00   1.736231016461E-07   4.522183372744E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.327161498407E-06  -1.061536345235E-07   0.000000000000E+00  -2.427510094620E-07  -3.906303597304E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.694618790117E-06   6.836006848979E-08   0.000000000000E+00   1.657114375427E-07   4.521780005836E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.302210405895E-06  -1.086491455144E-07   0.000000000000E+00  -2.304824508231E-07  -3.903931875010E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.677683082854E-06   7.018601987788E-08   0.000000000000E+00   1.578934185285E-07   4.521090225532E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.277321485558E-06  -1.111108966760E-07   0.000000000000E+00  -2.183559361804E-07  -3.901330727884E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.660771225897E-06   7.198876970030E-08   0.000000000000E+00   1.501689662141E-07   4.520118147725E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.252496897744E-06  -1.135390735030E-07   0.000000000000E+00  -2.063707529905E-07  -3.898503466026E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.643884975889E-06   7.376842887071E-08   0.000000000000E+00   1.425375301969E-07   4.518867450732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227738757281E-06  -1.159338630635E-07   0.000000000000E+00  -1.945261798557E-07  -3.895453375956E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.627026060829E-06   7.552510437162E-08   0.000000000000E+00   1.349986455672E-07   4.517340756796E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.203049134064E-06  -1.182954539384E-07   0.000000000000E+00  -1.828214868843E-07  -3.892183720542E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.610196172096E-06   7.725890824253E-08   0.000000000000E+00   1.275518195353E-07   4.515544161162E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.178430053437E-06  -1.206240361610E-07   0.000000000000E+00  -1.712559359004E-07  -3.888697738897E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.593397232368E-06   7.896973485796E-08   0.000000000000E+00   1.201967887430E-07   4.513479812173E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.153883496805E-06  -1.229198011588E-07   0.000000000000E+00  -1.598287808366E-07  -3.884998646293E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.576630019065E-06   8.065840117670E-08   0.000000000000E+00   1.129318561806E-07   4.511157492228E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.129411402028E-06  -1.251829417020E-07   0.000000000000E+00  -1.485392679769E-07  -3.881089634114E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.559897164159E-06   8.232417021857E-08   0.000000000000E+00   1.057587776891E-07   4.508564076217E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.105015663967E-06  -1.274136518369E-07   0.000000000000E+00  -1.373866362482E-07  -3.876973869785E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.543199696984E-06   8.396760408505E-08   0.000000000000E+00   9.867496559543E-08   4.505721202467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.080698134966E-06  -1.296121268407E-07   0.000000000000E+00  -1.263701175085E-07  -3.872654496669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.526539265268E-06   8.558872012910E-08   0.000000000000E+00   9.168085299528E-08   4.502623914824E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056460625316E-06  -1.317785631653E-07   0.000000000000E+00  -1.154889368522E-07  -3.868134634044E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.509917368334E-06   8.718764474646E-08   0.000000000000E+00   8.477574831509E-08   4.499277309072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.032304903781E-06  -1.339131583807E-07   0.000000000000E+00  -1.047423128546E-07  -3.863417377034E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.493335483005E-06   8.876449541041E-08   0.000000000000E+00   7.795912329886E-08   4.495684804521E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008232698021E-06  -1.360161111256E-07   0.000000000000E+00  -9.412945784014E-08  -3.858505796575E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.476795056999E-06   9.031939065680E-08   0.000000000000E+00   7.123045621151E-08   4.491848861429E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.984245695140E-06  -1.380876210548E-07   0.000000000000E+00  -8.364957816362E-08  -3.853402939371E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.460297507219E-06   9.185245244620E-08   0.000000000000E+00   6.458918407248E-08   4.487776180438E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.960345542126E-06  -1.401278887880E-07   0.000000000000E+00  -7.330187447251E-08  -3.848111827875E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.443844188698E-06   9.336381803831E-08   0.000000000000E+00   5.803477228292E-08   4.483469351732E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936533846315E-06  -1.421371158636E-07   0.000000000000E+00  -6.308554193992E-08  -3.842635460204E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.427436537337E-06   9.485356782766E-08   0.000000000000E+00   5.156671822366E-08   4.478928247342E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.912812175903E-06  -1.441155046856E-07   0.000000000000E+00  -5.299977054080E-08  -3.836976810168E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.411075839791E-06   9.632185486846E-08   0.000000000000E+00   4.518445021190E-08   4.474159315359E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.889182060398E-06  -1.460632584790E-07   0.000000000000E+00  -4.304374529087E-08  -3.831138827260E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.394763391128E-06   9.776880110029E-08   0.000000000000E+00   3.888742471713E-08   4.469165693969E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.865644991070E-06  -1.479805812395E-07   0.000000000000E+00  -3.321664647698E-08  -3.825124436580E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.378500454504E-06   9.919452865633E-08   0.000000000000E+00   3.267508278839E-08   4.463950496102E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.842202421459E-06  -1.498676776880E-07   0.000000000000E+00  -2.351764989588E-08  -3.818936538914E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.362288287787E-06   1.005991683246E-07   0.000000000000E+00   2.654687432826E-08   4.458516984094E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818855767806E-06  -1.517247532304E-07   0.000000000000E+00  -1.394592712729E-08  -3.812578010610E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.346128137353E-06   1.019828265837E-07   0.000000000000E+00   2.050241925850E-08   4.452866635701E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.795606409534E-06  -1.535520139053E-07   0.000000000000E+00  -4.500645705399E-09  -3.806051703716E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.330021087259E-06   1.033457203583E-07   0.000000000000E+00   1.454015682914E-08   4.447010877017E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.772455689711E-06  -1.553496663428E-07   0.000000000000E+00   4.819030618614E-09  -3.799360445849E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313969026541E-06   1.046874137423E-07   0.000000000000E+00   8.661803529379E-09   4.440937250822E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.749404915463E-06  -1.571179177240E-07   0.000000000000E+00   1.401394167705E-08  -3.792507040352E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.297971318902E-06   1.060093588132E-07   0.000000000000E+00   2.863918333355E-09   4.434667841410E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.726455358515E-06  -1.588569757354E-07   0.000000000000E+00   2.308493063036E-08  -3.785494266142E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282030828438E-06   1.073104243758E-07   0.000000000000E+00  -2.852148348731E-09   4.428191453652E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.703608255529E-06  -1.605670485295E-07   0.000000000000E+00   3.203284382158E-08  -3.778324877861E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266147987460E-06   1.085911716272E-07   0.000000000000E+00  -8.487140337045E-09   4.421517678236E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.680864808654E-06  -1.622483446836E-07   0.000000000000E+00   4.085853048498E-08  -3.771001605805E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250324505314E-06   1.098510063359E-07   0.000000000000E+00  -1.404199743919E-08   4.414648443425E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.658226185916E-06  -1.639010731593E-07   0.000000000000E+00   4.956284260782E-08  -3.763527156042E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234559541022E-06   1.110922657085E-07   0.000000000000E+00  -1.951786563823E-08   4.407586465241E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.635693521668E-06  -1.655254432622E-07   0.000000000000E+00   5.814663471777E-08  -3.755904210360E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.218856016024E-06   1.123128305828E-07   0.000000000000E+00  -2.491439491857E-08   4.400335529167E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.613267917053E-06  -1.671216646072E-07   0.000000000000E+00   6.661076364050E-08  -3.748135426312E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.203214253997E-06   1.135136132495E-07   0.000000000000E+00  -3.023249913775E-08   4.392897613451E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.590950440426E-06  -1.686899470773E-07   0.000000000000E+00   7.495608835389E-08  -3.740223437301E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187635222699E-06   1.146947313169E-07   0.000000000000E+00  -3.547275451235E-08   4.385276916223E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.568742127772E-06  -1.702305007868E-07   0.000000000000E+00   8.318346979888E-08  -3.732170852567E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.172119879868E-06   1.158563159674E-07   0.000000000000E+00  -4.063576800870E-08   4.377478035493E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.546643983174E-06  -1.717435360462E-07   0.000000000000E+00   9.129377066177E-08  -3.723980257270E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.156669037604E-06   1.169985344528E-07   0.000000000000E+00  -4.572211954159E-08   4.369501983237E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.524656979223E-06  -1.732292633269E-07   0.000000000000E+00   9.928785521402E-08  -3.715654212521E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.141283767780E-06   1.181214738312E-07   0.000000000000E+00  -5.073239550253E-08   4.361350064568E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502782057416E-06  -1.746878932247E-07   0.000000000000E+00   1.071665891331E-07  -3.707195255398E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.125964816923E-06   1.192252395179E-07   0.000000000000E+00  -5.566715670261E-08   4.353028032358E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481020128619E-06  -1.761196364275E-07   0.000000000000E+00   1.149308393212E-07  -3.698605899049E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.110713038415E-06   1.203100380896E-07   0.000000000000E+00  -6.052660317933E-08   4.344535125612E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459372073495E-06  -1.775247036799E-07   0.000000000000E+00   1.225814737337E-07  -3.689888632764E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.095529210392E-06   1.213760259505E-07   0.000000000000E+00  -6.531280734080E-08   4.335885310999E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.437838742865E-06  -1.789033057507E-07   0.000000000000E+00   1.301193612371E-07  -3.681045921971E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.080414235404E-06   1.224232307509E-07   0.000000000000E+00  -7.002402490317E-08   4.327062949262E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.416420958174E-06  -1.802556534023E-07   0.000000000000E+00   1.375453713993E-07  -3.672080208321E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065367655681E-06   1.234526672730E-07   0.000000000000E+00  -7.466312805095E-08   4.318088219060E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.395119511896E-06  -1.815819573578E-07   0.000000000000E+00   1.448603743513E-07  -3.662993909781E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.050393684669E-06   1.244620755672E-07   0.000000000000E+00  -7.922877356551E-08   4.308952036823E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.373935167893E-06  -1.828824282691E-07   0.000000000000E+00   1.520652406657E-07  -3.653789420685E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.035489658825E-06   1.254539286835E-07   0.000000000000E+00  -8.372283422761E-08   4.299665722557E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.352868661881E-06  -1.841572766887E-07   0.000000000000E+00   1.591608411433E-07  -3.644469111832E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.020657340331E-06   1.264276332529E-07   0.000000000000E+00  -8.814552236429E-08   4.290227577735E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.331920701804E-06  -1.854067130396E-07   0.000000000000E+00   1.661480466801E-07  -3.635035330479E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.005897536439E-06   1.273832733338E-07   0.000000000000E+00  -9.249740844374E-08   4.280640219234E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311091968197E-06  -1.866309475863E-07   0.000000000000E+00   1.730277281639E-07  -3.625490400524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.912108186348E-07   1.283210198259E-07   0.000000000000E+00  -9.677909113089E-08   4.270908058289E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.290383114679E-06  -1.878301904030E-07   0.000000000000E+00   1.798007562634E-07  -3.615836622508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.765978781551E-07   1.292409935408E-07   0.000000000000E+00  -1.009911538044E-07   4.261033133844E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.269794768232E-06  -1.890046513534E-07   0.000000000000E+00   1.864680013390E-07  -3.606076273788E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.620593270801E-07   1.301433359309E-07   0.000000000000E+00  -1.051341998496E-07   4.251018167162E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249327529670E-06  -1.901545400546E-07   0.000000000000E+00   1.930303332757E-07  -3.596211608483E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.475957882171E-07   1.310281829718E-07   0.000000000000E+00  -1.092088221964E-07   4.240865723504E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228981973974E-06  -1.912800658573E-07   0.000000000000E+00   1.994886213669E-07  -3.586244857688E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.332078242617E-07   1.318956740756E-07   0.000000000000E+00  -1.132155815303E-07   4.230577228498E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.208758650710E-06  -1.923814378171E-07   0.000000000000E+00   2.058437341462E-07  -3.576178229495E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.188960344094E-07   1.327459323203E-07   0.000000000000E+00  -1.171549565433E-07   4.220158521919E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.188658084381E-06  -1.934588646680E-07   0.000000000000E+00   2.120965393383E-07  -3.566013909149E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.046609243653E-07   1.335791304072E-07   0.000000000000E+00  -1.210280582969E-07   4.209610571246E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168680774819E-06  -1.945125547995E-07   0.000000000000E+00   2.182479036245E-07  -3.555754059029E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.905030560039E-07   1.343953539366E-07   0.000000000000E+00  -1.248343614538E-07   4.198933746024E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.148827197571E-06  -1.955427162330E-07   0.000000000000E+00   2.242986926062E-07  -3.545400818876E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.764229381152E-07   1.351948071543E-07   0.000000000000E+00  -1.285764118893E-07   4.188137701251E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.129097804224E-06  -1.965495565933E-07   0.000000000000E+00   2.302497706536E-07  -3.534956305780E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.624211002987E-07   1.359775259755E-07   0.000000000000E+00  -1.322521308374E-07   4.177210243605E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.109493022819E-06  -1.975332830918E-07   0.000000000000E+00   2.361020007810E-07  -3.524422614385E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.484979250124E-07   1.367437572811E-07   0.000000000000E+00  -1.358643849382E-07   4.166170305491E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.090013258199E-06  -1.984941024985E-07   0.000000000000E+00   2.418562445443E-07  -3.513801816887E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.346546090526E-07   1.374931365228E-07   0.000000000000E+00  -1.394124692203E-07   4.155010372992E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.070658892317E-06  -1.994322211235E-07   0.000000000000E+00   2.475133619176E-07  -3.503095963172E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.208895384741E-07   1.382271378171E-07   0.000000000000E+00  -1.428978369412E-07   4.143738149640E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.051430284711E-06  -2.003478447929E-07   0.000000000000E+00   2.530742111953E-07  -3.492307080986E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.072051951243E-07   1.389445701920E-07   0.000000000000E+00  -1.463203955792E-07   4.132351597244E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.032327772717E-06  -2.012411788299E-07   0.000000000000E+00   2.585396488940E-07  -3.481437175964E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.936012818154E-07   1.396459995382E-07   0.000000000000E+00  -1.496809655742E-07   4.120857435670E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013351671940E-06  -2.021124280309E-07   0.000000000000E+00   2.639105296179E-07  -3.470488231748E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.800781551816E-07   1.403315751971E-07   0.000000000000E+00  -1.529801367106E-07   4.109256660117E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.945022765296E-07  -2.029617966492E-07   0.000000000000E+00   2.691877059758E-07  -3.459462210129E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.666363146948E-07   1.410014146489E-07   0.000000000000E+00  -1.562184364178E-07   4.097548131436E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.757798595332E-07  -2.037894883730E-07   0.000000000000E+00   2.743720285017E-07  -3.448361051138E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.532759592274E-07   1.416556927818E-07   0.000000000000E+00  -1.593964922394E-07   4.085737957476E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.571846732511E-07  -2.045957063068E-07   0.000000000000E+00   2.794643455222E-07  -3.437186673179E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.399974761311E-07   1.422945296761E-07   0.000000000000E+00  -1.625148632539E-07   4.073827418334E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.387169495842E-07  -2.053806529532E-07   0.000000000000E+00   2.844655030742E-07  -3.425940973090E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.268012172087E-07   1.429180461863E-07   0.000000000000E+00  -1.655741141261E-07   4.061818748376E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.203769003273E-07  -2.061445301940E-07   0.000000000000E+00   2.893763448398E-07  -3.414625826316E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.136874588157E-07   1.435263917552E-07   0.000000000000E+00  -1.685748260215E-07   4.049714278748E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.021647175417E-07  -2.068875392728E-07   0.000000000000E+00   2.941977120224E-07  -3.403243087017E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.006565022753E-07   1.441196954689E-07   0.000000000000E+00  -1.715175473281E-07   4.037515295586E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.840805738807E-07  -2.076098807781E-07   0.000000000000E+00   2.989304432786E-07  -3.391794588168E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.877086317863E-07   1.446980846738E-07   0.000000000000E+00  -1.744026795101E-07   4.025223470906E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.661246228623E-07  -2.083117546252E-07   0.000000000000E+00   3.035753746302E-07  -3.380282141662E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.748440547581E-07   1.452617398214E-07   0.000000000000E+00  -1.772318041024E-07   4.012850546566E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.482969992509E-07  -2.089933600426E-07   0.000000000000E+00   3.081333393748E-07  -3.368707538471E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.620630933297E-07   1.458107059228E-07   0.000000000000E+00  -1.800033632303E-07   4.000380056650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.305978193447E-07  -2.096548955528E-07   0.000000000000E+00   3.126051680315E-07  -3.357072548770E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.493659661289E-07   1.463451898318E-07   0.000000000000E+00  -1.827200534419E-07   3.987829828686E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.130271812953E-07  -2.102965589588E-07   0.000000000000E+00   3.169916882280E-07  -3.345378922008E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.367528320219E-07   1.468653102737E-07   0.000000000000E+00  -1.853813896542E-07   3.975195782194E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.955851654483E-07  -2.109185473287E-07   0.000000000000E+00   3.212937246527E-07  -3.333628387095E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.242239690182E-07   1.473711669143E-07   0.000000000000E+00  -1.879880941363E-07   3.962480826357E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.782718345828E-07  -2.115210569796E-07   0.000000000000E+00   3.255120989652E-07  -3.321822652458E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.117794614224E-07   1.478629607916E-07   0.000000000000E+00  -1.905407854690E-07   3.949687264833E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.610872342869E-07  -2.121042834674E-07   0.000000000000E+00   3.296476297504E-07  -3.309963406286E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.994196096110E-07   1.483407434976E-07   0.000000000000E+00  -1.930399731474E-07   3.936816911027E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.440313932270E-07  -2.126684215671E-07   0.000000000000E+00   3.337011323921E-07  -3.298052316479E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.871444938252E-07   1.488046955340E-07   0.000000000000E+00  -1.954861434751E-07   3.923870707637E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.271043234438E-07  -2.132136652648E-07   0.000000000000E+00   3.376734190925E-07  -3.286091030947E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.749542685665E-07   1.492549548598E-07   0.000000000000E+00  -1.978803129229E-07   3.910852484940E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.103060206695E-07  -2.137402077402E-07   0.000000000000E+00   3.415652987214E-07  -3.274081177635E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.628490330500E-07   1.496916337744E-07   0.000000000000E+00  -2.002221275132E-07   3.897766342847E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.936364646132E-07  -2.142482413593E-07   0.000000000000E+00   3.453775768197E-07  -3.262024364724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.508290692573E-07   1.501148387419E-07   0.000000000000E+00  -2.025128305822E-07   3.884608308968E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.770956192217E-07  -2.147379576542E-07   0.000000000000E+00   3.491110554887E-07  -3.249922180647E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.388943151770E-07   1.505247485921E-07   0.000000000000E+00  -2.047528730871E-07   3.871384289782E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.606834330124E-07  -2.152095473215E-07   0.000000000000E+00   3.527665333487E-07  -3.237776194352E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.270449284019E-07   1.509214610557E-07   0.000000000000E+00  -2.069424130419E-07   3.858094007155E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.443998393202E-07  -2.156632002015E-07   0.000000000000E+00   3.563448055110E-07  -3.225587955377E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.152809867232E-07   1.513051308691E-07   0.000000000000E+00  -2.090826389649E-07   3.844742697135E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.282447565973E-07  -2.160991052711E-07   0.000000000000E+00   3.598466634739E-07  -3.213358993935E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.036025857966E-07   1.516758569292E-07   0.000000000000E+00  -2.111733775265E-07   3.831327898902E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.122180887114E-07  -2.165174506343E-07   0.000000000000E+00   3.632728950908E-07  -3.201090821134E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.920097212656E-07   1.520338185298E-07   0.000000000000E+00  -2.132162717717E-07   3.817859544103E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.963197251492E-07  -2.169184235082E-07   0.000000000000E+00   3.666242845353E-07  -3.188784929040E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.805025630965E-07   1.523790502578E-07   0.000000000000E+00  -2.152098508783E-07   3.804323047828E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.805495413728E-07  -2.173022102161E-07   0.000000000000E+00   3.699016122182E-07  -3.176442790856E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.690810222697E-07   1.527117805975E-07   0.000000000000E+00  -2.171567055053E-07   3.790738835212E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.649073990288E-07  -2.176689961775E-07   0.000000000000E+00   3.731056547498E-07  -3.164065861011E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.577451502405E-07   1.530320971529E-07   0.000000000000E+00  -2.190563535940E-07   3.777100316352E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.493931462377E-07  -2.180189658941E-07   0.000000000000E+00   3.762371849221E-07  -3.151655575330E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.464950213861E-07   1.533401385931E-07   0.000000000000E+00  -2.209094697911E-07   3.763407287431E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.340066178715E-07  -2.183523029485E-07   0.000000000000E+00   3.792969716177E-07  -3.139213351183E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.353313103656E-07   1.536355907762E-07   0.000000000000E+00  -2.227163639533E-07   3.749663136988E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.187476357727E-07  -2.186691899887E-07   0.000000000000E+00   3.822857798036E-07  -3.126740587558E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.242519716674E-07   1.539197648759E-07   0.000000000000E+00  -2.244781974472E-07   3.735872756217E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.036160090266E-07  -2.189698087220E-07   0.000000000000E+00   3.852043704602E-07  -3.114238665230E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.132589891549E-07   1.541916591259E-07   0.000000000000E+00  -2.261948645085E-07   3.722034038060E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.886115342529E-07  -2.192543399086E-07   0.000000000000E+00   3.880535005623E-07  -3.101708946929E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.023516765403E-07   1.544517609294E-07   0.000000000000E+00  -2.278670742122E-07   3.708150003297E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.737339957927E-07  -2.195229633512E-07   0.000000000000E+00   3.908339230338E-07  -3.089152777424E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.915299850382E-07   1.547002054039E-07   0.000000000000E+00  -2.294953318139E-07   3.694221727587E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.589831660132E-07  -2.197758578887E-07   0.000000000000E+00   3.935463867130E-07  -3.076571483678E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.807938896280E-07   1.549370993412E-07   0.000000000000E+00  -2.310801304328E-07   3.680250661737E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.443588055141E-07  -2.200132013878E-07   0.000000000000E+00   3.961916363071E-07  -3.063966374979E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.701432642499E-07   1.551626307837E-07   0.000000000000E+00  -2.326220402820E-07   3.666241582314E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.298606633737E-07  -2.202351707387E-07   0.000000000000E+00   3.987704123746E-07  -3.051338743110E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.595782018967E-07   1.553767772391E-07   0.000000000000E+00  -2.341214487587E-07   3.652192190635E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.154884774172E-07  -2.204419418471E-07   0.000000000000E+00   4.012834512631E-07  -3.038689862414E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.490984762943E-07   1.555797991213E-07   0.000000000000E+00  -2.355789219522E-07   3.638105253452E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.012419744148E-07  -2.206336896242E-07   0.000000000000E+00   4.037314851260E-07  -3.026020989992E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.387040670407E-07   1.557717547676E-07   0.000000000000E+00  -2.369947370651E-07   3.623981112084E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.871208703443E-07  -2.208105879886E-07   0.000000000000E+00   4.061152418508E-07  -3.013333365846E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.283948250921E-07   1.559528126205E-07   0.000000000000E+00  -2.383704090592E-07   3.609828906709E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.731248706066E-07  -2.209728098518E-07   0.000000000000E+00   4.084354450447E-07  -3.000628212950E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.181707706707E-07   1.561230009608E-07   0.000000000000E+00  -2.397044002789E-07   3.595635163806E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.592536702420E-07  -2.211205271190E-07   0.000000000000E+00   4.106928140109E-07  -2.987906737441E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.080316708543E-07   1.562825270581E-07   0.000000000000E+00  -2.409989897093E-07   3.581415530770E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.455069541971E-07  -2.212539106804E-07   0.000000000000E+00   4.128880637118E-07  -2.975170128746E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.979774448412E-07   1.564314874300E-07   0.000000000000E+00  -2.422542853914E-07   3.567163583409E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.318843974929E-07  -2.213731304096E-07   0.000000000000E+00   4.150219047686E-07  -2.962419559734E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.880079147334E-07   1.565699847292E-07   0.000000000000E+00  -2.434699378094E-07   3.552885404878E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.183856654994E-07  -2.214783551516E-07   0.000000000000E+00   4.170950434090E-07  -2.949656186786E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.781230587039E-07   1.566981666576E-07   0.000000000000E+00  -2.446475623340E-07   3.538579699584E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050104140961E-07  -2.215697527297E-07   0.000000000000E+00   4.191081814585E-07  -2.936881150021E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683226847999E-07   1.568160950062E-07   0.000000000000E+00  -2.457868959985E-07   3.524248261563E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.917582899273E-07  -2.216474899292E-07   0.000000000000E+00   4.210620163219E-07  -2.924095573376E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.586066806776E-07   1.569238893238E-07   0.000000000000E+00  -2.468885727539E-07   3.509892578433E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.786289306113E-07  -2.217117325036E-07   0.000000000000E+00   4.229572409514E-07  -2.911300564748E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.489747709520E-07   1.570217277354E-07   0.000000000000E+00  -2.479531073595E-07   3.495514346404E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.656219649234E-07  -2.217626451611E-07   0.000000000000E+00   4.247945438497E-07  -2.898497216136E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.394268571440E-07   1.571096907973E-07   0.000000000000E+00  -2.489809394160E-07   3.481114754337E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527370130268E-07  -2.218003915706E-07   0.000000000000E+00   4.265746090402E-07  -2.885686603813E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.299627615829E-07   1.571878933786E-07   0.000000000000E+00  -2.499725298562E-07   3.466695208910E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.399736866639E-07  -2.218251343531E-07   0.000000000000E+00   4.282981160272E-07  -2.872869788381E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.205822969852E-07   1.572564503510E-07   0.000000000000E+00  -2.509283387153E-07   3.452256938245E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.273315893571E-07  -2.218370350750E-07   0.000000000000E+00   4.299657398264E-07  -2.860047814964E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.112852106222E-07   1.573154908617E-07   0.000000000000E+00  -2.518488167808E-07   3.437800875649E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.148103166218E-07  -2.218362542569E-07   0.000000000000E+00   4.315781509215E-07  -2.847221713364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.020714981139E-07   1.573650792322E-07   0.000000000000E+00  -2.527343715071E-07   3.423328540597E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.024094561418E-07  -2.218229513579E-07   0.000000000000E+00   4.331360152608E-07  -2.834392498131E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929407834000E-07   1.574053667918E-07   0.000000000000E+00  -2.535853369975E-07   3.408841714459E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.901285879828E-07  -2.217972847800E-07   0.000000000000E+00   4.346399942210E-07  -2.821561168724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.838928640335E-07   1.574364849513E-07   0.000000000000E+00  -2.544029550105E-07   3.394344965754E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779672847589E-07  -2.217594118673E-07   0.000000000000E+00   4.360907446400E-07  -2.808728709681E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.749276120178E-07   1.574584803552E-07   0.000000000000E+00  -2.551861720477E-07   3.379829864467E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659251118327E-07  -2.217094888987E-07   0.000000000000E+00   4.374889187777E-07  -2.795896090698E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.660447001613E-07   1.574715446021E-07   0.000000000000E+00  -2.559367399606E-07   3.365306964166E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.540016275340E-07  -2.216476710895E-07   0.000000000000E+00   4.388351643062E-07  -2.783064266802E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.572440108963E-07   1.574757025417E-07   0.000000000000E+00  -2.566545044507E-07   3.350773490475E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.421963832751E-07  -2.215741125890E-07   0.000000000000E+00   4.401301243192E-07  -2.770234178464E-06
Spline
16  3.36
3.424364067973048e+00  4.815634249308197e+00  -4.806587961896430e-03
2.60000  2.65000  1.197098331763406e-02  -5.745251223748078e-02  9.836915926040549e-02  -6.168351200805235e-02
2.65000  2.70000  9.336570164910038e-03  -4.807822265150065e-02  8.911663245919767e-02  -6.206974953514970e-02
2.70000  2.75000  7.147691894791095e-03  -3.963208252709446e-02  7.980617002892516e-02  -6.229096548226448e-02
2.75000  2.80000  5.357816822823407e-03  -3.211864776531896e-02  7.046252520658552e-02  -6.294659077283099e-02
2.80000  2.85000  3.920172423727324e-03  -2.554449467545666e-02  6.102053659066091e-02  -6.079229165936099e-02
2.85000  2.90000  2.787899994973717e-03  -1.989838320383575e-02  5.190169284175671e-02  -5.583288610728183e-02
2.90000  2.95000  1.915755956122914e-03  -1.512696056546471e-02  4.352675992566447e-02  -5.129343600221627e-02
2.95000  3.00000  1.261813148163560e-03  -1.115898534291486e-02  3.583274452533199e-02  -4.664196193764646e-02
3.00000  3.05000  7.876154970889425e-04  -7.925525604914024e-03  2.883645023468504e-02  -4.201862826402166e-02
3.05000  3.10000  4.581780138969521e-04  -5.357020293425690e-03  2.253365599508182e-02  -3.739475698616605e-02
3.10000  3.15000  2.419867945901005e-04  -3.384115371313745e-03  1.692444244715688e-02  -3.274489573427995e-02
3.15000  3.20000  1.109990201755208e-04  -1.937257844605161e-03  1.201270808701490e-02  -2.819953198271110e-02
3.20000  3.25000  4.064295666496092e-05  -9.474835257739993e-04  7.782778289608217e-03  -2.326216820393815e-02
3.25000  3.30000  9.817955074789293e-06  -3.436719583427151e-04  4.293453059017507e-03  -1.978830703365491e-02
3.30000  3.35000  8.944514259904498e-07  -6.273895519337670e-05  1.325207003969282e-03  -8.558648104859850e-03
3.35000  3.36000  6.901631373389781e-10  5.591884417102604e-06  4.140978824029732e-05  -3.548376328716503e-01  4.701261369004123e+01  -1.760384901611568e+03


==> anc/O-H.skf <==
0.020000 550
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.779411945459E-01  -4.537857052448E-01   0.000000000000E+00   1.689103616939E-01  -1.070980320218E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.228910942171E-01   8.064148612770E-01   0.000000000000E+00  -2.393350640587E-01   8.998234299797E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.685891343329E-01  -4.499257278853E-01   0.000000000000E+00   1.801468303105E-01  -1.074210521778E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.109054501903E-01   8.021537786089E-01   0.000000000000E+00  -2.509349145731E-01   8.968023081522E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.591884134158E-01  -4.459882594067E-01   0.000000000000E+00   1.914351665526E-01  -1.076641187960E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.985243199559E-01   7.977261952570E-01   0.000000000000E+00  -2.624500142276E-01   8.936052934088E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.497639542932E-01  -4.419817535055E-01   0.000000000000E+00   2.027457827195E-01  -1.078286578756E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.857692794569E-01   7.931371023097E-01   0.000000000000E+00  -2.738719626254E-01   8.902325060899E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.403386506638E-01  -4.379142481853E-01   0.000000000000E+00   2.140505523816E-01  -1.079164693625E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.726619788411E-01   7.883915597657E-01   0.000000000000E+00  -2.851923191395E-01   8.866844483505E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.309334468636E-01  -4.337933723180E-01   0.000000000000E+00   2.253228787789E-01  -1.079296607719E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.592240824829E-01   7.834946845078E-01   0.000000000000E+00  -2.964026459477E-01   8.829619880274E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.215674025620E-01  -4.296263531396E-01   0.000000000000E+00   2.365377456227E-01  -1.078705862105E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.454772128368E-01   7.784516388192E-01   0.000000000000E+00  -3.074945483100E-01   8.790663415105E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.122577484861E-01  -4.254200236755E-01   0.000000000000E+00   2.476717519553E-01  -1.077417912591E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.314428980502E-01   7.732676194413E-01   0.000000000000E+00  -3.184597120343E-01   8.749990559150E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.030199437789E-01  -4.211808299795E-01   0.000000000000E+00   2.587031294333E-01  -1.075459646840E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.171425232459E-01   7.679478471722E-01   0.000000000000E+00  -3.292899381172E-01   8.707619908099E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.938677375493E-01  -4.169148384474E-01   0.000000000000E+00   2.696117433939E-01  -1.072858968947E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.025972853766E-01   7.624975569981E-01   0.000000000000E+00  -3.399771745761E-01   8.663572997114E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.848132470808E-01  -4.126277437237E-01   0.000000000000E+00   2.803790740308E-01  -1.069644448244E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.878281515415E-01   7.569219887524E-01   0.000000000000E+00  -3.505135455144E-01   8.617874115208E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758670394759E-01  -4.083248774290E-01   0.000000000000E+00   2.909881854822E-01  -1.065845021860E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.728558206506E-01   7.512263782919E-01   0.000000000000E+00  -3.608913774806E-01   8.570550120518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.670382223996E-01  -4.040112178728E-01   0.000000000000E+00   3.014236818867E-01  -1.061489745515E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.577006883147E-01   7.454159491809E-01   0.000000000000E+00  -3.711032231996E-01   8.521630257696E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.583345351016E-01  -3.996914007401E-01   0.000000000000E+00   3.116716561213E-01  -1.056607583785E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.423828148361E-01   7.394959048692E-01   0.000000000000E+00  -3.811418827662E-01   8.471145978405E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.497624487199E-01  -3.953697306288E-01   0.000000000000E+00   3.217196277976E-01  -1.051227234710E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.269218961736E-01   7.334714213551E-01   0.000000000000E+00  -3.910004223997E-01   8.419130765738E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.413272563521E-01  -3.910501933432E-01   0.000000000000E+00   3.315564815802E-01  -1.045376984388E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.113372377508E-01   7.273476403157E-01   0.000000000000E+00  -4.006721908675E-01   8.365619963189E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.330331694726E-01  -3.867364687327E-01   0.000000000000E+00   3.411723982434E-01  -1.039084586916E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.956477309786E-01   7.211296626934E-01   0.000000000000E+00  -4.101508336872E-01   8.310650608687E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.248834080073E-01  -3.824319439525E-01   0.000000000000E+00   3.505587854163E-01  -1.032377166682E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.798718323623E-01   7.148225427234E-01   0.000000000000E+00  -4.194303052237E-01   8.254261274092E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.168802931061E-01  -3.781397269746E-01   0.000000000000E+00   3.597082061474E-01  -1.025281139660E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.640275450631E-01   7.084312823863E-01   0.000000000000E+00  -4.285048787951E-01   8.196491910426E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.090253245524E-01  -3.738626603549E-01   0.000000000000E+00   3.686143094197E-01  -1.017822152076E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.481324027883E-01   7.019608262719E-01   0.000000000000E+00  -4.373691549053E-01   8.137383699052E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.013192701715E-01  -3.696033346691E-01   0.000000000000E+00   3.772717585964E-01  -1.010025032749E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.322034558826E-01   6.954160568387E-01   0.000000000000E+00  -4.460180677179E-01   8.076978908928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.937622388242E-01  -3.653641023958E-01   0.000000000000E+00   3.856761630324E-01  -1.001913758531E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.162572594983E-01   6.888017900527E-01   0.000000000000E+00  -4.544468898859E-01   8.015320760016E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.863537540425E-01  -3.611470911693E-01   0.000000000000E+00   3.938240103232E-01  -9.935114303957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.003098637250E-01   6.821227713917E-01   0.000000000000E+00  -4.626512358476E-01   7.952453292843E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.790928225915E-01  -3.569542170034E-01   0.000000000000E+00   4.017126014859E-01  -9.848402588103E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.843768055587E-01   6.753836721996E-01   0.000000000000E+00  -4.706270636997E-01   7.888421244225E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.719779997465E-01  -3.527871971815E-01   0.000000000000E+00   4.093399871983E-01  -9.759215569531E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.684731025992E-01   6.685890863742E-01   0.000000000000E+00  -4.783706757503E-01   7.823269929061E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.650074487716E-01  -3.486475627990E-01   0.000000000000E+00   4.167049075882E-01  -9.667757408375E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.526132483644E-01   6.617435273752E-01   0.000000000000E+00  -4.858787178567E-01   7.757045128138E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.581789967394E-01  -3.445366709073E-01   0.000000000000E+00   4.238067344166E-01  -9.574223350037E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.368112091143E-01   6.548514255377E-01   0.000000000000E+00  -4.931481776436E-01   7.689792981813E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.514901863134E-01  -3.404557162532E-01   0.000000000000E+00   4.306454160448E-01  -9.478799830912E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.210804220827E-01   6.479171256753E-01   0.000000000000E+00  -5.001763816977E-01   7.621559889460E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.449383233917E-01  -3.364057425727E-01   0.000000000000E+00   4.372214253565E-01  -9.381664623005E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.054337950180E-01   6.409448849604E-01   0.000000000000E+00  -5.069609918277E-01   7.552392414530E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.385205209131E-01  -3.323876534293E-01   0.000000000000E+00   4.435357105941E-01  -9.282987011717E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.898837069381E-01   6.339388710671E-01   0.000000000000E+00  -5.135000004754E-01   7.482337195059E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.322337389483E-01  -3.284022225896E-01   0.000000000000E+00   4.495896491235E-01  -9.182927999582E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.744420100082E-01   6.269031605636E-01   0.000000000000E+00  -5.197917253601E-01   7.411440859474E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.260748212255E-01  -3.244501039241E-01   0.000000000000E+00   4.553850041104E-01  -9.081640531162E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.591200324560E-01   6.198417375401E-01   0.000000000000E+00  -5.258348034336E-01   7.339749947518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.200405282982E-01  -3.205318408386E-01   0.000000000000E+00   4.609238840414E-01  -8.979269733953E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.439285824411E-01   6.127584924615E-01   0.000000000000E+00  -5.316281842182E-01   7.267310836105E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.141275674937E-01  -3.166478752327E-01   0.000000000000E+00   4.662087050417E-01  -8.875953171541E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.288779527999E-01   6.056572212305E-01   0.000000000000E+00  -5.371711225979E-01   7.194169669957E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083326198376E-01  -3.127985559921E-01   0.000000000000E+00   4.712421558976E-01  -8.771821105071E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.139779265918E-01   5.985416244507E-01   0.000000000000E+00  -5.424631711273E-01   7.120372296809E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.026523641242E-01  -3.089841470218E-01   0.000000000000E+00   4.760271656915E-01  -8.666996760123E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.992377833753E-01   5.914153068773E-01   0.000000000000E+00  -5.475041719194E-01   7.045964207025E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.708349810464E-02  -3.052048348340E-01   0.000000000000E+00   4.805668740587E-01  -8.561596598976E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.846663061476E-01   5.842817770450E-01   0.000000000000E+00  -5.522942481704E-01   6.970990477445E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.162275848475E-02  -3.014607356911E-01   0.000000000000E+00   4.848646031821E-01  -8.455730586295E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.702717888838E-01   5.771444470622E-01   0.000000000000E+00  -5.568337953742E-01   6.895495719272E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.626693522738E-02  -2.977519023244E-01   0.000000000000E+00   4.889238337045E-01  -8.349502464185E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.560620446163E-01   5.700066325609E-01   0.000000000000E+00  -5.611234722778E-01   6.819524029850E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.101288816850E-02  -2.940783302429E-01   0.000000000000E+00   4.927481806589E-01  -8.243010016213E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420444139974E-01   5.628715527933E-01   0.000000000000E+00  -5.651641916240E-01   6.743118948138E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.585755824476E-02  -2.904399636349E-01   0.000000000000E+00   4.963413730333E-01  -8.136345330945E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.282257742926E-01   5.557423308646E-01   0.000000000000E+00  -5.689571107250E-01   6.666323413734E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.079797819904E-02  -2.868367008906E-01   0.000000000000E+00   4.997072346332E-01  -8.029595059861E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.146125487545E-01   5.486219940938E-01   0.000000000000E+00  -5.725036219078E-01   6.589179729279E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.583128133075E-02  -2.832683997518E-01   0.000000000000E+00   5.028496668504E-01  -7.922840669278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.012107163302E-01   5.415134744933E-01   0.000000000000E+00  -5.758053428683E-01   6.511729526081E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.095470865205E-02  -2.797348821029E-01   0.000000000000E+00   5.057726331196E-01  -7.816158685751E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.802582165857E-02   5.344196093599E-01   0.000000000000E+00  -5.788641069687E-01   6.434013732816E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.616561461527E-02  -2.762359384273E-01   0.000000000000E+00   5.084801449370E-01  -7.709620934181E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.506298531645E-02   5.273431419678E-01   0.000000000000E+00  -5.816819535114E-01   6.356072547149E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.146147149161E-02  -2.727713319323E-01   0.000000000000E+00   5.109762493391E-01  -7.603294770081E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.232691427466E-02   5.202867223572E-01   0.000000000000E+00  -5.842611180172E-01   6.277945410136E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.683987255463E-02  -2.693408023672E-01   0.000000000000E+00   5.132650177235E-01  -7.497243300369E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.982191252868E-02   5.132529082113E-01   0.000000000000E+00  -5.866040225355E-01   6.199670983270E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.229853417031E-02  -2.659440695447E-01   0.000000000000E+00   5.153505359084E-01  -7.391525600242E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.755189186998E-02   5.062441658141E-01   0.000000000000E+00  -5.887132660119E-01   6.121287128036E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.783529689524E-02  -2.625808365813E-01   0.000000000000E+00   5.172368953325E-01  -7.286196918411E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.552038276717E-02   4.992628710831E-01   0.000000000000E+00  -5.905916147342E-01   6.042830887851E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.344812569801E-02  -2.592507928716E-01   0.000000000000E+00   5.189281852923E-01  -7.181308876129E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.373054532778E-02   4.923113106709E-01   0.000000000000E+00  -5.922419928783E-01   5.964338472254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913510938208E-02  -2.559536168105E-01   0.000000000000E+00   5.204284861341E-01  -7.076909659139E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.185180313721E-03   4.853916831284E-01   0.000000000000E+00  -5.936674731726E-01   5.885845243247E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.489445931142E-02  -2.526889782777E-01   0.000000000000E+00   5.217418633058E-01  -6.973044199065E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.113259814374E-03   4.785061001262E-01   0.000000000000E+00  -5.948712676967E-01   5.807385703649E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.072450750934E-02  -2.494565408958E-01   0.000000000000E+00   5.228723621924E-01  -6.869754347279E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.016265984734E-02   4.716565877271E-01   0.000000000000E+00  -5.958567188304E-01   5.728993487380E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.662370421697E-02  -2.462559640797E-01   0.000000000000E+00   5.238240036625E-01  -6.767079042197E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.096123079340E-02   4.648450877050E-01   0.000000000000E+00  -5.966272903659E-01   5.650701351540E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259061498587E-02  -2.430869048815E-01   0.000000000000E+00   5.246007802466E-01  -6.665054467507E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.150749887961E-02   4.580734589067E-01   0.000000000000E+00  -5.971865587945E-01   5.572541170210E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.623917280581E-03  -2.399490196579E-01   0.000000000000E+00   5.252066528864E-01  -6.563714203484E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.180029460717E-02   4.513434786500E-01   0.000000000000E+00  -5.975382047799E-01   5.494543929864E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.722396939941E-03  -2.368419655509E-01   0.000000000000E+00   5.256455481963E-01  -6.463089370882E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.183874187715E-02   4.446568441558E-01   0.000000000000E+00  -5.976860048251E-01   5.416739726296E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.849440625058E-04  -2.337654018175E-01   0.000000000000E+00   5.259213561772E-01  -6.363208767521E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.162224720237E-02   4.380151740087E-01   0.000000000000E+00  -5.976338231429E-01   5.339157762986E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.889451144101E-03  -2.307189909951E-01   0.000000000000E+00   5.260379283318E-01  -6.264098998180E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.115048901903E-02   4.314200096433E-01   0.000000000000E+00  -5.973856037345E-01   5.261826350810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.601702789400E-03  -2.277023999363E-01   0.000000000000E+00   5.259990761352E-01  -6.165784597650E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.042340711154E-02   4.248728168522E-01   0.000000000000E+00  -5.969453626848E-01   5.184772909015E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.025263387944E-02  -2.247153006996E-01   0.000000000000E+00   5.258085698170E-01  -6.068288147473E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.944119216187E-02   4.183749873122E-01   0.000000000000E+00  -5.963171806754E-01   5.108023967385E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.384298100313E-02  -2.217573713304E-01   0.000000000000E+00   5.254701374136E-01  -5.971630386472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.082042754344E-01   4.119278401254E-01   0.000000000000E+00  -5.955051957229E-01   5.031605169519E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.737339911115E-02  -2.188282965152E-01   0.000000000000E+00   5.249874640591E-01  -5.875830315373E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.167133186059E-01   4.055326233730E-01   0.000000000000E+00  -5.945135961424E-01   4.955541277152E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.084446633787E-02  -2.159277681428E-01   0.000000000000E+00   5.243641914768E-01  -5.780905295789E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249692037491E-01   3.991905156782E-01   0.000000000000E+00  -5.933466137395E-01   4.879856175451E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.425668884991E-02  -2.130554857648E-01   0.000000000000E+00   5.236039176470E-01  -5.686871143741E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.329730234782E-01   3.929026277753E-01   0.000000000000E+00  -5.920085172330E-01   4.804572879223E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.761050569882E-02  -2.102111569580E-01   0.000000000000E+00   5.227101966216E-01  -5.593742218026E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.407260712634E-01   3.866700040836E-01   0.000000000000E+00  -5.905036059068E-01   4.729713539968E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.090629363113E-02  -2.073944976239E-01   0.000000000000E+00   5.216865384628E-01  -5.501531503701E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.482298319197E-01   3.804936242829E-01   0.000000000000E+00  -5.888362034934E-01   4.655299453724E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.414437186904E-02  -2.046052321966E-01   0.000000000000E+00   5.205364092840E-01  -5.410250690623E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.554859722771E-01   3.743744048884E-01   0.000000000000E+00  -5.870106522868E-01   4.581351069642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.732500681608E-02  -2.018430937911E-01   0.000000000000E+00   5.192632313831E-01  -5.319910249010E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.624963320356E-01   3.683132008234E-01   0.000000000000E+00  -5.850313074851E-01   4.507887999242E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.044841668022E-02  -1.991078242872E-01   0.000000000000E+00   5.178703834203E-01  -5.230519496746E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692629148107E-01   3.623108069880E-01   0.000000000000E+00  -5.829025317597E-01   4.434929026295E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.351477600898E-02  -1.963991743596E-01   0.000000000000E+00   5.163612006820E-01  -5.142086668505E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.757878793711E-01   3.563679598208E-01   0.000000000000E+00  -5.806286900508E-01   4.362492117282E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.652422010780E-02  -1.937169034515E-01   0.000000000000E+00   5.147389753585E-01  -5.054618976349E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.820735310740E-01   3.504853388536E-01   0.000000000000E+00  -5.782141445856E-01   4.290594432391E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.947684933958E-02  -1.910607797123E-01   0.000000000000E+00   5.130069568616E-01  -4.968122668803E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881223134987E-01   3.446635682565E-01   0.000000000000E+00  -5.756632501177E-01   4.219252336989E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.237273329899E-02  -1.884305798845E-01   0.000000000000E+00   5.111683521589E-01  -4.882603086118E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.939368002810E-01   3.389032183719E-01   0.000000000000E+00  -5.729803493827E-01   4.148481413553E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.521191484640E-02  -1.858260891568E-01   0.000000000000E+00   5.092263261206E-01  -4.798064712395E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995196871512E-01   3.332048072370E-01   0.000000000000E+00  -5.701697687696E-01   4.078296473992E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.799441399580E-02  -1.832471009893E-01   0.000000000000E+00   5.071840018684E-01  -4.714511224567E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.048737841750E-01   3.275688020921E-01   0.000000000000E+00  -5.672358142014E-01   4.008711572346E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.072023166032E-02  -1.806934169079E-01   0.000000000000E+00   5.050444611250E-01  -4.631945538631E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.100020081994E-01   3.219956208753E-01   0.000000000000E+00  -5.641827672231E-01   3.939740017805E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.338934932138E-02  -1.781648462735E-01   0.000000000000E+00   5.028107440136E-01  -4.550369853295E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.149073755039E-01   3.164856337006E-01   0.000000000000E+00  -5.610148812923E-01   3.871394388025E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.600175190103E-02  -1.756612060252E-01   0.000000000000E+00   5.004858520640E-01  -4.469785690161E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.195929946564E-01   3.110391643200E-01   0.000000000000E+00  -5.577363782683E-01   3.803686542714E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.855739219849E-02  -1.731823204121E-01   0.000000000000E+00   4.980727431883E-01  -4.390193933851E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.240620595741E-01   3.056564915683E-01   0.000000000000E+00  -5.543514450959E-01   3.736627637431E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.105623282295E-02  -1.707280207103E-01   0.000000000000E+00   4.955743373165E-01  -4.311594866773E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.283178427889E-01   3.003378507891E-01   0.000000000000E+00  -5.508642306780E-01   3.670228137598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.349822967077E-02  -1.682981449264E-01   0.000000000000E+00   4.929935140029E-01  -4.233988204122E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.323636889162E-01   2.950834352420E-01   0.000000000000E+00  -5.472788429339E-01   3.604497832680E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.588333862723E-02  -1.658925374732E-01   0.000000000000E+00   4.903331132225E-01  -4.157373125948E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.362030083255E-01   2.898933974900E-01   0.000000000000E+00  -5.435993460384E-01   3.539445850507E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.821151815449E-02  -1.635110488684E-01   0.000000000000E+00   4.875959356100E-01  -4.081748307571E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.398392710132E-01   2.847678507666E-01   0.000000000000E+00  -5.398297578361E-01   3.475080671718E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.048273174049E-02  -1.611535354100E-01   0.000000000000E+00   4.847847426794E-01  -4.007111948104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432760006733E-01   2.797068703221E-01   0.000000000000E+00  -5.359740474264E-01   3.411410144299E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.269695018472E-02  -1.588198588395E-01   0.000000000000E+00   4.819022570130E-01  -3.933461797693E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.465167689675E-01   2.747104947480E-01   0.000000000000E+00  -5.320361329155E-01   3.348441498190E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.485415371683E-02  -1.565098860270E-01   0.000000000000E+00   4.789511624472E-01  -3.860795182249E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495651899893E-01   2.697787272805E-01   0.000000000000E+00  -5.280198793282E-01   3.286181359946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.695433397219E-02  -1.542234886269E-01   0.000000000000E+00   4.759341042210E-01  -3.789109028390E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524249149229E-01   2.649115370805E-01   0.000000000000E+00  -5.239290966773E-01   3.224635767428E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.899749579345E-02  -1.519605427631E-01   0.000000000000E+00   4.728536891172E-01  -3.718399885427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.550996268927E-01   2.601088604923E-01   0.000000000000E+00  -5.197675381835E-01   3.163810184499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.098365890858E-02  -1.497209286841E-01   0.000000000000E+00   4.697124855768E-01  -3.648663946973E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.575930360015E-01   2.553706022785E-01   0.000000000000E+00  -5.155388986419E-01   3.103709515719E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.291285942292E-02  -1.475045304646E-01   0.000000000000E+00   4.665130238057E-01  -3.579897071005E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.599088745553E-01   2.506966368322E-01   0.000000000000E+00  -5.112468129306E-01   3.044338121007E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.478515120606E-02  -1.453112356707E-01   0.000000000000E+00   4.632577958570E-01  -3.512094798954E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.620508924709E-01   2.460868093658E-01   0.000000000000E+00  -5.068948546552E-01   2.985699830270E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.660060712396E-02  -1.431409350452E-01   0.000000000000E+00   4.599492557026E-01  -3.445252373866E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.640228528644E-01   2.415409370763E-01   0.000000000000E+00  -5.024865349262E-01   2.927797957967E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.835932012074E-02  -1.409935222100E-01   0.000000000000E+00   4.565898192984E-01  -3.379364757155E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.658285278174E-01   2.370588102869E-01   0.000000000000E+00  -4.980253012625E-01   2.870635317609E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000614041984E-01  -1.388688933592E-01   0.000000000000E+00   4.531818646254E-01  -3.314426644987E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.674716943172E-01   2.326401935650E-01   0.000000000000E+00  -4.935145366183E-01   2.814214236168E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017069952470E-01  -1.367669469742E-01   0.000000000000E+00   4.497277317354E-01  -3.250432483427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.689561303688E-01   2.282848268165E-01   0.000000000000E+00  -4.889575585273E-01   2.758536568393E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.032962517523E-01  -1.346875835365E-01   0.000000000000E+00   4.462297227738E-01  -3.187376482877E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.702856112750E-01   2.239924263562E-01   0.000000000000E+00  -4.843576183604E-01   2.703603711013E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048293554296E-01  -1.326307052501E-01   0.000000000000E+00   4.426901020322E-01  -3.125252631860E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.714639060814E-01   2.197626859539E-01   0.000000000000E+00  -4.797179006914E-01   2.649416616825E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.063065120115E-01  -1.305962157831E-01   0.000000000000E+00   4.391110963769E-01  -3.064054710047E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.724947741827E-01   2.155952778580E-01   0.000000000000E+00  -4.750415227678E-01   2.595975808645E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077279508442E-01  -1.285840200003E-01   0.000000000000E+00   4.354948940032E-01  -3.003776300313E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.733819620875E-01   2.114898537938E-01   0.000000000000E+00  -4.703315340810E-01   2.543281393126E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.090939241665E-01  -1.265940237381E-01   0.000000000000E+00   4.318436441749E-01  -2.944410801360E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.741292003376E-01   2.074460459395E-01   0.000000000000E+00  -4.655909160319E-01   2.491333074417E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.104047120662E-01  -1.246261335548E-01   0.000000000000E+00   4.281594613488E-01  -2.885951437358E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747402005785E-01   2.034634678778E-01   0.000000000000E+00  -4.608225816882E-01   2.440130167676E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.116606178303E-01  -1.226802565042E-01   0.000000000000E+00   4.244444217501E-01  -2.828391269763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.752186527780E-01   1.995417155246E-01   0.000000000000E+00  -4.560293756286E-01   2.389671612409E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.128619680782E-01  -1.207562999237E-01   0.000000000000E+00   4.207005610870E-01  -2.771723207380E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.755682225885E-01   1.956803680338E-01   0.000000000000E+00  -4.512140738703E-01   2.339955985639E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140091151180E-01  -1.188541712373E-01   0.000000000000E+00   4.169298793760E-01  -2.715940015416E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757925488505E-01   1.918789886802E-01   0.000000000000E+00  -4.463793838760E-01   2.290981514901E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151024355906E-01  -1.169737777577E-01   0.000000000000E+00   4.131343387051E-01  -2.661034324996E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758952412328E-01   1.881371257179E-01   0.000000000000E+00  -4.415279446355E-01   2.242746091044E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.161423344210E-01  -1.151150264932E-01   0.000000000000E+00   4.093158661644E-01  -2.606998641107E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.758798780066E-01   1.844543132173E-01   0.000000000000E+00  -4.366623268198E-01   2.195247280849E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.171292192274E-01  -1.132778240267E-01   0.000000000000E+00   4.054763358694E-01  -2.553825355694E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.757500039494E-01   1.808300718788E-01   0.000000000000E+00  -4.317850330027E-01   2.148482339455E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.180635701760E-01  -1.114620762025E-01   0.000000000000E+00   4.016176213082E-01  -2.501506742511E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.755091283758E-01   1.772639098247E-01   0.000000000000E+00  -4.268984979469E-01   2.102448222572E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.189458257643E-01  -1.096676882605E-01   0.000000000000E+00   3.977415086769E-01  -2.450034986153E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.751607232906E-01   1.737553233689E-01   0.000000000000E+00  -4.220050889507E-01   2.057141598510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197764951012E-01  -1.078945644123E-01   0.000000000000E+00   3.938497838568E-01  -2.399402168291E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.747082216620E-01   1.703037977645E-01   0.000000000000E+00  -4.171071062528E-01   2.012558859981E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.205560926309E-01  -1.061426078377E-01   0.000000000000E+00   3.899441824084E-01  -2.349600286661E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.741550158100E-01   1.669088079303E-01   0.000000000000E+00  -4.122067834911E-01   1.968696135708E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.212851552245E-01  -1.044117205364E-01   0.000000000000E+00   3.860264033144E-01  -2.300621258620E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.735044559081E-01   1.635698191563E-01   0.000000000000E+00  -4.073062882124E-01   1.925549301811E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219642402708E-01  -1.027018032611E-01   0.000000000000E+00   3.820981074642E-01  -2.252456927924E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727598485932E-01   1.602862877872E-01   0.000000000000E+00  -4.024077224302E-01   1.883113992980E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225939279190E-01  -1.010127553737E-01   0.000000000000E+00   3.781609227590E-01  -2.205099070283E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.719244556813E-01   1.570576618865E-01   0.000000000000E+00  -3.975131232279E-01   1.841385613433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.231748144032E-01  -9.934447476302E-02   0.000000000000E+00   3.742164343758E-01  -2.158539400352E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.710014929856E-01   1.538833818795E-01   0.000000000000E+00  -3.926244634032E-01   1.800359347652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.237075171165E-01  -9.769685775982E-02   0.000000000000E+00   3.702661945021E-01  -2.112769576674E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.699941292333E-01   1.507628811763E-01   0.000000000000E+00  -3.877436521532E-01   1.760030170905E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.241926709290E-01  -9.606979908425E-02   0.000000000000E+00   3.663117176608E-01  -2.067781207446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.689054850774E-01   1.476955867751E-01   0.000000000000E+00  -3.828725357942E-01   1.720392859535E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246309280365E-01  -9.446319176620E-02   0.000000000000E+00   3.623544818879E-01  -2.023565855997E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.677386322013E-01   1.446809198467E-01   0.000000000000E+00  -3.780128985177E-01   1.681442001042E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250229571794E-01  -9.287692706593E-02   0.000000000000E+00   3.583959288862E-01  -1.980115045587E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.664965925121E-01   1.417182962986E-01   0.000000000000E+00  -3.731664631759E-01   1.643172003931E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.253694428072E-01  -9.131089446931E-02   0.000000000000E+00   3.544374642308E-01  -1.937420264616E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.651823374198E-01   1.388071273218E-01   0.000000000000E+00  -3.683348920974E-01   1.605577107344E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256710842781E-01  -8.976498162004E-02   0.000000000000E+00   3.504804575702E-01  -1.895472971316E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.637987871988E-01   1.359468199182E-01   0.000000000000E+00  -3.635197879290E-01   1.568651390466E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.259285951126E-01  -8.823907427953E-02   0.000000000000E+00   3.465262429520E-01  -1.854264598146E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.623488104294E-01   1.331367774103E-01   0.000000000000E+00  -3.587226945027E-01   1.532388781711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.261427017171E-01  -8.673305634966E-02   0.000000000000E+00   3.425761184999E-01  -1.813786556585E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.608352235151E-01   1.303763999329E-01   0.000000000000E+00  -3.539450977235E-01   1.496783067686E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263141432544E-01  -8.524680978439E-02   0.000000000000E+00   3.386313476295E-01  -1.774030241030E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.592607902743E-01   1.276650849080E-01   0.000000000000E+00  -3.491884264791E-01   1.461827901936E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264436703561E-01  -8.378021460573E-02   0.000000000000E+00   3.346931586568E-01  -1.734987033072E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.576282216019E-01   1.250022275017E-01   0.000000000000E+00  -3.444540535663E-01   1.427516813461E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265320442242E-01  -8.233314892609E-02   0.000000000000E+00   3.307627450868E-01  -1.696648305580E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.559401751987E-01   1.223872210652E-01   0.000000000000E+00  -3.397432966344E-01   1.393843215031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265800359326E-01  -8.090548889898E-02   0.000000000000E+00   3.268412660442E-01  -1.659005426493E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.541992553658E-01   1.198194575594E-01   0.000000000000E+00  -3.350574191430E-01   1.360800411263E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265884255220E-01  -7.949710877328E-02   0.000000000000E+00   3.229298465582E-01  -1.622049762040E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.524080128609E-01   1.172983279623E-01   0.000000000000E+00  -3.303976313317E-01   1.328381606499E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265580011847E-01  -7.810788085415E-02   0.000000000000E+00   3.190295778455E-01  -1.585772681679E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.505689448144E-01   1.148232226628E-01   0.000000000000E+00  -3.257650912014E-01   1.296579912462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.264895583966E-01  -7.673767557232E-02   0.000000000000E+00   3.151415176491E-01  -1.550165559895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.486844947016E-01   1.123935318370E-01   0.000000000000E+00  -3.211609055046E-01   1.265388355698E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.263838991185E-01  -7.538636143709E-02   0.000000000000E+00   3.112666905597E-01  -1.515219780636E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467570523694E-01   1.100086458112E-01   0.000000000000E+00  -3.165861307435E-01   1.234799884816E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.262418309429E-01  -7.405380513485E-02   0.000000000000E+00   3.074060883768E-01  -1.480926740275E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.447889541147E-01   1.076679554092E-01   0.000000000000E+00  -3.120417741744E-01   1.204807377510E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.260641663113E-01  -7.273987151195E-02   0.000000000000E+00   3.035606704508E-01  -1.447277850713E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.427824828120E-01   1.053708522856E-01   0.000000000000E+00  -3.075287948165E-01   1.175403647381E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.258517217174E-01  -7.144442361102E-02   0.000000000000E+00   2.997313640608E-01  -1.414264542381E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.407398680872E-01   1.031167292454E-01   0.000000000000E+00  -3.030481044648E-01   1.146581450552E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.256053170597E-01  -7.016732272176E-02   0.000000000000E+00   2.959190649458E-01  -1.381878267327E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.386632865363E-01   1.009049805497E-01   0.000000000000E+00  -2.986005687047E-01   1.118333492083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.253257741552E-01  -6.890842841847E-02   0.000000000000E+00   2.921246369197E-01  -1.350110501870E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.365548619861E-01   9.873500220812E-02   0.000000000000E+00  -2.941870079282E-01   1.090652432188E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.250139172657E-01  -6.766759859550E-02   0.000000000000E+00   2.883489136321E-01  -1.318952749022E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.344166657946E-01   9.660619225818E-02   0.000000000000E+00  -2.898081983490E-01   1.063530892254E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246705714340E-01  -6.644468953648E-02   0.000000000000E+00   2.845926979746E-01  -1.288396542279E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.322507171893E-01   9.451795103232E-02   0.000000000000E+00  -2.854648730174E-01   1.036961460666E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.242965618923E-01  -6.523955590760E-02   0.000000000000E+00   2.808567626114E-01  -1.258433446797E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.300589836411E-01   9.246968141236E-02   0.000000000000E+00  -2.811577228320E-01   1.010936698443E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.238927134976E-01  -6.405205091093E-02   0.000000000000E+00   2.771418506077E-01  -1.229055062447E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.278433812713E-01   9.046078907208E-02   0.000000000000E+00  -2.768873975485E-01   9.854491446813E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.234598500482E-01  -6.288202621595E-02   0.000000000000E+00   2.734486757720E-01  -1.200253026274E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.256057752909E-01   8.849068270807E-02   0.000000000000E+00  -2.726545067846E-01   9.604913218226E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229987935863E-01  -6.172933210723E-02   0.000000000000E+00   2.697779231021E-01  -1.172019014578E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.233479804690E-01   8.655877425932E-02   0.000000000000E+00  -2.684596210190E-01   9.360557407272E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.225103637696E-01  -6.059381750548E-02   0.000000000000E+00   2.661302492227E-01  -1.144344745278E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.210717616292E-01   8.466447911565E-02   0.000000000000E+00  -2.643032725851E-01   9.121349055761E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.219953772512E-01  -5.947533003194E-02   0.000000000000E+00   2.625062828324E-01  -1.117221979939E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.187788341715E-01   8.280721631553E-02   0.000000000000E+00  -2.601859566582E-01   8.887213185950E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214546470790E-01  -5.837371607468E-02   0.000000000000E+00   2.589066251564E-01  -1.090642525808E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.164708646193E-01   8.098640873335E-02   0.000000000000E+00  -2.561081322342E-01   8.658074846036E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.208889821281E-01  -5.728882083125E-02   0.000000000000E+00   2.553318503994E-01  -1.064598237659E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.141494711881E-01   7.920148325666E-02   0.000000000000E+00  -2.520702231014E-01   8.433859153964E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.202991865240E-01  -5.622048842003E-02   0.000000000000E+00   2.517825062187E-01  -1.039081019875E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.118162243752E-01   7.745187095348E-02   0.000000000000E+00  -2.480726188029E-01   8.214491339554E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.196860591373E-01  -5.516856187605E-02   0.000000000000E+00   2.482591141737E-01  -1.014082828132E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.094726475692E-01   7.573700723017E-02   0.000000000000E+00  -2.441156755895E-01   7.999896785002E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.190503930434E-01  -5.413288329398E-02   0.000000000000E+00   2.447621702101E-01  -9.895956712723E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.071202176765E-01   7.405633197995E-02   0.000000000000E+00  -2.401997173637E-01   7.790001063756E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.183929750613E-01  -5.311329379442E-02   0.000000000000E+00   2.412921451189E-01  -9.656116128151E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.047603657644E-01   7.240928972247E-02   0.000000000000E+00  -2.363250366115E-01   7.584729977832E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177145852550E-01  -5.210963371331E-02   0.000000000000E+00   2.378494850232E-01  -9.421227722113E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.023944777195E-01   7.079532973470E-02   0.000000000000E+00  -2.324918953251E-01   7.384009593583E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.170159965327E-01  -5.112174255252E-02   0.000000000000E+00   2.344346118597E-01  -9.191213274231E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.000238949187E-01   6.921390617333E-02   0.000000000000E+00  -2.287005259134E-01   7.187766275951E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.162979747638E-01  -5.014945911473E-02   0.000000000000E+00   2.310479242686E-01  -8.965995153851E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.976499149131E-01   6.766447818912E-02   0.000000000000E+00  -2.249511321003E-01   6.995926721248E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155612752671E-01  -4.919262157862E-02   0.000000000000E+00   2.276897957904E-01  -8.745496333197E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.952737921222E-01   6.614651003320E-02   0.000000000000E+00  -2.212438898121E-01   6.808417988486E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.148066488489E-01  -4.825106748900E-02   0.000000000000E+00   2.243605800623E-01  -8.529640409708E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.928967385384E-01   6.465947115585E-02   0.000000000000E+00  -2.175789480512E-01   6.625167529290E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140348349806E-01  -4.732463391573E-02   0.000000000000E+00   2.210606065499E-01  -8.318351614663E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.905199244397E-01   6.320283629782E-02   0.000000000000E+00  -2.139564297578E-01   6.446103216433E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132465646471E-01  -4.641315745707E-02   0.000000000000E+00   2.177901833660E-01  -8.111554811105E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.881444791091E-01   6.177608557453E-02   0.000000000000E+00  -2.103764326583E-01   6.271153371016E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.124425594245E-01  -4.551647433226E-02   0.000000000000E+00   2.145495973164E-01  -7.909175536824E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.857714915617E-01   6.037870455336E-02   0.000000000000E+00  -2.068390301004E-01   6.100246788329E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.116235311739E-01  -4.463442043803E-02   0.000000000000E+00   2.113391143684E-01  -7.711139980593E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.834020112759E-01   5.901018432430E-02   0.000000000000E+00  -2.033442718745E-01   5.933312762425E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107901817587E-01  -4.376683141705E-02   0.000000000000E+00   2.081589801308E-01  -7.517375012222E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.810370489292E-01   5.767002156413E-02   0.000000000000E+00  -1.998921850217E-01   5.770281109438E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.099432027865E-01  -4.291354271789E-02   0.000000000000E+00   2.050094203306E-01  -7.327808194949E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786775771375E-01   5.635771859443E-02   0.000000000000E+00  -1.964827746278E-01   5.611082189677E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.090832753719E-01  -4.207438965557E-02   0.000000000000E+00   2.018906412841E-01  -7.142367769334E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.763245311970E-01   5.507278343358E-02   0.000000000000E+00  -1.931160246031E-01   5.455646928518E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.082110699072E-01  -4.124920749792E-02   0.000000000000E+00   1.988028303768E-01  -6.960982703308E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.739788098267E-01   5.381472984304E-02   0.000000000000E+00  -1.897918984480E-01   5.303906836147E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.073272458681E-01  -4.043783148399E-02   0.000000000000E+00   1.957461565327E-01  -6.783582649268E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.716412759128E-01   5.258307736802E-02   0.000000000000E+00  -1.865103400048E-01   5.155794026154E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064324516338E-01  -3.964009690597E-02   0.000000000000E+00   1.927207706712E-01  -6.610098004618E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.693127572527E-01   5.137735137289E-02   0.000000000000E+00  -1.832712741947E-01   5.011241233035E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.055273242957E-01  -3.885583920638E-02   0.000000000000E+00   1.897268061984E-01  -6.440459867100E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.669940472977E-01   5.019708307134E-02   0.000000000000E+00  -1.800746077401E-01   4.870181828620E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.046124895463E-01  -3.808489394410E-02   0.000000000000E+00   1.867643794356E-01  -6.274600089504E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.646859058947E-01   4.904180955173E-02   0.000000000000E+00  -1.769202298735E-01   4.732549837451E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.036885615113E-01  -3.732709694984E-02   0.000000000000E+00   1.838335901073E-01  -6.112451238538E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.623890600259E-01   4.791107379758E-02   0.000000000000E+00  -1.738080130307E-01   4.598279951157E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.027561426540E-01  -3.658228432396E-02   0.000000000000E+00   1.809345217783E-01  -5.953946647557E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601042045453E-01   4.680442470358E-02   0.000000000000E+00  -1.707378135305E-01   4.467307541832E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.018158236692E-01  -3.585029250428E-02   0.000000000000E+00   1.780672423078E-01  -5.799020371705E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.578320029118E-01   4.572141708718E-02   0.000000000000E+00  -1.677094722390E-01   4.339568674466E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008681833966E-01  -3.513095832502E-02   0.000000000000E+00   1.752318043007E-01  -5.647607244801E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.555730879187E-01   4.466161169602E-02   0.000000000000E+00  -1.647228152203E-01   4.215000118444E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.991378875293E-02  -3.442411906349E-02   0.000000000000E+00   1.724282455462E-01  -5.499642827947E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.533280624185E-01   4.362457521131E-02   0.000000000000E+00  -1.617776543722E-01   4.093539358146E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.895319467577E-02  -3.372961249189E-02   0.000000000000E+00   1.696565894542E-01  -5.355063470022E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.510975000427E-01   4.260988024738E-02   0.000000000000E+00  -1.588737880477E-01   3.975124602669E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.798694408168E-02  -3.304727692664E-02   0.000000000000E+00   1.669168454904E-01  -5.213806253344E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.488819459157E-01   4.161710534756E-02   0.000000000000E+00  -1.560110016623E-01   3.859694794712E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.701556783795E-02  -3.237695127659E-02   0.000000000000E+00   1.642090096020E-01  -5.075809050833E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.466819173638E-01   4.064583497651E-02   0.000000000000E+00  -1.531890682870E-01   3.747189618636E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.603958474935E-02  -3.171847508384E-02   0.000000000000E+00   1.615330646405E-01  -4.941010480007E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.444979046170E-01   3.969565950921E-02   0.000000000000E+00  -1.504077492266E-01   3.637549507730E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.505950154895E-02  -3.107168858880E-02   0.000000000000E+00   1.588889807799E-01  -4.809349941120E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.423303715041E-01   3.876617521670E-02   0.000000000000E+00  -1.476667945853E-01   3.530715650716E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.407581291644E-02  -3.043643274276E-02   0.000000000000E+00   1.562767159286E-01  -4.680767600749E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401797561411E-01   3.785698424883E-02   0.000000000000E+00  -1.449659438168E-01   3.426629997504E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.308900148900E-02  -2.981254928680E-02   0.000000000000E+00   1.536962161345E-01  -4.555204386090E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.380464716119E-01   3.696769461403E-02   0.000000000000E+00  -1.423049262614E-01   3.325235264239E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209953790746E-02  -2.919988075174E-02   0.000000000000E+00   1.511474159824E-01  -4.432602014341E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.359309066415E-01   3.609792015631E-02   0.000000000000E+00  -1.396834616697E-01   3.226474937646E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.110788087583E-02  -2.859827052676E-02   0.000000000000E+00   1.486302390079E-01  -4.312902954606E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.338334262605E-01   3.524728052964E-02   0.000000000000E+00  -1.371012607118E-01   3.130293278720E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.011447551049E-02  -2.800756289304E-02   0.000000000000E+00   1.461445973437E-01  -4.196050460964E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.317543724624E-01   3.441540116979E-02   0.000000000000E+00  -1.345580254737E-01   3.036635325755E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.911976145788E-02  -2.742760305451E-02   0.000000000000E+00   1.436903955831E-01  -4.081988549043E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.296940648513E-01   3.360191326385E-02   0.000000000000E+00  -1.320534499405E-01   2.945446896768E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.812415706583E-02  -2.685823717990E-02   0.000000000000E+00   1.412675242936E-01  -3.970662005551E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.276528012812E-01   3.280645371739E-02   0.000000000000E+00  -1.295872204659E-01   2.856674591312E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.712807546210E-02  -2.629931243142E-02   0.000000000000E+00   1.388758672859E-01  -3.862016396228E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.256308584863E-01   3.202866511957E-02   0.000000000000E+00  -1.271590162294E-01   2.770265791719E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.613191641827E-02  -2.575067698404E-02   0.000000000000E+00   1.365152984335E-01  -3.755998036788E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.236284927027E-01   3.126819570623E-02   0.000000000000E+00  -1.247685096803E-01   2.686168663791E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.513606823026E-02  -2.521218008688E-02   0.000000000000E+00   1.341856828014E-01  -3.652554019231E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.216459402794E-01   3.052469932096E-02   0.000000000000E+00  -1.224153669690E-01   2.604332156948E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.414090778392E-02  -2.468367207142E-02   0.000000000000E+00   1.318868769782E-01  -3.551632200136E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196834182813E-01   2.979783537456E-02   0.000000000000E+00  -1.200992483662E-01   2.524706003877E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.314680066504E-02  -2.416500437365E-02   0.000000000000E+00   1.296187294204E-01  -3.453181185464E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.177411250814E-01   2.908726880260E-02   0.000000000000E+00  -1.178198086696E-01   2.447240719676E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.215410126670E-02  -2.365602958636E-02   0.000000000000E+00   1.273810807938E-01  -3.357150351899E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.158192409443E-01   2.839267002157E-02   0.000000000000E+00  -1.155766975984E-01   2.371887600542E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.116315292248E-02  -2.315660145776E-02   0.000000000000E+00   1.251737642955E-01  -3.263489825295E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139179285990E-01   2.771371488342E-02   0.000000000000E+00  -1.133695601762E-01   2.298598721991E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.017428802524E-02  -2.266657493570E-02   0.000000000000E+00   1.229966059889E-01  -3.172150479454E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.120373338019E-01   2.705008462877E-02   0.000000000000E+00  -1.111980371018E-01   2.227326936659E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.918782816448E-02  -2.218580617795E-02   0.000000000000E+00   1.208494251145E-01  -3.083083946240E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.101775858907E-01   2.640146583878E-02   0.000000000000E+00  -1.090617651089E-01   2.158025871679E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.820408426392E-02  -2.171415257861E-02   0.000000000000E+00   1.187320344070E-01  -2.996242595175E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083387983271E-01   2.576755038582E-02   0.000000000000E+00  -1.069603773141E-01   2.090649925672E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.722335672365E-02  -2.125147278574E-02   0.000000000000E+00   1.166442403974E-01  -2.911579535328E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065210692298E-01   2.514803538303E-02   0.000000000000E+00  -1.048935035538E-01   2.025154265350E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.624593556179E-02  -2.079762674712E-02   0.000000000000E+00   1.145858437141E-01  -2.829048621028E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.047244818980E-01   2.454262313283E-02   0.000000000000E+00  -1.028607707108E-01   1.961494821767E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.527210058077E-02  -2.035247565302E-02   0.000000000000E+00   1.125566393677E-01  -2.748604430275E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.029491053237E-01   2.395102107442E-02   0.000000000000E+00  -1.008618030289E-01   1.899628286221E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.430212150256E-02  -1.991588204447E-02   0.000000000000E+00   1.105564170465E-01  -2.670202270297E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.011949946946E-01   2.337294173049E-02   0.000000000000E+00  -9.889622241827E-02   1.839512105837E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.333625813353E-02  -1.948770978649E-02   0.000000000000E+00   1.085849613891E-01  -2.593798176927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.946219188686E-02   2.280810265302E-02   0.000000000000E+00  -9.696364874969E-02   1.781104478827E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.237476053095E-02  -1.906782405568E-02   0.000000000000E+00   1.066420522563E-01  -2.519348897970E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.775072594715E-02   2.225622636840E-02   0.000000000000E+00  -9.506370013883E-02   1.724364349468E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.141786915405E-02  -1.865609140225E-02   0.000000000000E+00   1.047274649999E-01  -2.446811895013E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.606061356521E-02   2.171704032187E-02   0.000000000000E+00  -9.319599322071E-02   1.669251402794E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.046581503152E-02  -1.825237973854E-02   0.000000000000E+00   1.028409707180E-01  -2.376145339073E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.439185953596E-02   2.119027682135E-02   0.000000000000E+00  -9.136014341435E-02   1.615726059021E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.951881993799E-02  -1.785655834740E-02   0.000000000000E+00   1.009823365124E-01  -2.307308104463E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.274445721178E-02   2.067567298073E-02   0.000000000000E+00  -8.955576517781E-02   1.563749467728E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.857709654375E-02  -1.746849790148E-02   0.000000000000E+00   9.915132572994E-02  -2.240259756792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.111838894468E-02   2.017297066270E-02   0.000000000000E+00  -8.778247225410E-02   1.513283501798E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.764084860321E-02  -1.708807046308E-02   0.000000000000E+00   9.734769820724E-02  -2.174960554964E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.951362651861E-02   1.968191642113E-02   0.000000000000E+00  -8.603987790770E-02   1.464290751139E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.671027110937E-02  -1.671514950623E-02   0.000000000000E+00   9.557121050314E-02  -2.111371446960E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.793013157182E-02   1.920226144310E-02   0.000000000000E+00  -8.432759515236E-02   1.416734516190E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.578555048012E-02  -1.634960989687E-02   0.000000000000E+00   9.382161612083E-02  -2.049454051377E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.636785600956E-02   1.873376149065E-02   0.000000000000E+00  -8.264523697005E-02   1.370578801239E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.486686470771E-02  -1.599132793848E-02   0.000000000000E+00   9.209866573628E-02  -1.989170663259E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.482674240692E-02   1.827617684226E-02   0.000000000000E+00  -8.099241652141E-02   1.325788307554E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.395438356286E-02  -1.564018133254E-02   0.000000000000E+00   9.040210740872E-02  -1.930484244873E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.330672440212E-02   1.782927223408E-02   0.000000000000E+00  -7.936874734784E-02   1.282328426339E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.304826873744E-02  -1.529604921765E-02   0.000000000000E+00   8.873168679353E-02  -1.873358416461E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.180772708021E-02   1.739281680107E-02   0.000000000000E+00  -7.777384356550E-02   1.240165231536E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.214867403067E-02  -1.495881215868E-02   0.000000000000E+00   8.708714734017E-02  -1.817757450263E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.032966734733E-02   1.696658401801E-02   0.000000000000E+00  -7.620732005125E-02   1.199265472474E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.125574552311E-02  -1.462835214833E-02   0.000000000000E+00   8.546823049303E-02  -1.763646265472E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.887245429561E-02   1.655035164041E-02   0.000000000000E+00  -7.466879262095E-02   1.159596566384E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.036962174056E-02  -1.430455261095E-02   0.000000000000E+00   8.387467588138E-02  -1.710990424274E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.743598955883E-02   1.614390164543E-02   0.000000000000E+00  -7.315787820007E-02   1.121126590786E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.949043382215E-02  -1.398729840963E-02   0.000000000000E+00   8.230622150310E-02  -1.659756116609E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.602016765886E-02   1.574702017280E-02   0.000000000000E+00  -7.167419498703E-02   1.083824275760E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.861830571151E-02  -1.367647583146E-02   0.000000000000E+00   8.076260391100E-02  -1.609910160656E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.462487634318E-02   1.535949746582E-02   0.000000000000E+00  -7.021736260927E-02   1.047658996114E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.775335430014E-02  -1.337197260299E-02   0.000000000000E+00   7.924355837617E-02  -1.561419993361E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.324999691339E-02   1.498112781237E-02   0.000000000000E+00  -6.878700227228E-02   1.012600763447E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.689568960767E-02  -1.307367787829E-02   0.000000000000E+00   7.774881906379E-02  -1.514253664956E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.189540454491E-02   1.461170948617E-02   0.000000000000E+00  -6.738273690190E-02   9.786202181360E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.604541495075E-02  -1.278148224123E-02   0.000000000000E+00   7.627811919576E-02  -1.468379826838E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.056096859803E-02   1.425104468807E-02   0.000000000000E+00  -6.600419127987E-02   9.456886212370E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.520262710797E-02  -1.249527770209E-02   0.000000000000E+00   7.483119120914E-02  -1.423767730562E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.924655292039E-02   1.389893948764E-02   0.000000000000E+00  -6.465099217297E-02   9.137778463210E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.436741647305E-02  -1.221495769828E-02   0.000000000000E+00   7.340776690181E-02  -1.380387217623E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.795201614100E-02   1.355520376486E-02   0.000000000000E+00  -6.332276845576E-02   8.828603712471E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.353986722786E-02  -1.194041708439E-02   0.000000000000E+00   7.200757758572E-02  -1.338208712686E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.667721195597E-02   1.321965115220E-02   0.000000000000E+00  -6.201915122736E-02   8.529092698842E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272005750171E-02  -1.167155212892E-02   0.000000000000E+00   7.063035423028E-02  -1.297203214927E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.542198940602E-02   1.289209897684E-02   0.000000000000E+00  -6.073977392209E-02   8.238982037864E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.190805953839E-02  -1.140826051094E-02   0.000000000000E+00   6.927582759719E-02  -1.257342292506E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.418619314597E-02   1.257236820326E-02   0.000000000000E+00  -5.948427241443E-02   7.958014138337E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.110393983683E-02  -1.115044131701E-02   0.000000000000E+00   6.794372837243E-02  -1.218598075204E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.296966370631E-02   1.226028337617E-02   0.000000000000E+00  -5.825228511833E-02   7.685937118387E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.030775930944E-02  -1.089799503322E-02   0.000000000000E+00   6.663378728963E-02  -1.180943246380E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.177223774693E-02   1.195567256373E-02   0.000000000000E+00  -5.704345308105E-02   7.422504721350E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.951957343080E-02  -1.065082353978E-02   0.000000000000E+00   6.534573525587E-02  -1.144351034145E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.059374830331E-02   1.165836730115E-02   0.000000000000E+00  -5.585742007165E-02   7.167476231452E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.873943244292E-02  -1.040883008459E-02   0.000000000000E+00   6.407930348380E-02  -1.108795206696E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.943402502502E-02   1.136820253475E-02   0.000000000000E+00  -5.469383266446E-02   6.920616389414E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.796738141964E-02  -1.017191932123E-02   0.000000000000E+00   6.283422358410E-02  -1.074250062672E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.829289440700E-02   1.108501656632E-02   0.000000000000E+00  -5.355234031740E-02   6.681695308009E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.720346046234E-02  -9.939997261018E-03   0.000000000000E+00   6.161022768114E-02  -1.040690426302E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.717018001349E-02   1.080865099798E-02   0.000000000000E+00  -5.243259544556E-02   6.450488387645E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.644770481512E-02  -9.712971278883E-03   0.000000000000E+00   6.040704851322E-02  -1.008091634913E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.606570269489E-02   1.053895067747E-02   0.000000000000E+00  -5.133425349006E-02   6.226776232023E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.570014505249E-02  -9.490750103190E-03   0.000000000000E+00   5.922441954898E-02  -9.764295370061E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.497928079764E-02   1.027576364386E-02   0.000000000000E+00  -5.025697298237E-02   6.010344563940E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.496080722877E-02  -9.273243802822E-03   0.000000000000E+00   5.806207508720E-02  -9.456804827846E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.391073036727E-02   1.001894107378E-02   0.000000000000E+00  -4.920041560418E-02   5.800984141259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.422971294952E-02  -9.060363795436E-03   0.000000000000E+00   5.691975032985E-02  -9.158213186309E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.285986534470E-02   9.768337228127E-03   0.000000000000E+00  -4.816424624312E-02   5.598490673134E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.350687949384E-02  -8.852022818430E-03   0.000000000000E+00   5.579718145412E-02  -8.868293726595E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.182649775603E-02   9.523809399236E-03   0.000000000000E+00  -4.714813304420E-02   5.402664736495E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.279231999968E-02  -8.648134928074E-03   0.000000000000E+00   5.469410572057E-02  -8.586824552221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.081043789590E-02   9.285217858603E-03   0.000000000000E+00  -4.615174745740E-02   5.213311692887E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.208604369214E-02  -8.448615478072E-03   0.000000000000E+00   5.361026159882E-02  -8.313588502888E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.981149450450E-02   9.052425805113E-03   0.000000000000E+00  -4.517476428132E-02   5.030241605654E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.138805591416E-02  -8.253381129247E-03   0.000000000000E+00   5.254538880639E-02  -8.048373061259E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.882947493845E-02   8.825299313798E-03   0.000000000000E+00  -4.421686170314E-02   4.853269157558E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.069835812855E-02  -8.062349821259E-03   0.000000000000E+00   5.149922832832E-02  -7.790970249575E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.786418533570E-02   8.603707285140E-03   0.000000000000E+00  -4.327772133495E-02   4.682213568832E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.001694807838E-02  -7.875440779224E-03   0.000000000000E+00   5.047152249686E-02  -7.541176585036E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.691543077446E-02   8.387521394920E-03   0.000000000000E+00  -4.235702824665E-02   4.516898515735E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.934382014729E-02  -7.692574484284E-03   0.000000000000E+00   4.946201516445E-02  -7.298793051336E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.598301542637E-02   8.176616044631E-03   0.000000000000E+00  -4.145447099544E-02   4.357152049617E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.867896550471E-02  -7.513672667287E-03   0.000000000000E+00   4.847045177916E-02  -7.063625005933E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.506674270415E-02   7.970868312450E-03   0.000000000000E+00  -4.056974165212E-02   4.202806516559E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.802237190184E-02  -7.338658299438E-03   0.000000000000E+00   4.749657930896E-02  -6.835482083948E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.416641540358E-02   7.770157904771E-03   0.000000000000E+00  -3.970253582424E-02   4.053698477576E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.737402358639E-02  -7.167455596148E-03   0.000000000000E+00   4.654014622265E-02  -6.614178072965E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.328183584025E-02   7.574367108337E-03   0.000000000000E+00  -3.885255267626E-02   3.909668629466E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.673390183429E-02  -6.999989980424E-03   0.000000000000E+00   4.560090270367E-02  -6.399530927344E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.241280598099E-02   7.383380742926E-03   0.000000000000E+00  -3.801949494683E-02   3.770561726295E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.610198547349E-02  -6.836188078027E-03   0.000000000000E+00   4.467860088152E-02  -6.191362743240E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.155912757021E-02   7.197086114641E-03   0.000000000000E+00  -3.720306896323E-02   3.636226501545E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.547825063513E-02  -6.675977713767E-03   0.000000000000E+00   4.377299474147E-02  -5.989499632964E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.072060225122E-02   7.015372969781E-03   0.000000000000E+00  -3.640298465320E-02   3.506515590971E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.486267008167E-02  -6.519287895675E-03   0.000000000000E+00   4.288383985614E-02  -5.793771568698E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.989703168271E-02   6.838133449297E-03   0.000000000000E+00  -3.561895555413E-02   3.381285456186E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.425521345300E-02  -6.366048798466E-03   0.000000000000E+00   4.201089345520E-02  -5.604012309016E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.908821765046E-02   6.665262043856E-03   0.000000000000E+00  -3.485069881984E-02   3.260396308965E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.365584850002E-02  -6.216191753768E-03   0.000000000000E+00   4.115391494803E-02  -5.420059514051E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.829396217445E-02   6.496655549491E-03   0.000000000000E+00  -3.409793522488E-02   3.143712036346E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.306454161178E-02  -6.069649240905E-03   0.000000000000E+00   4.031266614368E-02  -5.241754720716E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.751406761139E-02   6.332213023846E-03   0.000000000000E+00  -3.336038916668E-02   3.031100126483E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.248125648677E-02  -5.926354878140E-03   0.000000000000E+00   3.948691071847E-02  -5.068943071097E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.674833675298E-02   6.171835743030E-03   0.000000000000E+00  -3.263778866539E-02   2.922431595320E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.190595294438E-02  -5.786243364656E-03   0.000000000000E+00   3.867641371074E-02  -4.901473087022E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.599657291975E-02   6.015427159059E-03   0.000000000000E+00  -3.192986536169E-02   2.817580914069E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.133858821142E-02  -5.649250565077E-03   0.000000000000E+00   3.788094202526E-02  -4.739196776956E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.525858005085E-02   5.862892857905E-03   0.000000000000E+00  -3.123635451258E-02   2.716425937530E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.077911964620E-02  -5.515313411059E-03   0.000000000000E+00   3.710026551351E-02  -4.581969924674E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.453416278976E-02   5.714140518134E-03   0.000000000000E+00  -3.055699498524E-02   2.618847833249E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022750436420E-02  -5.384369898724E-03   0.000000000000E+00   3.633415687147E-02  -4.429651929871E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.382312656599E-02   5.569079870154E-03   0.000000000000E+00  -2.989152924903E-02   2.524731011532E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.968369559829E-02  -5.256359096286E-03   0.000000000000E+00   3.558239015757E-02  -4.282105249094E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.312527767307E-02   5.427622656051E-03   0.000000000000E+00  -2.923970336578E-02   2.433963056342E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.914764128026E-02  -5.131221159558E-03   0.000000000000E+00   3.484474018819E-02  -4.139195188172E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.244042334273E-02   5.289682590023E-03   0.000000000000E+00  -2.860126697832E-02   2.346434657059E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.861928845371E-02  -5.008897280021E-03   0.000000000000E+00   3.412098424636E-02  -4.000790394995E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.176837181548E-02   5.155175319408E-03   0.000000000000E+00  -2.797597329756E-02   2.262039541144E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.809858774660E-02  -4.889329645947E-03   0.000000000000E+00   3.341090388533E-02  -3.866763356019E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.110893240770E-02   5.024018386302E-03   0.000000000000E+00  -2.736357908783E-02   2.180674407689E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.758549008231E-02  -4.772461489244E-03   0.000000000000E+00   3.271428367573E-02  -3.736989854397E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.046191557526E-02   4.896131189767E-03   0.000000000000E+00  -2.676384465097E-02   2.102238861872E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.707993908330E-02  -4.658237026123E-03   0.000000000000E+00   3.203090816874E-02  -3.611347942170E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.982713297392E-02   4.771434948629E-03   0.000000000000E+00  -2.617653380891E-02   2.026635350341E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.658187109363E-02  -4.546601474913E-03   0.000000000000E+00   3.136056179946E-02  -3.489717953562E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.920439751642E-02   4.649852664848E-03   0.000000000000E+00  -2.560141388498E-02   1.953769097485E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609122537899E-02  -4.437501055121E-03   0.000000000000E+00   3.070303287373E-02  -3.371983725341E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.859352342649E-02   4.531309087484E-03   0.000000000000E+00  -2.503825568399E-02   1.883548042655E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.560795019420E-02  -4.330882940458E-03   0.000000000000E+00   3.005811600668E-02  -3.258033209220E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.799432628988E-02   4.415730677226E-03   0.000000000000E+00  -2.448683347105E-02   1.815882778287E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.513199318665E-02  -4.226695233899E-03   0.000000000000E+00   2.942560843046E-02  -3.147757167908E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.740662310234E-02   4.303045571502E-03   0.000000000000E+00  -2.394692494942E-02   1.750686488964E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.466328804907E-02  -4.124886978276E-03   0.000000000000E+00   2.880530470798E-02  -3.041047522059E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.683023231493E-02   4.193183550154E-03   0.000000000000E+00  -2.341831123712E-02   1.687874891412E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.420175892935E-02  -4.025408149796E-03   0.000000000000E+00   2.819699831078E-02  -2.937797933371E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.626497387638E-02   4.086076001680E-03   0.000000000000E+00  -2.290077684268E-02   1.627366175403E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374734007174E-02  -3.928209686589E-03   0.000000000000E+00   2.760048921923E-02  -2.837906120003E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.571066927298E-02   3.981655890036E-03   0.000000000000E+00  -2.239410963990E-02   1.569080945629E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.329998234244E-02  -3.833243446843E-03   0.000000000000E+00   2.701558655657E-02  -2.741274426784E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.516714156574E-02   3.879857721992E-03   0.000000000000E+00  -2.189810084168E-02   1.512942164465E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.285963285762E-02  -3.740462044099E-03   0.000000000000E+00   2.644210078192E-02  -2.647807266107E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.463421542515E-02   3.780617515040E-03   0.000000000000E+00  -2.141254497311E-02   1.458875095690E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.242621425666E-02  -3.649819025088E-03   0.000000000000E+00   2.587983564882E-02  -2.557408753170E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.411171716347E-02   3.683872765857E-03   0.000000000000E+00  -2.093723984368E-02   1.406807249130E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.199963728833E-02  -3.561268800903E-03   0.000000000000E+00   2.532859279734E-02  -2.469984262296E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.359947476470E-02   3.589562419290E-03   0.000000000000E+00  -2.047198651884E-02   1.356668326222E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.157983360957E-02  -3.474766748594E-03   0.000000000000E+00   2.478818430875E-02  -2.385444149584E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.309731791234E-02   3.497626837901E-03   0.000000000000E+00  -2.001658929082E-02   1.308390166513E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.116676169492E-02  -3.390269023804E-03   0.000000000000E+00   2.425843507481E-02  -2.303704144915E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.260507801491E-02   3.408007772026E-03   0.000000000000E+00  -1.957085564888E-02   1.261906695071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076037107933E-02  -3.307732527343E-03   0.000000000000E+00   2.373916936544E-02  -2.224681132616E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.212258822938E-02   3.320648330365E-03   0.000000000000E+00  -1.913459624885E-02   1.217153870817E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.036057283814E-02  -3.227114949861E-03   0.000000000000E+00   2.323019948343E-02  -2.148289961598E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.164968348262E-02   3.235492951094E-03   0.000000000000E+00  -1.870762488230E-02   1.174069635770E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.996726265285E-02  -3.148374868978E-03   0.000000000000E+00   2.273133421254E-02  -2.074446202142E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.118620049084E-02   3.152487373494E-03   0.000000000000E+00  -1.828975844502E-02   1.132593865211E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.958037035084E-02  -3.071471735566E-03   0.000000000000E+00   2.224239740889E-02  -2.003071520701E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.073197777710E-02   3.071578610077E-03   0.000000000000E+00  -1.788081690517E-02   1.092668318725E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.919986549793E-02  -2.996365767659E-03   0.000000000000E+00   2.176323035027E-02  -1.934093942257E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.028685568716E-02   2.992714919239E-03   0.000000000000E+00  -1.748062327099E-02   1.054236592177E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882570425996E-02  -2.923017804292E-03   0.000000000000E+00   2.129367201127E-02  -1.867441873168E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.985067640338E-02   2.915845778380E-03   0.000000000000E+00  -1.708900355802E-02   1.017244070542E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.845778813793E-02  -2.851389409793E-03   0.000000000000E+00   2.083354352717E-02  -1.803039848788E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.942328395708E-02   2.840921857543E-03   0.000000000000E+00  -1.670578675610E-02   9.816378816561E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.809599666623E-02  -2.781442872872E-03   0.000000000000E+00   2.038265997701E-02  -1.740812292894E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.900452423920E-02   2.767894993525E-03   0.000000000000E+00  -1.633080479601E-02   9.473668508245E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.774025498755E-02  -2.713141684403E-03   0.000000000000E+00   1.994085544384E-02  -1.680690621780E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.859424500937E-02   2.696718164467E-03   0.000000000000E+00  -1.596389251580E-02   9.143814563084E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.739054413827E-02  -2.646449615450E-03   0.000000000000E+00   1.950798683996E-02  -1.622613811171E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.819229590362E-02   2.627345464930E-03   0.000000000000E+00  -1.560488762689E-02   8.826337856821E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.704683176284E-02  -2.581331230237E-03   0.000000000000E+00   1.908390890368E-02  -1.566520999591E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779852844044E-02   2.559732081420E-03   0.000000000000E+00  -1.525363068000E-02   8.520774930368E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.670901621448E-02  -2.517751651026E-03   0.000000000000E+00   1.866845343881E-02  -1.512345917722E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.741279602561E-02   2.493834268396E-03   0.000000000000E+00  -1.490996503082E-02   8.226677570468E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.637696215023E-02  -2.455676751911E-03   0.000000000000E+00   1.826144192973E-02  -1.460020890259E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.703495395568E-02   2.429609324717E-03   0.000000000000E+00  -1.457373680557E-02   7.943612398700E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.605058492775E-02  -2.395073350967E-03   0.000000000000E+00   1.786271619239E-02  -1.409485363311E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.666485942005E-02   2.367015570544E-03   0.000000000000E+00  -1.424479486643E-02   7.671160468790E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.572987128435E-02  -2.335908885050E-03   0.000000000000E+00   1.747214600218E-02  -1.360687493120E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.630237150200E-02   2.306012324691E-03   0.000000000000E+00  -1.392299077685E-02   7.408916872223E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.541480338167E-02  -2.278151264472E-03   0.000000000000E+00   1.708960202775E-02  -1.313576247126E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.594735117840E-02   2.246559882408E-03   0.000000000000E+00  -1.360817876682E-02   7.156490352046E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.510528653505E-02  -2.221768882661E-03   0.000000000000E+00   1.671492971619E-02  -1.268094462168E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.559966131841E-02   2.188619493588E-03   0.000000000000E+00  -1.330021569802E-02   6.913502924587E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.480117757142E-02  -2.166730887865E-03   0.000000000000E+00   1.634795913691E-02  -1.224182047488E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525916668100E-02   2.132153341420E-03   0.000000000000E+00  -1.299896102902E-02   6.679589509325E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.450237778295E-02  -2.113007245612E-03   0.000000000000E+00   1.598853788020E-02  -1.181785049138E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.492573391153E-02   2.077124521435E-03   0.000000000000E+00  -1.270427678043E-02   6.454397566543E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.420886949432E-02  -2.060568592493E-03   0.000000000000E+00   1.563654423712E-02  -1.140858727068E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.459923153728E-02   2.023497020984E-03   0.000000000000E+00  -1.241602750007E-02   6.237586742774E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.392064587860E-02  -2.009386000796E-03   0.000000000000E+00   1.529186266826E-02  -1.101360459897E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.427952996213E-02   1.971235699117E-03   0.000000000000E+00  -1.213408022822E-02   6.028828523941E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.363762735409E-02  -1.959430954801E-03   0.000000000000E+00   1.495435434212E-02  -1.063241942406E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.396650146023E-02   1.920306266860E-03   0.000000000000E+00  -1.185830446283E-02   5.827805896129E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335967513062E-02  -1.910675537671E-03   0.000000000000E+00   1.462386163307E-02  -1.026450860664E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.366002016892E-02   1.870675267882E-03   0.000000000000E+00  -1.158857212493E-02   5.634213013781E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.308667976288E-02  -1.863092691628E-03   0.000000000000E+00   1.430023881096E-02  -9.909392696044E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.335996208079E-02   1.822310059569E-03   0.000000000000E+00  -1.132475752403E-02   5.447754875331E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.281861083836E-02  -1.816655793133E-03   0.000000000000E+00   1.398336923100E-02  -9.566678230837E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.306620503494E-02   1.775178794452E-03   0.000000000000E+00  -1.106673732368E-02   5.268147006072E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.255546291233E-02  -1.771339147177E-03   0.000000000000E+00   1.367314700898E-02  -9.236004804924E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.277862870761E-02   1.729250402042E-03   0.000000000000E+00  -1.081439050720E-02   5.095115148363E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229717103353E-02  -1.727116560472E-03   0.000000000000E+00   1.336944782393E-02  -8.916967555490E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.249711460202E-02   1.684494571011E-03   0.000000000000E+00  -1.056759834343E-02   4.928394958702E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204360842764E-02  -1.683963423087E-03   0.000000000000E+00   1.307212829929E-02  -8.609119398893E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.222154603753E-02   1.640881731747E-03   0.000000000000E+00  -1.032624435274E-02   4.767731711893E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179466564102E-02  -1.641854959001E-03   0.000000000000E+00   1.278105259586E-02  -8.312042086653E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195180813831E-02   1.598383039271E-03   0.000000000000E+00  -1.009021427321E-02   4.612880012201E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.155030182632E-02  -1.600767386659E-03   0.000000000000E+00   1.249610978762E-02  -8.025390221632E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.168778782127E-02   1.556970356497E-03   0.000000000000E+00  -9.859396026927E-03   4.463603511038E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.131050767419E-02  -1.560677316972E-03   0.000000000000E+00   1.221720118317E-02  -7.748855609304E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.142937378353E-02   1.516616237851E-03   0.000000000000E+00  -9.633679686539E-03   4.319674631522E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.107522612383E-02  -1.521561705246E-03   0.000000000000E+00   1.194421380611E-02  -7.482097637609E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.117645648931E-02   1.477293913219E-03   0.000000000000E+00  -9.412957442017E-03   4.180874299556E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084433788514E-02  -1.483397941169E-03   0.000000000000E+00   1.167701585761E-02  -7.224732613549E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.092892815636E-02   1.438977272238E-03   0.000000000000E+00  -9.197123567593E-03   4.046991681297E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.061773432565E-02  -1.446163986123E-03   0.000000000000E+00   1.141548111173E-02  -6.976397246516E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.068668274189E-02   1.401640848912E-03   0.000000000000E+00  -8.986074388967E-03   3.917823927021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.039537414075E-02  -1.409838419212E-03   0.000000000000E+00   1.115950740673E-02  -6.736795324706E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.044961592811E-02   1.365259806557E-03   0.000000000000E+00  -8.779708250760E-03   3.793175921343E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017725117191E-02  -1.374400231245E-03   0.000000000000E+00   1.090900541512E-02  -6.505668895233E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.021762510730E-02   1.329809923055E-03   0.000000000000E+00  -8.577925484171E-03   3.672860039345E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.963320903091E-03  -1.339828686978E-03   0.000000000000E+00   1.066387434528E-02  -6.282736851230E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.990609366583E-03   1.295267576438E-03   0.000000000000E+00  -8.380628374972E-03   3.556695909078E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.753468778143E-03  -1.306103586153E-03   0.000000000000E+00   1.042399211676E-02  -6.067669845250E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.768469472241E-03   1.261609730757E-03   0.000000000000E+00  -8.187721131684E-03   3.444510179658E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.547569235138E-03  -1.273205046053E-03   0.000000000000E+00   1.018923522041E-02  -5.860139002054E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.551107853781E-03   1.228813922271E-03   0.000000000000E+00  -7.999109854098E-03   3.336136295501E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.345570328246E-03  -1.241113906434E-03   0.000000000000E+00   9.959506329206E-03  -5.659883191189E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.338428587647E-03   1.196858245921E-03   0.000000000000E+00  -7.814702502026E-03   3.231414276029E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.147477656807E-03  -1.209811186338E-03   0.000000000000E+00   9.734728029855E-03  -5.466694168718E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.130337380698E-03   1.165721342107E-03   0.000000000000E+00  -7.634408864399E-03   3.130190501274E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.953272205899E-03  -1.179278517842E-03   0.000000000000E+00   9.514815753851E-03  -5.280352217049E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.926741553355E-03   1.135382383733E-03   0.000000000000E+00  -7.458140528597E-03   3.032317502747E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.762869382860E-03  -1.149497625514E-03   0.000000000000E+00   9.299664684510E-03  -5.100594635924E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.727550022583E-03   1.105821063554E-03   0.000000000000E+00  -7.285810850134E-03   2.937653759949E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.576132009563E-03  -1.120450995005E-03   0.000000000000E+00   9.089155044650E-03  -4.927126589688E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.532673284603E-03   1.077017581782E-03   0.000000000000E+00  -7.117334922617E-03   2.846063502073E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.392960668477E-03  -1.092120804223E-03   0.000000000000E+00   8.883181286934E-03  -4.759689568149E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.342023397432E-03   1.048952633969E-03   0.000000000000E+00  -6.952629548031E-03   2.757416515004E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.213348868739E-03  -1.064490691579E-03   0.000000000000E+00   8.681669640548E-03  -4.598101804170E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.155513963239E-03   1.021607399156E-03   0.000000000000E+00  -6.791613207336E-03   2.671587953394E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.037300906585E-03  -1.037543851253E-03   0.000000000000E+00   8.484550626293E-03  -4.442194972665E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.973060110545E-03   9.949635282854E-04   0.000000000000E+00  -6.634206031395E-03   2.588458157853E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.864774273063E-03  -1.011264170424E-03   0.000000000000E+00   8.291740366774E-03  -4.291773514658E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.794578476265E-03   9.690031328533E-04   0.000000000000E+00  -6.480329772198E-03   2.507912476908E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.695681058959E-03  -9.856357969897E-04   0.000000000000E+00   8.103141711278E-03  -4.146615813320E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.619987187662E-03   9.437087738396E-04   0.000000000000E+00  -6.329907774458E-03   2.429841094021E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.529894290710E-03  -9.606431623055E-04   0.000000000000E+00   7.918647040316E-03  -4.006478637558E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.449205844154E-03   9.190634508579E-04   0.000000000000E+00  -6.182864947485E-03   2.354138859132E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.367343173244E-03  -9.362710773761E-04   0.000000000000E+00   7.738168383929E-03  -3.871165460286E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.282155499048E-03   8.950505915615E-04   0.000000000000E+00  -6.039127737438E-03   2.280705124941E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.208027041199E-03  -9.125047060403E-04   0.000000000000E+00   7.561641445394E-03  -3.740534130265E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.118758641215E-03   8.716540412816E-04   0.000000000000E+00  -5.898624099885E-03   2.209443587763E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.051910027853E-03  -8.893295945792E-04   0.000000000000E+00   7.388991776357E-03  -3.614422805282E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.958939176669E-03   8.488580529033E-04   0.000000000000E+00  -5.761283472718E-03   2.140262132781E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.898946071102E-03  -8.667317294704E-04   0.000000000000E+00   7.220142226332E-03  -3.492669513584E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.802622410118E-03   8.266472769531E-04   0.000000000000E+00  -5.627036749380E-03   2.073072683653E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.749082036005E-03  -8.446973411160E-04   0.000000000000E+00   7.055014600542E-03  -3.375112986755E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.649735026498E-03   8.050067519324E-04   0.000000000000E+00  -5.495816252473E-03   2.007791056444E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.602220652527E-03  -8.232128396329E-04   0.000000000000E+00   6.893518571374E-03  -3.261566750125E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.500205072453E-03   7.839218948529E-04   0.000000000000E+00  -5.367555707667E-03   1.944336817709E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.458314867420E-03  -8.022647694064E-04   0.000000000000E+00   6.735580848291E-03  -3.151883469805E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.353961937834E-03   7.633784919884E-04   0.000000000000E+00  -5.242190217976E-03   1.882633146611E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.317334048582E-03  -7.818401510924E-04   0.000000000000E+00   6.581134815591E-03  -3.045930391857E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.210936337174E-03   7.433626898463E-04   0.000000000000E+00  -5.119656238362E-03   1.822606701145E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.179181427782E-03  -7.619264714751E-04   0.000000000000E+00   6.430094422048E-03  -2.943535950541E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.071060291232E-03   7.238609863351E-04   0.000000000000E+00  -4.999891550705E-03   1.764187488182E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.043819807060E-03  -7.425116758748E-04   0.000000000000E+00   6.282392597798E-03  -2.844574319675E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.934267108490E-03   7.048602221377E-04   0.000000000000E+00  -4.882835239078E-03   1.707308737395E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.911246014920E-03  -7.235834092919E-04   0.000000000000E+00   6.137973644259E-03  -2.748945546554E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.800491366738E-03   6.863475722801E-04   0.000000000000E+00  -4.768427665401E-03   1.651906778864E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.781403407811E-03  -7.051300699438E-04   0.000000000000E+00   5.996766806672E-03  -2.656518731407E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.669668894711E-03   6.683105379031E-04   0.000000000000E+00  -4.656610445427E-03   1.597920924461E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.654274440930E-03  -6.871403655522E-04   0.000000000000E+00   5.858714290900E-03  -2.567192014902E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.541736753733E-03   6.507369382075E-04   0.000000000000E+00  -4.547326425052E-03   1.545293352641E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.529799902482E-03  -6.696022780431E-04   0.000000000000E+00   5.723746921742E-03  -2.480839849584E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.416633219474E-03   6.336149025988E-04   0.000000000000E+00  -4.440519656988E-03   1.493968996854E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.407816867514E-03  -6.525050027405E-04   0.000000000000E+00   5.591765686741E-03  -2.397276598760E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.294297763756E-03   6.169328630113E-04   0.000000000000E+00  -4.336135377775E-03   1.443895437329E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.288275615929E-03  -6.358378629609E-04   0.000000000000E+00   5.462706332739E-03  -2.316393250651E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.174671036460E-03   6.006795464067E-04   0.000000000000E+00  -4.234119985120E-03   1.395022796199E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.171211251531E-03  -6.195907375160E-04   0.000000000000E+00   5.336530997485E-03  -2.238135951907E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.057694847482E-03   5.848439674467E-04   0.000000000000E+00  -4.134421015571E-03   1.347303635812E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.056605562102E-03  -6.037534758468E-04   0.000000000000E+00   5.213186758839E-03  -2.162420308510E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.943312148843E-03   5.694154213451E-04   0.000000000000E+00  -4.036987122554E-03   1.300692860346E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.944476544178E-03  -5.883159474742E-04   0.000000000000E+00   5.092632275010E-03  -2.089186864918E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.831467016869E-03   5.543834768801E-04   0.000000000000E+00  -3.941768054718E-03   1.255147620443E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.834780556076E-03  -5.732679999555E-04   0.000000000000E+00   4.974808847456E-03  -2.018341250288E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.722104634456E-03   5.397379695666E-04   0.000000000000E+00  -3.848714634615E-03   1.210627220827E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.727324347045E-03  -5.585998052376E-04   0.000000000000E+00   4.859614701416E-03  -1.949704363879E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.615171273519E-03   5.254689950038E-04   0.000000000000E+00  -3.757778737731E-03   1.167093031009E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.622000727104E-03  -5.443021704400E-04   0.000000000000E+00   4.746974598311E-03  -1.883153423976E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.510614277506E-03   5.115669023640E-04   0.000000000000E+00  -3.668913271826E-03   1.124508398726E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.518843044120E-03  -5.303663656555E-04   0.000000000000E+00   4.636855725082E-03  -1.818650589673E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.408382044056E-03   4.980222880442E-04   0.000000000000E+00  -3.582072156611E-03   1.082838566317E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.417858406251E-03  -5.167835952614E-04   0.000000000000E+00   4.529218114046E-03  -1.756144301741E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.308424007798E-03   4.848259894639E-04   0.000000000000E+00  -3.497210303744E-03   1.042050589715E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.319083668487E-03  -5.035452739601E-04   0.000000000000E+00   4.424031394806E-03  -1.695602234324E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.210690623289E-03   4.719690790161E-04   0.000000000000E+00  -3.414283597156E-03   1.002113260236E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.222517768856E-03  -4.906426534258E-04   0.000000000000E+00   4.321254708329E-03  -1.636972107143E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.115133348079E-03   4.594428581556E-04   0.000000000000E+00  -3.333248873689E-03   9.629970288644E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.128025328440E-03  -4.780671092114E-04   0.000000000000E+00   4.220808870854E-03  -1.580128414227E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.021704625923E-03   4.472388516277E-04   0.000000000000E+00  -3.254063904052E-03   9.246739331202E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.035453167807E-03  -4.658104611283E-04   0.000000000000E+00   4.122610573572E-03  -1.524939999420E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.930357870181E-03   4.353488018473E-04   0.000000000000E+00  -3.176687374104E-03   8.871175264463E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.944770393084E-03  -4.538649856632E-04   0.000000000000E+00   4.026613086622E-03  -1.471346844267E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.841047447313E-03   4.237646633948E-04   0.000000000000E+00  -3.101078866433E-03   8.503028098680E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.855972959415E-03  -4.422231391063E-04   0.000000000000E+00   3.932778236498E-03  -1.419304959334E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.753728660587E-03   4.124785976588E-04   0.000000000000E+00  -3.027198842253E-03   8.142061661764E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.769105382882E-03  -4.308777178571E-04   0.000000000000E+00   3.841082713645E-03  -1.368799278913E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.668357733897E-03   4.014829675961E-04   0.000000000000E+00  -2.955008623598E-03   7.788052961998E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.684180621636E-03  -4.198210579690E-04   0.000000000000E+00   3.751494569408E-03  -1.319798828344E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.584891795803E-03   3.907703326329E-04   0.000000000000E+00  -2.884470375841E-03   7.440791574847E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.601142453296E-03  -4.090459808886E-04   0.000000000000E+00   3.663962661150E-03  -1.272236932444E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.503288863681E-03   3.803334436734E-04   0.000000000000E+00  -2.815547090489E-03   7.100079049983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.519891926277E-03  -3.985452636495E-04   0.000000000000E+00   3.578424158491E-03  -1.226026486047E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.423507828079E-03   3.701652382361E-04   0.000000000000E+00  -2.748202568286E-03   6.765728339995E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.440362004527E-03  -3.883119911815E-04   0.000000000000E+00   3.494826341933E-03  -1.181100589465E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.345508437235E-03   3.602588357156E-04   0.000000000000E+00  -2.682401402616E-03   6.437563249565E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.362478190067E-03  -3.783395376501E-04   0.000000000000E+00   3.413114937970E-03  -1.137388738135E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.269251281760E-03   3.506075327448E-04   0.000000000000E+00  -2.618108963183E-03   6.115417904244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.286244845489E-03  -3.686215315950E-04   0.000000000000E+00   3.333259225622E-03  -1.094864196042E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.194697779508E-03   3.412047986813E-04   0.000000000000E+00  -2.555291379993E-03   5.799136238954E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.211698116940E-03  -3.591517443421E-04   0.000000000000E+00   3.255238535278E-03  -1.053519014493E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121810160613E-03   3.320442711999E-04   0.000000000000E+00  -2.493915527609E-03   5.488571504878E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.138802561281E-03  -3.499240816159E-04   0.000000000000E+00   3.179012109080E-03  -1.013309358010E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050551452717E-03   3.231197519960E-04   0.000000000000E+00  -2.433949009702E-03   5.183585795244E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.067510415432E-03  -3.409323987574E-04   0.000000000000E+00   3.104536018718E-03  -9.741853932697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.980885466369E-03   3.144252025897E-04   0.000000000000E+00  -2.375360143861E-03   4.884049588271E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.997796133086E-03  -3.321705282777E-04   0.000000000000E+00   3.031773803152E-03  -9.361117343766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.912776780599E-03   3.059547402337E-04   0.000000000000E+00  -2.318117946690E-03   4.589841307608E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.929624460220E-03  -3.236325108068E-04   0.000000000000E+00   2.960686776848E-03  -8.990495507034E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846190728690E-03   2.977026339290E-04   0.000000000000E+00  -2.262192119181E-03   4.300846899721E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862895696863E-03  -3.153128327174E-04   0.000000000000E+00   2.891217492904E-03  -8.629261735584E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.781093384125E-03   2.896633005298E-04   0.000000000000E+00  -2.207553032343E-03   4.016959427577E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.797601811815E-03  -3.072061680652E-04   0.000000000000E+00   2.823336055222E-03  -8.277179132261E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.717451546704E-03   2.818313009469E-04   0.000000000000E+00  -2.154171713094E-03   3.738078679301E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.733741249607E-03  -2.993071764108E-04   0.000000000000E+00   2.757015538059E-03  -7.934072353419E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.655232728873E-03   2.742013364510E-04   0.000000000000E+00  -2.102019830433E-03   3.464110793888E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.671295488398E-03  -2.916105567764E-04   0.000000000000E+00   2.692224542395E-03  -7.599686250549E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.594405142214E-03   2.667682450598E-04   0.000000000000E+00  -2.051069681852E-03   3.194967899842E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.610209404232E-03  -2.841111558162E-04   0.000000000000E+00   2.628920770662E-03  -7.273570169163E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.534937684131E-03   2.595269980214E-04   0.000000000000E+00  -2.001294180008E-03   2.930567769747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.550506240490E-03  -2.768040508515E-04   0.000000000000E+00   2.567086974177E-03  -6.955717236764E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.476799924705E-03   2.524726963767E-04   0.000000000000E+00  -1.952666839641E-03   2.670833488027E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.492162673882E-03  -2.696844593379E-04   0.000000000000E+00   2.506692360211E-03  -6.645880454518E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.419962093759E-03   2.456005676192E-04   0.000000000000E+00  -1.905161764756E-03   2.415693132776E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.435116070404E-03  -2.627474671483E-04   0.000000000000E+00   2.447693990375E-03  -6.343607961402E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364395068092E-03   2.389059624303E-04   0.000000000000E+00  -1.858753636028E-03   2.165079470423E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.379292440229E-03  -2.559883809777E-04   0.000000000000E+00   2.390045583217E-03  -6.048397548238E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.310070358888E-03   2.323843514935E-04   0.000000000000E+00  -1.813417698454E-03   1.918929663230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.324688338394E-03  -2.494029410567E-04   0.000000000000E+00   2.333723902656E-03  -5.760136926244E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.256960099322E-03   2.260313223987E-04   0.000000000000E+00  -1.769129749252E-03   1.677184989404E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.271306901220E-03  -2.429866264191E-04   0.000000000000E+00   2.278708048467E-03  -5.478749915927E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.205037032361E-03   2.198425766166E-04   0.000000000000E+00  -1.725866125987E-03   1.439790574794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.219083936333E-03  -2.367351718925E-04   0.000000000000E+00   2.224955577061E-03  -5.203797952005E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154274498715E-03   2.138139265507E-04   0.000000000000E+00  -1.683603694920E-03   1.206695136598E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.168045051290E-03  -2.306444591529E-04   0.000000000000E+00   2.172454788931E-03  -4.935357275631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.104646424996E-03   2.079412926634E-04   0.000000000000E+00  -1.642319839594E-03   9.778507380159E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.118182821253E-03  -2.247103928248E-04   0.000000000000E+00   2.121183677733E-03  -4.673328059271E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.056127312042E-03   2.022207006746E-04   0.000000000000E+00  -1.601992449636E-03   7.532125536509E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.069467515973E-03  -2.189289283741E-04   0.000000000000E+00   2.071112988542E-03  -4.417484955864E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008692223451E-03   1.966482788355E-04   0.000000000000E+00  -1.562599909794E-03   5.327386461664E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.021824863560E-03  -2.132960960275E-04   0.000000000000E+00   2.022198735616E-03  -4.167376819699E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.962316774247E-03   1.912202552638E-04   0.000000000000E+00  -1.524121089163E-03   3.163897521117E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.975226244887E-03  -2.078080722211E-04   0.000000000000E+00   1.974412646110E-03  -3.922805871363E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.916977119763E-03   1.859329553489E-04   0.000000000000E+00  -1.486535330650E-03   1.041290781333E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.929674492979E-03  -2.024611459103E-04   0.000000000000E+00   1.927737400785E-03  -3.683741864546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.872649944696E-03   1.807827992301E-04   0.000000000000E+00  -1.449822440642E-03  -1.040778928707E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.885124127108E-03  -1.972517751035E-04   0.000000000000E+00   1.882138677515E-03  -3.449885284131E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829312452315E-03   1.757662993272E-04   0.000000000000E+00  -1.413962678869E-03  -3.082635877282E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.841577286873E-03  -1.921765569877E-04   0.000000000000E+00   1.837600930477E-03  -3.221233038187E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786942353876E-03   1.708800579439E-04   0.000000000000E+00  -1.378936748486E-03  -5.084585183113E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.799037887258E-03  -1.872320290175E-04   0.000000000000E+00   1.794110203738E-03  -2.997805227017E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.745517858187E-03   1.661207649253E-04   0.000000000000E+00  -1.344725786344E-03  -7.046914498801E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.757472179305E-03  -1.824146289366E-04   0.000000000000E+00   1.751638039156E-03  -2.779387222339E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.705017661349E-03   1.614851953787E-04   0.000000000000E+00  -1.311311353463E-03  -8.969895602508E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.716849749867E-03  -1.777212234461E-04   0.000000000000E+00   1.710157707799E-03  -2.565795195629E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.665420936694E-03   1.569702074559E-04   0.000000000000E+00  -1.278675425700E-03  -1.085378590938E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.677154181706E-03  -1.731491783939E-04   0.000000000000E+00   1.669648950341E-03  -2.356947404553E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.626707324849E-03   1.525727401840E-04   0.000000000000E+00  -1.246800384599E-03  -1.269882991045E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.638348242241E-03  -1.686947321102E-04   0.000000000000E+00   1.630081875516E-03  -2.152606991008E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.588856924005E-03   1.482898113569E-04   0.000000000000E+00  -1.215669008440E-03  -1.450526053572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.600403070115E-03  -1.643546555270E-04   0.000000000000E+00   1.591429314086E-03  -1.952581798737E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.551850280333E-03   1.441185154849E-04   0.000000000000E+00  -1.185264463456E-03  -1.627330044021E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.563317127564E-03  -1.601268014618E-04   0.000000000000E+00   1.553678039212E-03  -1.756890566191E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.515668378576E-03   1.400560217866E-04   0.000000000000E+00  -1.155570295249E-03  -1.800316322924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.527086305261E-03  -1.560080380382E-04   0.000000000000E+00   1.516814528550E-03  -1.565537432457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.480292632802E-03   1.360995722434E-04   0.000000000000E+00  -1.126570420370E-03  -1.969505460826E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.491685305320E-03  -1.519952570634E-04   0.000000000000E+00   1.480815899449E-03  -1.378391371565E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445704877310E-03   1.322464796953E-04   0.000000000000E+00  -1.098249118079E-03  -2.134917347694E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.457085812181E-03  -1.480858402777E-04   0.000000000000E+00   1.445656693484E-03  -1.195277699612E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.411887357715E-03   1.284941259930E-04   0.000000000000E+00  -1.070591022277E-03  -2.296571295455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423285148054E-03  -1.442771891669E-04   0.000000000000E+00   1.411325609852E-03  -1.016226905857E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378822722172E-03   1.248399601943E-04   0.000000000000E+00  -1.043581113603E-03  -2.454486134752E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.390275289895E-03  -1.405667084236E-04   0.000000000000E+00   1.377810038393E-03  -8.412497578033E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.346494012774E-03   1.212814968052E-04   0.000000000000E+00  -1.017204711700E-03  -2.608680306284E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.358002811746E-03  -1.369518336027E-04   0.000000000000E+00   1.345069517295E-03  -6.699508424175E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.314884657087E-03   1.178163140693E-04   0.000000000000E+00  -9.914474676408E-04  -2.759171946267E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.326462050703E-03  -1.334301203068E-04   0.000000000000E+00   1.313091835994E-03  -5.023440946792E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283978459869E-03   1.144420523051E-04   0.000000000000E+00  -9.662953565210E-04  -2.905978966512E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.295648812013E-03  -1.299991810714E-04   0.000000000000E+00   1.281866590063E-03  -3.384625969334E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.253759594899E-03   1.111564122770E-04   0.000000000000E+00  -9.417346701925E-04  -3.049119129975E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.265541172408E-03  -1.266566773639E-04   0.000000000000E+00   1.251373031117E-03  -1.781930787181E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.224212596997E-03   1.079571536178E-04   0.000000000000E+00  -9.177520101712E-04  -3.188610120685E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.236126688811E-03  -1.234003258338E-04   0.000000000000E+00   1.221597100362E-03  -2.151325835847E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.195322354158E-03   1.048420932867E-04   0.000000000000E+00  -8.943342806768E-04  -3.324469609563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.207385552518E-03  -1.202279087369E-04   0.000000000000E+00   1.192518078008E-03   1.316976842264E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.167074099865E-03   1.018091040701E-04   0.000000000000E+00  -8.714686818373E-04  -3.456715315319E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.179312237122E-03  -1.171372669637E-04   0.000000000000E+00   1.164127710576E-03   2.813879608603E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.139453405522E-03   9.885611312312E-05   0.000000000000E+00  -8.491427030296E-04  -3.585365061200E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.151888055206E-03  -1.141262748918E-04   0.000000000000E+00   1.136406144545E-03   4.276715399105E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.112446173035E-03   9.598110054274E-05   0.000000000000E+00  -8.273441163615E-04  -3.710436827661E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.125098460878E-03  -1.111928753692E-04   0.000000000000E+00   1.109339444057E-03   5.705768280455E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.086038627546E-03   9.318209798415E-05   0.000000000000E+00  -8.060609703011E-04  -3.831948800839E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.098923683943E-03  -1.083350446322E-04   0.000000000000E+00   1.082906249609E-03   7.102388528796E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.060217310291E-03   9.045718731278E-05   0.000000000000E+00  -7.852815834368E-04  -3.949919417451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.073350120231E-03  -1.055508591699E-04   0.000000000000E+00   1.057091349473E-03   8.467115443061E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.034969071609E-03   8.780449929105E-05   0.000000000000E+00  -7.649945383838E-04  -4.064367405713E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048366285353E-03  -1.028384048449E-04   0.000000000000E+00   1.031882145866E-03   9.800127368323E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.010281064067E-03   8.522221229409E-05   0.000000000000E+00  -7.451886757994E-04  -4.175311823427E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.023963181458E-03  -1.001958021083E-04   0.000000000000E+00   1.007270635773E-03   1.110105809798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.861407357441E-04   8.270855107012E-05   0.000000000000E+00  -7.258530885577E-04  -4.282772091586E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.000125932761E-03  -9.762128658604E-05   0.000000000000E+00   9.832410209905E-04   1.237059231445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.625358236273E-04   8.026178552304E-05   0.000000000000E+00  -7.069771160288E-04  -4.386768026214E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.768394685815E-04  -9.511307284558E-05   0.000000000000E+00   9.597746523208E-04   1.360983224161E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.394543471491E-04   7.788022953413E-05   0.000000000000E+00  -6.885503384967E-04  -4.487319865971E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.540913931991E-04  -9.266944654712E-05   0.000000000000E+00   9.368578053781E-04   1.481922809491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.168846018450E-04   7.556223981035E-05   0.000000000000E+00  -6.705625716899E-04  -4.584448297384E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.318769736515E-04  -9.028872519200E-05   0.000000000000E+00   9.144914937413E-04   1.599735652886E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.948151531364E-04   7.330621476355E-05   0.000000000000E+00  -6.530038614349E-04  -4.678174477365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.101783212442E-04  -8.796927683889E-05   0.000000000000E+00   8.926542276544E-04   1.714571217679E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.732348302485E-04   7.111059342252E-05   0.000000000000E+00  -6.358644784346E-04  -4.768520052854E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.889800642184E-04  -8.570953505598E-05   0.000000000000E+00   8.713246399269E-04   1.826579097520E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.521327202451E-04   6.897385437080E-05   0.000000000000E+00  -6.191349131522E-04  -4.855507177906E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.682740123638E-04  -8.350796527666E-05   0.000000000000E+00   8.504961011042E-04   1.935722576816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.314981621732E-04   6.689451471243E-05   0.000000000000E+00  -6.028058708110E-04  -4.939158528743E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.480506610944E-04  -8.136303366964E-05   0.000000000000E+00   8.301621026353E-04   2.041967900366E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.113207413457E-04   6.487112906453E-05   0.000000000000E+00  -5.868682665071E-04  -5.019497316254E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.283003893423E-04  -7.927326830076E-05   0.000000000000E+00   8.103171641456E-04   2.145271409806E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.915902837272E-04   6.290228858198E-05   0.000000000000E+00  -5.713132204310E-04  -5.096547296086E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.090075269932E-04  -7.723724579220E-05   0.000000000000E+00   7.909317311155E-04   2.245891622385E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.722968504379E-04   6.098661999909E-05   0.000000000000E+00  -5.561320531923E-04  -5.170332777413E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.901642224839E-04  -7.525357188851E-05   0.000000000000E+00   7.720033897236E-04   2.343752095754E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.534307323749E-04   5.912278470410E-05   0.000000000000E+00  -5.413162812494E-04  -5.240878628904E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.717601741943E-04  -7.332089159159E-05   0.000000000000E+00   7.535212028350E-04   2.438883476736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.349824449380E-04   5.730947783438E-05   0.000000000000E+00  -5.268576124452E-04  -5.308210283459E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.537863412521E-04  -7.143785230067E-05   0.000000000000E+00   7.354800096812E-04   2.531248654352E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.169427228668E-04   5.554542739483E-05   0.000000000000E+00  -5.127479416323E-04  -5.372353741002E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.362329040076E-04  -6.960314599092E-05   0.000000000000E+00   7.178713530393E-04   2.620853467878E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.993025152036E-04   5.382939340577E-05   0.000000000000E+00  -4.989793464175E-04  -5.433335569362E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.190878876185E-04  -6.781562181661E-05   0.000000000000E+00   7.006713181557E-04   2.707892621859E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.820529803214E-04   5.216016706483E-05   0.000000000000E+00  -4.855440829729E-04  -5.491182904201E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.023433015001E-04  -6.607411798309E-05   0.000000000000E+00   6.838774916350E-04   2.792300031921E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.651854811018E-04   5.053656993758E-05   0.000000000000E+00  -4.724345819660E-04  -5.545923446745E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.859910665453E-04  -6.437723505788E-05   0.000000000000E+00   6.674893306225E-04   2.873996679480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.486915801833E-04   4.895745316531E-05   0.000000000000E+00  -4.596434445682E-04  -5.597585460858E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.700205625326E-04  -6.272387939048E-05   0.000000000000E+00   6.514855667300E-04   2.953148782850E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.325630353304E-04   4.742169670011E-05   0.000000000000E+00  -4.471634385596E-04  -5.646197768025E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.544234407581E-04  -6.111294664731E-05   0.000000000000E+00   6.358595543292E-04   3.029752966159E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.167917948855E-04   4.592820855115E-05   0.000000000000E+00  -4.349874945163E-04  -5.691789741929E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.391906844843E-04  -5.954335207114E-05   0.000000000000E+00   6.205992924050E-04   3.103866668999E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.013699933300E-04   4.447592405975E-05   0.000000000000E+00  -4.231087020899E-04  -5.734391301204E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.243142008928E-04  -5.801402222454E-05   0.000000000000E+00   6.056986001090E-04   3.175484570832E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.862899469400E-04   4.306380518824E-05   0.000000000000E+00  -4.115203063701E-04  -5.774032901610E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.097859377442E-04  -5.652380080371E-05   0.000000000000E+00   5.911512357171E-04   3.244605263535E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.715441495258E-04   4.169083982927E-05   0.000000000000E+00  -4.002157043245E-04  -5.810745526816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.955986982073E-04  -5.507177022403E-05   0.000000000000E+00   5.769570605387E-04   3.311161061752E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.571252682751E-04   4.035604113597E-05   0.000000000000E+00  -3.891884413286E-04  -5.844560678602E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.817437330224E-04  -5.365705138052E-05   0.000000000000E+00   5.630987235073E-04   3.375277501812E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.430261396880E-04   3.905844686540E-05   0.000000000000E+00  -3.784322077672E-04  -5.875510365867E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.682128012890E-04  -5.227856032620E-05   0.000000000000E+00   5.495640711687E-04   3.437025935143E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.292397655856E-04   3.779711874302E-05   0.000000000000E+00  -3.679408357163E-04  -5.903627093126E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.549993920548E-04  -5.093540764244E-05   0.000000000000E+00   5.363545072485E-04   3.496327075295E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.157593092193E-04   3.657114184169E-05   0.000000000000E+00  -3.577082957007E-04  -5.928943848026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.420956232311E-04  -4.962653303001E-05   0.000000000000E+00   5.234582900432E-04   3.553249978546E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.025780914751E-04   3.537962398203E-05   0.000000000000E+00  -3.477286935327E-04  -5.951494088334E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.294937321949E-04  -4.835115317790E-05   0.000000000000E+00   5.108633262270E-04   3.607869671570E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.896895871289E-04   3.422169514017E-05   0.000000000000E+00  -3.379962672024E-04  -5.971311728288E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.171870571307E-04  -4.710839360766E-05   0.000000000000E+00   4.985660208910E-04   3.660168806049E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.770874212219E-04   3.309650688044E-05   0.000000000000E+00  -3.285053838685E-04  -5.988431124197E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.051686645929E-04  -4.589741972190E-05   0.000000000000E+00   4.865592123529E-04   3.710170364263E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.647653654974E-04   3.200323179734E-05   0.000000000000E+00  -3.192505368949E-04  -6.002887059783E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.934315199192E-04  -4.471735191247E-05   0.000000000000E+00   4.748339462868E-04   3.757920693405E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.527173349122E-04   3.094106297370E-05   0.000000000000E+00  -3.102263429644E-04  -6.014714730866E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.819700865386E-04  -4.356699416921E-05   0.000000000000E+00   4.633920267343E-04   3.803349300037E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.409373842510E-04   2.990921345599E-05   0.000000000000E+00  -3.014275392648E-04  -6.023949729642E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.707795015474E-04  -4.244754241298E-05   0.000000000000E+00   4.522290883689E-04   3.846459317466E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.294197047829E-04   2.890691573929E-05   0.000000000000E+00  -2.928489807244E-04  -6.030628028668E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.598493811587E-04  -4.135448704155E-05   0.000000000000E+00   4.413260622198E-04   3.887405478956E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.181586210259E-04   2.793342126927E-05   0.000000000000E+00  -2.844856373277E-04  -6.034785964394E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.491757953852E-04  -4.029100858488E-05   0.000000000000E+00   4.306783489594E-04   3.926192153622E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.071485875604E-04   2.698799995496E-05   0.000000000000E+00  -2.763325914827E-04  -6.036460220500E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.387535075291E-04  -3.925413546510E-05   0.000000000000E+00   4.202889959838E-04   3.962747458329E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.963841859321E-04   2.606993969807E-05   0.000000000000E+00  -2.683850354525E-04  -6.035687810902E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.285746210277E-04  -3.824366297438E-05   0.000000000000E+00   4.101421349932E-04   3.997197511691E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.858601216163E-04   2.517854593173E-05   0.000000000000E+00  -2.606382688493E-04  -6.032506062599E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.186339735583E-04  -3.725895245143E-05   0.000000000000E+00   4.002346881881E-04   4.029536300369E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.755712210496E-04   2.431314117113E-05   0.000000000000E+00  -2.530876961770E-04  -6.026952598235E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.089259273603E-04  -3.629934294320E-05   0.000000000000E+00   3.905610891895E-04   4.059786186471E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.655124287438E-04   2.347306457988E-05   0.000000000000E+00  -2.457288244447E-04  -6.019065318658E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.994461062678E-04  -3.536410423748E-05   0.000000000000E+00   3.811195152242E-04   4.087931596785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.556788044472E-04   2.265767154365E-05   0.000000000000E+00  -2.385572608229E-04  -6.008882385265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.901872736825E-04  -3.445270736093E-05   0.000000000000E+00   3.718982402034E-04   4.114059140169E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.460655203909E-04   2.186633325853E-05   0.000000000000E+00  -2.315687103638E-04  -5.996442202198E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.811456932915E-04  -3.356435959810E-05   0.000000000000E+00   3.628974276118E-04   4.138138736736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.366678585794E-04   2.109843632837E-05   0.000000000000E+00  -2.247589737654E-04  -5.981783398726E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.723194921200E-04  -3.269964289754E-05   0.000000000000E+00   3.541190126641E-04   4.160126697234E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.274812081611E-04   2.035338237322E-05   0.000000000000E+00  -2.181239451952E-04  -5.964944811248E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.636971487447E-04  -3.185577098068E-05   0.000000000000E+00   3.455421369774E-04   4.180197950838E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.185010628523E-04   1.963058764883E-05   0.000000000000E+00  -2.116596101641E-04  -5.945965465632E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.552770030518E-04  -3.103324839135E-05   0.000000000000E+00   3.371698722379E-04   4.198299860440E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.097230184178E-04   1.892948267511E-05   0.000000000000E+00  -2.053620434421E-04  -5.924884559365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.470555212389E-04  -3.023217444360E-05   0.000000000000E+00   3.289991657914E-04   4.214440516248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.011427702239E-04   1.824951187677E-05   0.000000000000E+00  -1.992274070331E-04  -5.901741443834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.390244771443E-04  -2.945128579883E-05   0.000000000000E+00   3.210181279453E-04   4.228712611445E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.927561108332E-04   1.759013323104E-05   0.000000000000E+00  -1.932519481912E-04  -5.876575606647E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.311811556668E-04  -2.869027247123E-05   0.000000000000E+00   3.132262874281E-04   4.241100126326E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.845589276638E-04   1.695081792472E-05   0.000000000000E+00  -1.874319974802E-04  -5.849426654077E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.235221522242E-04  -2.794854980960E-05   0.000000000000E+00   3.056212954785E-04   4.251609194124E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.765472007077E-04   1.633105002367E-05   0.000000000000E+00  -1.817639668871E-04  -5.820334293542E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.160426312680E-04  -2.722567393896E-05   0.000000000000E+00   2.981977337828E-04   4.260273629281E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.687170002974E-04   1.573032614694E-05   0.000000000000E+00  -1.762443479736E-04  -5.789338316348E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.087362704197E-04  -2.652074763736E-05   0.000000000000E+00   2.909476156687E-04   4.267151827245E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.610644849243E-04   1.514815515202E-05   0.000000000000E+00  -1.708697100686E-04  -5.756478580477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015999110304E-04  -2.583444842244E-05   0.000000000000E+00   2.838674786145E-04   4.272262118490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.535858991186E-04   1.458405782857E-05   0.000000000000E+00  -1.656366985131E-04  -5.721794993546E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.946326974466E-04  -2.516491871294E-05   0.000000000000E+00   2.769609608638E-04   4.275561178889E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.462775713673E-04   1.403756659781E-05   0.000000000000E+00  -1.605420329335E-04  -5.685327495977E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.878298651098E-04  -2.451306001770E-05   0.000000000000E+00   2.702203929440E-04   4.277108288384E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.391359120922E-04   1.350822522310E-05   0.000000000000E+00  -1.555825055646E-04  -5.647116044399E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.811831531329E-04  -2.387732647176E-05   0.000000000000E+00   2.636359275950E-04   4.276979997436E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.321574116717E-04   1.299558852611E-05   0.000000000000E+00  -1.507549796064E-04  -5.607200595167E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.746927177482E-04  -2.325699410884E-05   0.000000000000E+00   2.572105375168E-04   4.275141942063E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.253386385115E-04   1.249922211132E-05   0.000000000000E+00  -1.460563876228E-04  -5.565621088156E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683542089179E-04  -2.265316987819E-05   0.000000000000E+00   2.509378242130E-04   4.271646354608E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.186762371633E-04   1.201870209761E-05   0.000000000000E+00  -1.414837299783E-04  -5.522417430843E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.621623886350E-04  -2.206442043973E-05   0.000000000000E+00   2.448129059303E-04   4.266528044302E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.121669264840E-04   1.155361485592E-05   0.000000000000E+00  -1.370340733040E-04  -5.477629482502E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.561141333817E-04  -2.149055787118E-05   0.000000000000E+00   2.388325634006E-04   4.259810302845E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.058074978466E-04   1.110355675662E-05   0.000000000000E+00  -1.327045490113E-04  -5.431297038815E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.502070095884E-04  -2.093122621969E-05   0.000000000000E+00   2.329948046143E-04   4.251506812004E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.995948133893E-04   1.066813392030E-05   0.000000000000E+00  -1.284923518291E-04  -5.383459816611E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.444374451333E-04  -2.038604439340E-05   0.000000000000E+00   2.272959206705E-04   4.241646933795E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.935258043118E-04   1.024696197742E-05   0.000000000000E+00  -1.243947383848E-04  -5.334157438960E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.388014599249E-04  -1.985454202739E-05   0.000000000000E+00   2.217318671680E-04   4.230262355111E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.875974692070E-04   9.839665832958E-06   0.000000000000E+00  -1.204090258091E-04  -5.283429420536E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.332944632236E-04  -1.933691882659E-05   0.000000000000E+00   2.162972922657E-04   4.217397075125E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.818068724399E-04   9.445879438188E-06   0.000000000000E+00  -1.165325903824E-04  -5.231315153231E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.279195288588E-04  -1.883099117207E-05   0.000000000000E+00   2.109983079914E-04   4.203003329149E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.761511425630E-04   9.065245567432E-06   0.000000000000E+00  -1.127628662065E-04  -5.177853892108E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.226692748661E-04  -1.833948987504E-05   0.000000000000E+00   2.058234821592E-04   4.187174660735E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.706274707715E-04   8.697415602052E-06   0.000000000000E+00  -1.090973439107E-04  -5.123084741696E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.175423449005E-04  -1.785975263015E-05   0.000000000000E+00   2.007738913489E-04   4.169905520997E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.652331093946E-04   8.342049318849E-06   0.000000000000E+00  -1.055335693862E-04  -5.067046642445E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.125320726051E-04  -1.739222201676E-05   0.000000000000E+00   1.958418425009E-04   4.151261198608E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.599653704309E-04   7.998814684806E-06   0.000000000000E+00  -1.020691425530E-04  -5.009778357684E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.076366383029E-04  -1.693607424995E-05   0.000000000000E+00   1.910262805303E-04   4.131251777486E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.548216241073E-04   7.667387656218E-06   0.000000000000E+00  -9.870171615017E-05  -4.951318460736E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.028551842079E-04  -1.649190281814E-05   0.000000000000E+00   1.863254800782E-04   4.109899296418E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.497992974878E-04   7.347451984240E-06   0.000000000000E+00  -9.542899456159E-05  -4.891705322477E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.981845233008E-04  -1.605875196651E-05   0.000000000000E+00   1.817368711688E-04   4.087226574186E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.448958731107E-04   7.038699025833E-06   0.000000000000E+00  -9.224873266547E-05  -4.830977099066E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.936220522746E-04  -1.563654898036E-05   0.000000000000E+00   1.772576354879E-04   4.063262529289E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401088876510E-04   6.740827556804E-06   0.000000000000E+00  -8.915873470518E-05  -4.769171720265E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.891650409602E-04  -1.522500176735E-05   0.000000000000E+00   1.728850370277E-04   4.038035304773E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.354359306374E-04   6.453543593849E-06   0.000000000000E+00  -8.615685320105E-05  -4.706326877700E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.848094888745E-04  -1.482384038105E-05   0.000000000000E+00   1.686152370078E-04   4.011581863766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.308746431765E-04   6.176560217634E-06   0.000000000000E+00  -8.324098787026E-05  -4.642480013879E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.805543487225E-04  -1.443258381069E-05   0.000000000000E+00   1.644471734180E-04   3.983917988162E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.264227167279E-04   5.909597402540E-06   0.000000000000E+00  -8.040908458412E-05  -4.577668311222E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.763980290142E-04  -1.405099425443E-05   0.000000000000E+00   1.603793257157E-04   3.955063869179E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.220778919014E-04   5.652381850194E-06   0.000000000000E+00  -7.765913434614E-05  -4.511928681520E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.723415702307E-04  -1.368057552281E-05   0.000000000000E+00   1.564103600006E-04   3.925039926010E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.178379572866E-04   5.404646827517E-06   0.000000000000E+00  -7.498917229242E-05  -4.445297755812E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.683771338000E-04  -1.331758523916E-05   0.000000000000E+00   1.525363281188E-04   3.893883455202E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.137007483079E-04   5.166132008378E-06   0.000000000000E+00  -7.239727671545E-05  -4.377811874472E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.645023025870E-04  -1.296445786037E-05   0.000000000000E+00   1.487527289157E-04   3.861639713805E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.096641461160E-04   4.936583319915E-06   0.000000000000E+00  -6.988156811352E-05  -4.309507077710E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.607156803199E-04  -1.262012445412E-05   0.000000000000E+00   1.450588127480E-04   3.828322937547E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057260765018E-04   4.715752792788E-06   0.000000000000E+00  -6.744020825978E-05  -4.240419096328E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.570165026810E-04  -1.228471359246E-05   0.000000000000E+00   1.414529747449E-04   3.793959601911E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.018845088374E-04   4.503398414858E-06   0.000000000000E+00  -6.507139929199E-05  -4.170583342928E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.534023049590E-04  -1.195757442840E-05   0.000000000000E+00   1.379334628240E-04   3.758569278370E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.813745504520E-05   4.299283989191E-06   0.000000000000E+00  -6.277338282580E-05  -4.100034903277E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.498689160182E-04  -1.163847885816E-05   0.000000000000E+00   1.344966165839E-04   3.722191080367E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.448296859749E-05   4.103178995265E-06   0.000000000000E+00  -6.054443908918E-05  -4.028808528191E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.464211458930E-04  -1.132775069691E-05   0.000000000000E+00   1.311447209936E-04   3.684824045354E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.091914353199E-05   3.914858453867E-06   0.000000000000E+00  -5.838288607288E-05  -3.956938625572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.430497439101E-04  -1.102477056053E-05   0.000000000000E+00   1.278711062198E-04   3.646526149483E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.744411349909E-05   3.734102795412E-06   0.000000000000E+00  -5.628707870353E-05  -3.884459252911E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.397552467070E-04  -1.072938087327E-05   0.000000000000E+00   1.246755096768E-04   3.607312326184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.405605083423E-05   3.560697731719E-06   0.000000000000E+00  -5.425540803752E-05  -3.811404109992E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.365338033170E-04  -1.044146605416E-05   0.000000000000E+00   1.215547548502E-04   3.567217889783E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.075316564853E-05   3.394434131261E-06   0.000000000000E+00  -5.228630046885E-05  -3.737806531968E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.333896190747E-04  -1.016017503576E-05   0.000000000000E+00   1.185113350727E-04   3.526239897371E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.753370494492E-05   3.235107896697E-06   0.000000000000E+00  -5.037821695822E-05  -3.663699482834E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.303146104608E-04  -9.886110323448E-06   0.000000000000E+00   1.155389925519E-04   3.484434231001E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.439595175979E-05   3.082519846804E-06   0.000000000000E+00  -4.852965228100E-05  -3.589115549026E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.273154128468E-04  -9.620512868455E-06   0.000000000000E+00   1.126399993591E-04   3.441801113749E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.133822432359E-05   2.936475600247E-06   0.000000000000E+00  -4.673913428982E-05  -3.514086933493E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.243792096575E-04  -9.360192272953E-06   0.000000000000E+00   1.098081766287E-04   3.398395453596E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.835887523836E-05   2.796785462794E-06   0.000000000000E+00  -4.500522319500E-05  -3.438645450014E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.215088468224E-04  -9.106936801173E-06   0.000000000000E+00   1.070431355263E-04   3.354235597174E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.545629068914E-05   2.663264317654E-06   0.000000000000E+00  -4.332651086226E-05  -3.362822517805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187076626130E-04  -8.859885080999E-06   0.000000000000E+00   1.043466375925E-04   3.309324176302E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.262888965955E-05   2.535731517997E-06   0.000000000000E+00  -4.170162012657E-05  -3.286649156466E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159676370277E-04  -8.619073641707E-06   0.000000000000E+00   1.017132755087E-04   3.263711434835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.987512318121E-05   2.414010782444E-06   0.000000000000E+00  -4.012920412014E-05  -3.210155981124E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132901602014E-04  -8.384291672341E-06   0.000000000000E+00   9.914324793848E-05   3.217410713740E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.719347359185E-05   2.297930093293E-06   0.000000000000E+00  -3.860794561865E-05  -3.133373198046E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.106739396417E-04  -8.155869556373E-06   0.000000000000E+00   9.663464025213E-05   3.170454807161E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.458245382121E-05   2.187321596762E-06   0.000000000000E+00  -3.713655639844E-05  -3.056330600364E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.081161492006E-04  -7.932459916303E-06   0.000000000000E+00   9.418622840118E-05   3.122860568740E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.204060668720E-05   2.082021506799E-06   0.000000000000E+00  -3.571377661268E-05  -2.979057564150E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.056166188493E-04  -7.715038865157E-06   0.000000000000E+00   9.179667013390E-05   3.074654231850E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.956650421491E-05   1.981870009955E-06   0.000000000000E+00  -3.433837417827E-05  -2.901583044751E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.031729354240E-04  -7.503134585765E-06   0.000000000000E+00   8.946389180783E-05   3.025867103016E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.715874697465E-05   1.886711173677E-06   0.000000000000E+00  -3.300914417969E-05  -2.823935573541E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.007815895429E-04  -7.296590693902E-06   0.000000000000E+00   8.718579441951E-05   2.976525242850E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.481596343059E-05   1.796392856087E-06   0.000000000000E+00  -3.172490828325E-05  -2.746143254578E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.844696249138E-05  -7.094860448562E-06   0.000000000000E+00   8.496395187142E-05   2.926636157955E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.253680931001E-05   1.710766618600E-06   0.000000000000E+00  -3.048451416687E-05  -2.668233762020E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.617262356620E-05  -6.899718550531E-06   0.000000000000E+00   8.279796209525E-05   2.876219318472E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.031996699278E-05   1.629687640599E-06   0.000000000000E+00  -2.928683496393E-05  -2.590234337343E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.394070200943E-05  -6.707671763870E-06   0.000000000000E+00   8.068128484314E-05   2.825328405808E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.816414490637E-05   1.553014635499E-06   0.000000000000E+00  -2.813076871351E-05  -2.512171787137E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.176073603638E-05  -6.521538950911E-06   0.000000000000E+00   7.861534328429E-05   2.773974100478E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.606807694455E-05   1.480609770081E-06   0.000000000000E+00  -2.701523783263E-05  -2.434072480959E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.962935474666E-05  -6.339305961944E-06   0.000000000000E+00   7.659995187785E-05   2.722168588278E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.403052190050E-05   1.412338584660E-06   0.000000000000E+00  -2.593918859169E-05  -2.355962349549E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.754659408795E-05  -6.162455614394E-06   0.000000000000E+00   7.463243406986E-05   2.669950377114E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.205026290916E-05   1.348069916033E-06   0.000000000000E+00  -2.490159060767E-05  -2.277866883181E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.551037537758E-05  -5.989867034435E-06   0.000000000000E+00   7.271250831489E-05   2.617332653882E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.012610690949E-05   1.287675821683E-06   0.000000000000E+00  -2.390143634466E-05  -2.199811130370E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.351989465778E-05  -5.821683261199E-06   0.000000000000E+00   7.083885836083E-05   2.564340870559E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.825688411663E-05   1.231031506229E-06   0.000000000000E+00  -2.293774062840E-05  -2.121819696651E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.157415257855E-05  -5.657862975774E-06   0.000000000000E+00   6.901039086030E-05   2.510997416785E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.644144751022E-05   1.178015249549E-06   0.000000000000E+00  -2.200954016946E-05  -2.043916743841E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.967063657740E-05  -5.497650315292E-06   0.000000000000E+00   6.722581602961E-05   2.457325674449E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.467867233403E-05   1.128508336617E-06   0.000000000000E+00  -2.111589310000E-05  -1.966125989114E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.781223752066E-05  -5.342254411469E-06   0.000000000000E+00   6.548491287058E-05   2.403342849198E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.296745560825E-05   1.082394988843E-06   0.000000000000E+00  -2.025587851715E-05  -1.888470704822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.599330527914E-05  -5.190540008422E-06   0.000000000000E+00   6.378551960271E-05   2.349076696563E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.130671565658E-05   1.039562297355E-06   0.000000000000E+00  -1.942859603980E-05  -1.810973717947E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.421318670549E-05  -5.042648786309E-06   0.000000000000E+00   6.212642795866E-05   2.294552998427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.969539164395E-05   9.999001581495E-07   0.000000000000E+00  -1.863316537486E-05  -1.733657410266E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.247807027136E-05  -4.898874335600E-06   0.000000000000E+00   6.050933801849E-05   2.239773657448E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.813244312254E-05   9.633012076694E-07   0.000000000000E+00  -1.786872588978E-05  -1.656543718403E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.077902462069E-05  -4.758168249049E-06   0.000000000000E+00   5.893063790708E-05   2.184777328184E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.661684959723E-05   9.296607612679E-07   0.000000000000E+00  -1.713443619814E-05  -1.579654134172E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.911744899949E-05  -4.621686421558E-06   0.000000000000E+00   5.738966197959E-05   2.129583076383E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.514761009228E-05   8.988767520600E-07   0.000000000000E+00  -1.642947375461E-05  -1.503009705168E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.749208513973E-05  -4.487772784709E-06   0.000000000000E+00   5.588654843702E-05   2.074203761351E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372374274120E-05   8.708496724272E-07   0.000000000000E+00  -1.575303445652E-05  -1.426631035365E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.590398391870E-05  -4.358129525928E-06   0.000000000000E+00   5.441972999804E-05   2.018665338432E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.234428437244E-05   8.454825152597E-07   0.000000000000E+00  -1.510433225490E-05  -1.350538286168E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.435076715875E-05  -4.231436209627E-06   0.000000000000E+00   5.298873868703E-05   1.962983793043E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.100829011840E-05   8.226807181444E-07   0.000000000000E+00  -1.448259877536E-05  -1.274751177335E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.283250635552E-05  -4.108282124344E-06   0.000000000000E+00   5.159214920277E-05   1.907185673427E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.714833027585E-06   8.023521077478E-07   0.000000000000E+00  -1.388708294500E-05  -1.199288988383E-05
Spline
40  3.7
3.461155084703029e+00  3.222712104926402e+00  -1.738610216455941e-02
1.70000  1.75000  5.247463140664646e-02  -2.417988332210629e-01  4.184516305391707e-01  -3.286782911983433e-01
1.75000  1.80000  4.138973403554144e-02  -2.024187573511333e-01  3.691498868594192e-01  -3.034487226520622e-01
1.80000  1.85000  3.215373979480181e-02  -1.677796340850818e-01  3.236325784616098e-01  -2.819987062390355e-01
1.85000  1.90000  2.453858969842185e-02  -1.375313665357136e-01  2.813327725257544e-01  -2.595356597851041e-01
1.90000  1.95000  1.833291134547744e-02  -1.113446067315265e-01  2.424024235579890e-01  -2.373451813610433e-01
1.95000  2.00000  1.334201892012595e-02  -8.888445323593544e-02  2.068006463538324e-01  -2.150774608590778e-01
2.00000  2.05000  9.387913191606374e-03  -6.981746955699526e-02  1.745390272249707e-01  -1.928461406380608e-01
2.05000  2.10000  6.309281514239290e-03  -5.380991288928370e-02  1.456121061292617e-01  -1.705464613721417e-01
2.10000  2.15000  3.961497827426731e-03  -4.052780073664852e-02  1.200301369234403e-01  -1.484838180037579e-01
2.15000  2.20000  2.216622655652441e-03  -2.963841567933271e-02  9.775756422287672e-02  -1.255413900910150e-01
2.20000  2.25000  9.634031084816148e-04  -2.080421968272761e-02  7.892635570922438e-02  -1.084694919005729e-01
2.25000  2.30000  1.069493271307261e-04  -1.372510530105949e-02  6.265593192413850e-02  -9.726796122991717e-02
2.30000  2.35000  -4.348246032656403e-04  -8.189021817870037e-03  4.806573773965098e-02  -8.518713262425977e-02
2.35000  2.40000  -7.347597413880483e-04  -4.021351538586868e-03  3.528766784601194e-02  -7.334155568090961e-02
2.40000  2.45000  -8.567758431624753e-04  -1.042646421592505e-03  2.428643449387554e-02  -6.143427002336409e-02
2.45000  2.50000  -8.558713617603320e-04  9.252400026198263e-04  1.507129399037088e-02  -4.953856756025432e-02
2.50000  2.55000  -7.781234475984456e-04  2.060830144955004e-03  7.640508856332755e-03  -3.765824103363492e-02
2.55000  2.60000  -6.606879483390684e-04  2.542444222836017e-03  1.991772701287537e-03  -2.570482756656544e-02
2.60000  2.65000  -5.317994088898687e-04  2.548835286215528e-03  -1.863951433697299e-03  -1.402838592489455e-02
2.65000  2.70000  -4.107710714039477e-04  2.257227248409091e-03  -3.968209322431474e-03  -1.317143921876119e-03
2.70000  2.75000  -3.079948752798059e-04  1.850527736751870e-03  -4.165780910712893e-03  4.485805565001779e-03
2.75000  2.80000  -2.253222150233697e-04  1.467593187418096e-03  -3.492910075962629e-03  3.380432902578371e-03
2.80000  2.85000  -1.602522767295493e-04  1.143655426591172e-03  -2.985845140575875e-03  3.309949500198561e-03
2.85000  2.90000  -1.101203745639054e-04  8.698955337850720e-04  -2.489352715546088e-03  2.962168311284778e-03
2.90000  2.95000  -7.247870862460654e-05  6.431765245650998e-04  -2.045027468853373e-03  2.688689008461565e-03
2.95000  3.00000  -4.509636494242716e-05  4.588389452432234e-04  -1.641724117584136e-03  2.395299947811178e-03
3.00000  3.05000  -2.595931548074999e-05  3.126312830933941e-04  -1.282429125412461e-03  2.107248032378177e-03
3.05000  3.10000  -1.327041813556420e-05  2.001927307949846e-04  -9.663419205557353e-04  1.817757293903293e-03
3.10000  3.15000  -5.449416735466368e-06  1.171917184436855e-04  -6.936783264702398e-04  1.528684702378205e-03
3.15000  3.20000  -1.132941041660431e-06  5.928902106449816e-05  -4.643756211135099e-04  1.239378346095322e-03
3.20000  3.25000  8.254932520426240e-07  2.214679654886194e-05  -2.784688691992107e-04  9.505889018959294e-04
3.25000  3.30000  1.355484519224685e-06  1.429326393160384e-06  -1.358805339148218e-04  6.599655741165718e-04
3.30000  3.35000  1.169745200860223e-06  -7.208985192447493e-06  -3.688569779733638e-05  3.761608685790339e-04
3.35000  3.40000  7.641018053168840e-07  -8.076348457838366e-06  1.953843248951901e-05  6.691555764810890e-05
3.40000  3.45000  4.174949083547779e-07  -5.620638526525659e-06  2.957576613673531e-05  -7.251351401367443e-05
3.45000  3.50000  2.013382081186231e-07  -3.206913267954676e-06  1.869873903468409e-05  -4.217009809769055e-05
3.50000  3.55000  8.246813004538846e-08  -1.653315100218950e-06  1.237322432003053e-05  -3.713603249874663e-05
3.55000  3.60000  2.609343177217406e-08  -6.945129119564997e-07  6.802819445218554e-06  -2.576461327646738e-05
3.60000  3.65000  5.154258127836982e-09  -2.074655670081480e-07  2.938127453748426e-06  -1.443325823048606e-05
3.65000  3.70000  3.221411329898933e-10  -2.190225836195113e-08  7.731387191755245e-07  -1.959419372104012e-05  2.991606470214968e-04  -1.857135493073565e-03


==> anc/O-N.skf <==
0.020000 550
   0.000000000000E+00 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330130340096E+00  -2.129934585608E+00   0.000000000000E+00  -1.240372144720E-01  -1.619073700692E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.643855016684E-01   9.144429080845E-01   0.000000000000E+00  -2.011862562445E-01   8.893519882191E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.241674930895E+00  -2.089587669941E+00   0.000000000000E+00  -8.020668830715E-02  -1.560195831996E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.438171090761E-01   9.068096195366E-01   0.000000000000E+00  -2.125975512976E-01   8.827744631801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154520329551E+00  -2.048919515114E+00   0.000000000000E+00  -3.521246991068E-02  -1.507980853045E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.227638525126E-01   8.989241258471E-01   0.000000000000E+00  -2.240250373968E-01   8.762503641378E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.068920412042E+00  -2.008034813659E+00   0.000000000000E+00   1.055798601222E-02  -1.461887246923E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.012764384675E-01   8.907993481643E-01   0.000000000000E+00  -2.354461956466E-01   8.697854967403E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.850954565701E-01  -1.967030507736E+00   0.000000000000E+00   5.675212160546E-02  -1.421381977175E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.794045274966E-01   8.824481455373E-01   0.000000000000E+00  -2.468385582213E-01   8.633832506031E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.032343178920E-01  -1.925996038061E+00   0.000000000000E+00   1.030513490446E-01  -1.385947136969E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.571966150848E-01   8.738832830557E-01   0.000000000000E+00  -2.581798810443E-01   8.570449161242E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.234966407439E-01  -1.885013623652E+00   0.000000000000E+00   1.491698074582E-01  -1.355084895216E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.346999296287E-01   8.651174030939E-01   0.000000000000E+00  -2.694482945641E-01   8.507699805720E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.460150773266E-01  -1.844158565277E+00   0.000000000000E+00   1.948528861442E-01  -1.328321054716E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.119603460788E-01   8.561629994620E-01   0.000000000000E+00  -2.806224342154E-01   8.445564024437E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.708974790368E-01  -1.803499566339E+00   0.000000000000E+00   2.398755824273E-01  -1.305207481711E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.890223138812E-01   8.470323942700E-01   0.000000000000E+00  -2.916815521698E-01   8.384008637340E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.982290374582E-01  -1.763099065650E+00   0.000000000000E+00   2.840407508392E-01  -1.285323621946E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.659287979537E-01   8.377377173227E-01   0.000000000000E+00  -3.026056119523E-01   8.322990002454E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.280743541907E-01  -1.723013577156E+00   0.000000000000E+00   3.271772904674E-01  -1.268277281943E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.427212315239E-01   8.282908878690E-01   0.000000000000E+00  -3.133753674489E-01   8.262456104345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.604794235157E-01  -1.683294032236E+00   0.000000000000E+00   3.691383088949E-01  -1.253704824396E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.194394797464E-01   8.187035985383E-01   0.000000000000E+00  -3.239724277595E-01   8.202348435591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.954735161307E-01  -1.643986120656E+00   0.000000000000E+00   4.097992937874E-01  -1.241270901780E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.961218130951E-01   8.089873013082E-01   0.000000000000E+00  -3.343793092673E-01   8.142603680765E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.330709562048E-01  -1.605130626720E+00   0.000000000000E+00   4.490563166851E-01  -1.230667831476E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.728048896057E-01   7.991531953525E-01   0.000000000000E+00  -3.445794762076E-01   8.083155213715E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.732727875463E-01  -1.566763757538E+00   0.000000000000E+00   4.868242878023E-01  -1.221614698184E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.495237451117E-01   7.892122166314E-01   0.000000000000E+00  -3.545573709290E-01   8.023934419715E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.160683276183E-01  -1.528917460721E+00   0.000000000000E+00   5.230352756399E-01  -1.213856254400E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.263117906808E-01   7.791750290922E-01   0.000000000000E+00  -3.642984349486E-01   7.964871854439E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.614366102405E-01  -1.491619729220E+00   0.000000000000E+00   5.576369010343E-01  -1.207161677081E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.032008165212E-01   7.690520173564E-01   0.000000000000E+00  -3.737891218150E-01   7.905898251832E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.093477189181E-01  -1.454894891431E+00   0.000000000000E+00   5.905908120155E-01  -1.201323227848E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.802210016774E-01   7.588532807780E-01   0.000000000000E+00  -3.830169027094E-01   7.846945392830E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.976401306431E-02  -1.418763885228E+00   0.000000000000E+00   6.218712435508E-01  -1.196154855069E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.574009288894E-01   7.485886287648E-01   0.000000000000E+00  -3.919702656349E-01   7.787946846598E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.264124899001E-02  -1.383244515175E+00   0.000000000000E+00   6.514636649085E-01  -1.191490769492E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.347676040323E-01   7.382675772600E-01   0.000000000000E+00  -4.006387089701E-01   7.728838595531E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.207040279397E-02  -1.348351692852E+00   0.000000000000E+00   6.793635166318E-01  -1.187184018196E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.123464795985E-01   7.278993462891E-01   0.000000000000E+00  -4.090127300925E-01   7.669559554778E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.442544246238E-02  -1.314097660897E+00   0.000000000000E+00   7.055750387579E-01  -1.183105078195E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.901614817243E-01   7.174928584834E-01   0.000000000000E+00  -4.170838097146E-01   7.610051996498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.144822255704E-01  -1.280492201907E+00   0.000000000000E+00   7.301101913181E-01  -1.179140486750E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.682350402990E-01   7.070567384943E-01   0.000000000000E+00  -4.248443925148E-01   7.550261888433E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.523022433133E-01  -1.247542833682E+00   0.000000000000E+00   7.529876671623E-01  -1.175191521932E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.465881217322E-01   6.965993132227E-01   0.000000000000E+00  -4.322878645925E-01   7.490139155810E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.879494920431E-01  -1.215254992298E+00   0.000000000000E+00   7.742319954362E-01  -1.171172943664E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.252402639853E-01   6.861286127870E-01   0.000000000000E+00  -4.394085282250E-01   7.429637874937E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.214899231169E-01  -1.183632204306E+00   0.000000000000E+00   7.938727322134E-01  -1.167011802484E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.042096135048E-01   6.756523721630E-01   0.000000000000E+00  -4.462015743611E-01   7.368716406256E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.529909627935E-01  -1.152676249003E+00   0.000000000000E+00   8.119437327376E-01  -1.162646319882E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.835129637277E-01   6.651780334304E-01   0.000000000000E+00  -4.526630532404E-01   7.307337474020E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.825210911299E-01  -1.122387311358E+00   0.000000000000E+00   8.284824982997E-01  -1.158024841330E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.631657948506E-01   6.547127485652E-01   0.000000000000E+00  -4.587898434937E-01   7.245468199177E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.101494693689E-01  -1.092764125924E+00   0.000000000000E+00   8.435295899592E-01  -1.153104860883E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.431823145872E-01   6.442633827232E-01   0.000000000000E+00  -4.645796200419E-01   7.183080091495E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.359456066743E-01  -1.063804111950E+00   0.000000000000E+00   8.571281012928E-01  -1.147852114936E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.235754996581E-01   6.338365179605E-01   0.000000000000E+00  -4.700308210800E-01   7.120149006425E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.599790589833E-01  -1.035503499873E+00   0.000000000000E+00   8.693231829238E-01  -1.142239741754E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.043571377838E-01   6.234384573425E-01   0.000000000000E+00  -4.751426144039E-01   7.056655071711E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.823191548124E-01  -1.007857449428E+00   0.000000000000E+00   8.801616125432E-01  -1.136247502453E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.553786997127E-02   6.130752293972E-01   0.000000000000E+00  -4.799148633101E-01   6.992582588278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.030347447533E-01  -9.808601596966E-01   0.000000000000E+00   8.896914053521E-01  -1.129861060290E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.712723290774E-02   6.027525928676E-01   0.000000000000E+00  -4.843480922758E-01   6.927919909501E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.221939729259E-01  -9.545049714805E-01   0.000000000000E+00   8.979614609538E-01  -1.123071314935E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.913370129210E-02   5.924760417274E-01   0.000000000000E+00  -4.884434526008E-01   6.862659302533E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.398640697088E-01  -9.287844624004E-01   0.000000000000E+00   9.050212436295E-01  -1.115873787530E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.156472995456E-02   5.822508104197E-01   0.000000000000E+00  -4.922026881770E-01   6.796796795002E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.561111656425E-01  -9.036905351650E-01   0.000000000000E+00   9.109204938070E-01  -1.108268055538E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.442679563160E-02   5.720818792886E-01   0.000000000000E+00  -4.956281015292E-01   6.730332010041E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.710001265694E-01  -8.792144994221E-01   0.000000000000E+00   9.157089688304E-01  -1.100257233046E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.274561721172E-03   5.619739801703E-01   0.000000000000E+00  -4.987225202521E-01   6.663267992278E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.845944099504E-01  -8.553471475858E-01   0.000000000000E+00   9.194362115718E-01  -1.091847495702E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.853469818028E-02   5.519316021153E-01   0.000000000000E+00  -5.014892639590E-01   6.595611027130E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.969559420009E-01  -8.320788250105E-01   0.000000000000E+00   9.221513453968E-01  -1.083047646918E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.434982575852E-02   5.419589972162E-01   0.000000000000E+00  -5.039321118347E-01   6.527370455462E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.081450149394E-01  -8.093994948475E-01   0.000000000000E+00   9.239028940797E-01  -1.073868723855E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.971697303801E-02   5.320601865163E-01   0.000000000000E+00  -5.060552708786E-01   6.458558485432E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.182202033143E-01  -7.872987979005E-01   0.000000000000E+00   9.247386251368E-01  -1.064323640245E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.463394659639E-02   5.222389659766E-01   0.000000000000E+00  -5.078633449089E-01   6.389190003113E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.272382981206E-01  -7.657661077697E-01   0.000000000000E+00   9.247054150476E-01  -1.054426864470E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.909929328023E-02   5.124989124816E-01   0.000000000000E+00  -5.093613043867E-01   6.319282383285E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.352542572604E-01  -7.447905815602E-01   0.000000000000E+00   9.238491347031E-01  -1.044194129611E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.311226336949E-02   5.028433898653E-01   0.000000000000E+00  -5.105544571121E-01   6.248855301589E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.423211708264E-01  -7.243612064148E-01   0.000000000000E+00   9.222145535025E-01  -1.033642174396E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.066727746685E-01   4.932755549407E-01   0.000000000000E+00  -5.114484198303E-01   6.177930549086E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.484902396879E-01  -7.044668421177E-01   0.000000000000E+00   9.198452604137E-01  -1.022788511353E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197813775508E-01   4.837983635172E-01   0.000000000000E+00  -5.120490907830E-01   6.106531850098E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.538107659052E-01  -6.850962600057E-01   0.000000000000E+00   9.167836004696E-01  -1.011651221294E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.324392209780E-01   4.744145763938E-01   0.000000000000E+00  -5.123626232272E-01   6.034684684074E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.583301536055E-01  -6.662381784154E-01   0.000000000000E+00   9.130706251774E-01  -1.000248771176E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446480195066E-01   4.651267653137E-01   0.000000000000E+00  -5.123953999399E-01   5.962416112116E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.620939189932E-01  -6.478812948822E-01   0.000000000000E+00   9.087460553600E-01  -9.885998534581E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.564100212907E-01   4.559373188718E-01   0.000000000000E+00  -5.121540087212E-01   5.889754608670E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.651457083563E-01  -6.300143153003E-01   0.000000000000E+00   9.038482551701E-01  -9.767232455459E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.677279770844E-01   4.468484483633E-01   0.000000000000E+00  -5.116452189002E-01   5.816729898801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.675273229637E-01  -6.126259802449E-01   0.000000000000E+00   8.984142159618E-01  -9.646376868657E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786051102414E-01   4.378621935660E-01   0.000000000000E+00  -5.108759588455E-01   5.743372801389E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.692787498785E-01  -5.957050886457E-01   0.000000000000E+00   8.924795489004E-01  -9.523617724144E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.890450877078E-01   4.289804284486E-01   0.000000000000E+00  -5.098532944761E-01   5.669715078492E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.704381978028E-01  -5.792405189959E-01   0.000000000000E+00   8.860784852457E-01  -9.399138610905E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.990519919991E-01   4.202048667983E-01   0.000000000000E+00  -5.085844087664E-01   5.595789291069E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.710421371488E-01  -5.632212482698E-01   0.000000000000E+00   8.792438833372E-01  -9.273119972857E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.086302941502E-01   4.115370677612E-01   0.000000000000E+00  -5.070765822322E-01   5.521628661184E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.711253436106E-01  -5.476363687150E-01   0.000000000000E+00   8.720072414000E-01  -9.145738445475E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.177848276250E-01   4.029784412924E-01   0.000000000000E+00  -5.053371743862E-01   5.447266940775E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.707209445843E-01  -5.324751026756E-01   0.000000000000E+00   8.643987153671E-01  -9.017166300789E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.265207631683E-01   3.945302535092E-01   0.000000000000E+00  -5.033736061439E-01   5.372738287002E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.698604678483E-01  -5.177268155955E-01   0.000000000000E+00   8.564471409858E-01  -8.887570988924E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.348435845855E-01   3.861936319458E-01   0.000000000000E+00  -5.011933431632E-01   5.298077144174E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.685738919755E-01  -5.033810273422E-01   0.000000000000E+00   8.481800595504E-01  -8.757114766437E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.427590654284E-01   3.779695707062E-01   0.000000000000E+00  -4.988038800949E-01   5.223318132202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.668896980085E-01  -4.894274219840E-01   0.000000000000E+00   8.396237466657E-01  -8.625954401905E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.502732465690E-01   3.698589355114E-01   0.000000000000E+00  -4.962127257230E-01   5.148495941514E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.648349219752E-01  -4.758558561453E-01   0.000000000000E+00   8.308032435005E-01  -8.494240949553E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.573924146397E-01   3.618624686417E-01   0.000000000000E+00  -4.934273889702E-01   5.073645234313E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.624352078761E-01  -4.626563660574E-01   0.000000000000E+00   8.217423900621E-01  -8.362119585198E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.641230813200E-01   3.539807937701E-01   0.000000000000E+00  -4.904553657443E-01   4.998800552070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.597148608103E-01  -4.498191734147E-01   0.000000000000E+00   8.124638600456E-01  -8.229729493561E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.704719634464E-01   3.462144206875E-01   0.000000000000E+00  -4.873041265991E-01   4.923996229112E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.566968999569E-01  -4.373346901406E-01   0.000000000000E+00   8.029891968892E-01  -8.097203804008E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.764459639252E-01   3.385637499180E-01   0.000000000000E+00  -4.839811051845E-01   4.849266312132E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.534031111560E-01  -4.251935221583E-01   0.000000000000E+00   7.933388506876E-01  -7.964669566899E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.820521534251E-01   3.310290772253E-01   0.000000000000E+00  -4.804936874579E-01   4.774644485488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.498540988750E-01  -4.133864722572E-01   0.000000000000E+00   7.835322156715E-01  -7.832247766551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.872977528291E-01   3.236105980083E-01   0.000000000000E+00  -4.768492016307E-01   4.700164002069E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.460693373717E-01  -4.019045421387E-01   0.000000000000E+00   7.735876679748E-01  -7.700053363253E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.921901164222E-01   3.163084115880E-01   0.000000000000E+00  -4.730549088222E-01   4.625857619587E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.420672208964E-01  -3.907389337202E-01   0.000000000000E+00   7.635226034735E-01  -7.568195363194E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.967367157957E-01   3.091225253849E-01   0.000000000000E+00  -4.691179943944E-01   4.551757542074E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.378651127996E-01  -3.798810497684E-01   0.000000000000E+00   7.533534754854E-01  -7.436776910427E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.009451244455E-01   3.020528589885E-01   0.000000000000E+00  -4.650455599405E-01   4.477895366407E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.334793934347E-01  -3.693224939309E-01   0.000000000000E+00   7.430958321648E-01  -7.305895399002E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.048230030435E-01   2.950992481186E-01   0.000000000000E+00  -4.608446158998E-01   4.404302033653E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.289255067675E-01  -3.590550702268E-01   0.000000000000E+00   7.327643534294E-01  -7.175642598787E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083780853632E-01   2.882614484812E-01   0.000000000000E+00  -4.565220747732E-01   4.331007785044E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.242180056201E-01  -3.490707820558E-01   0.000000000000E+00   7.223728873065E-01  -7.046104796138E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.116181648388E-01   2.815391395176E-01   0.000000000000E+00  -4.520847449140E-01   4.258042122381E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.193705954954E-01  -3.393618307770E-01   0.000000000000E+00   7.119344855817E-01  -6.917362944016E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.145510817379E-01   2.749319280508E-01   0.000000000000E+00  -4.475393248668E-01   4.185433772667E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.143961769422E-01  -3.299206139079E-01   0.000000000000E+00   7.014614386688E-01  -6.789492821983E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.171847109305E-01   2.684393518287E-01   0.000000000000E+00  -4.428923982309E-01   4.113210656780E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.093068864337E-01  -3.207397229883E-01   0.000000000000E+00   6.909653096186E-01  -6.662565201117E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.195269502349E-01   2.620608829653E-01   0.000000000000E+00  -4.381504290236E-01   4.041399861978E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.041141357445E-01  -3.118119411501E-01   0.000000000000E+00   6.804569672109E-01  -6.536646013542E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.215857093222E-01   2.557959312834E-01   0.000000000000E+00  -4.333197575190E-01   3.970027618070E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.988286498186E-01  -3.031302404322E-01   0.000000000000E+00   6.699466180869E-01  -6.411796525815E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.233688991642E-01   2.496438475583E-01   0.000000000000E+00  -4.284065965401E-01   3.899119277037E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.934605031328E-01  -2.946877788739E-01   0.000000000000E+00   6.594438378809E-01  -6.288073513435E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.248844220053E-01   2.436039266649E-01   0.000000000000E+00  -4.234170281811E-01   3.828699295946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.880191545645E-01  -2.864778974200E-01   0.000000000000E+00   6.489576013320E-01  -6.165529437060E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261401618446E-01   2.376754106302E-01   0.000000000000E+00  -4.183570009383E-01   3.758791222957E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.825134807797E-01  -2.784941166653E-01   0.000000000000E+00   6.384963113515E-01  -6.044212617104E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.271439754098E-01   2.318574915928E-01   0.000000000000E+00  -4.132323272287E-01   3.689417686265E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.769518081641E-01  -2.707301334671E-01   0.000000000000E+00   6.280678270401E-01  -5.924167407097E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.279036836107E-01   2.261493146699E-01   0.000000000000E+00  -4.080486812754E-01   3.620600385801E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.713419433260E-01  -2.631798174472E-01   0.000000000000E+00   6.176794906530E-01  -5.805434365746E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.284270634540E-01   2.205499807356E-01   0.000000000000E+00  -4.028115973414E-01   3.552360087518E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.656912021787E-01  -2.558372074074E-01   0.000000000000E+00   6.073381535206E-01  -5.688050425642E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.287218404081E-01   2.150585491105E-01   0.000000000000E+00  -3.975264682908E-01   3.484716620127E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.600064376927E-01  -2.486965076776E-01   0.000000000000E+00   5.970502009147E-01  -5.572049059702E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.287956812013E-01   2.096740401650E-01   0.000000000000E+00  -3.921985444614E-01   3.417688874100E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.542940662701E-01  -2.417520844133E-01   0.000000000000E+00   5.868215759005E-01  -5.457460443439E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.286561870419E-01   2.043954378382E-01   0.000000000000E+00  -3.868329328292E-01   3.351294802812E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.485600928521E-01  -2.349984618614E-01   0.000000000000E+00   5.766578021633E-01  -5.344311612824E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.283108872448E-01   1.992216920737E-01   0.000000000000E+00  -3.814345964492E-01   3.285551425673E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.428101347583E-01  -2.284303186061E-01   0.000000000000E+00   5.665640058453E-01  -5.232626618424E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.277672332543E-01   1.941517211745E-01   0.000000000000E+00  -3.760083541556E-01   3.220474833106E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.370494443126E-01  -2.220424838086E-01   0.000000000000E+00   5.565449364100E-01  -5.122426674930E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.270325930474E-01   1.891844140778E-01   0.000000000000E+00  -3.705588805055E-01   3.156080193243E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.312829302924E-01  -2.158299334541E-01   0.000000000000E+00   5.466049865571E-01  -5.013730306025E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.261142459084E-01   1.843186325533E-01   0.000000000000E+00  -3.650907059530E-01   3.092381760216E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.255151782460E-01  -2.097877866136E-01   0.000000000000E+00   5.367482112173E-01  -4.906553484771E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.250193775605E-01   1.795532133240E-01   0.000000000000E+00  -3.596082172359E-01   3.029392883908E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.197504697189E-01  -2.039113017318E-01   0.000000000000E+00   5.269783456498E-01  -4.800909768833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.237550756443E-01   1.748869701134E-01   0.000000000000E+00  -3.541156579652E-01   2.967126021061E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.139928004329E-01  -1.981958729482E-01   0.000000000000E+00   5.172988226741E-01  -4.696810430628E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.223283255311E-01   1.703186956202E-01   0.000000000000E+00  -3.486171294013E-01   2.905592747618E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.082458974604E-01  -1.926370264595E-01   0.000000000000E+00   5.077127890663E-01  -4.594264582773E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.207460064596E-01   1.658471634208E-01   0.000000000000E+00  -3.431165914055E-01   2.844803772199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.025132354349E-01  -1.872304169281E-01   0.000000000000E+00   4.982231211471E-01  -4.493279298718E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.190148879857E-01   1.614711298038E-01   0.000000000000E+00  -3.376178635551E-01   2.784768950603E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.967980518424E-01  -1.819718239436E-01   0.000000000000E+00   4.888324395956E-01  -4.393859728431E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.171416267351E-01   1.571893355353E-01   0.000000000000E+00  -3.321246264096E-01   2.725497301243E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.911033614417E-01  -1.768571485406E-01   0.000000000000E+00   4.795431235237E-01  -4.296009209763E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.151327634465E-01   1.530005075586E-01   0.000000000000E+00  -3.266404229179E-01   2.666997021420E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.854319698374E-01  -1.718824097778E-01   0.000000000000E+00   4.703573238283E-01  -4.199729374625E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.129947202975E-01   1.489033606287E-01   0.000000000000E+00  -3.211686599549E-01   2.609275504348E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.797864862502E-01  -1.670437413815E-01   0.000000000000E+00   4.612769758580E-01  -4.105020250579E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.107337985011E-01   1.448965988844E-01   0.000000000000E+00  -3.157126099794E-01   2.552339356841E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.741693355594E-01  -1.623373884556E-01   0.000000000000E+00   4.523038114445E-01  -4.011880358361E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.083561761648E-01   1.409789173574E-01   0.000000000000E+00  -3.102754128012E-01   2.496194417591E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.685827695975E-01  -1.577597042609E-01   0.000000000000E+00   4.434393702926E-01  -3.920306804630E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.058679064011E-01   1.371490034226E-01   0.000000000000E+00  -3.048600774504E-01   2.440845775959E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.630288777760E-01  -1.533071470657E-01   0.000000000000E+00   4.346850107848E-01  -3.830295370711E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.032749156806E-01   1.334055381883E-01   0.000000000000E+00  -2.994694841390E-01   2.386297791201E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.575095970662E-01  -1.489762770682E-01   0.000000000000E+00   4.260419202205E-01  -3.741840597323E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.005830024191E-01   1.297471978305E-01   0.000000000000E+00  -2.941063863070E-01   2.332554112073E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.520267213694E-01  -1.447637533926E-01   0.000000000000E+00   4.175111245175E-01  -3.654935865371E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.977978357879E-01   1.261726548699E-01   0.000000000000E+00  -2.887734127447E-01   2.279617696736E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.465819103123E-01  -1.406663311585E-01   0.000000000000E+00   4.090934974023E-01  -3.569573472727E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.949249547398E-01   1.226805793961E-01   0.000000000000E+00  -2.834730697843E-01   2.227490832925E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.411766974981E-01  -1.366808586250E-01   0.000000000000E+00   4.007897691172E-01  -3.485744707534E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.919697672423E-01   1.192696402372E-01   0.000000000000E+00  -2.782077435530E-01   2.176175158293E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.358124982461E-01  -1.328042744082E-01   0.000000000000E+00   3.926005346666E-01  -3.403439917833E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.889375497070E-01   1.159385060785E-01   0.000000000000E+00  -2.729797022810E-01   2.125671680912E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.304906168491E-01  -1.290336047739E-01   0.000000000000E+00   3.845262616282E-01  -3.322648577757E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.858334466101E-01   1.126858465315E-01   0.000000000000E+00  -2.677910986577E-01   2.075980799851E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.252122533762E-01  -1.253659610024E-01   0.000000000000E+00   3.765672975518E-01  -3.243359350580E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826624702930E-01   1.095103331524E-01   0.000000000000E+00  -2.626439722312E-01   2.027102325805E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.199785100495E-01  -1.217985368272E-01   0.000000000000E+00   3.687238769673E-01  -3.165560148613E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.794295009359E-01   1.064106404143E-01   0.000000000000E+00  -2.575402518428E-01   1.979035501720E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.147903972186E-01  -1.183286059454E-01   0.000000000000E+00   3.609961280236E-01  -3.089238190184E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.761392866969E-01   1.033854466326E-01   0.000000000000E+00  -2.524817580934E-01   1.931779023384E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.096488389605E-01  -1.149535195989E-01   0.000000000000E+00   3.533840787765E-01  -3.014380053726E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.727964440079E-01   1.004334348450E-01   0.000000000000E+00  -2.474702058348E-01   1.885331059928E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.045546783205E-01  -1.116707042273E-01   0.000000000000E+00   3.458876631473E-01  -2.940971728783E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.694054580202E-01   9.755329364833E-02   0.000000000000E+00  -2.425072066826E-01   1.839689274226E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.995086822288E-01  -1.084776591874E-01   0.000000000000E+00   3.385067265671E-01  -2.868998664970E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.659706831921E-01   9.474371799199E-02   0.000000000000E+00  -2.375942715437E-01   1.794850843139E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.945115460992E-01  -1.053719545428E-01   0.000000000000E+00   3.312410313266E-01  -2.798445817993E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.624963440108E-01   9.200340993079E-02   0.000000000000E+00  -2.327328131559E-01   1.750812477588E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.895638981393E-01  -1.023512289183E-01   0.000000000000E+00   3.240902616450E-01  -2.729297693326E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.589865358429E-01   8.933107933719E-02   0.000000000000E+00  -2.279241486346E-01   1.707570442423E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.846663033865E-01  -9.941318742020E-02   0.000000000000E+00   3.170540284752E-01  -2.661538387681E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.554452259042E-01   8.672544457464E-02   0.000000000000E+00  -2.231695020228E-01   1.665120576057E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.798192674875E-01  -9.655559961995E-02   0.000000000000E+00   3.101318740597E-01  -2.595151628292E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.518762543438E-01   8.418523313315E-02   0.000000000000E+00  -2.184700068397E-01   1.623458309854E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.750232402380E-01  -9.377629760006E-02   0.000000000000E+00   3.033232762493E-01  -2.530120810209E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.482833354354E-01   8.170918222817E-02   0.000000000000E+00  -2.138267086261E-01   1.582578687236E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.702786188982E-01  -9.107317406069E-02   0.000000000000E+00   2.966276525992E-01  -2.466429031472E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.446700588686E-01   7.929603936389E-02   0.000000000000E+00  -2.092405674812E-01   1.542476382501E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.655857512971E-01  -8.844418048535E-02   0.000000000000E+00   2.900443642532E-01  -2.404059126350E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.410398911345E-01   7.694456286207E-02   0.000000000000E+00  -2.047124605899E-01   1.503145719327E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.609449387408E-01  -8.588732536441E-02   0.000000000000E+00   2.835727196285E-01  -2.342993696876E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.373961769996E-01   7.465352235762E-02   0.000000000000E+00  -2.002431847349E-01   1.464580688946E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.563564387360E-01  -8.340067247458E-02   0.000000000000E+00   2.772119779120E-01  -2.283215142695E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.337421410613E-01   7.242169926178E-02   0.000000000000E+00  -1.958334587942E-01   1.426774967983E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.518204675420E-01  -8.098233921316E-02   0.000000000000E+00   2.709613523775E-01  -2.224705689175E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.300808893791E-01   7.024788719413E-02   0.000000000000E+00  -1.914839262173E-01   1.389721935936E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.473372025607E-01  -7.863049498523E-02   0.000000000000E+00   2.648200135337E-01  -2.167447413922E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.264154111775E-01   6.813089238433E-02   0.000000000000E+00  -1.871951574820E-01   1.353414692287E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.429067845763E-01  -7.634335964253E-02   0.000000000000E+00   2.587870921123E-01  -2.111422271871E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227485806120E-01   6.606953404474E-02   0.000000000000E+00  -1.829676525262E-01   1.317846073249E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.385293198547E-01  -7.411920197237E-02   0.000000000000E+00   2.528616819052E-01  -2.056612119001E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.190831585963E-01   6.406264471477E-02   0.000000000000E+00  -1.788018431541E-01   1.283008668121E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.342048821103E-01  -7.195633823511E-02   0.000000000000E+00   2.470428424577E-01  -2.002998734721E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154217946832E-01   6.210907057808E-02   0.000000000000E+00  -1.746980954143E-01   1.248894835249E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.299335143496E-01  -6.985313074884E-02   0.000000000000E+00   2.413296016268E-01  -1.950563842897E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.117670289944E-01   6.020767175341E-02   0.000000000000E+00  -1.706567119492E-01   1.215496717606E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.257152306031E-01  -6.780798651974E-02   0.000000000000E+00   2.357209580091E-01  -1.899289131599E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.081212941953E-01   5.835732256018E-02   0.000000000000E+00  -1.666779343116E-01   1.182806257953E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.215500175418E-01  -6.581935591674E-02   0.000000000000E+00   2.302158832490E-01  -1.849156271807E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.044869175102E-01   5.655691175964E-02   0.000000000000E+00  -1.627619452497E-01   1.150815213607E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.174378360049E-01  -6.388573138909E-02   0.000000000000E+00   2.248133242295E-01  -1.800146934952E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.008661227714E-01   5.480534277247E-02   0.000000000000E+00  -1.589088709571E-01   1.119515170797E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.133786224233E-01  -6.200564622547E-02   0.000000000000E+00   2.195122051551E-01  -1.752242809476E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.972610325009E-01   5.310153387382E-02   0.000000000000E+00  -1.551187832872E-01   1.088897558613E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.093722901610E-01  -6.017767335332E-02   0.000000000000E+00   2.143114295298E-01  -1.705425616271E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.936736700173E-01   5.144441836655E-02   0.000000000000E+00  -1.513917019315E-01   1.058953662540E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.054187307743E-01  -5.840042417716E-02   0.000000000000E+00   2.092098820361E-01  -1.659677123178E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.901059615670E-01   4.983294473354E-02   0.000000000000E+00  -1.477275965590E-01   1.029674637587E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.015178151939E-01  -5.667254745454E-02   0.000000000000E+00   2.042064303220E-01  -1.614979158632E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.865597384731E-01   4.826607676995E-02   0.000000000000E+00  -1.441263889181E-01   1.001051521006E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.976693948364E-01  -5.499272820834E-02   0.000000000000E+00   1.992999266978E-01  -1.571313624484E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.830367393000E-01   4.674279369611E-02   0.000000000000E+00  -1.405879548975E-01   9.730752445982E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.938733026494E-01  -5.335968667443E-02   0.000000000000E+00   1.944892097499E-01  -1.528662507979E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.795386120298E-01   4.526209025205E-02   0.000000000000E+00  -1.371121265481E-01   9.457366466193E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.901293540944E-01  -5.177217728330E-02   0.000000000000E+00   1.897731058727E-01  -1.487007892895E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.760669162466E-01   4.382297677415E-02   0.000000000000E+00  -1.336986940627E-01   9.190264832780E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.864373480730E-01  -5.022898767465E-02   0.000000000000E+00   1.851504307264E-01  -1.446331969954E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.726231253258E-01   4.242447925492E-02   0.000000000000E+00  -1.303474077149E-01   8.929354398352E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.827970677994E-01  -4.872893774377E-02   0.000000000000E+00   1.806199906211E-01  -1.406617046551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.692086286259E-01   4.106563938657E-02   0.000000000000E+00  -1.270579797557E-01   8.674541413077E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.792082816208E-01  -4.727087871865E-02   0.000000000000E+00   1.761805838318E-01  -1.367845555816E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.658247336784E-01   3.974551458891E-02   0.000000000000E+00  -1.238300862675E-01   8.425731627774E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756707437938E-01  -4.585369226680E-02   0.000000000000E+00   1.718310018495E-01  -1.330000065077E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.624726683744E-01   3.846317802260E-02   0.000000000000E+00  -1.206633689755E-01   8.182830393156E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.721841952147E-01  -4.447628963077E-02   0.000000000000E+00   1.675700305685E-01  -1.293063283652E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.591535831447E-01   3.721771858815E-02   0.000000000000E+00  -1.175574370161E-01   7.945742755217E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.687483641131E-01  -4.313761079130E-02   0.000000000000E+00   1.633964514147E-01  -1.257018070055E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.558685531305E-01   3.600824091151E-02   0.000000000000E+00  -1.145118686620E-01   7.714373546875E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.653629667040E-01  -4.183662365734E-02   0.000000000000E+00   1.593090424177E-01  -1.221847438672E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.526185803431E-01   3.483386531674E-02   0.000000000000E+00  -1.115262130041E-01   7.488627475887E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.620277078062E-01  -4.057232328176E-02   0.000000000000E+00   1.553065792289E-01  -1.187534565957E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494045958097E-01   3.369372778661E-02   0.000000000000E+00  -1.085999915905E-01   7.268409209112E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.587422814309E-01  -3.934373110209E-02   0.000000000000E+00   1.513878360880E-01  -1.154062796148E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.462274617035E-01   3.258697991144E-02   0.000000000000E+00  -1.057327000212E-01   7.053623453190E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.555063713346E-01  -3.814989420528E-02   0.000000000000E+00   1.475515867411E-01  -1.121415646473E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.430879734560E-01   3.151278882710E-02   0.000000000000E+00  -1.029238095006E-01   6.844175031694E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.523196515470E-01  -3.698988461578E-02   0.000000000000E+00   1.437966053112E-01  -1.089576811889E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.399868618492E-01   3.047033714250E-02   0.000000000000E+00  -1.001727683468E-01   6.639968958825E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.491817868735E-01  -3.586279860594E-02   0.000000000000E+00   1.401216671252E-01  -1.058530169424E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.369247950876E-01   2.945882285720E-02   0.000000000000E+00  -9.747900345747E-02   6.440910509727E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.460924333716E-01  -3.476775602818E-02   0.000000000000E+00   1.365255494974E-01  -1.028259782116E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.339023808454E-01   2.847745926978E-02   0.000000000000E+00  -9.484192173345E-02   6.246905287482E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.430512388050E-01  -3.370389966791E-02   0.000000000000E+00   1.330070324728E-01  -9.987499025800E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.309201682908E-01   2.752547487734E-02   0.000000000000E+00  -9.226091146028E-02   6.057859286865E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.400578430717E-01  -3.267039461683E-02   0.000000000000E+00   1.295648995223E-01  -9.699849763252E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.279786500831E-01   2.660211326678E-02   0.000000000000E+00  -8.973534364731E-02   5.873678954936E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.371118786440E-01  -3.166642766542E-02   0.000000000000E+00   1.261979382599E-01  -9.419496441056E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.250782643432E-01   2.570663299824E-02   0.000000000000E+00  -8.726457332531E-02   5.694271248528E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.342129708978E-01  -3.069120671455E-02   0.000000000000E+00   1.229049409485E-01  -9.146287457296E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.222193965951E-01   2.483830748124E-02   0.000000000000E+00  -8.484794080285E-02   5.519543688733E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.313607385870E-01  -2.974396020484E-02   0.000000000000E+00   1.196847052820E-01  -8.880073203501E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.194023816785E-01   2.399642484406E-02   0.000000000000E+00  -8.248477288192E-02   5.349404412436E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.285547941202E-01  -2.882393656391E-02   0.000000000000E+00   1.165360347851E-01  -8.620706101161E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.166275056298E-01   2.318028779658E-02   0.000000000000E+00  -8.017438403312E-02   5.183762220987E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.257947439542E-01  -2.793040367021E-02   0.000000000000E+00   1.134577394358E-01  -8.368040609506E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.138950075325E-01   2.238921348730E-02   0.000000000000E+00  -7.791607753117E-02   5.022526626091E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230801889156E-01  -2.706264833329E-02   0.000000000000E+00   1.104486361450E-01  -8.121933242034E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.112050813349E-01   2.162253335469E-02   0.000000000000E+00  -7.570914655100E-02   4.865607892978E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204107245232E-01  -2.621997578982E-02   0.000000000000E+00   1.075075492349E-01  -7.882242577595E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.085578776344E-01   2.087959297352E-02   0.000000000000E+00  -7.355287522523E-02   4.712917080950E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.177859412984E-01  -2.540170921468E-02   0.000000000000E+00   1.046333108866E-01  -7.648829269371E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.059535054285E-01   2.015975189634E-02   0.000000000000E+00  -7.144653966336E-02   4.564366081361E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.152054250628E-01  -2.460718924684E-02   0.000000000000E+00   1.018247615635E-01  -7.421556051761E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.033920338316E-01   1.946238349066E-02   0.000000000000E+00  -6.938940893357E-02   4.419867653125E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.126687572277E-01  -2.383577352929E-02   0.000000000000E+00   9.908075040752E-02  -7.200287745136E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008734937565E-01   1.878687477207E-02   0.000000000000E+00  -6.738074600747E-02   4.279335455810E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.101755150721E-01  -2.308683626270E-02   0.000000000000E+00   9.640013561246E-02  -6.984891258624E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.839787956083E-02   1.813262623370E-02   0.000000000000E+00  -6.541980866863E-02   4.142684080414E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.077252720128E-01  -2.235976777216E-02   0.000000000000E+00   9.378178477393E-02  -6.775235591107E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.596515065834E-02   1.749905167243E-02   0.000000000000E+00  -6.350585038543E-02   4.009829077875E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.053175978660E-01  -2.165397408678E-02   0.000000000000E+00   9.122457521702E-02  -6.571191830459E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.357523309377E-02   1.688557801194E-02   0.000000000000E+00  -6.163812114903E-02   3.880686985409E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.029520591004E-01  -2.096887653149E-02   0.000000000000E+00   8.872739430269E-02  -6.372633150879E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.122802108191E-02   1.629164512322E-02   0.000000000000E+00  -5.981586827696E-02   3.755175350731E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.006282190838E-01  -2.030391133070E-02   0.000000000000E+00   8.628913971370E-02  -6.179434808491E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.892337851037E-02   1.571670564263E-02   0.000000000000E+00  -5.803833718320E-02   3.633212754254E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.834563832187E-02  -1.965852922354E-02   0.000000000000E+00   8.390871972099E-02  -5.991474135691E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.666114040597E-02   1.516022478777E-02   0.000000000000E+00  -5.630477211531E-02   3.514718829312E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.610387469153E-02  -1.903219508999E-02   0.000000000000E+00   8.158505343127E-02  -5.808630534324E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.444111436481E-02   1.462168017164E-02   0.000000000000E+00  -5.461441685948E-02   3.399614280495E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.390248366695E-02  -1.842438758786E-02   0.000000000000E+00   7.931707101650E-02  -5.630785467448E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.226308194589E-02   1.410056161515E-02   0.000000000000E+00  -5.296651541400E-02   3.287820900159E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.174101854056E-02  -1.783459879999E-02   0.000000000000E+00   7.710371392595E-02  -5.457822449622E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.012680002841E-02   1.359637095827E-02   0.000000000000E+00  -5.136031263206E-02   3.179261583183E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.961903063822E-02  -1.726233389154E-02   0.000000000000E+00   7.494393508163E-02  -5.289627036042E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.803200213289E-02   1.310862187020E-02   0.000000000000E+00  -4.979505483457E-02   3.073860340028E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.753606952928E-02  -1.670711077678E-02   0.000000000000E+00   7.283669905760E-02  -5.126086810647E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.597839970612E-02   1.263683965860E-02   0.000000000000E+00  -4.826999039357E-02   2.971542308186E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.549168323155E-02  -1.616845979532E-02   0.000000000000E+00   7.078098224400E-02  -4.967091373227E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.396568337029E-02   1.218056107818E-02   0.000000000000E+00  -4.678437028724E-02   2.872233762058E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.348541841161E-02  -1.564592339734E-02   0.000000000000E+00   6.877577299624E-02  -4.812532325535E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.199352413644E-02   1.173933413893E-02   0.000000000000E+00  -4.533744862694E-02   2.775862121344E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.151682058047E-02  -1.513905583741E-02   0.000000000000E+00   6.682007176997E-02  -4.662303256513E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.006157458250E-02   1.131271791402E-02   0.000000000000E+00  -4.392848315721E-02   2.682355957997E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.958543428494E-02  -1.464742287687E-02   0.000000000000E+00   6.491289124249E-02  -4.516299726728E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.816946999624E-02   1.090028234775E-02   0.000000000000E+00  -4.255673572939E-02   2.591645001806E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.769080329470E-02  -1.417060149430E-02   0.000000000000E+00   6.305325642097E-02  -4.374419252065E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.631682948342E-02   1.050160806361E-02   0.000000000000E+00  -4.122147274959E-02   2.503660144663E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.583247078538E-02  -1.370817960379E-02   0.000000000000E+00   6.124020473815E-02  -4.236561286571E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.450325704154E-02   1.011628617258E-02   0.000000000000E+00  -3.992196560172E-02   2.418333443574E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.400997951764E-02  -1.325975578098E-02   0.000000000000E+00   5.947278613582E-02  -4.102627204458E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.272834259966E-02   9.743918082018E-03   0.000000000000E+00  -3.865749104626E-02   2.335598122478E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.222287201239E-02  -1.282493899628E-02   0.000000000000E+00   5.775006313681E-02  -3.972520281604E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.099166302446E-02   9.384115305075E-03   0.000000000000E+00  -3.742733159558E-02   2.255388572915E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.047069072240E-02  -1.240334835543E-02   0.000000000000E+00   5.607111090583E-02  -3.846145676675E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.929278309327E-02   9.036499270929E-03   0.000000000000E+00  -3.623077586647E-02   2.177640353604E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.875297820009E-02  -1.199461284676E-02   0.000000000000E+00   5.443501729965E-02  -3.723410411684E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.763125643431E-02   8.700701135915E-03   0.000000000000E+00  -3.506711891045E-02   2.102290188993E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.706927726183E-02  -1.159837109523E-02   0.000000000000E+00   5.284088290696E-02  -3.604223351905E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.600662643476E-02   8.376361595676E-03   0.000000000000E+00  -3.393566252279E-02   2.029275966809E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.541913114881E-02  -1.121427112300E-02   0.000000000000E+00   5.128782107844E-02  -3.488495185298E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.441842711711E-02   8.063130698493E-03   0.000000000000E+00  -3.283571553074E-02   1.958536734685E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.380208368421E-02  -1.084197011609E-02   0.000000000000E+00   4.977495794725E-02  -3.376138401578E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.286618398422E-02   7.760667659863E-03   0.000000000000E+00  -3.176659406169E-02   1.890012695887E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.221767942724E-02  -1.048113419727E-02   0.000000000000E+00   4.830143244070E-02  -3.267067270937E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.134941483381E-02   7.468640678477E-03   0.000000000000E+00  -3.072762179194E-02   1.823645204210E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.066546382359E-02  -1.013143820477E-02   0.000000000000E+00   4.686639628304E-02  -3.161197822420E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.986763054276E-02   7.186726753670E-03   0.000000000000E+00  -2.971813017677E-02   1.759376758071E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.914498335264E-02  -9.792565476632E-03   0.000000000000E+00   4.546901399012E-02  -3.058447821983E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.842033582183E-02   6.914611504436E-03   0.000000000000E+00  -2.873745866238E-02   1.697150993852E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.765578567132E-02  -9.464207640674E-03   0.000000000000E+00   4.410846285597E-02  -2.958736750278E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.700702994139E-02   6.651988990125E-03   0.000000000000E+00  -2.778495488036E-02   1.636912678540E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.619741975464E-02  -9.146064409740E-03   0.000000000000E+00   4.278393293184E-02  -2.861985780239E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.562720742868E-02   6.398561532860E-03   0.000000000000E+00  -2.685997482539E-02   1.578607701689E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.476943603301E-02  -8.837843382169E-03   0.000000000000E+00   4.149462699795E-02  -2.768117754490E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.428035873728E-02   6.154039541795E-03   0.000000000000E+00  -2.596188301668E-02   1.522183066768E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.337138652623E-02  -8.539259847284E-03   0.000000000000E+00   4.023976052831E-02  -2.677057162499E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.296597088922E-02   5.918141339246E-03   0.000000000000E+00  -2.509005264379E-02   1.467586881907E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.200282497424E-02  -8.250036595772E-03   0.000000000000E+00   3.901856164885E-02  -2.588730117465E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.168352809053E-02   5.690592988793E-03   0.000000000000E+00  -2.424386569750E-02   1.414768350110E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.066330696458E-02  -7.969903734800E-03   0.000000000000E+00   3.783027108911E-02  -2.503064333121E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.043251232060E-02   5.471128125376E-03   0.000000000000E+00  -2.342271308616E-02   1.363677758936E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.935239005667E-02  -7.698598507726E-03   0.000000000000E+00   3.667414212815E-02  -2.419989100590E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.921240389618E-02   5.259487787485E-03   0.000000000000E+00  -2.262599473824E-02   1.314266469714E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.806963390270E-02  -7.435865118272E-03   0.000000000000E+00   3.554944053446E-02  -2.339435265153E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.802268201045E-02   5.055420251442E-03   0.000000000000E+00  -2.185311969155E-02   1.266486906309E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.681460036541E-02  -7.181454559035E-03   0.000000000000E+00   3.445544450047E-02  -2.261335202860E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.686282524780E-02   4.858680867864E-03   0.000000000000E+00  -2.110350616969E-02   1.220292543475E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.558685363259E-02  -6.935124444213E-03   0.000000000000E+00   3.339144457187E-02  -2.185622797065E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.573231207504E-02   4.669031900330E-03   0.000000000000E+00  -2.037658164629E-02   1.175637894828E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.438596032830E-02  -6.696638846407E-03   0.000000000000E+00   3.235674357183E-02  -2.112233414968E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.463062130949E-02   4.486242366277E-03   0.000000000000E+00  -1.967178289754E-02   1.132478500472E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.321148962085E-02  -6.465768137415E-03   0.000000000000E+00   3.135065652063E-02  -2.041103884190E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.355723256461E-02   4.310087880179E-03   0.000000000000E+00  -1.898855604352E-02   1.090770914298E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.206301332743E-02  -6.242288832875E-03   0.000000000000E+00   3.037251055080E-02  -1.972172469358E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.251162667385E-02   4.140350499027E-03   0.000000000000E+00  -1.832635657884E-02   1.050472690994E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.094010601561E-02  -6.025983440663E-03   0.000000000000E+00   2.942164481793E-02  -1.905378848713E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.149328609310E-02   3.976818570123E-03   0.000000000000E+00  -1.768464939307E-02   1.011542372793E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.984234510155E-02  -5.816640312959E-03   0.000000000000E+00   2.849741040758E-02  -1.840664090781E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.050169528268E-02   3.819286581243E-03   0.000000000000E+00  -1.706290878142E-02   9.739394759720E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.876931094497E-02  -5.614053501838E-03   0.000000000000E+00   2.759917023840E-02  -1.777970631095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.953634106904E-02   3.667555013137E-03   0.000000000000E+00  -1.646061844613E-02   9.376244771419E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.772058694087E-02  -5.418022618352E-03   0.000000000000E+00   2.672629896161E-02  -1.717242249035E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.859671298715E-02   3.521430194439E-03   0.000000000000E+00  -1.587727148912E-02   9.025587993490E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.669575960787E-02  -5.228352694930E-03   0.000000000000E+00   2.587818285718E-02  -1.658424044777E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.768230360381E-02   3.380724158931E-03   0.000000000000E+00  -1.531237039607E-02   8.687047980003E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.569441867348E-02  -5.044854051095E-03   0.000000000000E+00   2.505421972682E-02  -1.601462416323E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.679260882279E-02   3.245254505248E-03   0.000000000000E+00  -1.476542701272E-02   8.360257466518E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.471615715609E-02  -4.867342162333E-03   0.000000000000E+00   2.425381878403E-02  -1.546305036556E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.592712817203E-02   3.114844258945E-03   0.000000000000E+00  -1.423596251349E-02   8.044858226631E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.376057144365E-02  -4.695637532095E-03   0.000000000000E+00   2.347640054134E-02  -1.492900830469E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.508536507373E-02   2.989321737006E-03   0.000000000000E+00  -1.372350736298E-02   7.740500927534E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.282726136918E-02  -4.529565566789E-03   0.000000000000E+00   2.272139669500E-02  -1.441199952639E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.426682709771E-02   2.868520414735E-03   0.000000000000E+00  -1.322760127072E-02   7.446844984678E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.191583028304E-02  -4.368956453748E-03   0.000000000000E+00   2.198825000727E-02  -1.391153764857E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.347102619872E-02   2.752278795076E-03   0.000000000000E+00  -1.274779313951E-02   7.163558415779E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.102588512176E-02  -4.213645042038E-03   0.000000000000E+00   2.127641418626E-02  -1.342714813810E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.269747893804E-02   2.640440280307E-03   0.000000000000E+00  -1.228364100770E-02   6.890317694297E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015703647472E-02  -4.063470726084E-03   0.000000000000E+00   2.058535376439E-02  -1.295836809063E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.194570669011E-02   2.532853046161E-03   0.000000000000E+00  -1.183471198587E-02   6.626807602612E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.930889864647E-02  -3.918277332011E-03   0.000000000000E+00   1.991454397423E-02  -1.250474601072E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.121523583463E-02   2.429369918302E-03   0.000000000000E+00  -1.140058218813E-02   6.372721084984E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.848108971603E-02  -3.777913006645E-03   0.000000000000E+00   1.926347062258E-02  -1.206584159442E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.050559793451E-02   2.329848251201E-03   0.000000000000E+00  -1.098083665840E-02   6.127759100514E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.767323159291E-02  -3.642230109113E-03   0.000000000000E+00   1.863162996298E-02  -1.164122551347E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.981632990043E-02   2.234149809366E-03   0.000000000000E+00  -1.057506929207E-02   5.891630476202E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.688495007217E-02  -3.511085104955E-03   0.000000000000E+00   1.801852856802E-02  -1.123047920408E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.914697414222E-02   2.142140650922E-03   0.000000000000E+00  -1.018288275326E-02   5.664051760259E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.611587488337E-02  -3.384338462719E-03   0.000000000000E+00   1.742368319848E-02  -1.083319465433E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.849707870777E-02   2.053691013528E-03   0.000000000000E+00  -9.803888387974E-03   5.444747075792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.536563973804E-02  -3.261854552958E-03   0.000000000000E+00   1.684662067233E-02  -1.044897419529E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.786619740983E-02   1.968675202613E-03   0.000000000000E+00  -9.437706133535E-03   5.233447975003E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.463388237398E-02  -3.143501549575E-03   0.000000000000E+00   1.628687773250E-02  -1.007743029452E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.725388994112E-02   1.886971481911E-03   0.000000000000E+00  -9.083964424463E-03   5.029893293971E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.392024459646E-02  -3.029151333454E-03   0.000000000000E+00   1.574400091382E-02  -9.718185351675E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.665972197837E-02   1.808461966271E-03   0.000000000000E+00  -8.742300095136E-03   4.833829008181E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.322437231649E-02  -2.918679398355E-03   0.000000000000E+00   1.521754640909E-02  -9.370871496718E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.608326527549E-02   1.733032516743E-03   0.000000000000E+00  -8.412358279476E-03   4.645008088871E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.254591558620E-02  -2.811964758955E-03   0.000000000000E+00   1.470707993453E-02  -9.035130390082E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.552409774660E-02   1.660572637874E-03   0.000000000000E+00  -8.093792307883E-03   4.463190360278E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.188452863124E-02  -2.708889861074E-03   0.000000000000E+00   1.421217659466E-02  -8.710613024799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.498180353902E-02   1.590975377249E-03   0.000000000000E+00  -7.786263601700E-03   4.288142357929E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.123986988035E-02  -2.609340493938E-03   0.000000000000E+00   1.373242074670E-02  -8.396979531291E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.445597309687E-02   1.524137227198E-03   0.000000000000E+00  -7.489441565379E-03   4.119637187972E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.061160199228E-02  -2.513205704521E-03   0.000000000000E+00   1.326740586478E-02  -8.093898985373E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.394620321567E-02   1.459958028688E-03   0.000000000000E+00  -7.203003476657E-03   3.957454387745E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.999939187971E-02  -2.420377713846E-03   0.000000000000E+00   1.281673440383E-02  -7.801049218604E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.345209708811E-02   1.398340877339E-03   0.000000000000E+00  -6.926634374837E-03   3.801379787524E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.940291073063E-02  -2.330751835254E-03   0.000000000000E+00   1.238001766335E-02  -7.518116630800E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297326434166E-02   1.339192031567E-03   0.000000000000E+00  -6.660026947485E-03   3.651205373631E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882183402696E-02  -2.244226394564E-03   0.000000000000E+00   1.195687565116E-02  -7.244796004913E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.250932106825E-02   1.282420822808E-03   0.000000000000E+00  -6.402881415673E-03   3.506729152902E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.825584156050E-02  -2.160702652097E-03   0.000000000000E+00   1.154693694724E-02  -6.980790324665E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.205988984629E-02   1.227939567801E-03   0.000000000000E+00  -6.154905417971E-03   3.367755018589E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.770461744649E-02  -2.080084726505E-03   0.000000000000E+00   1.114983856768E-02  -6.725810594845E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.162459975561E-02   1.175663482903E-03   0.000000000000E+00  -5.915813893367E-03   3.234092617759E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.716785013439E-02  -2.002279520403E-03   0.000000000000E+00   1.076522582890E-02  -6.479575664219E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.120308638552E-02   1.125510600411E-03   0.000000000000E+00  -5.685328963302E-03   3.105557220238E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.664523241636E-02  -1.927196647706E-03   0.000000000000E+00   1.039275221218E-02  -6.241812050995E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.079499183626E-02   1.077401686852E-03   0.000000000000E+00  -5.463179812931E-03   2.981969589133E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.613646143318E-02  -1.854748362691E-03   0.000000000000E+00   1.003207922855E-02  -6.012253770934E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039996471435E-02   1.031260163217E-03   0.000000000000E+00  -5.249102571835E-03   2.863155852995E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.564123867796E-02  -1.784849490705E-03   0.000000000000E+00   9.682876284221E-03  -5.790642167971E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.001766012200E-02   9.870120271132E-04   0.000000000000E+00  -5.042840194260E-03   2.748947379638E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.515926999738E-02  -1.717417360503E-03   0.000000000000E+00   9.344820546492E-03  -5.576725747664E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.647739640926E-03   9.445857768016E-04   0.000000000000E+00  -4.844142339095E-03   2.639180651674E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.469026559067E-02  -1.652371738180E-03   0.000000000000E+00   9.017596810287E-03  -5.370260013083E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.289871310929E-03   9.039123370809E-04   0.000000000000E+00  -4.652765249656E-03   2.533697143772E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423394000648E-02  -1.589634762649E-03   0.000000000000E+00   8.700897365377E-03  -5.171007303670E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.943729603418E-03   8.649249870021E-04   0.000000000000E+00  -4.468471633449E-03   2.432343201687E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.379001213752E-02  -1.529130882645E-03   0.000000000000E+00   8.394421864328E-03  -4.978736636369E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.608995390246E-03   8.275592893741E-04   0.000000000000E+00  -4.291030542011E-03   2.334969923071E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.335820521300E-02  -1.470786795219E-03   0.000000000000E+00   8.097877191196E-03  -4.793223547907E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.285355908078E-03   7.917530220294E-04   0.000000000000E+00  -4.120217250958E-03   2.241433040091E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.293824678914E-02  -1.414531385684E-03   0.000000000000E+00   7.810977331147E-03  -4.614249942647E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.972504718547E-03   7.574461108246E-04   0.000000000000E+00  -3.955813140320E-03   2.151592803883E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.252986873828E-02  -1.360295668994E-03   0.000000000000E+00   7.533443241094E-03  -4.441603946053E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.670141664511E-03   7.245805643401E-04   0.000000000000E+00  -3.797605575316E-03   2.065313870839E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.213280723577E-02  -1.308012732494E-03   0.000000000000E+00   7.265002720867E-03  -4.275079748232E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.377972822530E-03   6.931004102427E-04   0.000000000000E+00  -3.645387787587E-03   1.982465190747E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.174680274177E-02  -1.257617680069E-03   0.000000000000E+00   7.005390285962E-03  -4.114477466160E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.095710451961E-03   6.629516333024E-04   0.000000000000E+00  -3.498958757080E-03   1.902919896817E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.137159998675E-02  -1.209047577601E-03   0.000000000000E+00   6.754347040616E-03  -3.959602988410E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.823072940759E-03   6.340821150025E-04   0.000000000000E+00  -3.358123094579E-03   1.826555197564E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.100694795448E-02  -1.162241399739E-03   0.000000000000E+00   6.511620552719E-03  -3.810267845503E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.559784748252E-03   6.064415747331E-04   0.000000000000E+00  -3.222690925007E-03   1.753252270574E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.065259985797E-02  -1.117139977948E-03   0.000000000000E+00   6.276964729554E-03  -3.666289072689E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.305576345118E-03   5.799815125330E-04   0.000000000000E+00  -3.092477771564E-03   1.682896158161E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.030831311788E-02  -1.073685949818E-03   0.000000000000E+00   6.050139694533E-03  -3.527489069123E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.060184150752E-03   5.546551533454E-04   0.000000000000E+00  -2.967304440788E-03   1.615375664909E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.973849340393E-03  -1.031823709577E-03   0.000000000000E+00   5.830911665254E-03  -3.393695465661E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.823350468197E-03   5.304173927597E-04   0.000000000000E+00  -2.846996908572E-03   1.550583257090E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.648974291177E-03  -9.914993598225E-04   0.000000000000E+00   5.619052832862E-03  -3.264740995014E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.594823416860E-03   5.072247442141E-04   0.000000000000E+00  -2.731386207241E-03   1.488414963985E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.333457868633E-03  -9.526606644097E-04   0.000000000000E+00   5.414341242603E-03  -3.140463363805E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.374356863172E-03   4.850352876164E-04   0.000000000000E+00  -2.620308313704E-03   1.428770281068E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.027074075873E-03  -9.152570024991E-04   0.000000000000E+00   5.216560675701E-03  -3.020705126994E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.161710349369E-03   4.638086193709E-04   0.000000000000E+00  -2.513604038768E-03   1.371552075066E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.729600991298E-03  -8.792393237177E-04   0.000000000000E+00   5.025500532548E-03  -2.905313564716E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.956649020568E-03   4.435058037651E-04   0.000000000000E+00  -2.411118917646E-03   1.316666490900E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.440820737907E-03  -8.445601044228E-04   0.000000000000E+00   4.840955717232E-03  -2.794140561569E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.758943550289E-03   4.240893257001E-04   0.000000000000E+00  -2.312703101713E-03   1.264022860468E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.160519451384E-03  -8.111733050433E-04   0.000000000000E+00   4.662726523505E-03  -2.687042488297E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.568370064567E-03   4.055230447266E-04   0.000000000000E+00  -2.218211251539E-03   1.213533613281E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.888487246949E-03  -7.790343284645E-04   0.000000000000E+00   4.490618521942E-03  -2.583880085989E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.384710064837E-03   3.877721503658E-04   0.000000000000E+00  -2.127502431257E-03   1.165114188946E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.624518184683E-03  -7.480999794545E-04   0.000000000000E+00   4.324442447905E-03  -2.484518351016E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.207750349682E-03   3.708031186784E-04   0.000000000000E+00  -2.040440004284E-03   1.118682951458E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.368410235433E-03  -7.183284250868E-04   0.000000000000E+00   4.164014093614E-03  -2.388826426947E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.037282935622E-03   3.545836700641E-04   0.000000000000E+00  -1.956891530440E-03   1.074161105315E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.119965243923E-03  -6.896791561558E-04   0.000000000000E+00   4.009154198645E-03  -2.296677493587E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.873104977042E-03   3.390827282549E-04   0.000000000000E+00  -1.876728664483E-03   1.031472613426E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.878988891240E-03  -6.621129495524E-04   0.000000000000E+00   3.859688342462E-03  -2.207948659552E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.715018685408E-03   3.242703804781E-04   0.000000000000E+00  -1.799827056088E-03   9.905441167945E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.645290655768E-03  -6.355918315842E-04   0.000000000000E+00   3.715446837308E-03  -2.122520855330E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.562831247845E-03   3.101178387635E-04   0.000000000000E+00  -1.726066251295E-03   9.513048559668E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.418683776849E-03  -6.100790422212E-04   0.000000000000E+00   3.576264628595E-03  -2.040278738256E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.416354745260E-03   2.965974023708E-04   0.000000000000E+00  -1.655329595458E-03   9.136865942352E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.198985213169E-03  -5.855390002367E-04   0.000000000000E+00   3.441981189147E-03  -1.961110587079E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.275406070032E-03   2.836824213006E-04   0.000000000000E+00  -1.587504137683E-03   8.776235425543E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.986015602517E-03  -5.619372692432E-04   0.000000000000E+00   3.312440418537E-03  -1.884908204610E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.139806843444E-03   2.713472608770E-04   0.000000000000E+00  -1.522480536806E-03   8.430522861796E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.779599220706E-03  -5.392405245804E-04   0.000000000000E+00   3.187490543748E-03  -1.811566822304E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.009383332907E-03   2.595672673659E-04   0.000000000000E+00  -1.460152968889E-03   8.099117129850E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.579563939718E-03  -5.174165210570E-04   0.000000000000E+00   3.066984021077E-03  -1.740985006542E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.883966369066E-03   2.483187346078E-04   0.000000000000E+00  -1.400419036269E-03   7.781429434471E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.385741185328E-03  -4.964340615147E-04   0.000000000000E+00   2.950777439602E-03  -1.673064566885E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.763391262936E-03   2.375788716439E-04   0.000000000000E+00  -1.343179678168E-03   7.476892622913E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.197965894144E-03  -4.762629661970E-04   0.000000000000E+00   2.838731426063E-03  -1.607710466557E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.647497723049E-03   2.273257713007E-04   0.000000000000E+00  -1.288339082844E-03   7.184960517409E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.016076470123E-03  -4.568740429191E-04   0.000000000000E+00   2.730710551348E-03  -1.544830734673E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.536129772803E-03   2.175383797257E-04   0.000000000000E+00  -1.235804601331E-03   6.905107263927E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.839914740548E-03  -4.382390579993E-04   0.000000000000E+00   2.626583238383E-03  -1.484336380603E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.429135667978E-03   2.081964668353E-04   0.000000000000E+00  -1.185486662723E-03   6.636826696587E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.669325911694E-03  -4.203307079485E-04   0.000000000000E+00   2.526221671583E-03  -1.426141310221E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.326367814571E-03   1.992805976547E-04   0.000000000000E+00  -1.137298691033E-03   6.379631717637E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.504158524188E-03  -4.031225919065E-04   0.000000000000E+00   2.429501707875E-03  -1.370162244137E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.227682686988E-03   1.907721045427E-04   0.000000000000E+00  -1.091157023631E-03   6.133053692984E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.344264408009E-03  -3.865891847879E-04   0.000000000000E+00   2.336302789149E-03  -1.316318637799E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.132940746625E-03   1.826530602521E-04   0.000000000000E+00  -1.046980831223E-03   5.896641862563E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.189498637070E-03  -3.707058111441E-04   0.000000000000E+00   2.246507856207E-03  -1.264532603532E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.042006360963E-03   1.749062518299E-04   0.000000000000E+00  -1.004692039412E-03   5.669962765841E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.039719483533E-03  -3.554486197094E-04   0.000000000000E+00   2.160003264172E-03  -1.214728834334E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954747723156E-03   1.675151553198E-04   0.000000000000E+00  -9.642152518023E-04   5.452599681797E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.894788372063E-03  -3.407945586224E-04   0.000000000000E+00   2.076678699444E-03  -1.166834529387E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.871036772218E-03   1.604639112487E-04   0.000000000000E+00  -9.254776746513E-04   5.244152083343E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.754569834011E-03  -3.267213513100E-04   0.000000000000E+00   1.996427098187E-03  -1.120779321353E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.790749113835E-03   1.537373008847E-04   0.000000000000E+00  -8.884090430671E-04   5.044235105960E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.618931461351E-03  -3.132074730107E-04   0.000000000000E+00   1.919144566231E-03  -1.076495205515E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.713763941861E-03   1.473207232355E-04   0.000000000000E+00  -8.529415487368E-04   4.852479030192E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.487743860281E-03  -3.002321279260E-04   0.000000000000E+00   1.844730300345E-03  -1.033916470644E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.639963960502E-03   1.412001727716E-04   0.000000000000E+00  -8.190097691685E-04   4.668528777812E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.360880604859E-03  -2.877752269957E-04   0.000000000000E+00   1.773086511024E-03  -9.929796314986E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.569235307296E-03   1.353622178634E-04   0.000000000000E+00  -7.865505984596E-04   4.492043421493E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.238218190794E-03  -2.758173662585E-04   0.000000000000E+00   1.704118346772E-03  -9.536233629021E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.501467476828E-03   1.297939798902E-04   0.000000000000E+00  -7.555031795345E-04   4.322695707486E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.119635989403E-03  -2.643398058153E-04   0.000000000000E+00   1.637733819922E-03  -9.157884355198E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.436553245331E-03   1.244831130345E-04   0.000000000000E+00  -7.258088379020E-04   4.160171591475E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.005016201303E-03  -2.533244493534E-04   0.000000000000E+00   1.573843733693E-03  -8.794176533062E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.374388596093E-03   1.194177847145E-04   0.000000000000E+00  -6.974110168595E-04   4.004169786948E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.894243809895E-03  -2.427538242334E-04   0.000000000000E+00   1.512361610624E-03  -8.444557922430E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.314872645767E-03   1.145866566521E-04   0.000000000000E+00  -6.702552141583E-04   3.854401326065E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.787206535098E-03  -2.326110621251E-04   0.000000000000E+00   1.453203622432E-03  -8.108495408582E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.257907571591E-03   1.099788665574E-04   0.000000000000E+00  -6.442889201163E-04   3.710589132764E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683794787571E-03  -2.228798801732E-04   0.000000000000E+00   1.396288521436E-03  -7.785474422090E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203398539530E-03   1.055840104071E-04   0.000000000000E+00  -6.194615571475E-04   3.572467607786E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.583901623193E-03  -2.135445626866E-04   0.000000000000E+00   1.341537573381E-03  -7.474998373879E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.151253633378E-03   1.013921253070E-04   0.000000000000E+00  -5.957244207068E-04   3.439782225470E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.487422697253E-03  -2.045899433338E-04   0.000000000000E+00   1.288874491427E-03  -7.176588103872E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.101383784836E-03   9.739367291785E-05   0.000000000000E+00  -5.730306216244E-04   3.312289142008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.394256218473E-03  -1.960013878306E-04   0.000000000000E+00   1.238225371340E-03  -6.889781342994E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.053702704572E-03   9.357952342573E-05   0.000000000000E+00  -5.513350298085E-04   3.189754814924E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.304302903521E-03  -1.877647771205E-04   0.000000000000E+00   1.189518628159E-03  -6.614132189658E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008126814280E-03   8.994094005145E-05   0.000000000000E+00  -5.305942193075E-04   3.071955633582E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.217465932400E-03  -1.798664910259E-04   0.000000000000E+00   1.142684934432E-03  -6.349210601155E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.645751797847E-04   8.646956407527E-05   0.000000000000E+00  -5.107664147182E-04   2.958677560537E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.133650904114E-03  -1.722933923496E-04   0.000000000000E+00   1.097657159736E-03  -6.094601898488E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.229694451435E-04   8.315740035704E-05   0.000000000000E+00  -4.918114388904E-04   2.849715783255E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052765791956E-03  -1.650328114413E-04   0.000000000000E+00   1.054370311213E-03  -5.849906283739E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.832337678032E-04   7.999680335815E-05   0.000000000000E+00  -4.736906619516E-04   2.744874376340E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.974720898585E-03  -1.580725311877E-04   0.000000000000E+00   1.012761475167E-03  -5.614738368843E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.452947548172E-04   7.698046362240E-05   0.000000000000E+00  -4.563669516017E-04   2.643965973707E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.899428811826E-03  -1.514007724432E-04   0.000000000000E+00   9.727697601225E-04  -5.388726717051E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.090814000917E-04   7.410139472765E-05   0.000000000000E+00  -4.398046246670E-04   2.546811450689E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.826804361776E-03  -1.450061798740E-04   0.000000000000E+00   9.343362415087E-04  -5.171513398400E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.745250227122E-04   7.135292067632E-05   0.000000000000E+00  -4.239693998919E-04   2.453239615692E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756764578367E-03  -1.388778082076E-04   0.000000000000E+00   8.974039075876E-04  -4.962753558330E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.415592063343E-04   6.872866372315E-05   0.000000000000E+00  -4.088283519591E-04   2.363086911367E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.689228648248E-03  -1.330051088762E-04   0.000000000000E+00   8.619176061299E-04  -4.762114996400E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.101197396285E-04   6.622253262128E-05   0.000000000000E+00  -3.943498666984E-04   2.276197124906E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.624117871210E-03  -1.273779170505E-04   0.000000000000E+00   8.278239919687E-04  -4.569277753579E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.801445578086E-04   6.382871127573E-05   0.000000000000E+00  -3.805035974794E-04   2.192421107314E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.561355617546E-03  -1.219864390483E-04   0.000000000000E+00   7.950714759354E-04  -4.383933713788E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.515736852178E-04   6.154164778954E-05   0.000000000000E+00  -3.672604227564E-04   2.111616501434E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.500867287320E-03  -1.168212401241E-04   0.000000000000E+00   7.636101756434E-04  -4.205786216942E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.243491790041E-04   5.935604390070E-05   0.000000000000E+00  -3.545924047673E-04   2.033647478641E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.442580270446E-03  -1.118732326003E-04   0.000000000000E+00   7.333918674854E-04  -4.034549684776E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.984150738337E-04   5.726684478090E-05   0.000000000000E+00  -3.424727493255E-04   1.958384483699E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.386423905834E-03  -1.071336643468E-04   0.000000000000E+00   7.043699391623E-04  -3.869949254761E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.737173276809E-04   5.526922919774E-05   0.000000000000E+00  -3.308757667174E-04   1.885703987845E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.332329439397E-03  -1.025941076107E-04   0.000000000000E+00   6.764993426958E-04  -3.711720421309E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.502037687011E-04   5.335860003217E-05   0.000000000000E+00  -3.197768336908E-04   1.815488249906E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280229982796E-03  -9.824644816830E-05   0.000000000000E+00   6.497365486613E-04  -3.559608687580E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.278240431160E-04   5.153057512210E-05   0.000000000000E+00  -3.091523564680E-04   1.747625084958E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.230060474849E-03  -9.408287481698E-05   0.000000000000E+00   6.240395024379E-04  -3.413369231272E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.065295641843E-04   4.978097844398E-05   0.000000000000E+00  -2.989797348161E-04   1.682007640691E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181757644796E-03  -9.009586917190E-05   0.000000000000E+00   5.993675820423E-04  -3.272766582374E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.862734622079E-04   4.810583160705E-05   0.000000000000E+00  -2.892373271243E-04   1.618534181074E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.135259974714E-03  -8.627819576033E-05   0.000000000000E+00   5.756815564013E-04  -3.137574307745E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.670105355661E-04   4.650134565599E-05   0.000000000000E+00  -2.799044164706E-04   1.557107877180E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.090507659674E-03  -8.262289241064E-05   0.000000000000E+00   5.529435435019E-04  -3.007574699835E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.486972027828E-04   4.496391316759E-05   0.000000000000E+00  -2.709611776562E-04   1.497636604922E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.047442567513E-03  -7.912326094837E-05   0.000000000000E+00   5.311169692403E-04  -2.882558473202E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.312914556324E-04   4.349010064559E-05   0.000000000000E+00  -2.623886452128E-04   1.440032749771E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.006008201410E-03  -7.577285816822E-05   0.000000000000E+00   5.101665282052E-04  -2.762324473753E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.147528132204E-04   4.207664117978E-05   0.000000000000E+00  -2.541686823093E-04   1.384213017822E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.661496661576E-04  -7.256548710118E-05   0.000000000000E+00   4.900581467699E-04  -2.646679402687E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.990422771227E-04   4.072042739104E-05   0.000000000000E+00  -2.462839506091E-04   1.330098253580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.278136351258E-04  -6.949518851967E-05   0.000000000000E+00   4.707589471209E-04  -2.535437548702E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.841222874559E-04   3.941850462385E-05   0.000000000000E+00  -2.387178809804E-04   1.277613263747E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.909483145144E-04  -6.655623270620E-05   0.000000000000E+00   4.522372108910E-04  -2.428420522523E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.699566799835E-04   3.816806440214E-05   0.000000000000E+00  -2.314546451126E-04   1.226686647334E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.555034046539E-04  -6.374311146784E-05   0.000000000000E+00   4.344623422742E-04  -2.325456992749E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.565106441536E-04   3.696643812125E-05   0.000000000000E+00  -2.244791279564E-04   1.177250631476E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.214300621592E-04  -6.105053042460E-05   0.000000000000E+00   4.174048322538E-04  -2.226382430886E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.437506821388E-04   3.581109098646E-05   0.000000000000E+00  -2.177769010281E-04   1.129240913248E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.886808666244E-04  -5.847340153458E-05   0.000000000000E+00   4.010362253603E-04  -2.131038871088E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.316445687792E-04   3.469961616793E-05   0.000000000000E+00  -2.113341964968E-04   1.082596506851E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.572097917656E-04  -5.600683586533E-05   0.000000000000E+00   3.853290888955E-04  -2.039274683845E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.201613125030E-04   3.362972919014E-05   0.000000000000E+00  -2.051378820938E-04   1.037259596426E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.269721766011E-04  -5.364613655860E-05   0.000000000000E+00   3.702569827161E-04  -1.950944355361E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.092711171480E-04   3.259926252458E-05   0.000000000000E+00  -1.991754367815E-04   9.931753940368E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.979246923636E-04  -5.138679200783E-05   0.000000000000E+00   3.557944278551E-04  -1.865908265855E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.989453447076E-04   3.160616039620E-05   0.000000000000E+00  -1.934349271916E-04   9.502920028747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.700253050788E-04  -4.922446925363E-05   0.000000000000E+00   3.419168740123E-04  -1.784032466371E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.891564789694E-04   3.064847378525E-05   0.000000000000E+00  -1.879049847943E-04   9.085602853664E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.432332386384E-04  -4.715500761898E-05   0.000000000000E+00   3.286006679491E-04  -1.705188462666E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.798780900531E-04   2.972435562803E-05   0.000000000000E+00  -1.825747838038E-04   8.679337362551E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.175089439989E-04  -4.517441255710E-05   0.000000000000E+00   3.158230249631E-04  -1.629253016268E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.710847997992E-04   2.883205619501E-05   0.000000000000E+00  -1.774340197671E-04   8.283683602081E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.928140757867E-04  -4.327884970674E-05   0.000000000000E+00   3.035620039158E-04  -1.556107960988E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.627522480518E-04   2.796991866135E-05   0.000000000000E+00  -1.724728888668E-04   7.898225541900E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.691114708914E-04  -4.146463908922E-05   0.000000000000E+00   2.917964833626E-04  -1.485640029073E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.548570597559E-04   2.713637484130E-05   0.000000000000E+00  -1.676820678710E-04   7.522569941068E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.463651208726E-04  -3.972824946800E-05   0.000000000000E+00   2.805061356123E-04  -1.417740671660E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.473768129089E-04   2.632994109521E-05   0.000000000000E+00  -1.630526947472E-04   7.156345258052E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.245401344729E-04  -3.806629289653E-05   0.000000000000E+00   2.696713974509E-04  -1.352305868008E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.402900073247E-04   2.554921439976E-05   0.000000000000E+00  -1.585763499121E-04   6.799200602560E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.036026963364E-04  -3.647551948731E-05   0.000000000000E+00   2.592734401445E-04  -1.289235933951E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.335760342072E-04   2.479286857428E-05   0.000000000000E+00  -1.542450381020E-04   6.450804727675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.835200345651E-04  -3.495281239287E-05   0.000000000000E+00   2.492941436228E-04  -1.228435349883E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.272151465100E-04   2.405965065545E-05   0.000000000000E+00  -1.500511708407E-04   6.110845060707E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.642604049192E-04  -3.349518295809E-05   0.000000000000E+00   2.397160775451E-04  -1.169812619968E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.211884300822E-04   2.334837742314E-05   0.000000000000E+00  -1.459875495037E-04   5.779026772563E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.457930844898E-04  -3.209976596737E-05   0.000000000000E+00   2.305224860875E-04  -1.113280149980E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.154777755778E-04   2.265793206471E-05   0.000000000000E+00  -1.420473489529E-04   5.455071883772E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.280883554820E-04  -3.076381497544E-05   0.000000000000E+00   2.216972689969E-04  -1.058754112881E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.100658511083E-04   2.198726097216E-05   0.000000000000E+00  -1.382241017216E-04   5.138718405588E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.111174649178E-04  -2.948469779630E-05   0.000000000000E+00   2.132249539592E-04  -1.006154280809E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.049360756392E-04   2.133537067832E-05   0.000000000000E+00  -1.345116827530E-04   4.829719516495E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.948525686490E-04  -2.825989220880E-05   0.000000000000E+00   2.050906639487E-04  -9.554038373792E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.000725931122E-04   2.070132491049E-05   0.000000000000E+00  -1.309042946563E-04   4.527842771070E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.792666884809E-04  -2.708698191613E-05   0.000000000000E+00   1.972800904962E-04  -9.064292157026E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.954602472660E-04   2.008424177372E-05   0.000000000000E+00  -1.273964534815E-04   4.232869342099E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.643337060346E-04  -2.596365265641E-05   0.000000000000E+00   1.897794811341E-04  -8.591599972828E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.910845571584E-04   1.948329104466E-05   0.000000000000E+00  -1.239829749874E-04   3.944593292987E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.500283841459E-04  -2.488768835584E-05   0.000000000000E+00   1.825756368660E-04  -8.135288555203E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.869316933779E-04   1.889769158706E-05   0.000000000000E+00  -1.206589614047E-04   3.662820881533E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.363263744981E-04  -2.385696725341E-05   0.000000000000E+00   1.756559041304E-04  -7.694714791819E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.829884549056E-04   1.832670886778E-05   0.000000000000E+00  -1.174197886564E-04   3.387369891883E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.232041745312E-04  -2.286945811466E-05   0.000000000000E+00   1.690081483049E-04  -7.269264217013E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.792422466432E-04   1.776965258367E-05   0.000000000000E+00  -1.142610940446E-04   3.118068995218E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.106390420812E-04  -2.192321669026E-05   0.000000000000E+00   1.626207128131E-04  -6.858348922658E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.756810575823E-04   1.722587438891E-05   0.000000000000E+00  -1.111787643824E-04   2.854757138054E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.986089240557E-04  -2.101638249756E-05   0.000000000000E+00   1.564823847280E-04  -6.461405744264E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722934395968E-04   1.669476571902E-05   0.000000000000E+00  -1.081689245538E-04   2.597282956464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.870924546004E-04  -2.014717580752E-05   0.000000000000E+00   1.505823862882E-04  -6.077895525257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.690684868435E-04   1.617575570799E-05   0.000000000000E+00  -1.052279264902E-04   2.345504215817E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.760690184686E-04  -1.931389461104E-05   0.000000000000E+00   1.449103895234E-04  -5.707303351827E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659958157791E-04   1.566830919917E-05   0.000000000000E+00  -1.023523385636E-04   2.099287275703E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.655188065998E-04  -1.851491141673E-05   0.000000000000E+00   1.394565270750E-04  -5.349138656835E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.630655457537E-04   1.517192484135E-05   0.000000000000E+00  -9.953893536712E-05   1.858506578164E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.554227838783E-04  -1.774866999197E-05   0.000000000000E+00   1.342113712482E-04  -5.002934047082E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.602682801722E-04   1.468613326639E-05   0.000000000000E+00  -9.678468787491E-05   1.623044158754E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.457625633829E-04  -1.701368235171E-05   0.000000000000E+00   1.291658808161E-04  -4.668242829248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.575950882375E-04   1.421049535378E-05   0.000000000000E+00  -9.408675398585E-05   1.392789180451E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.365202759785E-04  -1.630852618477E-05   0.000000000000E+00   1.243113480572E-04  -4.344636551848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.550374872230E-04   1.374460056545E-05   0.000000000000E+00  -9.144246941408E-05   1.167637488053E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.276785460893E-04  -1.563184264006E-05   0.000000000000E+00   1.196393846388E-04  -4.031704132052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525874252941E-04   1.328806536224E-05   0.000000000000E+00  -8.884933894020E-05   9.474911841281E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.192205985865E-04  -1.498233409369E-05   0.000000000000E+00   1.151419532860E-04  -3.729052847248E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.502372648469E-04   1.284053168567E-05   0.000000000000E+00  -8.630502799064E-05   7.322582238572E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.111303962091E-04  -1.435876159438E-05   0.000000000000E+00   1.108114085733E-04  -3.436309711479E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479797663631E-04   1.240166551519E-05   0.000000000000E+00  -8.380735455479E-05   5.218520299864E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.033926605341E-04  -1.375994201042E-05   0.000000000000E+00   1.066404958301E-04  -3.153121180442E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.458080727621E-04   1.197115548684E-05   0.000000000000E+00  -8.135428141187E-05   3.161911255568E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.959927204231E-04  -1.318474529170E-05   0.000000000000E+00   1.026222906444E-04  -2.879150487877E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.437156942384E-04   1.154871157714E-05   0.000000000000E+00  -7.894390866934E-05   1.151987846364E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.889162908444E-04  -1.263209228771E-05   0.000000000000E+00   9.875011652758E-05  -2.614074123650E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.416964935865E-04   1.113406385149E-05   0.000000000000E+00  -7.657446660254E-05  -8.119729950032E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.821493668556E-04  -1.210095315915E-05   0.000000000000E+00   9.501750453927E-05  -2.357579999107E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.397446719728E-04   1.072696126503E-05   0.000000000000E+00  -7.424430877265E-05  -2.730653304667E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.756783338380E-04  -1.159034597777E-05   0.000000000000E+00   9.141822762433E-05  -2.109368597736E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.378547551774E-04   1.032717052766E-05   0.000000000000E+00  -7.195190543776E-05  -4.604697079806E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.694902046782E-04  -1.109933492162E-05   0.000000000000E+00   8.794637661307E-05  -1.869155779848E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.360215802620E-04   9.934475015737E-06   0.000000000000E+00  -6.969583721889E-05  -6.434713129669E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.635727651296E-04  -1.062702787929E-05   0.000000000000E+00   8.459640263232E-05  -1.636674253052E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.342402826856E-04   9.548673743280E-06   0.000000000000E+00  -6.747478904187E-05  -8.221277768298E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579144682028E-04  -1.017257382582E-05   0.000000000000E+00   8.136307362950E-05  -1.411671664961E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.325062838257E-04   9.169580377725E-06   0.000000000000E+00  -6.528754432190E-05  -9.964937374312E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.525041319862E-04  -9.735160664720E-06   0.000000000000E+00   7.824136630837E-05  -1.193906179396E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.308152789137E-04   8.797022305367E-06   0.000000000000E+00  -6.313297939515E-05  -1.166621081275E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.473306803768E-04  -9.314013932894E-06   0.000000000000E+00   7.522637565789E-05  -9.831427728399E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.291632253729E-04   8.430839745417E-06   0.000000000000E+00  -6.101005818951E-05  -1.332559172446E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.423831512537E-04  -8.908396085501E-06   0.000000000000E+00   7.231331612678E-05  -7.791531338629E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.275463315376E-04   8.070884903821E-06   0.000000000000E+00  -5.891782711865E-05  -1.494355069349E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.376509784345E-04  -8.517605619256E-06   0.000000000000E+00   6.949761347117E-05  -5.817190896654E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.259610457560E-04   7.717021173213E-06   0.000000000000E+00  -5.685541020086E-05  -1.652053729206E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.331243111187E-04  -8.140975408654E-06   0.000000000000E+00   6.677500607786E-05  -3.906364193574E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.244040458574E-04   7.369122371098E-06   0.000000000000E+00  -5.482200438761E-05  -1.805698201230E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.287940849944E-04  -7.777870326554E-06   0.000000000000E+00   6.414156215496E-05  -2.057152076292E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.228722289804E-04   7.027072018853E-06   0.000000000000E+00  -5.281687510030E-05  -1.955329808481E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.246517476477E-04  -7.427684881120E-06   0.000000000000E+00   6.159358210724E-05  -2.677609534558E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.213627017480E-04   6.690762656718E-06   0.000000000000E+00  -5.083935196373E-05  -2.100988319361E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.206888486572E-04  -7.089841682161E-06   0.000000000000E+00   5.912745702260E-05   1.463553670387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.198727707824E-04   6.360095194291E-06   0.000000000000E+00  -4.888882473140E-05  -2.242712108849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.168968066672E-04  -6.763790949327E-06   0.000000000000E+00   5.673959735526E-05   3.138514852498E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.183999335499E-04   6.034978297032E-06   0.000000000000E+00  -4.696473939637E-05  -2.380538309997E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.132670730816E-04  -6.449010446146E-06   0.000000000000E+00   5.442648269367E-05   4.758805888324E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.169418695282E-04   5.715327804338E-06   0.000000000000E+00  -4.506659448112E-05  -2.514502955963E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.097915651227E-04  -6.145004886226E-06   0.000000000000E+00   5.218479504001E-05   6.326023417852E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.154964316793E-04   5.401066177109E-06   0.000000000000E+00  -4.319393749388E-05  -2.644641113626E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.064629763874E-04  -5.851304319446E-06   0.000000000000E+00   5.001152752678E-05   7.841632649359E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.140616382375E-04   5.092121980642E-06   0.000000000000E+00  -4.134636156157E-05  -2.770987007763E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.032747586514E-04  -5.567461795052E-06   0.000000000000E+00   4.790396258567E-05   9.306980932389E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.126356647786E-04   4.788429389540E-06   0.000000000000E+00  -3.952350220940E-05  -2.893574138094E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.002207103695E-04  -5.293051299021E-06   0.000000000000E+00   4.585953660250E-05   1.072334885362E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.112168365850E-04   4.489927725695E-06   0.000000000000E+00  -3.772503430371E-05  -3.012435387749E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.729451151002E-05  -5.027666753385E-06   0.000000000000E+00   4.387568828059E-05   1.209200764787E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.098036212845E-04   4.196561018632E-06   0.000000000000E+00  -3.595066913960E-05  -3.127603124612E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.448956411853E-05  -4.770922096645E-06   0.000000000000E+00   4.194980780643E-05   1.341423838065E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.083946217608E-04   3.908277593615E-06   0.000000000000E+00  -3.420015167100E-05  -3.239109295478E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.179926397896E-05  -4.522451631811E-06   0.000000000000E+00   4.007932414476E-05   1.469129971491E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.069885693265E-04   3.625029682217E-06   0.000000000000E+00  -3.247325787908E-05  -3.346985513379E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.921749103260E-05  -4.281909651356E-06   0.000000000000E+00   3.826185949752E-05   1.592437149696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.055843171478E-04   3.346773055362E-06   0.000000000000E+00  -3.076979227121E-05  -3.451263138575E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.673893121884E-05  -4.048968928864E-06   0.000000000000E+00   3.649532693951E-05   1.711452017556E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.041808339206E-04   3.073466680295E-06   0.000000000000E+00  -2.908958550939E-05  -3.551973353099E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.435896850729E-05  -3.823318555707E-06   0.000000000000E+00   3.477789064307E-05   1.826271498434E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.027771977845E-04   2.805072395850E-06   0.000000000000E+00  -2.743249215915E-05  -3.649147229662E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.207322086321E-05  -3.604662141084E-06   0.000000000000E+00   3.310781563116E-05   1.936988376419E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.013725904657E-04   2.541554609564E-06   0.000000000000E+00  -2.579838855560E-05  -3.742815794865E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.987707149023E-05  -3.392717125136E-06   0.000000000000E+00   3.148331968956E-05   2.043696666438E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.996629165353E-05   2.282880012851E-06   0.000000000000E+00  -2.418717078484E-05  -3.833010086953E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.776554431590E-05  -3.187215133308E-06   0.000000000000E+00   2.990253527589E-05   2.146492957049E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.855767358537E-05   2.029017313384E-06   0.000000000000E+00  -2.259875276971E-05  -3.919761208813E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.573360564039E-05  -2.987902560685E-06   0.000000000000E+00   2.836360370176E-05   2.245473072208E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.714619585554E-05   1.779936987575E-06   0.000000000000E+00  -2.103306446564E-05  -4.003100375691E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.377665751979E-05  -2.794540439571E-06   0.000000000000E+00   2.686482711535E-05   2.340726706936E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.573140041734E-05   1.535611045945E-06   0.000000000000E+00  -1.949005015018E-05  -4.083058958804E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.189085072709E-05  -2.606903219790E-06   0.000000000000E+00   2.540476302506E-05   2.432334084098E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.431290679199E-05   1.296012815635E-06   0.000000000000E+00  -1.796966681166E-05  -4.159668524347E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.007298234606E-05  -2.424776905890E-06   0.000000000000E+00   2.398218917495E-05   2.520367251280E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.289040747286E-05   1.061116739774E-06   0.000000000000E+00  -1.647188263330E-05  -4.232960868208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.832005812285E-05  -2.247957459570E-06   0.000000000000E+00   2.259596480891E-05   2.604895134390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.146366350293E-05   8.308981861136E-07   0.000000000000E+00  -1.499667555563E-05  -4.302968047455E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.662884663814E-05  -2.076250184590E-06   0.000000000000E+00   2.124489125208E-05   2.685988585246E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.003250025201E-05   6.053332748454E-07   0.000000000000E+00  -1.354403193658E-05  -4.369722407170E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.499573938430E-05  -1.909470068537E-06   0.000000000000E+00   1.992766936570E-05   2.763721845587E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.859680335325E-05   3.843987144242E-07   0.000000000000E+00  -1.211394528138E-05  -4.433256604655E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.341699414876E-05  -1.747442430636E-06   0.000000000000E+00   1.864297564239E-05   2.838169754758E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.715651481604E-05   1.680716519749E-07   0.000000000000E+00  -1.070641505617E-05  -4.493603629884E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.188917104658E-05  -1.590003063572E-06   0.000000000000E+00   1.738959540343E-05   2.909403073688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.571162930540E-05  -4.367046467591E-08   0.000000000000E+00  -9.321445575849E-06  -4.550796822849E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.040944620611E-05  -1.436997458962E-06   0.000000000000E+00   1.616651600824E-05   2.977485357041E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.426219057344E-05  -2.508500153975E-07   0.000000000000E+00  -7.959044960296E-06  -4.604869888167E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.897558349948E-05  -1.288279375369E-06   0.000000000000E+00   1.497291486497E-05   3.042473517489E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.280828804840E-05  -4.534893255128E-07   0.000000000000E+00  -6.619224160103E-06  -4.655856906855E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.758559819561E-05  -1.143709457831E-06   0.000000000000E+00   1.380805485087E-05   3.104421517106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.135005357061E-05  -6.516107718497E-07   0.000000000000E+00  -5.301996048304E-06  -4.703792345325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.623736417387E-05  -1.003154536629E-06   0.000000000000E+00   1.267116456492E-05   3.163384466017E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.988765827441E-05  -8.452368827706E-07   0.000000000000E+00  -4.007374573290E-06  -4.748711062247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.492843098309E-05  -8.664877449575E-07   0.000000000000E+00   1.156138344212E-05   3.219420419512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.842130960453E-05  -1.034390426091E-06   0.000000000000E+00  -2.735373971368E-06  -4.790648312822E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.365614852251E-05  -7.335890452621E-07   0.000000000000E+00   1.047779984880E-05   3.272589015686E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.695124846895E-05  -1.219094491380E-06   0.000000000000E+00  -1.486008035331E-06  -4.829639751168E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.241799059525E-05  -6.043455596350E-07   0.000000000000E+00   9.419548164499E-06   3.322948197631E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.547774652056E-05  -1.399372562771E-06   0.000000000000E+00  -2.592894383972E-07  -4.865721430519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.121184939268E-05  -4.786512792776E-07   0.000000000000E+00   8.385895850002E-06   3.370551365809E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.400110356450E-05  -1.575248584412E-06   0.000000000000E+00   9.447708903044E-07  -4.898929801576E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.003610449660E-05  -3.564061707627E-07   0.000000000000E+00   7.376262138037E-06   3.415446858822E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.252164508412E-05  -1.746747020167E-06   0.000000000000E+00   2.126164342573E-06  -4.929301709247E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.888943577069E-05  -2.375151016012E-07   0.000000000000E+00   6.390160383396E-06   3.457679942559E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.103971988434E-05  -1.913892905533E-06   0.000000000000E+00   3.284885159810E-06  -4.956874387633E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.777052697245E-05  -1.218870878193E-07   0.000000000000E+00   5.427108799317E-06   3.497295766921E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.955569785053E-05  -2.076711893026E-06   0.000000000000E+00   4.420930915495E-06  -4.981685453406E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.667785973115E-05  -9.435104726477E-09   0.000000000000E+00   4.486569042118E-06   3.534341330262E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.806996780682E-05  -2.235230293532E-06   0.000000000000E+00   5.534302960378E-06  -5.003772898196E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.560971161689E-05   9.992366073229E-08   0.000000000000E+00   3.567945849731E-06   3.568865421094E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.658293549074E-05  -2.389475110026E-06   0.000000000000E+00   6.625006820512E-06  -5.023175079165E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.456433336392E-05   2.062674831960E-07   0.000000000000E+00   2.670639626347E-06   3.600916878928E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.509502161800E-05  -2.539474067480E-06   0.000000000000E+00   7.693052562383E-06  -5.039930708784E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.354017554416E-05   3.096700483890E-07   0.000000000000E+00   1.794113116387E-06   3.630542471532E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.360666005077E-05  -2.685255637548E-06   0.000000000000E+00   8.738455118779E-06  -5.054078843393E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.253601696193E-05   4.102008209279E-07   0.000000000000E+00   9.379284513358E-07   3.657785775222E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.211829605798E-05  -2.826849058220E-06   0.000000000000E+00   9.761234580429E-06  -5.065658870688E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.155092420763E-05   5.079257003777E-07   0.000000000000E+00   1.017341259294E-07   3.682687653913E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.063038466386E-05  -2.964284350215E-06   0.000000000000E+00   1.076141645575E-05  -5.074710496418E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.058408737278E-05   6.029076658227E-07   0.000000000000E+00  -7.147842808094E-07   3.705287844740E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.914338908468E-05  -3.097592328470E-06   0.000000000000E+00   1.173903189904E-05  -5.081273730246E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.963464663948E-05   6.952071574402E-07   0.000000000000E+00  -1.511955557783E-06   3.725626557525E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.765777925014E-05  -3.226804610380E-06   0.000000000000E+00   1.269411790857E-05  -5.085388870764E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.870161190723E-05   7.848821305480E-07   0.000000000000E+00  -2.290146550001E-06   3.743745170408E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.617403040393E-05  -3.351953620079E-06   0.000000000000E+00   1.362671749738E-05  -5.087096489924E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.778390664253E-05   8.719879137420E-07   0.000000000000E+00  -3.049749256150E-06   3.759685789026E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.469262177796E-05  -3.473072590926E-06   0.000000000000E+00   1.453687983972E-05  -5.086437416966E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.688048854341E-05   9.565770688480E-07   0.000000000000E+00  -3.791145494996E-06   3.773490144550E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.321403535107E-05  -3.590195562209E-06   0.000000000000E+00   1.542466038746E-05  -5.083452721538E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.599046398183E-05   1.038699423777E-06   0.000000000000E+00  -4.514673598001E-06   3.785198596975E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.173875466589E-05  -3.703357376566E-06   0.000000000000E+00   1.629012096991E-05  -5.078183696710E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.511313408840E-05   1.118402313486E-06   0.000000000000E+00  -5.220615344462E-06   3.794849776557E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.026726372565E-05  -3.812593671873E-06   0.000000000000E+00   1.713332986601E-05  -5.070671841314E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.424795588642E-05   1.195730961112E-06   0.000000000000E+00  -5.909207917694E-06   3.802480969919E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.880004595119E-05  -3.917940872208E-06   0.000000000000E+00   1.795436185841E-05  -5.060958842088E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.339444807343E-05   1.270728843136E-06   0.000000000000E+00  -6.580671935759E-06   3.808128959842E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.733758320228E-05  -4.019436176628E-06   0.000000000000E+00   1.875329826767E-05  -5.049086555486E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.255210414650E-05   1.343437909359E-06   0.000000000000E+00  -7.235237035684E-06   3.811830771506E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.588035485945E-05  -4.117117545415E-06   0.000000000000E+00   1.953022696867E-05  -5.035096989349E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.172036402632E-05   1.413898645213E-06   0.000000000000E+00  -7.873150176766E-06   3.813623898891E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.442883696924E-05  -4.211023684443E-06   0.000000000000E+00   2.028524238675E-05  -5.019032284124E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.089864296267E-05   1.482150046477E-06   0.000000000000E+00  -8.494667197874E-06   3.813546038918E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.298350143457E-05  -4.301194028634E-06   0.000000000000E+00   2.101844548376E-05  -5.000934694392E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.008638109789E-05   1.548229580580E-06   0.000000000000E+00  -9.100038339990E-06   3.811634660266E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.154481527064E-05  -4.387668723238E-06   0.000000000000E+00   2.172994372292E-05  -4.980846569905E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.928308916977E-05   1.612173189438E-06   0.000000000000E+00  -9.689494976264E-06   3.807926625366E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.011323990528E-05  -4.470488603244E-06   0.000000000000E+00   2.241985102333E-05  -4.958810336792E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.848837931229E-05   1.674015392963E-06   0.000000000000E+00  -1.026324089864E-05   3.802457949692E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.868923052957E-05  -4.549695173179E-06   0.000000000000E+00   2.308828770075E-05  -4.934868478719E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.770195596003E-05   1.733789488422E-06   0.000000000000E+00  -1.082145529579E-05   3.795263884400E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.727323549892E-05  -4.625330583788E-06   0.000000000000E+00   2.373538039501E-05  -4.909063517985E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.692356542056E-05   1.791527760535E-06   0.000000000000E+00  -1.136430757968E-05   3.786379329220E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.586569577481E-05  -4.697437609203E-06   0.000000000000E+00   2.436126198816E-05  -4.881437996873E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.615295377332E-05   1.847261615794E-06   0.000000000000E+00  -1.189196963740E-05   3.775839174954E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.446704441197E-05  -4.766059622687E-06   0.000000000000E+00   2.496607151125E-05  -4.852034458945E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.538986304382E-05   1.901021654310E-06   0.000000000000E+00  -1.240461695268E-05   3.763678333480E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.307770609076E-05  -4.831240571139E-06   0.000000000000E+00   2.554995403983E-05  -4.820895430472E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.463403865552E-05   1.952837720133E-06   0.000000000000E+00  -1.290242641425E-05   3.749931671766E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.169809667889E-05  -4.893024950038E-06   0.000000000000E+00   2.611306058520E-05  -4.788063402149E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.388522611902E-05   2.002738907786E-06   0.000000000000E+00  -1.338557720962E-05   3.734634030798E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.032862284356E-05  -4.951457776561E-06   0.000000000000E+00   2.665554797190E-05  -4.753580810817E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.314318344095E-05   2.050753530119E-06   0.000000000000E+00  -1.385424733636E-05   3.717820121881E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.896968168882E-05  -5.006584563418E-06   0.000000000000E+00   2.717757871256E-05  -4.717490021545E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.240772086004E-05   2.096909126398E-06   0.000000000000E+00  -1.430860231705E-05   3.699524199816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.762166043537E-05  -5.058451290863E-06   0.000000000000E+00   2.767932087310E-05  -4.679833309901E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.167871213774E-05   2.141232574091E-06   0.000000000000E+00  -1.474879194453E-05   3.679779958433E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.628493612749E-05  -5.107104380094E-06   0.000000000000E+00   2.816094793306E-05  -4.640652844378E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.095605649204E-05   2.183750213130E-06   0.000000000000E+00  -1.517496107796E-05   3.658620824687E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.495987537492E-05  -5.152590664812E-06   0.000000000000E+00   2.862263864032E-05  -4.599990669253E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.023965580422E-05   2.224487909364E-06   0.000000000000E+00  -1.558725607126E-05   3.636080138851E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.364683412212E-05  -5.194957363745E-06   0.000000000000E+00   2.906457686112E-05  -4.557888687666E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.952943170997E-05   2.263471102792E-06   0.000000000000E+00  -1.598581978281E-05   3.612191016436E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.234615744924E-05  -5.234252052355E-06   0.000000000000E+00   2.948695142424E-05  -4.514388644887E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882532807996E-05   2.300724886213E-06   0.000000000000E+00  -1.637079084333E-05   3.586986325499E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.105817939319E-05  -5.270522635038E-06   0.000000000000E+00   2.988995596488E-05  -4.469532112217E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.812727723287E-05   2.336274048644E-06   0.000000000000E+00  -1.674231357067E-05   3.560498957897E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.978322280557E-05  -5.303817316757E-06   0.000000000000E+00   3.027378875972E-05  -4.423360470806E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.743518946731E-05   2.370143031379E-06   0.000000000000E+00  -1.710054138755E-05   3.532761911360E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.852159922259E-05  -5.334184575375E-06   0.000000000000E+00   3.063865256505E-05  -4.375914896240E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.674899897601E-05   2.402355885682E-06   0.000000000000E+00  -1.744562367392E-05   3.503807897176E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.727360876735E-05  -5.361673133654E-06   0.000000000000E+00   3.098475444794E-05  -4.327236343162E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.606869191829E-05   2.432936331552E-06   0.000000000000E+00  -1.777769726777E-05   3.473669084126E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.603954006896E-05  -5.386331931493E-06   0.000000000000E+00   3.131230561800E-05  -4.277365530488E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.539426938977E-05   2.461907851655E-06   0.000000000000E+00  -1.809689679798E-05   3.442377394234E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.481967020597E-05  -5.408210098662E-06   0.000000000000E+00   3.162152125576E-05  -4.226342926816E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.472572015966E-05   2.489293709561E-06   0.000000000000E+00  -1.840336236609E-05   3.409964733365E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.361426466558E-05  -5.427356927420E-06   0.000000000000E+00   3.191262034157E-05  -4.174208736424E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.406304986947E-05   2.515116945962E-06   0.000000000000E+00  -1.869723073820E-05   3.376462740430E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.242357732535E-05  -5.443821845574E-06   0.000000000000E+00   3.218582548192E-05  -4.121002885447E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.340630061515E-05   2.539400438405E-06   0.000000000000E+00  -1.897862941162E-05   3.341902604630E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.124785044984E-05  -5.457654390060E-06   0.000000000000E+00   3.244136273650E-05  -4.066765008671E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.275551336709E-05   2.562166972212E-06   0.000000000000E+00  -1.924768798330E-05   3.306315384287E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.008731470535E-05  -5.468904180449E-06   0.000000000000E+00   3.267946144397E-05  -4.011534436538E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.211069335742E-05   2.583439224722E-06   0.000000000000E+00  -1.950454913507E-05   3.269732317500E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.942189188121E-06  -5.477620893298E-06   0.000000000000E+00   3.290035404920E-05  -3.955350182732E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.147184203487E-05   2.603239699457E-06   0.000000000000E+00  -1.974935941859E-05   3.232184525820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.812681471888E-06  -5.483854236529E-06   0.000000000000E+00   3.310427592868E-05  -3.898250932038E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.083900272394E-05   2.621590734195E-06   0.000000000000E+00  -1.998225502181E-05   3.193702562697E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.698987663228E-06  -5.487653924607E-06   0.000000000000E+00   3.329146521880E-05  -3.840275028698E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.021224091456E-05   2.638514577190E-06   0.000000000000E+00  -2.020336708208E-05   3.154316575762E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.601292474944E-06  -5.489069653779E-06   0.000000000000E+00   3.346216264317E-05  -3.781460465125E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.591600631948E-06   2.654033414407E-06   0.000000000000E+00  -2.041283476397E-05   3.114056737732E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.519769308534E-06  -5.488151078233E-06   0.000000000000E+00   3.361661134278E-05  -3.721844871214E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.977117236154E-06   2.668169332382E-06   0.000000000000E+00  -2.061080110861E-05   3.072953136856E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.454580349841E-06  -5.484947786347E-06   0.000000000000E+00   3.375505670509E-05  -3.661465503701E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.368857034573E-06   2.680944317367E-06   0.000000000000E+00  -2.079740027890E-05   3.031035356634E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.405876675097E-06  -5.479509277708E-06   0.000000000000E+00   3.387774619706E-05  -3.600359236412E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.766907274982E-06   2.692380317111E-06   0.000000000000E+00  -2.097276059919E-05   2.988332541258E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.373798364798E-06  -5.471884940657E-06   0.000000000000E+00   3.398492919845E-05  -3.538562550553E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.171332006666E-06   2.702499269555E-06   0.000000000000E+00  -2.113701923191E-05   2.944873863970E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.584746319659E-07  -5.462124030146E-06   0.000000000000E+00   3.407685683630E-05  -3.476111525556E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.582169220190E-06   2.711323060068E-06   0.000000000000E+00  -2.129032378016E-05   2.900688579829E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.399760482689E-07  -5.450275646488E-06   0.000000000000E+00   3.415378182402E-05  -3.413041830444E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.999472268348E-06   2.718873483394E-06   0.000000000000E+00  -2.143281864725E-05   2.855805533488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.621445793735E-06  -5.436388714280E-06   0.000000000000E+00   3.421595829917E-05  -3.349388715373E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.423325264057E-06   2.725172274919E-06   0.000000000000E+00  -2.156463918000E-05   2.810252923089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.585837168605E-06  -5.420511962318E-06   0.000000000000E+00   3.426364166673E-05  -3.285187003857E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.853808429366E-06   2.730241158388E-06   0.000000000000E+00  -2.168592272966E-05   2.764058718308E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.533063026283E-06  -5.402693903739E-06   0.000000000000E+00   3.429708844221E-05  -3.220471085141E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.290976499591E-06   2.734101834053E-06   0.000000000000E+00  -2.179681603422E-05   2.717250985499E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.463046348560E-06  -5.382982816907E-06   0.000000000000E+00   3.431655609908E-05  -3.155274907161E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.734884884470E-06   2.736775939855E-06   0.000000000000E+00  -2.189746606868E-05   2.669857558015E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.375720077220E-06  -5.361426726888E-06   0.000000000000E+00   3.432230291799E-05  -3.089631969874E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.185612837604E-06   2.738285057461E-06   0.000000000000E+00  -2.198801136433E-05   2.621905658490E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.271026941795E-06  -5.338073387426E-06   0.000000000000E+00   3.431458783843E-05  -3.023575318825E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.643243941671E-06   2.738650747869E-06   0.000000000000E+00  -2.206858899401E-05   2.573422129202E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.148919281357E-06  -5.312970263582E-06   0.000000000000E+00   3.429367031434E-05  -2.957137539400E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.107840648208E-06   2.737894556388E-06   0.000000000000E+00  -2.213934450148E-05   2.524433847315E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.009358863370E-06  -5.286164514971E-06   0.000000000000E+00   3.425981017112E-05  -2.890350751153E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579452912591E-06   2.736037980413E-06   0.000000000000E+00  -2.220042901342E-05   2.474967629772E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.852316697975E-06  -5.257702979550E-06   0.000000000000E+00   3.421326746700E-05  -2.823246602740E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.058143883561E-06   2.733102450691E-06   0.000000000000E+00  -2.225198923506E-05   2.425049746317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.677772849327E-06  -5.227632157974E-06   0.000000000000E+00   3.415430235646E-05  -2.755856267116E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.439917575211E-07   2.729109352157E-06   0.000000000000E+00  -2.229416602740E-05   2.374705802066E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.048571624260E-05  -5.195998198595E-06   0.000000000000E+00   3.408317495673E-05  -2.688210437094E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.706499661509E-08   2.724080045062E-06   0.000000000000E+00  -2.232710373051E-05   2.323961233128E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.127614447115E-05  -5.162846883080E-06   0.000000000000E+00   3.400014521845E-05  -2.620339321397E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.625856967895E-07   2.718035849407E-06   0.000000000000E+00  -2.235095371217E-05   2.272841556133E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.204906359837E-05  -5.128223612440E-06   0.000000000000E+00   3.390547279791E-05  -2.552272640855E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.549091152706E-07   2.710998019314E-06   0.000000000000E+00  -2.236586682421E-05   2.221371984488E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.280448795976E-05  -5.092173393779E-06   0.000000000000E+00   3.379941693375E-05  -2.484039625138E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.439843421580E-06   2.702987742079E-06   0.000000000000E+00  -2.237198849372E-05   2.169577112253E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.354243996308E-05  -5.054740827731E-06   0.000000000000E+00   3.368223632664E-05  -2.415669009803E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.917327327981E-06   2.694026150810E-06   0.000000000000E+00  -2.236946364427E-05   2.117481128249E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.426294988582E-05  -5.015970096034E-06   0.000000000000E+00   3.355418902095E-05  -2.347189033499E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.387311019134E-06   2.684134324030E-06   0.000000000000E+00  -2.235844201867E-05   2.065108155894E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.496605567432E-05  -4.975904950248E-06   0.000000000000E+00   3.341553229208E-05  -2.278627435840E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.849752695240E-06   2.673333270222E-06   0.000000000000E+00  -2.233907659301E-05   2.012482227662E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.565180274022E-05  -4.934588700473E-06   0.000000000000E+00   3.326652253449E-05  -2.210011455213E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.304606323753E-06   2.661643913742E-06   0.000000000000E+00  -2.231151768813E-05   1.959626836797E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.632024375676E-05  -4.892064205073E-06   0.000000000000E+00   3.310741515475E-05  -2.141367827250E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.751819551870E-06   2.649087099966E-06   0.000000000000E+00  -2.227591146268E-05   1.906564741300E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.697143845593E-05  -4.848373860588E-06   0.000000000000E+00   3.293846446705E-05  -2.072722783361E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.191346818639E-06   2.635683603256E-06   0.000000000000E+00  -2.223240594947E-05   1.853318477457E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.760545342500E-05  -4.803559592394E-06   0.000000000000E+00   3.275992359230E-05  -2.004102049714E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.623153397287E-06   2.621454117524E-06   0.000000000000E+00  -2.218115353890E-05   1.799910636635E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.822236190354E-05  -4.757662845759E-06   0.000000000000E+00   3.257204436006E-05  -1.935530846402E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.047206904635E-06   2.606419241739E-06   0.000000000000E+00  -2.212230666269E-05   1.746363515909E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.882224358059E-05  -4.710724577624E-06   0.000000000000E+00   3.237507721453E-05  -1.867033887075E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.463473722355E-06   2.590599473951E-06   0.000000000000E+00  -2.205601527271E-05   1.692698878411E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.940518439400E-05  -4.662785248516E-06   0.000000000000E+00   3.216927112272E-05  -1.798635378597E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.871921569339E-06   2.574015209617E-06   0.000000000000E+00  -2.198242829525E-05   1.638938013397E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.997127632909E-05  -4.613884815392E-06   0.000000000000E+00   3.195487348681E-05  -1.730359021208E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.272522679007E-06   2.556686740719E-06   0.000000000000E+00  -2.190169572191E-05   1.585101933120E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052061721871E-05  -4.564062724647E-06   0.000000000000E+00   3.173213005883E-05  -1.662228008847E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.665255599216E-06   2.538634250147E-06   0.000000000000E+00  -2.181396954637E-05   1.531211591059E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.105331054618E-05  -4.513357905765E-06   0.000000000000E+00   3.150128485936E-05  -1.594265029716E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.050101130201E-06   2.519877800870E-06   0.000000000000E+00  -2.171940125473E-05   1.477287588872E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.156946524739E-05  -4.461808765352E-06   0.000000000000E+00   3.126258009839E-05  -1.526492267139E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.427038304084E-06   2.500437331936E-06   0.000000000000E+00  -2.161813904126E-05   1.423349697879E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.206919551660E-05  -4.409453181786E-06   0.000000000000E+00   3.101625610061E-05  -1.458931400693E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.796049634188E-06   2.480332659648E-06   0.000000000000E+00  -2.151033079249E-05   1.369417286303E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.255262061196E-05  -4.356328500041E-06   0.000000000000E+00   3.076255123192E-05  -1.391603607468E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.157124470774E-06   2.459583472909E-06   0.000000000000E+00  -2.139612666392E-05   1.315509772696E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.301986466548E-05  -4.302471527299E-06   0.000000000000E+00   3.050170183130E-05  -1.324529563702E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.510255312172E-06   2.438209324749E-06   0.000000000000E+00  -2.127567674879E-05   1.261646281447E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.347105649194E-05  -4.247918528686E-06   0.000000000000E+00   3.023394214346E-05  -1.257729446528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.855437132066E-06   2.416229627103E-06   0.000000000000E+00  -2.114913032811E-05   1.207845543095E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.390632940276E-05  -4.192705223574E-06   0.000000000000E+00   2.995950425579E-05  -1.191222935944E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.192667862850E-06   2.393663644981E-06   0.000000000000E+00  -2.101663617901E-05   1.154125934567E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.432582102024E-05  -4.136866782360E-06   0.000000000000E+00   2.967861803794E-05  -1.125029217064E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.521947270302E-06   2.370530492430E-06   0.000000000000E+00  -2.087834156718E-05   1.100505249709E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.472967309461E-05  -4.080437823446E-06   0.000000000000E+00   2.939151108411E-05  -1.059166982519E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.843278846022E-06   2.346849130727E-06   0.000000000000E+00  -2.073439375015E-05   1.047001032968E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.511803132445E-05  -4.023452410855E-06   0.000000000000E+00   2.909840865846E-05  -9.936544350422E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.015667065715E-05   2.322638362676E-06   0.000000000000E+00  -2.058494087808E-05   9.936308529117E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.549104517745E-05  -3.965944051944E-06   0.000000000000E+00   2.879953364280E-05  -9.285092902702E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.046213219451E-05   2.297916825831E-06   0.000000000000E+00  -2.043012917445E-05   9.404116063650E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.584886771614E-05  -3.907945695845E-06   0.000000000000E+00   2.849510648793E-05  -8.637487797332E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075967445498E-05   2.272702990267E-06   0.000000000000E+00  -2.027010257014E-05   8.873593823708E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.619165542480E-05  -3.849489731859E-06   0.000000000000E+00   2.818534516654E-05  -7.993896539511E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.104931303487E-05   2.247015156251E-06   0.000000000000E+00  -2.010500578570E-05   8.344903039169E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.651956803921E-05  -3.790607988546E-06   0.000000000000E+00   2.787046512975E-05  -7.354481857893E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.133106682457E-05   2.220871448675E-06   0.000000000000E+00  -1.993498327266E-05   7.818202770404E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.683276837974E-05  -3.731331732981E-06   0.000000000000E+00   2.755067926582E-05  -6.719401739289E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.160495702460E-05   2.194289813299E-06   0.000000000000E+00  -1.976017810811E-05   7.293646872073E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.713142218654E-05  -3.671691670365E-06   0.000000000000E+00   2.722619786140E-05  -6.088809464823E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.187100834186E-05   2.167288012861E-06   0.000000000000E+00  -1.958073377074E-05   6.771389090995E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.741569795800E-05  -3.611717943979E-06   0.000000000000E+00   2.689722856538E-05  -5.462853647621E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.212924795521E-05   2.139883622241E-06   0.000000000000E+00  -1.939679259204E-05   6.251579120994E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.768576679220E-05  -3.551440135387E-06   0.000000000000E+00   2.656397635499E-05  -4.841678271935E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.237970480690E-05   2.112094025734E-06   0.000000000000E+00  -1.920849428454E-05   5.734358057912E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.794180223079E-05  -3.490887265114E-06   0.000000000000E+00   2.622664350499E-05  -4.225422734069E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.262241119029E-05   2.083936415005E-06   0.000000000000E+00  -1.901597847901E-05   5.219866292866E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.818398010645E-05  -3.430087793350E-06   0.000000000000E+00   2.588542955822E-05  -3.614221883724E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.285740275659E-05   2.055427784839E-06   0.000000000000E+00  -1.881938522298E-05   4.708245597874E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.841247839233E-05  -3.369069621153E-06   0.000000000000E+00   2.554053129910E-05  -3.008206067066E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.308471649975E-05   2.026584929121E-06   0.000000000000E+00  -1.861885169861E-05   4.199627889979E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862747705628E-05  -3.307860091864E-06   0.000000000000E+00   2.519214272945E-05  -2.407501171190E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330439175238E-05   1.997424439272E-06   0.000000000000E+00  -1.841451343351E-05   3.694139524540E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.882915791558E-05  -3.246485992662E-06   0.000000000000E+00   2.484045504575E-05  -1.812228669002E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.351647123046E-05   1.967962701665E-06   0.000000000000E+00  -1.820650648381E-05   3.191909227963E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.901770449748E-05  -3.184973556684E-06   0.000000000000E+00   2.448565661994E-05  -1.222505666243E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.372099965861E-05   1.938215894150E-06   0.000000000000E+00  -1.799496484572E-05   2.693059053357E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.919330189991E-05  -3.123348464863E-06   0.000000000000E+00   2.412793298052E-05  -6.384449478099E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.391802401503E-05   1.908199984172E-06   0.000000000000E+00  -1.778002129231E-05   2.197707351302E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.935613665828E-05  -3.061635848694E-06   0.000000000000E+00   2.376746679738E-05  -6.015502715242E-08
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.410759395422E-05   1.877930726186E-06   0.000000000000E+00  -1.756180909007E-05   1.705975160045E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.950639661228E-05  -2.999860292563E-06   0.000000000000E+00   2.340443786750E-05   5.122598053302E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.428976116722E-05   1.847423658975E-06   0.000000000000E+00  -1.734045988099E-05   1.217978971072E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.964427077811E-05  -2.938045836724E-06   0.000000000000E+00   2.303902310310E-05   1.078699431952E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446457895621E-05   1.816694103712E-06   0.000000000000E+00  -1.711610191781E-05   7.338242794175E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.976994922246E-05  -2.876215980249E-06   0.000000000000E+00   2.267139652134E-05   1.639067857288E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.463210306683E-05   1.785757162841E-06   0.000000000000E+00  -1.688886305826E-05   2.536164649827E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.988362293994E-05  -2.814393684490E-06   0.000000000000E+00   2.230172923672E-05   2.193273155841E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.479239177084E-05   1.754627717631E-06   0.000000000000E+00  -1.665887191687E-05  -2.225349118007E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.998548373337E-05  -2.752601376134E-06   0.000000000000E+00   2.193018945341E-05   2.741227421318E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494550447626E-05   1.723320426076E-06   0.000000000000E+00  -1.642625326008E-05  -6.945324453891E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.007572409739E-05  -2.690860951231E-06   0.000000000000E+00   2.155694246178E-05   3.282846712290E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.509150252851E-05   1.691849722114E-06   0.000000000000E+00  -1.619113027762E-05  -1.162282600699E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015453710476E-05  -2.629193778730E-06   0.000000000000E+00   2.118215063456E-05   3.818050999765E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.523044959864E-05   1.660229814270E-06   0.000000000000E+00  -1.595362663887E-05  -1.625688519871E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022211629536E-05  -2.567620704502E-06   0.000000000000E+00   2.080597342572E-05   4.346764112873E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.536241078558E-05   1.628474684074E-06   0.000000000000E+00  -1.571386288143E-05  -2.084662699387E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.027865556955E-05  -2.506162055550E-06   0.000000000000E+00   2.042856737054E-05   4.868913684498E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.548745289118E-05   1.596598085205E-06   0.000000000000E+00  -1.547195839936E-05  -2.539119539228E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.032434908189E-05  -2.444837644150E-06   0.000000000000E+00   2.005008608738E-05   5.384431096654E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.560564445848E-05   1.564613542535E-06   0.000000000000E+00  -1.522803234446E-05  -2.988972044306E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.035939114089E-05  -2.383666772363E-06   0.000000000000E+00   1.967068028072E-05   5.893251424834E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.571705567231E-05   1.532534351267E-06   0.000000000000E+00  -1.498220308356E-05  -3.434134039598E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.038397610880E-05  -2.322668236574E-06   0.000000000000E+00   1.929049774593E-05   6.395313382803E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.582175795260E-05   1.500373575887E-06   0.000000000000E+00  -1.473458528633E-05  -3.874530083361E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039829830639E-05  -2.261860332130E-06   0.000000000000E+00   1.890968337519E-05   6.890559266391E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.591982409437E-05   1.468144050076E-06   0.000000000000E+00  -1.448529123496E-05  -4.310090567632E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.040255191944E-05  -2.201260858294E-06   0.000000000000E+00   1.852837916513E-05   7.378934897085E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601132877453E-05   1.435858376175E-06   0.000000000000E+00  -1.423443566027E-05  -4.740736154747E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.039693090817E-05  -2.140887122926E-06   0.000000000000E+00   1.814672422487E-05   7.860389566244E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.609634756088E-05   1.403528924458E-06   0.000000000000E+00  -1.398212919109E-05  -5.166398366163E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.038162891981E-05  -2.080755947856E-06   0.000000000000E+00   1.776485478688E-05   8.334875977524E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.617495711553E-05   1.371167833102E-06   0.000000000000E+00  -1.372847938124E-05  -5.587016162016E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.035683920349E-05  -2.020883673656E-06   0.000000000000E+00   1.738290421690E-05   8.802350191135E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.624723568644E-05   1.338787008365E-06   0.000000000000E+00  -1.347359536815E-05  -6.002521980505E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.032275452808E-05  -1.961286165178E-06   0.000000000000E+00   1.700100302723E-05   9.262771565947E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.631326237257E-05   1.306398124341E-06   0.000000000000E+00  -1.321758236324E-05  -6.412858470512E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.027956710313E-05  -1.901978816749E-06   0.000000000000E+00   1.661927888978E-05   9.716102702852E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.637311737826E-05   1.274012623136E-06   0.000000000000E+00  -1.296054469162E-05  -6.817968636500E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.022746850105E-05  -1.842976557546E-06   0.000000000000E+00   1.623785665041E-05   1.016230938773E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.642688188850E-05   1.241641715315E-06   0.000000000000E+00  -1.270258489092E-05  -7.217798470175E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.016664958407E-05  -1.784293857276E-06   0.000000000000E+00   1.585685834468E-05   1.060136053406E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.647463811835E-05   1.209296380148E-06   0.000000000000E+00  -1.244380466477E-05  -7.612294359226E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.009730043109E-05  -1.725944731452E-06   0.000000000000E+00   1.547640321405E-05   1.103322812620E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.651646931597E-05   1.176987366105E-06   0.000000000000E+00  -1.218430550400E-05  -8.001401743459E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.001961026982E-05  -1.667942747325E-06   0.000000000000E+00   1.509660772373E-05   1.145788716185E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655245907016E-05   1.144725190953E-06   0.000000000000E+00  -1.192418277124E-05  -8.385081461525E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.993376740947E-05  -1.610301029354E-06   0.000000000000E+00   1.471758558072E-05   1.187531559528E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.658269201936E-05   1.112520143224E-06   0.000000000000E+00  -1.166353306589E-05  -8.763289169928E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.983995917655E-05  -1.553032265139E-06   0.000000000000E+00   1.433944775342E-05   1.228549428018E-05
Spline
40  3.9
5.820764847629269e+00  1.069175631820493e+01  3.569025891545918e-02
1.90000  1.95000  7.280172584548068e-01  -4.029872661983279e+00  1.172847056564723e+01  -1.596828444721244e+01
1.95000  2.00000  5.538487662138593e-01  -2.976787738772648e+00  9.333227898565362e+00  -1.392154846676569e+01
2.00000  2.05000  4.266022554632944e-01  -2.147876562416854e+00  7.244995628550507e+00  -1.218143872355793e+01
2.05000  2.10000  3.357982365733835e-01  -1.514737789988490e+00  5.417779820016824e+00  -1.035910058774922e+01
2.10000  2.15000  2.723109090505322e-01  -1.050653062394924e+00  3.863914731854432e+00  -8.559049785103925e+00
2.15000  2.20000  2.283681615372842e-01  -7.284544625977616e-01  2.580057264088848e+00  -6.752078042407493e+00
2.20000  2.25000  1.975515718123171e-01  -5.210893215069321e-01  1.567245557727719e+00  -4.950502726753198e+00
2.25000  2.30000  1.747964067904458e-01  -4.014935361848095e-01  8.246701487147418e-01  -3.134262642980341e+00
2.30000  2.35000  1.563916225226196e-01  -3.425334911356880e-01  3.545307522676923e-01  -1.371285204635083e+00
2.35000  2.40000  1.399798641959250e-01  -3.173650549436818e-01  1.488379715724288e-01  5.900780472973078e-01
2.40000  2.45000  1.245574661335842e-01  -2.980556724317092e-01  2.373496786670246e-01  1.226540034225395e+00
2.45000  2.50000  1.104013742129444e-01  -2.651216543083161e-01  4.213306838008348e-01  5.333940508097446e-01
2.50000  2.55000  9.826529246338195e-02  -2.189881305471597e-01  5.013397914222962e-01  5.275399696142713e-02
2.55000  2.60000  8.857582966419991e-02  -1.684584964277195e-01  5.092528909665103e-01  -5.329224608795617e-01
2.60000  2.65000  8.135942176262023e-02  -1.215301257876650e-01  4.293145218345756e-01  -7.584458073913096e-01
2.65000  2.70000  7.626139605189952e-02  -8.428701715964239e-02  3.155476507258795e-01  -6.418975209503733e-01
2.70000  2.75000  7.275567713061329e-02  -5.754648349418212e-02  2.192630225833230e-01  -5.761412033901137e-01
2.75000  2.80000  7.035449286193873e-02  -3.994124026127572e-02  1.328418420748063e-01  -4.967752183248401e-01
2.80000  2.85000  6.862743855177136e-02  -3.038287019123141e-02  5.832555932608054e-02  -4.210559343985847e-01
2.85000  2.90000  6.720147694872516e-02  -2.770823376661274e-02  -4.832830833707506e-03  -3.443595134223553e-01
2.90000  2.95000  6.576093824413247e-02  -3.077421320065114e-02  -5.648675784706061e-02  -2.679249395053982e-01
2.95000  3.00000  6.404752007204408e-02  -3.843232603164774e-02  -9.667549877287056e-02  -1.914201144031754e-01
3.00000  3.05000  6.186028750922912e-02  -4.953552676695857e-02  -1.253885159333468e-01  -1.149344469811015e-01
3.05000  3.10000  5.905567307517520e-02  -6.293638671265145e-02  -1.426286829805119e-01  -3.844240002458123e-02
3.10000  3.15000  5.554747673208826e-02  -7.748757301088709e-02  -1.483950429841991e-01  3.804328647457329e-02
3.15000  3.20000  5.130686588489274e-02  -9.204175266074766e-02  -1.426885500130132e-01  1.145480352686252e-01
3.20000  3.25000  4.636237538123138e-02  -1.054514973975343e-01  -1.255063447227193e-01  1.909828953405412e-01
3.25000  3.30000  4.079990751146545e-02  -1.165697601547522e-01  -9.685891042163822e-02  2.676782480059429e-01
3.30000  3.35000  3.476273200867451e-02  -1.242480643368714e-01  -5.670717322074693e-02  3.434015190197509e-01
3.35000  3.40000  2.845148604865651e-02  -1.273432702662980e-01  -5.196945367784020e-03  4.227526240461235e-01
3.40000  3.45000  2.212417424992794e-02  -1.246923201227305e-01  5.821594823913426e-02  4.885644746754945e-01
3.45000  3.50000  1.609616867372365e-02  -1.152064917387508e-01  1.315006194404588e-01  6.049055088768744e-01
3.50000  3.55000  1.074020882399689e-02  -9.751963847812840e-02  2.222364457719897e-01  3.722413575717424e-01
3.55000  3.60000  6.466348184216924e-03  -7.250418371914147e-02  2.780726494077508e-01  -2.796359970724674e-01
3.60000  3.65000  3.501366122145157e-03  -4.679418875640976e-02  2.361272498468805e-01  -5.074415188144517e-01
3.65000  3.70000  1.688544619090068e-03  -2.698727516283016e-02  1.600110220247130e-01  -3.806443202484032e-01
3.70000  3.75000  6.916278759792890e-04  -1.384100536222183e-02  1.029143739874522e-01  -3.042252816220551e-01
3.75000  3.80000  2.188353826340723e-04  -5.831257575642037e-03  5.728058174414413e-02  -2.179777277089775e-01
3.80000  3.85000  4.322674224870894e-05  -1.738032359044963e-03  2.458392258779763e-02  -1.206660750032778e-01
3.85000  3.90000  2.701671390545075e-06  -1.846356627897801e-04  6.484011337305862e-03  -1.620488007864859e-01  2.448142523529304e+00  -1.511906325781808e+01


==> anc/O-O.skf <==
0.020000 450
   0.000000000000E+00  -3.321316657521E-01  -8.788324584068E-01   0.000000000000E+00   0.000000000000E+00   4.954041501052E-01   4.954041501052E-01   0.000000000000E+00   4.000000000000E+00   2.000000000000E+00
   1.601000000000E+01 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.367223537383E+00  -2.360598559779E+00   0.000000000000E+00  -2.995688071115E-01  -1.782060553152E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.457927261915E-01   9.100607593565E-01   0.000000000000E+00  -1.790843845764E-01   8.924582297388E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.261619479272E+00  -2.310622904835E+00   0.000000000000E+00  -2.447177954115E-01  -1.721537723613E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.236192075904E-01   9.017124525725E-01   0.000000000000E+00  -1.902489258918E-01   8.855831656287E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.158271267837E+00  -2.260444582946E+00   0.000000000000E+00  -1.884803209977E-01  -1.668630152272E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.009912342792E-01   8.931046424627E-01   0.000000000000E+00  -2.014838569589E-01   8.787766273858E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.057462360687E+00  -2.210194755693E+00   0.000000000000E+00  -1.313877394375E-01  -1.622608182240E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.779673126995E-01   8.842526960111E-01   0.000000000000E+00  -2.127607497654E-01   8.720414298290E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.594301470035E-01  -2.159993343742E+00   0.000000000000E+00  -7.391771849377E-02  -1.582768237127E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.546042934947E-01   8.751718227854E-01   0.000000000000E+00  -2.240513362762E-01   8.653778716081E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.643696353261E-01  -2.109949516188E+00   0.000000000000E+00  -1.649632269557E-02  -1.548439571058E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.309572468104E-01   8.658770376145E-01   0.000000000000E+00  -2.353277332576E-01   8.587841292383E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.724371070071E-01  -2.060162214170E+00   0.000000000000E+00   4.049948869805E-02  -1.518988896595E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.070793602626E-01   8.563831275268E-01   0.000000000000E+00  -2.465626362821E-01   8.522566187279E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.837536859190E-01  -2.010720697562E+00   0.000000000000E+00   9.673907774593E-02  -1.493823313329E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.830218574252E-01   8.467046226421E-01   0.000000000000E+00  -2.577294853924E-01   8.457903246442E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.984087841512E-01  -1.961705105017E+00   0.000000000000E+00   1.519351628014E-01  -1.472391884639E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.588339348427E-01   8.368557707269E-01   0.000000000000E+00  -2.688026048570E-01   8.393790971682E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.164633925882E-01  -1.913187018779E+00   0.000000000000E+00   2.058407582243E-01  -1.454186148961E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.345627157302E-01   8.268505151350E-01   0.000000000000E+00  -2.797573193657E-01   8.330159181986E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.379531944386E-01  -1.865230026758E+00   0.000000000000E+00   2.582460881259E-01  -1.438739801683E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.102532186627E-01   8.167024758699E-01   0.000000000000E+00  -2.905700489014E-01   8.266931379234E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.628914874447E-01  -1.817890275344E+00   0.000000000000E+00   3.089755289509E-01  -1.425627742125E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.859483396906E-01   8.064249335248E-01   0.000000000000E+00  -3.012183843936E-01   8.204026835196E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.912719076478E-01  -1.771217007271E+00   0.000000000000E+00   3.578846230251E-01  -1.414464645140E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.616888464416E-01   7.960308158644E-01   0.000000000000E+00  -3.116811461264E-01   8.141362417870E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.230709526094E-01  -1.725253079680E+00   0.000000000000E+00   4.048571943615E-01  -1.404903187536E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.375133828846E-01   7.855326868333E-01   0.000000000000E+00  -3.219384267311E-01   8.078854175978E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.582503058248E-01  -1.680035458427E+00   0.000000000000E+00   4.498025891270E-01  -1.396632034870E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.134584835335E-01   7.749427377852E-01   0.000000000000E+00  -3.319716204589E-01   8.016418700701E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.675896554407E-02  -1.635595685583E+00   0.000000000000E+00   4.926530563827E-01  -1.389373673684E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.895585959702E-01   7.642727807436E-01   0.000000000000E+00  -3.417634402936E-01   7.953974283488E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.853518158473E-02  -1.591960318263E+00   0.000000000000E+00   5.333612800064E-01  -1.382882157591E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.658461106514E-01   7.535342435143E-01   0.000000000000E+00  -3.512979243383E-01   7.891441888355E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.649179648365E-02  -1.549151338159E+00   0.000000000000E+00   5.718980696861E-01  -1.376940822281E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.423513970499E-01   7.427381664838E-01   0.000000000000E+00  -3.605604327886E-01   7.828745956318E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.840015600544E-02  -1.507186532476E+00   0.000000000000E+00   6.082502168203E-01  -1.371360013941E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.191028452558E-01   7.318952009483E-01   0.000000000000E+00  -3.695376366906E-01   7.765815058812E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.172741371792E-01  -1.466079848100E+00   0.000000000000E+00   6.424185191416E-01  -1.365974866891E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.961269122362E-01   7.210156088273E-01   0.000000000000E+00  -3.782174995784E-01   7.702582415944E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.632028192781E-01  -1.425841721427E+00   0.000000000000E+00   6.744159751555E-01  -1.360643158621E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.734481720187E-01   7.101092636276E-01   0.000000000000E+00  -3.865892529838E-01   7.638986294463E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.062790639361E-01  -1.386479386450E+00   0.000000000000E+00   7.042661458654E-01  -1.355243263315E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.510893691242E-01   6.991856525313E-01   0.000000000000E+00  -3.946433667230E-01   7.574970299240E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.465985983986E-01  -1.347997163269E+00   0.000000000000E+00   7.320016771532E-01  -1.349672218000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.290714746381E-01   6.882538794893E-01   0.000000000000E+00  -4.023715147783E-01   7.510483571083E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.842592192901E-01  -1.310396728592E+00   0.000000000000E+00   7.576629724303E-01  -1.343843909208E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.074137443577E-01   6.773226692137E-01   0.000000000000E+00  -4.097665375149E-01   7.445480902606E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.193600971942E-01  -1.273677369204E+00   0.000000000000E+00   7.812970025130E-01  -1.337687382561E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.861337785118E-01   6.664003719651E-01   0.000000000000E+00  -4.168224009015E-01   7.379922782957E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.520011640754E-01  -1.237836218968E+00   0.000000000000E+00   8.029562385283E-01  -1.331145273744E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.652475825919E-01   6.554949690420E-01   0.000000000000E+00  -4.235341533368E-01   7.313775381199E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.822825686681E-01  -1.202868479791E+00   0.000000000000E+00   8.226976939396E-01  -1.324172356438E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.447696288835E-01   6.446140788855E-01   0.000000000000E+00  -4.298978806203E-01   7.247010477268E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.103041886421E-01  -1.168767627038E+00   0.000000000000E+00   8.405820631482E-01  -1.316734201642E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.247129183273E-01   6.337649637171E-01   0.000000000000E+00  -4.359106595539E-01   7.179605348546E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.361651919149E-01  -1.135525599941E+00   0.000000000000E+00   8.566729460547E-01  -1.308805942048E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.050890423814E-01   6.229545366368E-01   0.000000000000E+00  -4.415705106041E-01   7.111542619303E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.599636424347E-01  -1.103132977768E+00   0.000000000000E+00   8.710361500087E-01  -1.300371135442E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.590824459099E-02   6.121893691119E-01   0.000000000000E+00  -4.468763500088E-01   7.042810079516E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.817961478974E-01  -1.071579142483E+00   0.000000000000E+00   8.837390624160E-01  -1.291420721572E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.717948161152E-02   6.014756987930E-01   0.000000000000E+00  -4.518279416690E-01   6.973400478840E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.017575481044E-01  -1.040852428782E+00   0.000000000000E+00   8.948500886822E-01  -1.281952066942E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.891048345783E-02   5.908194376003E-01   0.000000000000E+00  -4.564258491251E-01   6.903311300923E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.199406431905E-01  -1.010940262267E+00   0.000000000000E+00   9.044381511842E-01  -1.271968093279E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.110781278803E-02   5.802261800266E-01   0.000000000000E+00  -4.606713878785E-01   6.832544522607E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.364359608904E-01  -9.818292865520E-01   0.000000000000E+00   9.125722454915E-01  -1.261476484610E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.377692305468E-02   5.697012116075E-01   0.000000000000E+00  -4.645665782883E-01   6.761106362052E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.513315616332E-01  -9.535054800245E-01   0.000000000000E+00   9.193210503349E-01  -1.250488968778E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.077784616344E-03   5.592495175170E-01   0.000000000000E+00  -4.681140992391E-01   6.689007019303E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.647128797341E-01  -9.259542629030E-01   0.000000000000E+00   9.247525878596E-01  -1.239020669297E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.945290593627E-02   5.488757912464E-01   0.000000000000E+00  -4.713172427499E-01   6.616260412401E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.766625984384E-01  -8.991605952359E-01   0.000000000000E+00   9.289339306283E-01  -1.227089522618E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.534597944793E-02   5.385844433311E-01   0.000000000000E+00  -4.741798696652E-01   6.542883911676E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.872605561825E-01  -8.731090664027E-01   0.000000000000E+00   9.319309517884E-01  -1.214715756737E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.075543408013E-02   5.283796100926E-01   0.000000000000E+00  -4.767063665495E-01   6.468898074558E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.965836811862E-01  -8.477839766559E-01   0.000000000000E+00   9.338081147785E-01  -1.201921426926E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.568053831976E-02   5.182651623671E-01   0.000000000000E+00  -4.789016038822E-01   6.394326382852E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.047059513894E-01  -8.231694112375E-01   0.000000000000E+00   9.346282989623E-01  -1.188730003736E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.012135104356E-02   5.082447141931E-01   0.000000000000E+00  -4.807708956320E-01   6.319194984157E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.116983767847E-01  -7.992493075416E-01   0.000000000000E+00   9.344526576775E-01  -1.175166009195E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.407867403743E-02   4.983216314365E-01   0.000000000000E+00  -4.823199602728E-01   6.243532438828E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.176290013197E-01  -7.760075157926E-01   0.000000000000E+00   9.333405053485E-01  -1.161254697358E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.075540062186E-01   4.884990403308E-01   0.000000000000E+00  -4.835548832861E-01   6.167369473650E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.225629217261E-01  -7.534278536947E-01   0.000000000000E+00   9.313492304808E-01  -1.147021774976E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.205494995648E-01   4.787798359164E-01   0.000000000000E+00  -4.844820811832E-01   6.090738743170E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.265623208553E-01  -7.314941554725E-01   0.000000000000E+00   9.285342315789E-01  -1.132493158443E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.330679167444E-01   4.691666903614E-01   0.000000000000E+00  -4.851082670659E-01   6.013674599454E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.296865133238E-01  -7.101903157059E-01   0.000000000000E+00   9.249488732682E-01  -1.117694763804E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.451125904346E-01   4.596620611519E-01   0.000000000000E+00  -4.854404177354E-01   5.936212870860E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.319920014992E-01  -6.895003283478E-01   0.000000000000E+00   9.206444601258E-01  -1.102652326612E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.566873843050E-01   4.502681991383E-01   0.000000000000E+00  -4.854857423478E-01   5.858390650283E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.335325400443E-01  -6.694083212957E-01   0.000000000000E+00   9.156702259096E-01  -1.087391248324E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.677966556405E-01   4.409871564299E-01   0.000000000000E+00  -4.852516526077E-01   5.780246093194E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.343592075135E-01  -6.498985868592E-01   0.000000000000E+00   9.100733362278E-01  -1.071936466669E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.784452195698E-01   4.318207941276E-01   0.000000000000E+00  -4.847457344822E-01   5.701818225673E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.345204835397E-01  -6.309556084494E-01   0.000000000000E+00   9.038989026625E-01  -1.056312347329E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.886383148643E-01   4.227707898890E-01   0.000000000000E+00  -4.839757214147E-01   5.623146762566E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.340623304264E-01  -6.125640838016E-01   0.000000000000E+00   8.971900067506E-01  -1.040542594778E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.983815712652E-01   4.138386453205E-01   0.000000000000E+00  -4.829494690072E-01   5.544271935774E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.330282780227E-01  -5.947089450222E-01   0.000000000000E+00   8.899877322412E-01  -1.024650179881E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.076809782978E-01   4.050256931911E-01   0.000000000000E+00  -4.816749311412E-01   5.465234332646E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.314595110390E-01  -5.773753757293E-01   0.000000000000E+00   8.823312044819E-01  -1.008657282631E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.165428555271E-01   3.963331044667E-01   0.000000000000E+00  -4.801601374992E-01   5.386074744365E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.293949578137E-01  -5.605488255427E-01   0.000000000000E+00   8.742576354574E-01  -9.925852478406E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.249738242088E-01   3.877618951605E-01   0.000000000000E+00  -4.784131724478E-01   5.306834024168E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.268713799079E-01  -5.442150221589E-01   0.000000000000E+00   8.658023735960E-01  -9.764545525627E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.329807802881E-01   3.793129330002E-01   0.000000000000E+00  -4.764421552399E-01   5.227552955205E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.239234618633E-01  -5.283599812332E-01   0.000000000000E+00   8.569989573375E-01  -9.602847836566E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.405708686994E-01   3.709869439103E-01   0.000000000000E+00  -4.742552214932E-01   5.148272127798E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.205839005745E-01  -5.129700142766E-01   0.000000000000E+00   8.478791716210E-01  -9.440946241460E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.477514589181E-01   3.627845183100E-01   0.000000000000E+00  -4.718605058981E-01   5.069031825829E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.168834938094E-01  -4.980317347563E-01   0.000000000000E+00   8.384731065510E-01  -9.279018471903E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.545301217176E-01   3.547061172279E-01   0.000000000000E+00  -4.692661261112E-01   4.989871921978E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.128512274724E-01  -4.835320625779E-01   0.000000000000E+00   8.288092175899E-01  -9.117233166439E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.609146070849E-01   3.467520782344E-01   0.000000000000E+00  -4.664801677847E-01   4.910831781498E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.085143612749E-01  -4.694582271121E-01   0.000000000000E+00   8.189143867052E-01  -8.955749932690E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.669128232476E-01   3.389226211935E-01   0.000000000000E+00  -4.635106706876E-01   4.831950174203E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.038985125266E-01  -4.557977689176E-01   0.000000000000E+00   8.088139839743E-01  -8.794719457332E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.725328167683E-01   3.312178538367E-01   0.000000000000E+00  -4.603656158698E-01   4.753265194345E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.990277378148E-01  -4.425385403001E-01   0.000000000000E+00   7.985319292146E-01  -8.634283656200E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.777827536611E-01   3.236377771611E-01   0.000000000000E+00  -4.570529138237E-01   4.674814188040E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.939246123815E-01  -4.296687048348E-01   0.000000000000E+00   7.880907532684E-01  -8.474575857638E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.826709014885E-01   3.161822906552E-01   0.000000000000E+00  -4.535803935969E-01   4.596633687895E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.886103070470E-01  -4.171767359713E-01   0.000000000000E+00   7.775116586239E-01  -8.315721013231E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.872056123969E-01   3.088511973534E-01   0.000000000000E+00  -4.499557928104E-01   4.518759354512E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.831046625634E-01  -4.050514148283E-01   0.000000000000E+00   7.668145791050E-01  -8.157835930765E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.913953070499E-01   3.016442087263E-01   0.000000000000E+00  -4.461867485393E-01   4.441225924505E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.774262613134E-01  -3.932818272774E-01   0.000000000000E+00   7.560182384034E-01  -8.001029524639E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.952484594225E-01   2.945609494056E-01   0.000000000000E+00  -4.422807890111E-01   4.364067164722E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.715924962948E-01  -3.818573604060E-01   0.000000000000E+00   7.451402072657E-01  -7.845403079555E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.987735824179E-01   2.876009617511E-01   0.000000000000E+00  -4.382453260809E-01   4.287315832309E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.656196373558E-01  -3.707676984426E-01   0.000000000000E+00   7.341969591829E-01  -7.691050523952E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.019792142714E-01   2.807637102607E-01   0.000000000000E+00  -4.340876484411E-01   4.211003640317E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.595228946672E-01  -3.600028182199E-01   0.000000000000E+00   7.232039244608E-01  -7.538058709929E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.048739057083E-01   2.740485858289E-01   0.000000000000E+00  -4.298149155282E-01   4.135161228516E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.533164794358E-01  -3.495529842427E-01   0.000000000000E+00   7.121755425762E-01  -7.386507696983E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.074662078221E-01   2.674549098559E-01   0.000000000000E+00  -4.254341520854E-01   4.059818139117E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.470136618779E-01  -3.394087434246E-01   0.000000000000E+00   7.011253127491E-01  -7.236471037356E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.097646606436E-01   2.609819382133E-01   0.000000000000E+00  -4.209522433473E-01   3.985002797090E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.406268264874E-01  -3.295609195482E-01   0.000000000000E+00   6.900658426807E-01  -7.088016060917E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.117777823687E-01   2.546288650672E-01   0.000000000000E+00  -4.163759308089E-01   3.910742494794E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.341675246429E-01  -3.200006075005E-01   0.000000000000E+00   6.790088954281E-01  -6.941204157746E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.135140592197E-01   2.483948265650E-01   0.000000000000E+00  -4.117118085459E-01   3.837063380636E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.276465246098E-01  -3.107191673287E-01   0.000000000000E+00   6.679654343988E-01  -6.796091057108E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.149819359101E-01   2.422789043887E-01   0.000000000000E+00  -4.069663200528E-01   3.763990451484E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.210738590005E-01  -3.017082181578E-01   0.000000000000E+00   6.569456664681E-01  -6.652727101643E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.161898066901E-01   2.362801291782E-01   0.000000000000E+00  -4.021457555689E-01   3.691547548572E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.144588697641E-01  -2.929596320070E-01   0.000000000000E+00   6.459590832282E-01  -6.511157515689E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.171460069456E-01   2.303974838278E-01   0.000000000000E+00  -3.972562498599E-01   3.619757356647E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.078102507810E-01  -2.844655275376E-01   0.000000000000E+00   6.350145003936E-01  -6.371422666958E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.178588053295E-01   2.246299066612E-01   0.000000000000E+00  -3.923037804295E-01   3.548641406122E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.011360881445E-01  -2.762182637618E-01   0.000000000000E+00   6.241200953931E-01  -6.233558321051E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.183363964024E-01   2.189762944864E-01   0.000000000000E+00  -3.872941661306E-01   3.478220077998E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.944438982127E-01  -2.682104337386E-01   0.000000000000E+00   6.132834431873E-01  -6.097595888257E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.185868937606E-01   2.134355055355E-01   0.000000000000E+00  -3.822330661526E-01   3.408512611336E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.877406635184E-01  -2.604348582802E-01   0.000000000000E+00   6.025115503548E-01  -5.963562662166E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.186183236327E-01   2.080063622922E-01   0.000000000000E+00  -3.771259793581E-01   3.339537113074E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.810328666244E-01  -2.528845796886E-01   0.000000000000E+00   5.918108874989E-01  -5.831482049894E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.184386189245E-01   2.026876542098E-01   0.000000000000E+00  -3.719782439471E-01   3.271310569990E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.743265220134E-01  -2.455528555400E-01   0.000000000000E+00   5.811874200254E-01  -5.701373793855E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.180556136942E-01   1.974781403247E-01   0.000000000000E+00  -3.667950374250E-01   3.203848862608E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.676272061029E-01  -2.384331525341E-01   0.000000000000E+00   5.706466373493E-01  -5.573254184954E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.174770380402E-01   1.923765517655E-01   0.000000000000E+00  -3.615813768533E-01   3.137166780894E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.609400854721E-01  -2.315191404190E-01   0.000000000000E+00   5.601935805863E-01  -5.447136267134E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.167105133842E-01   1.873815941647E-01   0.000000000000E+00  -3.563421193642E-01   3.071278041541E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.542699434063E-01  -2.248046860062E-01   0.000000000000E+00   5.498328687760E-01  -5.323030033423E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.157635481343E-01   1.824919499720E-01   0.000000000000E+00  -3.510819629176E-01   3.006195306707E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.476212046977E-01  -2.182838472834E-01   0.000000000000E+00   5.395687238213E-01  -5.200942613062E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.146435337122E-01   1.777062806754E-01   0.000000000000E+00  -3.458054472839E-01   2.941930204035E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.409979593175E-01  -2.119508676334E-01   0.000000000000E+00   5.294049937421E-01  -5.080878451949E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.133577409296E-01   1.730232289311E-01   0.000000000000E+00  -3.405169552358E-01   2.878493347829E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.344039839272E-01  -2.058001701680E-01   0.000000000000E+00   5.193451752838E-01  -4.962839481924E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.119133166988E-01   1.684414206050E-01   0.000000000000E+00  -3.352207139309E-01   2.815894361237E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.278427627986E-01  -1.998263521799E-01   0.000000000000E+00   5.093924346120E-01  -4.846825285302E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.103172810658E-01   1.639594667296E-01   0.000000000000E+00  -3.299207964719E-01   2.754141899313E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.213175069164E-01  -1.940241797190E-01   0.000000000000E+00   4.995496273222E-01  -4.732833249468E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.085765245501E-01   1.595759653780E-01   0.000000000000E+00  -3.246211236276E-01   2.693243672856E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.148311720566E-01  -1.883885822953E-01   0.000000000000E+00   4.898193171697E-01  -4.620858714813E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.066978057807E-01   1.552895034577E-01   0.000000000000E+00  -3.193254657030E-01   2.633206472891E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.083864756864E-01  -1.829146477121E-01   0.000000000000E+00   4.802037937768E-01  -4.510895115262E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.046877494138E-01   1.510986584268E-01   0.000000000000E+00  -3.140374445443E-01   2.574036195703E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.019859127787E-01  -1.775976170306E-01   0.000000000000E+00   4.707050893497E-01  -4.402934111727E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.025528443227E-01   1.470019999350E-01   0.000000000000E+00  -3.087605356659E-01   2.515737868319E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.956317706078E-01  -1.724328796669E-01   0.000000000000E+00   4.613249944525E-01  -4.296965718796E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.002994420457E-01   1.429980913913E-01   0.000000000000E+00  -3.034980704894E-01   2.458315674347E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.893261425870E-01  -1.674159686227E-01   0.000000000000E+00   4.520650728884E-01  -4.192978424927E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.979337554833E-01   1.390854914622E-01   0.000000000000E+00  -2.982532386823E-01   2.401772980087E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.830709412077E-01  -1.625425558486E-01   0.000000000000E+00   4.429266757360E-01  -4.090959306372E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.954618578322E-01   1.352627555000E-01   0.000000000000E+00  -2.930290905868E-01   2.346112360835E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.768679101319E-01  -1.578084477400E-01   0.000000000000E+00   4.339109545860E-01  -3.990894135075E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.928896817462E-01   1.315284369056E-01   0.000000000000E+00  -2.878285397275E-01   2.291335627307E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.707186354943E-01  -1.532095807649E-01   0.000000000000E+00   4.250188740211E-01  -3.892767480774E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.902230187136E-01   1.278810884274E-01   0.000000000000E+00  -2.826543653914E-01   2.237443852111E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.646245564598E-01  -1.487420172213E-01   0.000000000000E+00   4.162512233825E-01  -3.796562807600E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.874675186420E-01   1.243192633973E-01   0.000000000000E+00  -2.775092152686E-01   2.184437396202E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.585869750848E-01  -1.444019411240E-01   0.000000000000E+00   4.076086278604E-01  -3.702262565430E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.846286896389E-01   1.208415169070E-01   0.000000000000E+00  -2.723956081476E-01   2.132315935275E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.526070655261E-01  -1.401856542172E-01   0.000000000000E+00   3.990915589492E-01  -3.609848276223E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.817118979815E-01   1.174464069259E-01   0.000000000000E+00  -2.673159366565E-01   2.081078486019E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.466858826390E-01  -1.360895721126E-01   0.000000000000E+00   3.907003442994E-01  -3.519300615540E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.787223682638E-01   1.141324953626E-01   0.000000000000E+00  -2.622724700428E-01   2.030723432209E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.408243700021E-01  -1.321102205489E-01   0.000000000000E+00   3.824351770039E-01  -3.430599489497E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.756651837145E-01   1.108983490719E-01   0.000000000000E+00  -2.572673569856E-01   1.981248550563E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.350233674083E-01  -1.282442317715E-01   0.000000000000E+00   3.742961243491E-01  -3.343724107359E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.725452866748E-01   1.077425408089E-01   0.000000000000E+00  -2.523026284335E-01   1.932651036350E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.292836178538E-01  -1.244883410295E-01   0.000000000000E+00   3.662831360607E-01  -3.258653050003E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.693674792305E-01   1.046636501323E-01   0.000000000000E+00  -2.473802004618E-01   1.884927528687E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.236057740598E-01  -1.208393831869E-01   0.000000000000E+00   3.583960520757E-01  -3.175364334436E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.661364239867E-01   1.016602642577E-01   0.000000000000E+00  -2.425018771436E-01   1.838074135509E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.179904045554E-01  -1.172942894455E-01   0.000000000000E+00   3.506346098650E-01  -3.093835474546E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.628566449808E-01   9.873097886419E-02   0.000000000000E+00  -2.376693534296E-01   1.792086458167E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.124379993525E-01  -1.138500841770E-01   0.000000000000E+00   3.429984513347E-01  -3.014043538283E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.595325287235E-01   9.587439885368E-02   0.000000000000E+00  -2.328842180322E-01   1.746959615642E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.069489752374E-01  -1.105038818610E-01   0.000000000000E+00   3.354871293294E-01  -2.935965201446E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.561683253608E-01   9.308913906649E-02   0.000000000000E+00  -2.281479563073E-01   1.702688268328E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.015236807066E-01  -1.072528841254E-01   0.000000000000E+00   3.281001137607E-01  -2.859576798264E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.527681499508E-01   9.037382495343E-02   0.000000000000E+00  -2.234619531319E-01   1.659266641391E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.961624005678E-01  -1.040943768887E-01   0.000000000000E+00   3.208367973833E-01  -2.784854368932E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.493359838467E-01   8.772709320650E-02   0.000000000000E+00  -2.188274957719E-01   1.616688547652E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.908653602314E-01  -1.010257275973E-01   0.000000000000E+00   3.136965012387E-01  -2.711773704255E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.458756761801E-01   8.514759234935E-02   0.000000000000E+00  -2.142457767365E-01   1.574947410004E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.856327297104E-01  -9.804438255957E-02   0.000000000000E+00   3.066784797856E-01  -2.640310387554E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.423909454377E-01   8.263398328908E-02   0.000000000000E+00  -2.097178966162E-01   1.534036283338E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.804646273492E-01  -9.514786436970E-02   0.000000000000E+00   2.997819257359E-01  -2.570439833959E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.388853811239E-01   8.018493983068E-02   0.000000000000E+00  -2.052448669004E-01   1.493947875954E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.753611232997E-01  -9.233376942115E-02   0.000000000000E+00   2.930059746122E-01  -2.502137327244E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.353624455050E-01   7.779914915536E-02   0.000000000000E+00  -2.008276127723E-01   1.454674570473E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.703222427609E-01  -8.959976550587E-02   0.000000000000E+00   2.863497090440E-01  -2.435378054337E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.318254754266E-01   7.547531226433E-02   0.000000000000E+00  -1.964669758779E-01   1.416208444212E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.653479690059E-01  -8.694358949657E-02   0.000000000000E+00   2.798121628239E-01  -2.370137137654E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.282776842002E-01   7.321214438895E-02   0.000000000000E+00  -1.921637170660E-01   1.378541289037E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.604382462001E-01  -8.436304510955E-02   0.000000000000E+00   2.733923247277E-01  -2.306389665308E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.247221635517E-01   7.100837536886E-02   0.000000000000E+00  -1.879185190977E-01   1.341664630675E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.555929820163E-01  -8.185600074534E-02   0.000000000000E+00   2.670891421072E-01  -2.244110719265E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.211618856277E-01   6.886274999896E-02   0.000000000000E+00  -1.837319893228E-01   1.305569747494E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.508120500896E-01  -7.942038740458E-02   0.000000000000E+00   2.609015242907E-01  -2.183275401730E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.175997050526E-01   6.677402834670E-02   0.000000000000E+00  -1.796046623209E-01   1.270247688730E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.460952923020E-01  -7.705419667649E-02   0.000000000000E+00   2.548283457873E-01  -2.123858859740E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.140383610331E-01   6.474098604059E-02   0.000000000000E+00  -1.755370025051E-01   1.235689292182E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.414425209018E-01  -7.475547879766E-02   0.000000000000E+00   2.488684492983E-01  -2.065836307997E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.104804795039E-01   6.276241453128E-02   0.000000000000E+00  -1.715294066879E-01   1.201885201354E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.368535204951E-01  -7.252234077850E-02   0.000000000000E+00   2.430206485704E-01  -2.009183050222E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.069285753097E-01   6.083712132609E-02   0.000000000000E+00  -1.675822066056E-01   1.168825882068E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.323280499025E-01  -7.035294459518E-02   0.000000000000E+00   2.372837310859E-01  -1.953874499013E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.033850544199E-01   5.896393019817E-02   0.000000000000E+00  -1.636956714021E-01   1.136501638521E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.278658438822E-01  -6.824550544467E-02   0.000000000000E+00   2.316564605918E-01  -1.899886194217E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.998522161706E-01   5.714168137133E-02   0.000000000000E+00  -1.598700100691E-01   1.104902628820E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.234666147361E-01  -6.619829006073E-02   0.000000000000E+00   2.261375794833E-01  -1.847193820014E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.963322555302E-01   5.536923168145E-02   0.000000000000E+00  -1.561053738429E-01   1.074018879977E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.191300538472E-01  -6.420961508863E-02   0.000000000000E+00   2.207258110914E-01  -1.795773220602E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.928272653838E-01   5.364545471563E-02   0.000000000000E+00  -1.524018585556E-01   1.043840302380E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.148558330190E-01  -6.227784551640E-02   0.000000000000E+00   2.154198617412E-01  -1.745600415048E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.893392388336E-01   5.196924092977E-02   0.000000000000E+00  -1.487595069406E-01   1.014356703738E-01
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.106436058386E-01  -6.040139316114E-02   0.000000000000E+00   2.102184228095E-01  -1.696651610597E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.858700715103E-01   5.033949774580E-02   0.000000000000E+00  -1.451783108920E-01   9.855578025162E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.064930089199E-01  -5.857871520714E-02   0.000000000000E+00   2.051201726333E-01  -1.648903215026E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.824215638927E-01   4.875514962923E-02   0.000000000000E+00  -1.416582136762E-01   9.574332408561E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.024036629902E-01  -5.680831279560E-02   0.000000000000E+00   2.001237782349E-01  -1.602331848259E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.789954236321E-01   4.721513814803E-02   0.000000000000E+00  -1.381991120958E-01   9.299725969991E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.983751740034E-01  -5.508872966279E-02   0.000000000000E+00   1.952278970457E-01  -1.556914352692E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.755932678773E-01   4.571842201364E-02   0.000000000000E+00  -1.348008586058E-01   9.031653972133E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.944071341333E-01  -5.341855082539E-02   0.000000000000E+00   1.904311784850E-01  -1.512627802793E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.722166255991E-01   4.426397710500E-02   0.000000000000E+00  -1.314632633807E-01   8.770011272365E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.904991227116E-01  -5.179640131124E-02   0.000000000000E+00   1.857322654556E-01  -1.469449513828E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.688669399082E-01   4.285079647626E-02   0.000000000000E+00  -1.281860963334E-01   8.514692432414E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.866507071073E-01  -5.022094493376E-02   0.000000000000E+00   1.811297957565E-01  -1.427357049786E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.655455703674E-01   4.147789034914E-02   0.000000000000E+00  -1.249690890846E-01   8.265591823336E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.828614435508E-01  -4.869088310861E-02   0.000000000000E+00   1.766224034134E-01  -1.386328230551E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.622537952922E-01   4.014428609063E-02   0.000000000000E+00  -1.218119368837E-01   8.022603725912E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.791308779066E-01  -4.720495371072E-02   0.000000000000E+00   1.722087199339E-01  -1.346341138369E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.589928140398E-01   3.884902817661E-02   0.000000000000E+00  -1.187143004806E-01   7.785622426548E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.754585463988E-01  -4.576192997052E-02   0.000000000000E+00   1.678873754904E-01  -1.307374123650E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.557637492820E-01   3.759117814243E-02   0.000000000000E+00  -1.156758079480E-01   7.554542308790E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.718439762923E-01  -4.436061940773E-02   0.000000000000E+00   1.636570000343E-01  -1.269405810140E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.525676492616E-01   3.636981452079E-02   0.000000000000E+00  -1.126960564562E-01   7.329257940541E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.682866865331E-01  -4.299986280139E-02   0.000000000000E+00   1.595162243465E-01  -1.232415099503E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.494054900292E-01   3.518403276786E-02   0.000000000000E+00  -1.097746139977E-01   7.109664157090E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.647861883510E-01  -4.167853319472E-02   0.000000000000E+00   1.554636810261E-01  -1.196381175348E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.462781776587E-01   3.403294517818E-02   0.000000000000E+00  -1.069110210644E-01   6.895656140044E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.613419858269E-01  -4.039553493364E-02   0.000000000000E+00   1.514980054215E-01  -1.161283506724E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.431865504396E-01   3.291568078891E-02   0.000000000000E+00  -1.041047922769E-01   6.687129492277E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.579535764273E-01  -3.914980273758E-02   0.000000000000E+00   1.476178365067E-01  -1.127101851121E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.401313810445E-01   3.183138527415E-02   0.000000000000E+00  -1.013554179651E-01   6.483980309000E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.546204515095E-01  -3.794030080146E-02   0.000000000000E+00   1.438218177056E-01  -1.093816257003E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.371133786701E-01   3.077922082992E-02   0.000000000000E+00  -9.866236570272E-02   6.286105245039E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.513420967973E-01  -3.676602192759E-02   0.000000000000E+00   1.401085976671E-01  -1.061407065906E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.341331911511E-01   2.975836605023E-02   0.000000000000E+00  -9.602508179397E-02   6.093401578445E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.481179928325E-01  -3.562598668658E-02   0.000000000000E+00   1.364768309934E-01  -1.029854914125E-01   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311914070433E-01   2.876801579496E-02   0.000000000000E+00  -9.344299271448E-02   5.905767270527E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449476154008E-01  -3.451924260587E-02   0.000000000000E+00   1.329251789243E-01  -9.991407340175E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.282885576781E-01   2.780738104994E-02   0.000000000000E+00  -9.091550650608E-02   5.723101022421E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.418304359362E-01  -3.344486338523E-02   0.000000000000E+00   1.294523099789E-01  -9.692457549425E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254251191841E-01   2.687568877993E-02   0.000000000000E+00  -8.844201412647E-02   5.545302328290E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.387659219047E-01  -3.240194813784E-02   0.000000000000E+00   1.260569005577E-01  -9.401515038526E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.226015144767E-01   2.597218177469E-02   0.000000000000E+00  -8.602189075412E-02   5.372271525257E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.357535371680E-01  -3.138962065643E-02   0.000000000000E+00   1.227376355069E-01  -9.118398055699E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.198181152140E-01   2.509611848900E-02   0.000000000000E+00  -8.365449704918E-02   5.203909840182E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.327927423305E-01  -3.040702870311E-02   0.000000000000E+00   1.194932086464E-01  -8.842927827592E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.170752437186E-01   2.424677287670E-02   0.000000000000E+00  -8.133918037095E-02   5.040119433376E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.298829950688E-01  -2.945334332239E-02   0.000000000000E+00   1.163223232635E-01  -8.574928556235E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.143731748637E-01   2.342343421957E-02   0.000000000000E+00  -7.907527595261E-02   4.880803439357E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.270237504465E-01  -2.852775817632E-02   0.000000000000E+00   1.132236925742E-01  -8.314227413366E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.117121379245E-01   2.262540695113E-02   0.000000000000E+00  -7.686210803402E-02   4.725866004733E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.242144612141E-01  -2.762948890103E-02   0.000000000000E+00   1.101960401536E-01  -8.060654532317E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.090923183921E-01   2.185201047602E-02   0.000000000000E+00  -7.469899095311E-02   4.575212323335E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.214545780960E-01  -2.675777248384E-02   0.000000000000E+00   1.072381003365E-01  -7.814042997604E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.065138597513E-01   2.110257898525E-02   0.000000000000E+00  -7.258523019675E-02   4.428748668672E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.187435500652E-01  -2.591186666019E-02   0.000000000000E+00   1.043486185901E-01  -7.574228832341E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039768652212E-01   2.037646126767E-02   0.000000000000E+00  -7.052012341180E-02   4.286382423810E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.160808246059E-01  -2.509104932976E-02   0.000000000000E+00   1.015263518602E-01  -7.341050983636E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.014813994578E-01   1.967302051814E-02   0.000000000000E+00  -6.850296137712E-02   4.148022108779E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.134658479665E-01  -2.429461799091E-02   0.000000000000E+00   9.877006889151E-02  -7.114351306101E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.902749021951E-02   1.899163414257E-02   0.000000000000E+00  -6.653302893732E-02   4.013577405577E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.108980654011E-01  -2.352188919296E-02   0.000000000000E+00   9.607855052396E-02  -6.893974543636E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.661512999363E-02   1.833169356039E-02   0.000000000000E+00  -6.460960589894E-02   3.882959180890E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.083769214029E-01  -2.277219800550E-02   0.000000000000E+00   9.345058996596E-02  -6.679768309590E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.424427758569E-02   1.769260400454E-02   0.000000000000E+00  -6.273196789011E-02   3.756079506587E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.059018599282E-01  -2.204489750423E-02   0.000000000000E+00   9.088499304560E-02  -6.471583065444E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.191485966985E-02   1.707378431945E-02   0.000000000000E+00  -6.089938718416E-02   3.632851678095E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.034723246123E-01  -2.133935827274E-02   0.000000000000E+00   8.838057844074E-02  -6.269272098096E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.962677230139E-02   1.647466675720E-02   0.000000000000E+00  -5.911113348829E-02   3.513190230739E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.010877589779E-01  -2.065496791955E-02   0.000000000000E+00   8.593617788923E-02  -6.072691495859E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.737988239086E-02   1.589469677229E-02   0.000000000000E+00  -5.736647469789E-02   3.397010954113E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.874760663606E-02  -1.999113060993E-02   0.000000000000E+00   8.355063638000E-02  -5.881700123256E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.517402914012E-02   1.533333281503E-02   0.000000000000E+00  -5.566467761746E-02   3.284230904585E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.645131148031E-02  -1.934726661206E-02   0.000000000000E+00   8.122281232586E-02  -5.696159594700E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.300902544034E-02   1.479004612410E-02   0.000000000000E+00  -5.400500864895E-02   3.174768415999E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.419831787474E-02  -1.872281185687E-02   0.000000000000E+00   7.895157771904E-02  -5.515934247171E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.088465923228E-02   1.426432051827E-02   0.000000000000E+00  -5.238673444816E-02   3.068543108659E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.198807083550E-02  -1.811721751113E-02   0.000000000000E+00   7.673581827012E-02  -5.340891111959E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.880069482884E-02   1.375565218772E-02   0.000000000000E+00  -5.080912255029E-02   2.965475896672E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.982001620684E-02  -1.752994956342E-02   0.000000000000E+00   7.457443353110E-02  -5.170899885593E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.675687420034E-02   1.326354948501E-02   0.000000000000E+00  -4.927144196525E-02   2.865488993710E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.769360083177E-02  -1.696048842239E-02   0.000000000000E+00   7.246633700343E-02  -5.005832900002E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.475291822280E-02   1.278753271599E-02   0.000000000000E+00  -4.777296374353E-02   2.768505917287E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.560827271721E-02  -1.640832852692E-02   0.000000000000E+00   7.041045623162E-02  -4.845565091992E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.278852788940E-02   1.232713393091E-02   0.000000000000E+00  -4.631296151366E-02   2.674451491596E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.356348119453E-02  -1.587297796787E-02   0.000000000000E+00   6.840573288314E-02  -4.689973972074E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.086338548574E-02   1.188189671573E-02   0.000000000000E+00  -4.489071199176E-02   2.583251848987E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.155867707514E-02  -1.535395812086E-02   0.000000000000E+00   6.645112281520E-02  -4.538939592727E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.897715572905E-02   1.145137598407E-02   0.000000000000E+00  -4.350549546419E-02   2.494834430154E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.959331280158E-02  -1.485080328981E-02   0.000000000000E+00   6.454559612890E-02  -4.392344516131E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.712948687193E-02   1.103513776969E-02   0.000000000000E+00  -4.215659624397E-02   2.409127983083E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.766684259429E-02  -1.436306036085E-02   0.000000000000E+00   6.268813721165E-02  -4.250073781463E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.532001177103E-02   1.063275901988E-02   0.000000000000E+00  -4.084330310188E-02   2.326062560843E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.577872259414E-02  -1.389028846620E-02   0.000000000000E+00   6.087774476808E-02  -4.112014871792E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.354834892116E-02   1.024382738983E-02   0.000000000000E+00  -3.956490967284E-02   2.245569518254E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.392841100082E-02  -1.343205865778E-02   0.000000000000E+00   5.911343184001E-02  -3.978057680638E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.181410345521E-02   9.867941038024E-03   0.000000000000E+00  -3.832071483839E-02   2.167581507516E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.211536820747E-02  -1.298795359010E-02   0.000000000000E+00   5.739422581629E-02  -3.848094478254E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.011686811065E-02   9.504708423035E-03   0.000000000000E+00  -3.711002308621E-02   2.092032472844E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.033905693121E-02  -1.255756721219E-02   0.000000000000E+00   5.571916843250E-02  -3.722019877645E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.845622416285E-02   9.153748101560E-03   0.000000000000E+00  -3.593214484707E-02   2.018857644159E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.859894234006E-02  -1.214050446830E-02   0.000000000000E+00   5.408731576136E-02  -3.599730800389E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.683174232595E-02   8.814688528028E-03   0.000000000000E+00  -3.478639681025E-02   1.947993529900E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.689449217618E-02  -1.173638100700E-02   0.000000000000E+00   5.249773819411E-02  -3.481126442294E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.524298362182E-02   8.487167855781E-03   0.000000000000E+00  -3.367210221799E-02   1.879377909002E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.522517687585E-02  -1.134482289845E-02   0.000000000000E+00   5.094952041357E-02  -3.366108238930E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.368950021766E-02   8.170833739976E-03   0.000000000000E+00  -3.258859113977E-02   1.812949822089E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.359046968651E-02  -1.096546635957E-02   0.000000000000E+00   4.944176135948E-02  -3.254579831097E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.217083623283E-02   7.865343142278E-03   0.000000000000E+00  -3.153520072700E-02   1.748649561935E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.198984677959E-02  -1.059795748681E-02   0.000000000000E+00   4.797357418549E-02  -3.146447030195E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.068652851549E-02   7.570362137453E-03   0.000000000000E+00  -3.051127544893E-02   1.686418663233E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.042278735819E-02  -1.024195199639E-02   0.000000000000E+00   4.654408620760E-02  -3.041617783501E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.923610738971E-02   7.285565721929E-03   0.000000000000E+00  -2.951616731036E-02   1.626199891725E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.888877376406E-02  -9.897114971573E-03   0.000000000000E+00   4.515243884741E-02  -2.940002139595E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.781909737366E-02   7.010637624410E-03   0.000000000000E+00  -2.854923605195E-02   1.567937232727E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.738729158199E-02  -9.563120616987E-03   0.000000000000E+00   4.379778756920E-02  -2.841512213858E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.643501786935E-02   6.745270118607E-03   0.000000000000E+00  -2.760984933350E-02   1.511575879096E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.591782973709E-02  -9.239652019534E-03   0.000000000000E+00   4.247930180799E-02  -2.746062153862E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.508338382484E-02   6.489163838150E-03   0.000000000000E+00  -2.669738290119E-02   1.457062218684E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.447988059131E-02  -8.926400915874E-03   0.000000000000E+00   4.119616489341E-02  -2.653568104961E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.376370636920E-02   6.242027593757E-03   0.000000000000E+00  -2.581122073912E-02   1.404343821306E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.307294003959E-02  -8.623067466133E-03   0.000000000000E+00   3.994757396966E-02  -2.563948176114E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.247549342112E-02   6.003578192676E-03   0.000000000000E+00  -2.495075520589E-02   1.353369425268E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.169650759917E-02  -8.329360033742E-03   0.000000000000E+00   3.873273990766E-02  -2.477122405685E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.121825027167E-02   5.773540260492E-03   0.000000000000E+00  -2.411538715680E-02   1.304088923490E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.035008649555E-02  -8.044994971163E-03   0.000000000000E+00   3.755088721195E-02  -2.393012727379E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.999148014187E-02   5.551646065312E-03   0.000000000000E+00  -2.330452605223E-02   1.256453349253E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.903318374653E-02  -7.769696411324E-03   0.000000000000E+00   3.640125392358E-02  -2.311542936438E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.879468471566E-02   5.337635344378E-03   0.000000000000E+00  -2.251759005274E-02   1.210414861609E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.774531024334E-02  -7.503196064615E-03   0.000000000000E+00   3.528309151852E-02  -2.232638656032E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.762736464898E-02   5.131255133143E-03   0.000000000000E+00  -2.175400610156E-02   1.165926730487E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.648598082859E-02  -7.245233021253E-03   0.000000000000E+00   3.419566480186E-02  -2.156227303874E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.648902005553E-02   4.932259596838E-03   0.000000000000E+00  -2.101320999487E-02   1.122943321510E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.525471437115E-02  -6.995553558852E-03   0.000000000000E+00   3.313825179784E-02  -2.082238059066E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.537915096975E-02   4.740409864555E-03   0.000000000000E+00  -2.029464644043E-02   1.081420080581E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.405103383794E-02  -6.753910955069E-03   0.000000000000E+00   3.211014363608E-02  -2.010601829205E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.429725778789E-02   4.555473865876E-03   0.000000000000E+00  -1.959776910521E-02   1.041313518232E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.287446636275E-02  -6.520065305137E-03   0.000000000000E+00   3.111064443435E-02  -1.941251217740E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.324284168748E-02   4.377226170049E-03   0.000000000000E+00  -1.892204065230E-02   1.002581193793E-02
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.172454331211E-02  -6.293783344169E-03   0.000000000000E+00   3.013907117792E-02  -1.874120491618E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.221540502595E-02   4.205447827748E-03   0.000000000000E+00  -1.826693276772E-02   9.651816993792E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.060080034813E-02  -6.074838274091E-03   0.000000000000E+00   2.919475359589E-02  -1.809145549214E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.121445171912E-02   4.039926215415E-03   0.000000000000E+00  -1.763192617770E-02   9.290746437499E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.950277748845E-02  -5.863009595049E-03   0.000000000000E+00   2.827703403462E-02  -1.746263888549E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.023948759986E-02   3.880454882192E-03   0.000000000000E+00  -1.701651065655E-02   8.942206360333E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.843001916324E-02  -5.658082941184E-03   0.000000000000E+00   2.738526732840E-02  -1.685414575835E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.929002075781E-02   3.726833399459E-03   0.000000000000E+00  -1.642018502602E-02   8.605812693593E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.738207426935E-02  -5.459849920632E-03   0.000000000000E+00   2.651882066779E-02  -1.626538214353E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.836556186058E-02   3.578867212967E-03   0.000000000000E+00  -1.584245714617E-02   8.281191044152E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.635849622144E-02  -5.268107959637E-03   0.000000000000E+00   2.567707346545E-02  -1.569576913653E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.746562445698E-02   3.436367497577E-03   0.000000000000E+00  -1.528284389848E-02   7.967976529406E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.535884300037E-02  -5.082660150667E-03   0.000000000000E+00   2.485941722006E-02  -1.514474259119E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.658972526300E-02   3.299151014597E-03   0.000000000000E+00  -1.474087116140E-02   7.665813611879E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.438267719873E-02  -4.903315104390E-03   0.000000000000E+00   2.406525537810E-02  -1.461175281871E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.573738443090E-02   3.167039971713E-03   0.000000000000E+00  -1.421607377888E-02   7.374355933599E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.342956606345E-02  -4.729886805463E-03   0.000000000000E+00   2.329400319404E-02  -1.409626429017E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.490812580211E-02   3.039861885512E-03   0.000000000000E+00  -1.370799552214E-02   7.093266150471E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.249908153562E-02  -4.562194471934E-03   0.000000000000E+00   2.254508758874E-02  -1.359775534260E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.410147714444E-02   2.917449446564E-03   0.000000000000E+00  -1.321618904518E-02   6.822215766747E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.159080028766E-02  -4.400062418276E-03   0.000000000000E+00   2.181794700655E-02  -1.311571788882E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.331697037408E-02   2.799640387102E-03   0.000000000000E+00  -1.274021583427E-02   6.560884969843E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.070430375759E-02  -4.243319921830E-03   0.000000000000E+00   2.111203127100E-02  -1.264965713095E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.255414176296E-02   2.686277351217E-03   0.000000000000E+00  -1.227964615185E-02   6.308962465529E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.983917818062E-02  -4.091801092671E-03   0.000000000000E+00   2.042680143937E-02  -1.219909127771E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.181253213199E-02   2.577207767624E-03   0.000000000000E+00  -1.183405897512E-02   6.066145313742E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.899501461802E-02  -3.945344746728E-03   0.000000000000E+00   1.976172965625E-02  -1.176355126552E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.109168703063E-02   2.472283724921E-03   0.000000000000E+00  -1.140304192971E-02   5.832138765076E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.817140898340E-02  -3.803794282117E-03   0.000000000000E+00   1.911629900625E-02  -1.134258048353E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.039115690333E-02   2.371361849370E-03   0.000000000000E+00  -1.098619121869E-02   5.606656098119E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.736796206629E-02  -3.666997558571E-03   0.000000000000E+00   1.849000336584E-02  -1.093573450252E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.971049724334E-02   2.274303185146E-03   0.000000000000E+00  -1.058311154721E-02   5.389418457709E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.658427955308E-02  -3.534806779909E-03   0.000000000000E+00   1.788234725475E-02  -1.054258080759E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.904926873423E-02   2.180973077057E-03   0.000000000000E+00  -1.019341604314E-02   5.180154694275E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.581997204543E-02  -3.407078379450E-03   0.000000000000E+00   1.729284568673E-02  -1.016269853492E-02   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.840703737979E-02   2.091241055691E-03   0.000000000000E+00  -9.816726173881E-03   4.978601204291E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.507465507621E-02  -3.283672908288E-03   0.000000000000E+00   1.672102401994E-02  -9.795678212433E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.778337462256E-02   2.004980724987E-03   0.000000000000E+00  -9.452671659726E-03   4.784501772018E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.434794912284E-02  -3.164454926384E-03   0.000000000000E+00   1.616641780717E-02  -9.441121504303E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.717785745160E-02   1.922069652191E-03   0.000000000000E+00  -9.100890383975E-03   4.597607412559E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.363947961817E-02  -3.049292896358E-03   0.000000000000E+00   1.562857264574E-02  -9.098640959450E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.659006849976E-02   1.842389260174E-03   0.000000000000E+00  -8.761028300044E-03   4.417676216346E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.294887695899E-02  -2.938059079954E-03   0.000000000000E+00   1.510704402744E-02  -8.767859763905E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.601959613103E-02   1.765824722090E-03   0.000000000000E+00  -8.432739335837E-03   4.244473195117E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.227577651220E-02  -2.830629437076E-03   0.000000000000E+00   1.460139718852E-02  -8.448411497288E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.546603451831E-02   1.692264858343E-03   0.000000000000E+00  -8.115685295616E-03   4.077770129477E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.161981861855E-02  -2.726883527353E-03   0.000000000000E+00   1.411120695971E-02  -8.139939893223E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.492898371193E-02   1.621602035827E-03   0.000000000000E+00  -7.809535759560E-03   3.917345418078E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.098064859406E-02  -2.626704414150E-03   0.000000000000E+00   1.363605761658E-02  -7.842098603643E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.440804969947E-02   1.553732069431E-03   0.000000000000E+00  -7.513967981257E-03   3.762983928503E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.035791672933E-02  -2.529978570993E-03   0.000000000000E+00   1.317554273013E-02  -7.554550967210E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.390284445708E-02   1.488554125757E-03   0.000000000000E+00  -7.228666783323E-03   3.614476849914E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.975127828655E-02  -2.436595790292E-03   0.000000000000E+00   1.272926501781E-02  -7.276969781546E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.341298599285E-02   1.425970629025E-03   0.000000000000E+00  -6.953324451339E-03   3.471621547482E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.916039349433E-02  -2.346449094382E-03   0.000000000000E+00   1.229683619507E-02  -7.009037079394E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.293809838242E-02   1.365887169157E-03   0.000000000000E+00  -6.687640626309E-03   3.334221418700E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.858492754047E-02  -2.259434648748E-03   0.000000000000E+00   1.187787682726E-02  -6.750443908605E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.247781179725E-02   1.308212411963E-03   0.000000000000E+00  -6.431322195777E-03   3.202085751544E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.802455056264E-02  -2.175451677433E-03   0.000000000000E+00   1.147201618242E-02  -6.500890116108E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.203176252600E-02   1.252858011458E-03   0.000000000000E+00  -6.184083183865E-03   3.075029584627E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747893763708E-02  -2.094402380553E-03   0.000000000000E+00   1.107889208462E-02  -6.260084135649E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.159959298911E-02   1.199738524216E-03   0.000000000000E+00  -5.945644640271E-03   2.952873569261E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.694776876529E-02  -2.016191853865E-03   0.000000000000E+00   1.069815076804E-02  -6.027742779486E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.118095174711E-02   1.148771325772E-03   0.000000000000E+00  -5.715734528497E-03   2.835443833556E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.643072885880E-02  -1.940728010348E-03   0.000000000000E+00   1.032944673190E-02  -5.803591033866E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.077549350287E-02   1.099876529026E-03   0.000000000000E+00  -5.494087613392E-03   2.722571848524E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.592750772213E-02  -1.867921503748E-03   0.000000000000E+00   9.972442596336E-03  -5.587361858216E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.038287909815E-02   1.052976904612E-03   0.000000000000E+00  -5.280445348168E-03   2.614094296242E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.543780003392E-02  -1.797685654023E-03   0.000000000000E+00   9.626808959164E-03  -5.378795988209E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.000277550463E-02   1.007997803199E-03   0.000000000000E+00  -5.074555761030E-03   2.509852940068E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.496130532625E-02  -1.729936374667E-03   0.000000000000E+00   9.292224253641E-03  -5.177641742555E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.634855809858E-03   9.648670797097E-04   0.000000000000E+00  -4.876173341557E-03   2.409694496965E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.449772796232E-02  -1.664592101843E-03   0.000000000000E+00   8.968374607255E-03  -4.983654833440E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.278799198258E-03   9.235150193903E-04   0.000000000000E+00  -4.685058926926E-03   2.313470511896E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.404677711242E-02  -1.601573725304E-03   0.000000000000E+00   8.654953701646E-03  -4.796598180688E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.934290927551E-03   8.838742657343E-04   0.000000000000E+00  -4.500979588129E-03   2.221037234356E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.360816672835E-02  -1.540804521035E-03   0.000000000000E+00   8.351662633676E-03  -4.616241729521E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.601022300767E-03   8.458797501974E-04   0.000000000000E+00  -4.323708516272E-03   2.132255496998E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.318161551627E-02  -1.482210085603E-03   0.000000000000E+00   8.058209777652E-03  -4.442362271917E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.278690634181E-03   8.094686236950E-04   0.000000000000E+00  -4.153024909077E-03   2.046990596405E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.276684690803E-02  -1.425718272148E-03   0.000000000000E+00   7.774310648806E-03  -4.274743271455E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.966999221335E-03   7.745801898302E-04   0.000000000000E+00  -3.988713857667E-03   1.965112175974E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.236358903105E-02  -1.371259127992E-03   0.000000000000E+00   7.499687768009E-03  -4.113174691736E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.665657293428E-03   7.411558398319E-04   0.000000000000E+00  -3.830566233745E-03   1.886494110936E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.197157467692E-02  -1.318764833817E-03   0.000000000000E+00   7.234070527775E-03  -3.957452828382E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.374379976272E-03   7.091389891646E-04   0.000000000000E+00  -3.678378577246E-03   1.811014395499E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.159054126854E-02  -1.268169644391E-03   0.000000000000E+00   6.977195059670E-03  -3.807380144404E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.092888244036E-03   6.784750157798E-04   0.000000000000E+00  -3.531952984550E-03   1.738555032126E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.122023082601E-02  -1.219409830786E-03   0.000000000000E+00   6.728804103054E-03  -3.662765108979E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.820908869982E-03   6.491111999769E-04   0.000000000000E+00  -3.391096997323E-03   1.669001922915E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.086038993134E-02  -1.172423624066E-03   0.000000000000E+00   6.488646875170E-03  -3.523422039668E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.558174374422E-03   6.209966658399E-04   0.000000000000E+00  -3.255623492088E-03   1.602244763110E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.051076969192E-02  -1.127151160396E-03   0.000000000000E+00   6.256478942693E-03  -3.389170947869E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.304422969999E-03   5.940823242146E-04   0.000000000000E+00  -3.125350570540E-03   1.538176936695E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.017112570291E-02  -1.083534427567E-03   0.000000000000E+00   6.032062094763E-03  -3.259837387595E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.059398504622E-03   5.683208172105E-04   0.000000000000E+00  -3.000101450751E-03   1.476695414100E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.841218008571E-03  -1.041517212864E-03   0.000000000000E+00   5.815164217444E-03  -3.135252307453E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.822850402098E-03   5.436664641741E-04   0.000000000000E+00  -2.879704359250E-03   1.417700651982E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.520811062527E-03  -1.001045052283E-03   0.000000000000E+00   5.605559169691E-03  -3.015251905832E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.594533600692E-03   5.200752091160E-04   0.000000000000E+00  -2.763992424064E-03   1.361096495061E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.209673687134E-03  -9.620651810333E-04   0.000000000000E+00   5.403026660834E-03  -2.899677489276E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.374208489786E-03   4.975045695623E-04   0.000000000000E+00  -2.652803568790E-03   1.306790080031E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.907579031915E-03  -9.245264853262E-04   0.000000000000E+00   5.207352129666E-03  -2.788375334013E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.161640844784E-03   4.759135867917E-04   0.000000000000E+00  -2.545980407713E-03   1.254691741487E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.614304531043E-03  -8.883794553869E-04   0.000000000000E+00   5.018326624941E-03  -2.681196550398E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.956601760394E-03   4.552627774333E-04   0.000000000000E+00  -2.443370142039E-03   1.204714919885E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.329631859062E-03  -8.535761396935E-04   0.000000000000E+00   4.835746686304E-03  -2.577996949403E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.758867582477E-03   4.355140863989E-04   0.000000000000E+00  -2.344824457284E-03   1.156776071498E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.053346886968E-03  -8.200701003810E-04   0.000000000000E+00   4.659414228057E-03  -2.478636913342E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.568219838558E-03   4.166308411086E-04   0.000000000000E+00  -2.250199421835E-03   1.110794580356E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.785239642565E-03  -7.878163698122E-04   0.000000000000E+00   4.489136430394E-03  -2.382981274557E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.384445167154E-03   3.985777069963E-04   0.000000000000E+00  -2.159355386746E-03   1.066692672140E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.525104258194E-03  -7.567714082702E-04   0.000000000000E+00   4.324725618454E-03  -2.290899184772E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.207335246062E-03   3.813206442527E-04   0.000000000000E+00  -2.072156886788E-03   1.024395330034E-03
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.272738928225E-03  -7.268930627568E-04   0.000000000000E+00   4.165999154767E-03  -2.202263997891E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.036686719690E-03   3.648268657875E-04   0.000000000000E+00  -1.988472542777E-03   9.838302124728E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.027945855574E-03  -6.981405268670E-04   0.000000000000E+00   4.012779321436E-03  -2.116953144973E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.872301125571E-03   3.490647963753E-04   0.000000000000E+00  -1.908174965215E-03   9.449275728006E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.790531216231E-03  -6.704743016937E-04   0.000000000000E+00   3.864893225288E-03  -2.034848030926E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.713984820196E-03   3.340040329651E-04   0.000000000000E+00  -1.831140659273E-03   9.076201808016E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.560305105351E-03  -6.438561577769E-04   0.000000000000E+00   3.722172684084E-03  -1.955833915630E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.561548904214E-03   3.196153061179E-04   0.000000000000E+00  -1.757249931111E-03   8.718432460684E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.337081488212E-03  -6.182490980486E-04   0.000000000000E+00   3.584454120316E-03  -1.879799803025E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.414809147159E-03   3.058704425567E-04   0.000000000000E+00  -1.686386795594E-03   8.375343432071E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.120678152892E-03  -5.936173217529E-04   0.000000000000E+00   3.451578458978E-03  -1.806638334882E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.273585911756E-03   2.927423287904E-04   0.000000000000E+00  -1.618438885384E-03   8.046333388330E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.910916661520E-03  -5.699261893166E-04   0.000000000000E+00   3.323391025853E-03  -1.736245686227E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.137704077941E-03   2.802048757953E-04   0.000000000000E+00  -1.553297361435E-03   7.730823203405E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.707622300812E-03  -5.471421881503E-04   0.000000000000E+00   3.199741447127E-03  -1.668521463079E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.006992966631E-03   2.682329847223E-04   0.000000000000E+00  -1.490856824909E-03   7.428255264188E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.510624032481E-03  -5.252328993656E-04   0.000000000000E+00   3.080483550717E-03  -1.603368602704E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.881286263384E-03   2.568025136131E-04   0.000000000000E+00  -1.431015230522E-03   7.138092792963E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.319754443748E-03  -5.041669653690E-04   0.000000000000E+00   2.965475269343E-03  -1.540693276318E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.760421941978E-03   2.458902450888E-04   0.000000000000E+00  -1.373673801312E-03   6.859819186685E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.134849697640E-03  -4.839140583295E-04   0.000000000000E+00   2.854578545199E-03  -1.480404794215E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.644242188027E-03   2.354738549992E-04   0.000000000000E+00  -1.318736944858E-03   6.592937373025E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.955749482613E-03  -4.644448494803E-04   0.000000000000E+00   2.747659235951E-03  -1.422415513165E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.532593322670E-03   2.255318819998E-04   0.000000000000E+00  -1.266112170939E-03   6.336969182773E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.782296961834E-03  -4.457309792560E-04   0.000000000000E+00   2.644587022327E-03  -1.366640746034E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.425325726410E-03   2.160436980373E-04   0.000000000000E+00  -1.215710010632E-03   6.091454738333E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.614338722967E-03  -4.277450282325E-04   0.000000000000E+00   2.545235317560E-03  -1.312998673760E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.322293763198E-03   2.069894797235E-04   0.000000000000E+00  -1.167443936878E-03   5.855951858211E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.451724728350E-03  -4.104604888471E-04   0.000000000000E+00   2.449481178558E-03  -1.261410259695E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.223355704766E-03   1.983501805643E-04   0.000000000000E+00  -1.121230286467E-03   5.630035476903E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.294308264790E-03  -3.938517378897E-04   0.000000000000E+00   2.357205218511E-03  -1.211799166041E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.128373655320E-03   1.901075040392E-04   0.000000000000E+00  -1.076988183502E-03   5.413297080273E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.141945892375E-03  -3.778940097360E-04   0.000000000000E+00   2.268291520614E-03  -1.164091672207E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.037213476606E-03   1.822438774927E-04   0.000000000000E+00  -1.034639464280E-03   5.205344155843E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.994497393404E-03  -3.625633703127E-04   0.000000000000E+00   2.182627553406E-03  -1.118216595276E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.949744713417E-03   1.747424268221E-04   0.000000000000E+00  -9.941086036124E-04   5.005799657813E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.851825722557E-03  -3.478366917841E-04   0.000000000000E+00   2.100104088189E-03  -1.074105212788E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.865840519606E-03   1.675869519520E-04   0.000000000000E+00  -9.553226426031E-04   4.814301486740E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.713796957772E-03  -3.336916279195E-04   0.000000000000E+00   2.020615118183E-03  -1.031691187581E-03   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.785377584597E-03   1.607619030529E-04   0.000000000000E+00  -9.182111178175E-04   4.630501983178E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.580280250113E-03  -3.201065901433E-04   0.000000000000E+00   1.944057778751E-03  -9.909104944366E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.708236060507E-03   1.542523575066E-04   0.000000000000E+00  -8.827059919015E-04   4.454067435460E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.451147772303E-03  -3.070607242424E-04   0.000000000000E+00   1.870332268476E-03  -9.517013483571E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.634299489847E-03   1.480439975834E-04   0.000000000000E+00  -8.487415855892E-04   4.284677601008E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.326274667970E-03  -2.945338877230E-04   0.000000000000E+00   1.799341771978E-03  -9.140041348391E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.563454733886E-03   1.421230888169E-04   0.000000000000E+00  -8.162545111165E-04   4.122025241046E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.205539003243E-03  -2.825066278019E-04   0.000000000000E+00   1.730992385149E-03  -8.777613423856E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.495591901692E-03   1.364764590622E-04   0.000000000000E+00  -7.851836070288E-04   3.965815668478E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.088821719254E-03  -2.709601600022E-04   0.000000000000E+00   1.665193042106E-03  -8.429174969192E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.430604279897E-03   1.310914782111E-04   0.000000000000E+00  -7.554698743639E-04   3.815766308558E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.976006582637E-03  -2.598763473395E-04   0.000000000000E+00   1.601855442663E-03  -8.094190975667E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.368388263176E-03   1.259560385499E-04   0.000000000000E+00  -7.270564141952E-04   3.671606272136E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.866980134057E-03  -2.492376801030E-04   0.000000000000E+00   1.540893980295E-03  -7.772145537950E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.308843285527E-03   1.210585357491E-04   0.000000000000E+00  -6.998883665437E-04   3.533075941275E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.761631638165E-03  -2.390272561992E-04   0.000000000000E+00   1.482225672018E-03  -7.462541244525E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.251871752307E-03   1.163878504481E-04   0.000000000000E+00  -6.739128506041E-04   3.399926566766E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.659853037495E-03  -2.292287620653E-04   0.000000000000E+00   1.425770091182E-03  -7.164898591631E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.197378973119E-03   1.119333304468E-04   0.000000000000E+00  -6.490789063278E-04   3.271919877635E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.561538907608E-03  -2.198264541075E-04   0.000000000000E+00   1.371449302044E-03  -6.878755414283E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.145273095509E-03   1.076847734607E-04   0.000000000000E+00  -6.253374372952E-04   3.148827702002E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.466586408966E-03  -2.108051406579E-04   0.000000000000E+00   1.319187794210E-03  -6.603666326429E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.095465039518E-03   1.036324104390E-04   0.000000000000E+00  -6.026411548900E-04   3.030431599282E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.374895235465E-03  -2.021501644509E-04   0.000000000000E+00   1.268912416909E-03  -6.339202170865E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.047868433116E-03   9.976688942647E-05   0.000000000000E+00  -5.809445237588E-04   2.916522503391E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.286367565013E-03  -1.938473856096E-04   0.000000000000E+00   1.220552315295E-03  -6.084949487321E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.002399548509E-03   9.607925995053E-05   0.000000000000E+00  -5.602037085280E-04   2.806900376712E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.200908016102E-03  -1.858831651299E-04   0.000000000000E+00   1.174038870401E-03  -5.840510004780E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.589772393507E-04   9.256095792391E-05   0.000000000000E+00  -5.403765217762E-04   2.701373874580E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.118423606875E-03  -1.782443488259E-04   0.000000000000E+00   1.129305641228E-03  -5.605500151535E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.175228788646E-04   8.920379104450E-05   0.000000000000E+00  -5.214223732361E-04   2.599760020048E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.038823709638E-03  -1.709182517185E-04   0.000000000000E+00   1.086288306073E-03  -5.379550570901E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.779602988798E-04   8.599992467617E-05   0.000000000000E+00  -5.033022202064E-04   2.501883888644E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.962019999621E-03  -1.638926428816E-04   0.000000000000E+00   1.044924602625E-03  -5.162305640695E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.402157297955E-04   8.294186820440E-05   0.000000000000E+00  -4.859785191652E-04   2.407578302946E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.887926405225E-03  -1.571557307489E-04   0.000000000000E+00   1.005154269781E-03  -4.953423008179E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.042177414998E-04   8.002246184665E-05   0.000000000000E+00  -4.694151785699E-04   2.316683536756E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.816459066567E-03  -1.506961488565E-04   0.000000000000E+00   9.669189938462E-04  -4.752573150841E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.698971852050E-04   7.723486390008E-05   0.000000000000E+00  -4.535775128024E-04   2.229047028471E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.747536299514E-03  -1.445029420018E-04   0.000000000000E+00   9.301623579970E-04  -4.559438958312E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.371871362433E-04   7.457253843042E-05   0.000000000000E+00  -4.384321972744E-04   2.144523103687E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.681078555311E-03  -1.385655527678E-04   0.000000000000E+00   8.948297909243E-04  -4.373715318450E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.060228378245E-04   7.202924336650E-05   0.000000000000E+00  -4.239472246529E-04   2.062972706578E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.617008371053E-03  -1.328738084431E-04   0.000000000000E+00   8.608685127956E-04  -4.195108700332E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.763416457225E-04   6.959901900862E-05   0.000000000000E+00  -4.100918621914E-04   1.984263139973E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.555250318229E-03  -1.274179083488E-04   0.000000000000E+00   8.282274814681E-04  -4.023336745627E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.480829739368E-04   6.727617692422E-05   0.000000000000E+00  -3.968366101510E-04   1.908267813791E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.495730960364E-03  -1.221884115737E-04   0.000000000000E+00   7.968573432985E-04  -3.858127885508E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.211882413087E-04   6.505528922817E-05   0.000000000000E+00  -3.841531612990E-04   1.834866001785E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.438378821151E-03  -1.171762250710E-04   0.000000000000E+00   7.667103890241E-04  -3.699220984448E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.956008190793E-04   6.293117823173E-05   0.000000000000E+00  -3.720143614513E-04   1.763942606216E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.383124352431E-03  -1.123725920761E-04   0.000000000000E+00   7.377405104585E-04  -3.546364993695E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.712659794178E-04   6.089890645008E-05   0.000000000000E+00  -3.603941710543E-04   1.695387930326E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.329899891201E-03  -1.077690808323E-04   0.000000000000E+00   7.099031536884E-04  -3.399318597339E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.481308448888E-04   5.895376695593E-05   0.000000000000E+00  -3.492676277769E-04   1.629097458397E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.278639607474E-03  -1.033575736756E-04   0.000000000000E+00   6.831552695893E-04  -3.257849854320E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.261443388887E-04   5.709127407649E-05   0.000000000000E+00  -3.386108101140E-04   1.564971643275E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.229279455942E-03  -9.913025648659E-05   0.000000000000E+00   6.574552667367E-04  -3.121735856078E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.052571370011E-04   5.530715440964E-05   0.000000000000E+00  -3.284008019477E-04   1.502915700954E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.181757141865E-03  -9.507960849906E-05   0.000000000000E+00   6.327629707310E-04  -2.990762415455E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.854216193054E-04   5.359733815996E-05   0.000000000000E+00  -3.186156580786E-04   1.442839412212E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.136012097489E-03  -9.119839239843E-05   0.000000000000E+00   6.090395884204E-04  -2.864723780545E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.665918236399E-04   5.195795078661E-05   0.000000000000E+00  -3.092343707101E-04   1.384656931138E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.091985454184E-03  -8.747964464759E-05   0.000000000000E+00   5.862476711466E-04  -2.743422349898E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.487233997585E-04   5.038530493973E-05   0.000000000000E+00  -3.002368368318E-04   1.328286600114E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.049619998934E-03  -8.391666608109E-05   0.000000000000E+00   5.643510726856E-04  -2.626668372280E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.317735644416E-04   4.887589269305E-05   0.000000000000E+00  -2.916038265281E-04   1.273650771367E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008860118990E-03  -8.050301281986E-05   0.000000000000E+00   5.433149034233E-04  -2.514279637246E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.157010575169E-04   4.742637805243E-05   0.000000000000E+00  -2.833169521677E-04   1.220675634727E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.696517521408E-04  -7.723248754703E-05   0.000000000000E+00   5.231054875266E-04  -2.406081182931E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.004660987818E-04   4.603358973552E-05   0.000000000000E+00  -2.753586384584E-04   1.169291051481E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.319423585087E-04  -7.409913109616E-05   0.000000000000E+00   5.036903291599E-04  -2.301905043764E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.860303458312E-04   4.469451421075E-05   0.000000000000E+00  -2.677120933518E-04   1.119430394066E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.956809112712E-04  -7.109721425279E-05   0.000000000000E+00   4.850380866046E-04  -2.201590033297E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.723568527943E-04   4.340628899788E-05   0.000000000000E+00  -2.603612797952E-04   1.071030391664E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.608178827636E-04  -6.822122968303E-05   0.000000000000E+00   4.671185451373E-04  -2.104981526217E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.594100299231E-04   4.216619620251E-05   0.000000000000E+00  -2.532908882735E-04   1.024030981158E-04
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.273052008774E-04  -6.546588407141E-05   0.000000000000E+00   4.499025791869E-04  -2.011931203783E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.471556041062E-04   4.097165630087E-05   0.000000000000E+00  -2.464863101817E-04   9.783751637201E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.950961769247E-04  -6.282609057063E-05   0.000000000000E+00   4.333621043935E-04  -1.922296765325E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.355605801941E-04   3.982022214388E-05   0.000000000000E+00  -2.399336119443E-04   9.340088664616E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.641454407358E-04  -6.029696166034E-05   0.000000000000E+00   4.174700333089E-04  -1.835941658757E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.245932032291E-04   3.870957319214E-05   0.000000000000E+00  -2.336195099278E-04   8.908808093475E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.344089230369E-04  -5.787380229761E-05   0.000000000000E+00   4.022002496790E-04  -1.752734885959E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.142229214849E-04   3.763750995965E-05   0.000000000000E+00  -2.275313460742E-04   8.489423769025E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.058438832521E-04  -5.555210317196E-05   0.000000000000E+00   3.875276003085E-04  -1.672550878164E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.044203503800E-04   3.660194867373E-05   0.000000000000E+00  -2.216570642898E-04   8.081474948911E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.784089261216E-04  -5.332753393223E-05   0.000000000000E+00   3.734278829396E-04  -1.595269358761E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.951572371773E-04   3.560091612705E-05   0.000000000000E+00  -2.159851875223E-04   7.684525114799E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.520639460576E-04  -5.119593654361E-05   0.000000000000E+00   3.598778074627E-04  -1.520775109146E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.864064265324E-04   3.463254473465E-05   0.000000000000E+00  -2.105047955548E-04   7.298160830577E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.267700060479E-04  -4.915331902766E-05   0.000000000000E+00   3.468549335317E-04  -1.448957650718E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.781418268274E-04   3.369506777149E-05   0.000000000000E+00  -2.052055034676E-04   6.921990643359E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.024892394547E-04  -4.719584973092E-05   0.000000000000E+00   3.343376178162E-04  -1.379710968394E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.703383773049E-04   3.278681479741E-05   0.000000000000E+00  -2.000774407723E-04   6.555644027572E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.791848628773E-04  -4.531985190170E-05   0.000000000000E+00   3.223050032507E-04  -1.312933394637E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.629720159818E-04   3.190620725522E-05   0.000000000000E+00  -1.951112311880E-04   6.198770369437E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.568212821754E-04  -4.352179818057E-05   0.000000000000E+00   3.107370428486E-04  -1.248527623461E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.560196483390E-04   3.105175424314E-05   0.000000000000E+00  -1.902979730618E-04   5.851037992285E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.353641588082E-04  -4.179830481497E-05   0.000000000000E+00   2.996145085706E-04  -1.186400669323E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.494591167549E-04   3.022204844501E-05   0.000000000000E+00  -1.856292203900E-04   5.512133219036E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.147803151830E-04  -4.014612591187E-05   0.000000000000E+00   2.889189411551E-04  -1.126463610426E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.432691707111E-04   2.941576222890E-05   0.000000000000E+00  -1.810969644639E-04   5.181759473562E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.950375150991E-04  -3.856214823969E-05   0.000000000000E+00   2.786325552920E-04  -1.068631173212E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.374294377075E-04   2.863164389120E-05   0.000000000000E+00  -1.766936160854E-04   4.859636416983E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.761043102091E-04  -3.704338681032E-05   0.000000000000E+00   2.687381705604E-04  -1.012821418331E-04   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.319203949186E-04   2.786851405286E-05   0.000000000000E+00  -1.724119883641E-04   4.545499119370E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.579501138877E-04  -3.558698081577E-05   0.000000000000E+00   2.592192261311E-04  -9.589557368025E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.267233415544E-04   2.712526219949E-05   0.000000000000E+00  -1.682452800747E-04   4.239097265418E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.405454417178E-04  -3.419018919528E-05   0.000000000000E+00   2.500598554690E-04  -9.069590637366E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.218203719240E-04   2.640084335951E-05   0.000000000000E+00  -1.641870595575E-04   3.940194392805E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.238620555163E-04  -3.285038554192E-05   0.000000000000E+00   2.412449249705E-04  -8.567599580762E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.171943491832E-04   2.569427491341E-05   0.000000000000E+00  -1.602312491463E-04   3.648567161821E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.078728006020E-04  -3.156505290582E-05   0.000000000000E+00   2.327599617137E-04  -8.082902818510E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.128288797625E-04   2.500463353632E-05   0.000000000000E+00  -1.563721101203E-04   3.364004656053E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.925512259454E-04  -3.033177941512E-05   0.000000000000E+00   2.245910047718E-04  -7.614846110415E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.087082884595E-04   2.433105226302E-05   0.000000000000E+00  -1.526042281568E-04   3.086307712577E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.778713356370E-04  -2.914825508393E-05   0.000000000000E+00   2.167245061639E-04  -7.162798347390E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.048175941772E-04   2.367271767068E-05   0.000000000000E+00  -1.489224992711E-04   2.815288280299E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.638077427854E-04  -2.801226912364E-05   0.000000000000E+00   2.091473769047E-04  -6.726152791280E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -2.011424863070E-04   2.302886718386E-05   0.000000000000E+00  -1.453221162408E-04   2.550768806624E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.503361085923E-04  -2.692170654241E-05   0.000000000000E+00   2.018471334171E-04  -6.304331858544E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.976693017445E-04   2.239878648431E-05   0.000000000000E+00  -1.417985554898E-04   2.292581649970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.374334209541E-04  -2.587454353893E-05   0.000000000000E+00   1.948119845283E-04  -5.896789712820E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.943850025105E-04   2.178180703451E-05   0.000000000000E+00  -1.383475644272E-04   2.040568518802E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.250777644337E-04  -2.486884249397E-05   0.000000000000E+00   1.880307375599E-04  -5.503008421853E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.912771539836E-04   2.117730369999E-05   0.000000000000E+00  -1.349651492228E-04   1.794579934726E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.132477183502E-04  -2.390274805532E-05   0.000000000000E+00   1.814925754671E-04  -5.122489648424E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.883339037314E-04   2.058469247837E-05   0.000000000000E+00  -1.316475630192E-04   1.554474720432E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.019219330208E-04  -2.297448499554E-05   0.000000000000E+00   1.751869005362E-04  -4.754748829789E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.855439609087E-04   2.000342831829E-05   0.000000000000E+00  -1.283912945491E-04   1.320119509978E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.910793298026E-04  -2.208235694612E-05   0.000000000000E+00   1.691033988721E-04  -4.399317186658E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.828965762348E-04   1.943300303607E-05   0.000000000000E+00  -1.251930571637E-04   1.091388281676E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.806997879049E-04  -2.122474419563E-05   0.000000000000E+00   1.632322731637E-04  -4.055749560605E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.803815225303E-04   1.887294332135E-05   0.000000000000E+00  -1.220497782557E-04   8.681619127768E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.707646628680E-04  -2.040009957394E-05   0.000000000000E+00   1.575644127185E-04  -3.723629925858E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.779890757963E-04   1.832280882860E-05   0.000000000000E+00  -1.189585890615E-04   6.503277544297E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.612565689390E-04  -1.960694334323E-05   0.000000000000E+00   1.520913057429E-04  -3.402567873376E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.757099968247E-04   1.778219035122E-05   0.000000000000E+00  -1.159168148320E-04   4.377792266948E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.521585323949E-04  -1.884385921484E-05   0.000000000000E+00   1.468047364258E-04  -3.092187734535E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.735355133456E-04   1.725070807848E-05   0.000000000000E+00  -1.129219653731E-04   2.304154331717E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.434532660418E-04  -1.810949282168E-05   0.000000000000E+00   1.416965293425E-04  -2.792119537040E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.714573026788E-04   1.672800992832E-05   0.000000000000E+00  -1.099717259298E-04   2.814079378498E-07
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.351232774006E-04  -1.740255181591E-05   0.000000000000E+00   1.367585842482E-04  -2.502000087945E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.694674748811E-04   1.621376995255E-05   0.000000000000E+00  -1.070639484081E-04  -1.691353046510E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.271517770785E-04  -1.672180520872E-05   0.000000000000E+00   1.319831834535E-04  -2.221483352376E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.675585564020E-04   1.570768681883E-05   0.000000000000E+00  -1.041966429361E-04  -3.614988402249E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.195235701511E-04  -1.606608014223E-05   0.000000000000E+00   1.273632876464E-04  -1.950250242094E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.657234742035E-04   1.520948235546E-05   0.000000000000E+00  -1.013679697355E-04  -5.490314718436E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.122250528786E-04  -1.543425667859E-05   0.000000000000E+00   1.228925226815E-04  -1.688007728595E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.639555403589E-04   1.471890016842E-05   0.000000000000E+00  -9.857623131300E-05  -7.318108385650E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.052432194679E-04  -1.482526316683E-05   0.000000000000E+00   1.185648319317E-04  -1.434476656412E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.622484371059E-04   1.423570431656E-05   0.000000000000E+00  -9.581986494415E-05  -9.099108444069E-06
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.985645214632E-04  -1.423807450010E-05   0.000000000000E+00   1.143740855822E-04  -1.189378336783E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.605962023528E-04   1.375967805375E-05   0.000000000000E+00  -9.309743545872E-05  -1.083401927747E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.921746254192E-04  -1.367171310539E-05   0.000000000000E+00   1.103139990402E-04  -9.524317860310E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.589932156187E-04   1.329062262565E-05   0.000000000000E+00  -9.040762830171E-05  -1.252351317128E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.860593459343E-04  -1.312525007159E-05   0.000000000000E+00   1.063784464196E-04  -7.233642523266E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.574341844031E-04   1.282835612462E-05   0.000000000000E+00  -8.774924287351E-05  -1.416823273363E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.802059612146E-04  -1.259780360968E-05   0.000000000000E+00   1.025618957520E-04  -5.019256071671E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.559141309805E-04   1.237271240165E-05   0.000000000000E+00  -8.512118613796E-05  -1.576879318392E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.746037171650E-04  -1.208853434545E-05   0.000000000000E+00   9.885956606545E-05  -2.878932064093E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.544283795915E-04   1.192354002537E-05   0.000000000000E+00  -8.252246648030E-05  -1.732578452186E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.692429962319E-04  -1.159663985242E-05   0.000000000000E+00   9.526713886442E-05  -8.106188007701E-07   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.529725440451E-04   1.148070129780E-05   0.000000000000E+00  -7.995218782720E-05  -1.883977356970E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.641138163586E-04  -1.112135165484E-05   0.000000000000E+00   9.178025375138E-05   1.187730234756E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.515425156976E-04   1.104407131192E-05   0.000000000000E+00  -7.740954399512E-05  -2.031130590764E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.592049621412E-04  -1.066193595412E-05   0.000000000000E+00   8.839422186429E-05   3.118250920391E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.501344518262E-04   1.061353706186E-05   0.000000000000E+00  -7.489381328572E-05  -2.174090769081E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.545045307637E-04  -1.021769614066E-05   0.000000000000E+00   8.510420915487E-05   4.983106949985E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.487447643610E-04   1.018899659313E-05   0.000000000000E+00  -7.240435329948E-05  -2.312908736654E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.500014550033E-04  -9.787973634427E-06   0.000000000000E+00   8.190573588055E-05   6.784325956655E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.473701089822E-04   9.770358196929E-06   0.000000000000E+00  -6.994059597118E-05  -2.447633728915E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.456867044700E-04  -9.372144989873E-06   0.000000000000E+00   7.879506172468E-05   8.523676046327E-06   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.460073745737E-04   9.357539647544E-06   0.000000000000E+00  -6.750204281971E-05  -2.578313523589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.415531000175E-04  -8.969616376364E-06   0.000000000000E+00   7.576911293134E-05   1.020269351767E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.446536730149E-04   8.950467475555E-06   0.000000000000E+00  -6.508826039949E-05  -2.704994583278E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.375938463610E-04  -8.579818864745E-06   0.000000000000E+00   7.282499567551E-05   1.182284401140E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.433063293110E-04   8.549076281861E-06   0.000000000000E+00  -6.269887595388E-05  -2.827722189007E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.338010218106E-04  -8.202207339382E-06   0.000000000000E+00   6.995950313552E-05   1.338568487059E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.419628720481E-04   8.153308085807E-06   0.000000000000E+00  -6.033357325749E-05  -2.946540565435E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.301652663602E-04  -7.836262880540E-06   0.000000000000E+00   6.716902044239E-05   1.489289251718E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.406210241679E-04   7.763111709795E-06   0.000000000000E+00  -5.799208864688E-05  -3.061492997785E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.266769090622E-04  -7.481495660934E-06   0.000000000000E+00   6.444989591044E-05   1.634613597009E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.392786940511E-04   7.378442195804E-06   0.000000000000E+00  -5.567420722794E-05  -3.172621941194E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.233277155060E-04  -7.137444984391E-06   0.000000000000E+00   6.179899017300E-05   1.774691390458E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.379339669028E-04   6.999260253700E-06   0.000000000000E+00  -5.337975925711E-05  -3.279969122612E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.201116438896E-04  -6.803675592650E-06   0.000000000000E+00   5.921391370088E-05   1.909647437446E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.365850964328E-04   6.625531741477E-06   0.000000000000E+00  -5.110861669040E-05  -3.383575635642E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.170240701777E-04  -6.479772273225E-06   0.000000000000E+00   5.669277176249E-05   2.039589491127E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.352304968219E-04   6.257227173814E-06   0.000000000000E+00  -4.886068989440E-05  -3.483482028559E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.140601514868E-04  -6.165336242616E-06   0.000000000000E+00   5.423363170846E-05   2.164626194325E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.338687349627E-04   5.894321256707E-06   0.000000000000E+00  -4.663592450757E-05  -3.579728386260E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.112135625047E-04  -5.859985365083E-06   0.000000000000E+00   5.183412620885E-05   2.284879280952E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.324985229810E-04   5.536792453781E-06   0.000000000000E+00  -4.443429846255E-05  -3.672354405480E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.084766665652E-04  -5.563357101238E-06   0.000000000000E+00   4.949151306036E-05   2.400481482985E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.311187110090E-04   5.184622572053E-06   0.000000000000E+00  -4.225581914071E-05  -3.761399464922E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.058419028684E-04  -5.275111119585E-06   0.000000000000E+00   4.720311525555E-05   2.511562564089E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.297282802235E-04   4.837796377231E-06   0.000000000000E+00  -4.010052067530E-05  -3.846902689303E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.033032864588E-04  -4.994928920138E-06   0.000000000000E+00   4.496678826218E-05   2.618234754042E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.283263361301E-04   4.496301228939E-06   0.000000000000E+00  -3.796846138616E-05  -3.928903008353E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   1.008568579706E-04  -4.722510187575E-06   0.000000000000E+00   4.278105142946E-05   2.720588916651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.269121020904E-04   4.160126740661E-06   0.000000000000E+00  -3.585972134411E-05  -4.007439210800E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.849972515622E-05  -4.457568098398E-06   0.000000000000E+00   4.064477945561E-05   2.818704456245E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.254849130859E-04   3.829264459590E-06   0.000000000000E+00  -3.377440006083E-05  -4.082549993538E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.622848324027E-05  -4.199826594690E-06   0.000000000000E+00   3.855670704365E-05   2.912664830359E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.240442097085E-04   3.503707566661E-06   0.000000000000E+00  -3.171261429842E-05  -4.154274006423E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.403828203389E-05  -3.949020981721E-06   0.000000000000E+00   3.651514222166E-05   3.002566338247E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.225895323766E-04   3.183450597723E-06   0.000000000000E+00  -2.967449599633E-05  -4.222649892588E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   9.192318189744E-05  -3.704900609668E-06   0.000000000000E+00   3.451808162192E-05   3.088514376815E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.211205157666E-04   2.868489180936E-06   0.000000000000E+00  -2.766019030819E-05  -4.287716324872E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.987742166181E-05  -3.467231071705E-06   0.000000000000E+00   3.256360370225E-05   3.170611231206E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.196368834513E-04   2.558819793866E-06   0.000000000000E+00  -2.566985374673E-05  -4.349512038389E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.789664262462E-05  -3.235793941524E-06   0.000000000000E+00   3.065024163718E-05   3.248944701673E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.181384427486E-04   2.254439536288E-06   0.000000000000E+00  -2.370365243257E-05  -4.408075859325E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.597818260804E-05  -3.010383911416E-06   0.000000000000E+00   2.877706594357E-05   3.323585785317E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.166250797600E-04   1.955345918446E-06   0.000000000000E+00  -2.176176043945E-05  -4.463446730575E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.412022692272E-05  -2.790805074710E-06   0.000000000000E+00   2.694341785076E-05   3.394597023473E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.150967546112E-04   1.661536667196E-06   0.000000000000E+00  -1.984435824006E-05  -4.515663733809E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.232051383173E-05  -2.576868668683E-06   0.000000000000E+00   2.514851204247E-05   3.462044670201E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.135534968687E-04   1.373009543449E-06   0.000000000000E+00  -1.795163123758E-05  -4.564766108794E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   8.057561060136E-05  -2.368393349276E-06   0.000000000000E+00   2.339121877049E-05   3.526005228209E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.119954011437E-04   1.089762174836E-06   0.000000000000E+00  -1.608376838794E-05  -4.610793269675E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.888119824733E-05  -2.165207128050E-06   0.000000000000E+00   2.167015399742E-05   3.586562582257E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.104226228746E-04   8.117919034294E-07   0.000000000000E+00  -1.424096090997E-05  -4.653784818421E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.723302713858E-05  -1.967149132779E-06   0.000000000000E+00   1.998396993738E-05   3.643799151512E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.088353742662E-04   5.390956413922E-07   0.000000000000E+00  -1.242340106700E-05  -4.693780556200E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.562784896454E-05  -1.774069778982E-06   0.000000000000E+00   1.833163381275E-05   3.697787540527E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.072339204124E-04   2.716697439443E-07   0.000000000000E+00  -1.063128103885E-05  -4.730820491686E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.406370356240E-05  -1.585829071297E-06   0.000000000000E+00   1.671250899774E-05   3.748588240941E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.056185755631E-04   9.509889016543E-09   0.000000000000E+00  -8.864791857002E-06  -4.764944847728E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.253937824153E-05  -1.402294008344E-06   0.000000000000E+00   1.512618789452E-05   3.796254772741E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.039896995532E-04  -2.473890299871E-07   0.000000000000E+00  -7.124122417514E-06  -4.796194065613E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   7.105348302937E-05  -1.223336627292E-06   0.000000000000E+00   1.357221344089E-05   3.840842032920E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.023476943840E-04  -4.990330012656E-07   0.000000000000E+00  -5.409458562028E-06  -4.824608807367E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.960385207516E-05  -1.048833651979E-06   0.000000000000E+00   1.204990208875E-05   3.882411484632E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -1.006930009435E-04  -7.454289832643E-07   0.000000000000E+00  -3.720982221609E-06  -4.850229956368E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.818763046474E-05  -8.786674788862E-07   0.000000000000E+00   1.055837168156E-05   3.921030255870E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.902609587182E-05  -9.865849841477E-07   0.000000000000E+00  -2.058870624255E-06  -4.873098616193E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.680186568382E-05  -7.127274147711E-07   0.000000000000E+00   9.096716922541E-06   3.956765966790E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.734748856193E-05  -1.222510130619E-06   0.000000000000E+00  -4.232955644445E-07  -4.893256107786E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.544414745228E-05  -5.509101700335E-07   0.000000000000E+00   7.664197473867E-06   3.989681209651E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.565771829343E-05  -1.453214732014E-06   0.000000000000E+00   1.185577272821E-06  -4.910743965339E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.411288937083E-05  -3.931192795392E-07   0.000000000000E+00   6.260320178811E-06   4.019831090359E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.395735149205E-05  -1.678710333255E-06   0.000000000000E+00   2.767588930945E-06  -4.925603930636E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.280712481699E-05  -2.392637388052E-07   0.000000000000E+00   4.884777730653E-06   4.047264996800E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.224697911352E-05  -1.899009763433E-06   0.000000000000E+00   4.322587750903E-06  -4.937877946289E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.152600615737E-05  -8.925652783335E-08   0.000000000000E+00   3.537298956759E-06   4.072031060556E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -9.052721414713E-05  -2.114127175807E-06   0.000000000000E+00   5.850429887989E-06  -4.947608147725E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   6.026834724448E-05   5.698625614944E-08   0.000000000000E+00   2.217511860363E-06   4.094180300777E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.879868923576E-05  -2.324078081458E-06   0.000000000000E+00   7.350979781391E-06  -4.954836854123E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.903250187869E-05   1.995453341337E-07   0.000000000000E+00   9.249074039295E-07   4.113767727106E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.706205440517E-05  -2.528879378204E-06   0.000000000000E+00   8.824110580210E-06  -4.959606558456E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.781662918458E-05   3.384976295798E-07   0.000000000000E+00  -3.410812125748E-07   4.130849931688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.531797490272E-05  -2.728549372548E-06   0.000000000000E+00   1.026970452444E-05  -4.961959916589E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.661908558912E-05   4.739157869723E-07   0.000000000000E+00  -1.580962515801E-06   4.145481595545E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.356712914258E-05  -2.923107796139E-06   0.000000000000E+00   1.168765328379E-05  -4.961939735484E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.543862080469E-05   6.058681271777E-07   0.000000000000E+00  -2.795129666732E-06   4.157713794850E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.181020674489E-05  -3.112575818808E-06   0.000000000000E+00   1.307785826157E-05  -4.959588960988E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.427433981777E-05   7.344189431979E-07   0.000000000000E+00  -3.983872801394E-06   4.167594389946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -8.004790668125E-05  -3.296976055046E-06   0.000000000000E+00   1.444023085579E-05  -4.954950664581E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.312558885999E-05   8.596291337968E-07   0.000000000000E+00  -5.147413874261E-06   4.175169084243E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.828093550586E-05  -3.476332567287E-06   0.000000000000E+00   1.577469268942E-05  -4.948068029835E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.199176965489E-05   9.815570997195E-07   0.000000000000E+00  -6.285961971617E-06   4.180483062047E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.651000568245E-05  -3.650670864758E-06   0.000000000000E+00   1.708117580440E-05  -4.938984338290E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   5.087211103735E-05   1.100259377670E-06   0.000000000000E+00  -7.399780066643E-06   4.183582927354E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.473583399737E-05  -3.820017898089E-06   0.000000000000E+00   1.835962282450E-05  -4.927742954801E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.976564411322E-05   1.215790649390E-06   0.000000000000E+00  -8.489192045240E-06   4.184516888452E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.295914005519E-05  -3.984402051330E-06   0.000000000000E+00   1.960998708869E-05  -4.914387312592E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.867142031446E-05   1.328203481066E-06   0.000000000000E+00  -9.554519312925E-06   4.183332900575E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -7.118064485730E-05  -4.143853129667E-06   0.000000000000E+00   2.083223275504E-05  -4.898960897997E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.758865098554E-05   1.437548211043E-06   0.000000000000E+00  -1.059604028640E-05   4.180077476128E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.940106945918E-05  -4.298402344741E-06   0.000000000000E+00   2.202633487787E-05  -4.881507234818E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.651662181027E-05   1.543872837770E-06   0.000000000000E+00  -1.161401512766E-05   4.174796386142E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.762113370279E-05  -4.448082296416E-06   0.000000000000E+00   2.319227945879E-05  -4.862069868548E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.545468301535E-05   1.647222828003E-06   0.000000000000E+00  -1.260868884704E-05   4.167534744816E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.584155501774E-05  -4.592926953550E-06   0.000000000000E+00   2.433006347649E-05  -4.840692350464E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.440239993433E-05   1.747641349541E-06   0.000000000000E+00  -1.358024837939E-05   4.158335773946E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.406304730233E-05  -4.732971629393E-06   0.000000000000E+00   2.543969488750E-05  -4.817418221421E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.335949642072E-05   1.845170064954E-06   0.000000000000E+00  -1.452883957721E-05   4.147241301007E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.228631985888E-05  -4.868252958518E-06   0.000000000000E+00   2.652119261391E-05  -4.792290995761E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.232561842604E-05   1.939849723342E-06   0.000000000000E+00  -1.545463591594E-05   4.134293744291E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -6.051207640513E-05  -4.998808868540E-06   0.000000000000E+00   2.757458650400E-05  -4.765354145029E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.130032477130E-05   2.031720186647E-06   0.000000000000E+00  -1.635784120822E-05   4.119536181757E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.874101414226E-05  -5.124678551551E-06   0.000000000000E+00   2.859991727704E-05  -4.736651081762E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   4.028326057772E-05   2.120820357113E-06   0.000000000000E+00  -1.723863922488E-05   4.103010877005E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.697382288343E-05  -5.245902433941E-06   0.000000000000E+00   2.959723645060E-05  -4.706225143262E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.927411496670E-05   2.207188221119E-06   0.000000000000E+00  -1.809720579664E-05   4.084759615465E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.521118424040E-05  -5.362522144030E-06   0.000000000000E+00   3.056660625068E-05  -4.674119575515E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.827242376638E-05   2.290860601307E-06   0.000000000000E+00  -1.893376623727E-05   4.064825366112E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.345377086905E-05  -5.474580478555E-06   0.000000000000E+00   3.150809950451E-05  -4.640377516979E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.727769388084E-05   2.371872673146E-06   0.000000000000E+00  -1.974855941634E-05   4.043251234569E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -5.170224575936E-05  -5.582121368408E-06   0.000000000000E+00   3.242179952342E-05  -4.605041982844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.628970961697E-05   2.450258055817E-06   0.000000000000E+00  -2.054174838131E-05   4.020077845515E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.995726158586E-05  -5.685189843039E-06   0.000000000000E+00   3.330779996799E-05  -4.568155849115E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.530846349261E-05   2.526049554172E-06   0.000000000000E+00  -2.131344034233E-05   3.995343911080E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.821946010212E-05  -5.783831992967E-06   0.000000000000E+00   3.416620470180E-05  -4.529761837075E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.433388345077E-05   2.599279666900E-06   0.000000000000E+00  -2.206376668032E-05   3.969088569716E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.648947158149E-05  -5.878094933640E-06   0.000000000000E+00   3.499712763580E-05  -4.489902497844E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.336584540446E-05   2.669980568551E-06   0.000000000000E+00  -2.279287943453E-05   3.941351280502E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.476791430716E-05  -5.968026766154E-06   0.000000000000E+00   3.580069255833E-05  -4.448620197157E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.240432911873E-05   2.738184109472E-06   0.000000000000E+00  -2.350090508078E-05   3.912170445315E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.305539410031E-05  -6.053676539126E-06   0.000000000000E+00   3.657703295860E-05  -4.405957100485E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.144929847756E-05   2.803921943139E-06   0.000000000000E+00  -2.418797983045E-05   3.881584442948E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -4.135250389219E-05  -6.135094209453E-06   0.000000000000E+00   3.732629183976E-05  -4.361955158305E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   3.050047858775E-05   2.867225282636E-06   0.000000000000E+00  -2.485431673601E-05   3.849633643688E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.965982333863E-05  -6.212330602244E-06   0.000000000000E+00   3.804862152208E-05  -4.316656091659E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.955752730781E-05   2.928124359862E-06   0.000000000000E+00  -2.550015520531E-05   3.816358917876E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.797791846364E-05  -6.285437371555E-06   0.000000000000E+00   3.874418344301E-05  -4.270101378074E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.862037717737E-05   2.986648389729E-06   0.000000000000E+00  -2.612565748792E-05   3.781798495822E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.630734135043E-05  -6.354466959674E-06   0.000000000000E+00   3.941314794493E-05  -4.222332237696E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.768917587107E-05   3.042826168431E-06   0.000000000000E+00  -2.673092524972E-05   3.745988419926E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.464862985687E-05  -6.419472557563E-06   0.000000000000E+00   4.005569406181E-05  -4.173389619797E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.676401079149E-05   3.096686495077E-06   0.000000000000E+00  -2.731608299054E-05   3.708965067528E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.300230737231E-05  -6.480508063565E-06   0.000000000000E+00   4.067200929613E-05  -4.123314189657E-05
   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   2.584491269490E-05   3.148258131251E-06   0.000000000000E+00  -2.788127737630E-05   3.670765139931E-05   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00   0.000000000000E+00  -3.136888259901E-05  -6.537628044286E-06   0.000000000000E+00   4.126228939424E-05  -4.072146315619E-05
Spline
50  4.5
2.226555295486231e+00  3.043852355829158e+00  -6.069483335976816e-03
2.00000  2.05000  2.382549639071727e-01  -5.440018918259810e-01  6.056251464998330e-01  -3.010599767340960e-01
2.05000  2.10000  2.125312996850316e-01  -4.856973270015036e-01  5.604661499897188e-01  -2.893797357533308e-01
2.10000  2.15000  1.896114262429614e-01  -4.318210600206814e-01  5.170591896267189e-01  -2.794492317964913e-01
2.15000  2.20000  1.692780900620196e-01  -3.822110102964834e-01  4.751418048572454e-01  -2.690498872819614e-01
2.20000  2.25000  1.513217628234282e-01  -3.367147039653733e-01  4.347843217649510e-01  -2.587761679758240e-01
2.25000  2.30000  1.355406414085750e-01  -2.951770930486971e-01  3.959678965685775e-01  -2.484687883903156e-01
2.30000  2.35000  1.217406478990129e-01  -2.574438193047668e-01  3.586975783100303e-01  -2.381704247165959e-01
2.35000  2.40000  1.097354295764600e-01  -2.233603396591381e-01  3.229720146025407e-01  -2.278696576744248e-01
2.40000  2.45000  9.934635892280015e-02  -1.927721606314423e-01  2.887915659513771e-01  -2.175694881940977e-01
2.45000  2.50000  9.040253362008217e-02  -1.655247751977602e-01  2.561561427222623e-01  -2.072693318347132e-01
2.50000  2.55000  8.274077655052051e-02  -1.414636809142944e-01  2.250657429470554e-01  -1.969685254298867e-01
2.55000  2.60000  7.620563579649471e-02  -1.204343705603131e-01  1.955204641325725e-01  -1.866703060862660e-01
2.60000  2.65000  7.064938464054968e-02  -1.022823514427027e-01  1.675199182196325e-01  -1.763623885423211e-01
2.65000  2.70000  6.593202156539585e-02  -8.685307753480694e-02  1.410655599382844e-01  -1.660906767390552e-01
2.70000  2.75000  6.192127025390881e-02  -7.399220161652134e-02  1.161519584274260e-01  -1.556838401749667e-01
2.75000  2.80000  5.849257958912945e-02  -6.354463457509103e-02  9.279938240118106e-02  -1.457812969094640e-01
2.80000  2.85000  5.552912365426418e-02  -5.535805606179393e-02  7.093218786476153e-02  -1.325123796747624e-01
2.85000  2.90000  5.292198727337703e-02  -4.925868012287847e-02  5.105533091354707e-02  -1.158770840827101e-01
2.90000  2.95000  5.057220695900664e-02  -4.502222516214410e-02  3.367376830114061e-02  -9.974609495551010e-02
2.95000  3.00000  4.839281185978284e-02  -4.240294404419635e-02  1.871185405781402e-02  -8.347993278607366e-02
3.00000  3.05000  4.630900930111930e-02  -4.115785813431051e-02  6.189864139903013e-03  -6.725015632178959e-02
3.05000  3.10000  4.425818478521332e-02  -4.104324789273363e-02  -3.897659308365390e-03  -5.101001007809877e-02
3.10000  3.15000  4.218990199104595e-02  -4.181558889915592e-02  -1.154916082008025e-02  -3.477495724776392e-02
3.15000  3.20000  4.006590277438199e-02  -4.323131716052216e-02  -1.676540440724482e-02  -1.852990054281036e-02
3.20000  3.25000  3.786010716776991e-02  -4.504683185531773e-02  -1.954488948866638e-02  -2.319765923146213e-03
3.25000  3.30000  3.555861338054197e-02  -4.701871904860796e-02  -1.989285437713832e-02  1.402005316287399e-02
3.30000  3.35000  3.315969779881409e-02  -4.890285408760023e-02  -1.778984640270722e-02  2.987605646897969e-02
3.35000  3.40000  3.067381498548592e-02  -5.045776830435361e-02  -1.330843793236025e-02  4.753763842807812e-02
3.40000  3.45000  2.812359768024086e-02  -5.143207980937905e-02  -6.177792168148553e-03  5.314623584241851e-02
3.45000  3.50000  2.554319248883182e-02  -5.165126225737576e-02  1.794143208214265e-03  4.670184993254366e-02
3.50000  3.55000  2.297095246522515e-02  -5.112158406206026e-02  8.799420698095788e-03  4.206303901613915e-02
3.55000  3.60000  2.044212969374440e-02  -4.992616919962965e-02  1.510887655051664e-02  3.694042573608886e-02
3.60000  3.65000  1.798821097835621e-02  -4.813822835155730e-02  2.064994041093000e-02  3.194744691741096e-02
3.65000  3.70000  1.563691784267035e-02  -4.583362845858373e-02  2.544205744854162e-02  2.691973261675126e-02
3.70000  3.75000  1.341220652993960e-02  -4.308752471910392e-02  2.948001734105433e-02  2.190132578270594e-02
3.75000  3.80000  1.133426800305989e-02  -3.997526304162820e-02  3.276521620846021e-02  1.688042456415380e-02
3.80000  3.85000  9.419527944570155e-03  -3.657213823655104e-02  3.529727989308327e-02  1.186019341694487e-02
3.85000  3.90000  7.680646756652421e-03  -3.295345879661560e-02  3.707630890562501e-02  6.839776369016010e-03
3.90000  3.95000  6.126519561131835e-03  -2.919452958328550e-02  3.810227536097741e-02  1.819432852502568e-03
3.95000  4.00000  4.762276199476560e-03  -2.537065630079397e-02  3.837519028885280e-02  -3.201018888848543e-03
4.00000  4.05000  3.589281232797891e-03  -2.155714491357507e-02  3.789503745552552e-02  -8.221111262347435e-03
4.05000  4.10000  2.605133941850161e-03  -1.782929950249013e-02  3.666187076617341e-02  -1.324253288245915e-02
4.10000  4.15000  1.803668327030783e-03  -1.426243142249125e-02  3.467549083380454e-02  -1.825899688377779e-02
4.15000  4.20000  1.174953108380252e-03  -1.093182481573908e-02  3.193664130123784e-02  -2.329396211389509e-02
4.20000  4.25000  7.052917255821571e-04  -7.912865401469521e-03  2.844254698415358e-02  -2.825988004743483e-02
4.25000  4.30000  3.772223379631366e-04  -5.280559803409932e-03  2.420356497703837e-02  -3.348348593859261e-02
4.30000  4.35000  1.695178244929124e-04  -3.111329450245546e-03  1.918104208624950e-02  -3.774538729570747e-02
4.35000  4.40000  5.718578378429567e-05  -1.476315646338407e-03  1.351923399189340e-02  -4.559641883151224e-02
4.40000  4.45000  1.146853409316945e-05  -4.663653883853996e-04  6.679771167166466e-03  -3.306327368794037e-02
4.45000  4.50000  7.167833808230922e-07  -4.636282432830639e-05  1.720280113975428e-03  -4.928869891643792e-02  8.173954937343337e-01  -5.270326146019801e+00


==> anc/README.txt <==
#
#  Electronic Supplementary Information (ESI) parameter set for
#
#  "Data-driven approach for benchmarking DFTB-approximate excited state methods",
#   Andrés I. Bertoni and Cristián G. Sánchez*
#   *Corresponding author: csanchez@mendoza-conicet.gob.ar
#
#  This is a custom, proof-of-concept parameter set that emulates an extension of the
#  3OB parameter set [Gaus2013] to include minimal polarization on H atoms only.
#  (H now has 'p' as the maximum angular momenta.)
#
#  The repulsion splines at the end of each Slater-Koster (SK) parameter file
#  were taken directly from the original SK-files of the 3OB-3-1 parameter set [Gaus2013].
#
#  IMPORTANT: This custom parameter set should be used for excited state calculations
#  with fixed nuclei only, as we have not performed a re-parameterization of the repulsion splines.
#
#  [Gaus2013] : M. Gaus, A. Goez and M. Elstner,
#  Journal of Chemical Theory and Computation 9, 338-354 (2013).
#
#  See the rest of the ESI for the theoretical and technical details of these extensions.
#

